Three-loop helicity amplitudes for photon+jet production

We present three-loop helicity amplitudes for the production of a single photon in association with one jet in Quantum Chromodynamics, a final state which provides a standard candle of the Standard Model at the Large Hadron Collider. We employ a recently-proposed variation of the so-called tensor projection method in the 't Hooft-Veltman scheme (tHV) which avoids the computation of contributions due to unphysical (-2$\epsilon$)-dimensional polarisations of the external states. We obtain compact analytic results expressed in terms of harmonic polylogarithms.

==> anc/H_gg_ga_++++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_++++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(e^4*Log[mu2]^4)/12 + G[0, 0, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 - 
    (2*e^4*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*
   ((2*e^4*RATIO[x^(-2)])/3 - (2*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(((-2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((2*e^4*RATIO[x^(-2)])/3 - 
      (2*e^4*RATIO[x^(-1)])/3)) + G[1, 0, 1, 1, x]*
   (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 1, 1, 0, 0, x]*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((2*e^4*RATIO[(1 - x)^(-1)])/3 - (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-2*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-2*e^4*RATIO[(1 - x)^(-1)])/3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-2*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[0, 1, 0, 0, x]*
   (((-2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 + 
    (8*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(2*e^4*RATIO[x^(-2)] - 
    2*e^4*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(-2*e^4*RATIO[(1 - x)^(-1)] + 
    (2*e^4)/(-1 + RATIO[x])^2 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 + 
    (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3 + 
    (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/3 - 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2) + 
    (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, x]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - 
       (60*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
    ((-36*e^2 - 60*e^3 - 112*e^4 + (36*I)*e^3*Pi + (60*I)*e^4*Pi - 
       15*e^4*Pi^2)*RATIO[x^(-1)])/54 + 
    Log[mu2]^2*((e^4*RATIO[x^(-2)])/3 - (e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((-2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)]) + 
    (e^4*Pi^2*RATIO[x])/3 - (e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - 
        (60*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
    Log[mu2]^2*(-(e^4*RATIO[(1 - x)^(-1)])/3 + e^4/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*((-2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 15*e^4*Pi^2)/
     (54*(-1 + RATIO[x])^2) + (e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e))/9 + 
    (I/9)*e^4*Pi*RATIO[(1 - x)^(-1)] + (I/9)*e^4*Pi*RATIO[x^(-1)] - 
    (e^4*Pi^2*RATIO[x])/18 + (e^4*Pi^2*RATIO[x^2])/18) + 
  G[0, 0, 0, 1, x]*(((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (2*e^3*(3 + 5*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, x]*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (2*e^3*(3 + 5*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((-2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((-2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (2*e^3*(3 + 5*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3 - 
      (2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*(((-2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2) - 
      (2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, x]*((4*e^4)/3 - ((2*I)/3)*((3*I)*e^3 + (5*I)*e^4 + e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*
     RATIO[x^(-1)] - 2*e^3*(1 + 2*e)*RATIO[x] + (2*e^3*(3 + 5*e)*RATIO[x^2])/
     3 + Log[mu2]*(2*e^4*RATIO[x^(-2)] - 2*e^4*RATIO[x^(-1)] - 
      2*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - (2*(3*e^3 + 6*e^4 - I*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (2*(3*e^3 + 5*e^4 - I*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (2*e^3*(3 + 4*e)*RATIO[x])/3 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4*RATIO[(1 - x)^(-1)] + 
      (2*e^4)/(-1 + RATIO[x])^2 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 + 
    (2*(18*e^2 + 39*e^3 + 80*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (2*e^2*(18 + 21*e + 32*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (2*e^3*(6 + 7*e)*RATIO[x])/9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((-4*e^3*(3 + 8*e))/9 - 
    (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 + (2*(18*e^2 + 39*e^3 + 80*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (2*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3 + 
      (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((-4*e^4)/3 + ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (4*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 + (((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x])/54 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 0, 1, x]*((((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 + (((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x])/54 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*(-(((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*
       RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*
      RATIO[x])/54 - (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
     54 + Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*(-(((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*
       RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*
      RATIO[x])/54 - (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
     54 + Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 - 1080*e^2*Pi^2 - 
    2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 
    80640*e^4*Zeta[3])/6480 + 
  (RATIO[x^(-1)]*((108*I)*e*Pi + (288*I)*e^2*Pi + (624*I)*e^3*Pi + 
     (1280*I)*e^4*Pi - 54*e^2*Pi^2 - 144*e^3*Pi^2 - 312*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (72*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/162 + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*(-(e^4*RATIO[(1 - x)^(-1)])/9 + e^4/(9*(-1 + RATIO[x])^2) - 
      (e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(e^4/3 - ((3*e^3 + 8*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (3*e^3 + 5*e^4 - (3*I)*e^4*Pi)/(9*(-1 + RATIO[x])^2) - 
      (e^3*(3 + 2*e)*RATIO[x])/9 + (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((36*e^2 + 96*e^3 + 208*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(54*(-1 + RATIO[x])^2) - 
      (e^2*(36 + 24*e + 16*e^2 + 15*e^2*Pi^2)*RATIO[x])/54 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 - 
    (e*RATIO[x]*(108 + 72*e + 48*e^2 + 32*e^3 + 45*e^2*Pi^2 + 84*e^3*Pi^2 - 
       144*e^3*Zeta[3]))/162 - (RATIO[(1 - x)^(-1)]*(108*e + 288*e^2 + 
       624*e^3 + 1280*e^4 - (108*I)*e^2*Pi - (180*I)*e^3*Pi - 
       (336*I)*e^4*Pi + 45*e^3*Pi^2 + 66*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 
       144*e^4*Zeta[3]))/162 + (108*e + 180*e^2 + 336*e^3 + 656*e^4 - 
      (108*I)*e^2*Pi - (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 
      75*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/
     (162*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((I/3)*e^4*Pi*RATIO[x^(-2)] - (I/3)*e^4*Pi*RATIO[x^(-1)] + 
      (e^3*(3 + 5*e)*RATIO[x])/9 - (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      (((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x])/54 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54) - 
    (e*RATIO[x]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 - (I/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 0, x]*
   (Log[mu2]^3*((e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((-I/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((I/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (e^3*(3 + 5*e)*RATIO[x])/9 - 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*(-(((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/54 + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       54) - (e*RATIO[x]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + (I/54)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   (-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 + 
    Log[mu2]^3*((e^4*RATIO[x^(-2)])/9 - (e^4*RATIO[x^(-1)])/9 - 
      (e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((2*e^4)/3 - (I/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + (I/9)*((3*I)*e^3 + (8*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (e^3*(3 + 8*e)*RATIO[x])/9 + 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + Log[mu2]*((4*e^3*(3 + 8*e))/9 + 
      ((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
      ((-36*e^2 - 96*e^3 - 208*e^4 + (36*I)*e^3*Pi + (60*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-1)])/54 - 
      (e^2*(36 + 96*e + 208*e^2 + 15*e^2*Pi^2)*RATIO[x])/54 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54) - 
    (e*RATIO[x]*(108 + 288*e + 624*e^2 + 1280*e^3 + 45*e^2*Pi^2 + 
       66*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + (I/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (I/162)*RATIO[x^(-1)]*((-108*I)*e - (288*I)*e^2 - 
      (624*I)*e^3 - (1280*I)*e^4 - 108*e^2*Pi - 180*e^3*Pi - 336*e^4*Pi - 
      (45*I)*e^3*Pi^2 - (66*I)*e^4*Pi^2 + 27*e^4*Pi^3 + 
      (252*I)*e^4*Zeta[3]) + (I/162)*RATIO[x^(-2)]*
     ((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - (656*I)*e^4 - 108*e^2*Pi - 
      180*e^3*Pi - 336*e^4*Pi - (45*I)*e^3*Pi^2 - (75*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3])) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/36 + 
    (((6*I)*e^3*Pi + (16*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/18 - 
    (e^3*RATIO[x]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 + 
    (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 - 
    ((I/18)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (RATIO[(1 - x)^(-1)]*((-6*I)*e^3*Pi - (16*I)*e^4*Pi + 3*e^4*Pi^2 - 
       I*e^4*Pi^3 + 6*e^4*Zeta[3]))/18) + 
  Log[mu2]*((-I/54)*(-36*e^2*Pi - 96*e^3*Pi - 208*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (48*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (e^2*RATIO[x]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((-360*I)*e^2*Pi - 
       (960*I)*e^3*Pi - (2080*I)*e^4*Pi + 180*e^3*Pi^2 + 480*e^4*Pi^2 - 
       (60*I)*e^3*Pi^3 - (10*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       600*e^4*Zeta[3]))/540 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 
      27*e^4*Pi^4 + 360*e^3*Zeta[3] + 600*e^4*Zeta[3])/
     (540*(-1 + RATIO[x])^2)) + 
  G[1, x]*(Log[mu2]^3*((-2*e^4)/9 + (I/9)*e^4*Pi*RATIO[x^(-2)] - 
      (I/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] + (e^4*RATIO[x])/9) + 
    Log[mu2]^2*((-2*e^3*(3 + 8*e))/9 + 
      (((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/18 + 
      ((6*e^3 + 16*e^4 - (6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[x^(-1)])/18 + (e^3*(6 + 16*e + 3*e*Pi^2)*RATIO[x])/18 - 
      (e^4*Pi^2*RATIO[x^2])/6) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (e*RATIO[x]*(-1080 - 2880*e - 6240*e^2 - 
       12800*e^3 - 540*e*Pi^2 - 810*e^2*Pi^2 - 1440*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 720*e^3*Zeta[3]))/1620 - 
    (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
       360*e^3*Zeta[3] + 600*e^4*Zeta[3]))/540 + 
    ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-2)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
       (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 - (108*I)*e*Pi - 
       (180*I)*e^2*Pi - (336*I)*e^3*Pi - (656*I)*e^4*Pi + 54*e^2*Pi^2 + 
       81*e^3*Pi^2 + 144*e^4*Pi^2 + (27*I)*e^3*Pi^3 + (45*I)*e^4*Pi^3 - 
       9*e^4*Pi^4 - 252*e^4*Zeta[3] + (252*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
      (I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
      (I/54)*((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 36*e^2*Pi - 
        60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - (27*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] - (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 
         6*e*Zeta[3]))/9 + (e^2*RATIO[x]*(36 + 96*e + 208*e^2 + 18*e*Pi^2 + 
         27*e^2*Pi^2 + 36*e^2*Zeta[3]))/54 + (I/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (I/9)*e^4*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((-6*e^3 - 16*e^4 + (6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/18 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (18*(-1 + RATIO[x])^2) + (e^3*(-6 - 16*e + 3*e*Pi^2)*RATIO[x])/18 - 
      (e^4*Pi^2*RATIO[x^2])/6) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*RATIO[x]*(1080 + 2880*e + 6240*e^2 + 12800*e^3 - 540*e*Pi^2 - 
       990*e^2*Pi^2 - 1920*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4320*e^3*Zeta[3]))/1620 + 
    (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/162 + ((1080*I)*e*Pi + (1800*I)*e^2*Pi + 
      (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 900*e^3*Pi^2 - 
      1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
      1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3])/
     (1620*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-1080*e - 2880*e^2 - 6240*e^3 - 12800*e^4 + (1080*I)*e*Pi + 
       (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 
       810*e^3*Pi^2 - 1440*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (150*I)*e^4*Pi^3 + 
       9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 720*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/1620 + 
    Log[mu2]*((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 - 
      (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 + 
      (e^2*RATIO[x]*(-36 - 96*e - 208*e^2 + 18*e*Pi^2 + 33*e^2*Pi^2 + 
         36*e^2*Zeta[3]))/54 + (I/54)*RATIO[(1 - x)^(-1)]*
       ((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 36*e^2*Pi - 60*e^3*Pi - 
        112*e^4*Pi - (18*I)*e^3*Pi^2 - (27*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
         (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  (e*RATIO[x]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 - 
  (e*RATIO[x^2]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 + 
  ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
    135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
    3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
     (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 - 
     (180*I)*e^2*Pi^3 - (30*I)*e^3*Pi^3 + (160*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
     45*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
     3360*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 
     1080*e^4*Zeta[5]))/1620, (e^4*Log[mu2]^4)/12 + 
  G[0, 0, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 - (2*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 - (2*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(((-2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((2*e^4*RATIO[x^(-2)])/3 - 
      (2*e^4*RATIO[x^(-1)])/3)) + G[1, 0, 1, 1, x]*
   (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 1, 1, 0, 0, x]*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((2*e^4*RATIO[(1 - x)^(-1)])/3 - (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((-2*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((-2*e^4*RATIO[(1 - x)^(-1)])/3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, x]*((-2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-2*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[0, 1, 0, 0, x]*
   (((-2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 + 
    (8*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) + (8*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*(2*e^4*RATIO[x^(-2)] - 
    2*e^4*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(-2*e^4*RATIO[(1 - x)^(-1)] + 
    (2*e^4)/(-1 + RATIO[x])^2 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 + 
    (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3 + 
    (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/3 - 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2) + 
    (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((-2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, x]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - 
       (60*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
    ((-36*e^2 - 60*e^3 - 112*e^4 + (36*I)*e^3*Pi + (60*I)*e^4*Pi - 
       15*e^4*Pi^2)*RATIO[x^(-1)])/54 + 
    Log[mu2]^2*((e^4*RATIO[x^(-2)])/3 - (e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((-2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)]) + 
    (e^4*Pi^2*RATIO[x])/3 - (e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - 
        (60*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
    Log[mu2]^2*(-(e^4*RATIO[(1 - x)^(-1)])/3 + e^4/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*((-2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 15*e^4*Pi^2)/
     (54*(-1 + RATIO[x])^2) + (e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e))/9 + 
    (I/9)*e^4*Pi*RATIO[(1 - x)^(-1)] + (I/9)*e^4*Pi*RATIO[x^(-1)] - 
    (e^4*Pi^2*RATIO[x])/18 + (e^4*Pi^2*RATIO[x^2])/18) + 
  G[0, 0, 0, 1, x]*(((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (2*e^3*(3 + 5*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, x]*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (2*e^3*(3 + 5*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3)) + 
  G[0, 1, 1, 0, x]*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((-2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((-2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (2*e^3*(3 + 5*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
    (2*e^3*(3 + 5*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3 - 
      (2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*(((-2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/
     (-1 + RATIO[x])^2 - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2) - 
      (2*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, x]*((4*e^4)/3 - ((2*I)/3)*((3*I)*e^3 + (5*I)*e^4 + e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*
     RATIO[x^(-1)] - 2*e^3*(1 + 2*e)*RATIO[x] + (2*e^3*(3 + 5*e)*RATIO[x^2])/
     3 + Log[mu2]*(2*e^4*RATIO[x^(-2)] - 2*e^4*RATIO[x^(-1)] - 
      2*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - (2*(3*e^3 + 6*e^4 - I*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + (2*(3*e^3 + 5*e^4 - I*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) - (2*e^3*(3 + 4*e)*RATIO[x])/3 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4*RATIO[(1 - x)^(-1)] + 
      (2*e^4)/(-1 + RATIO[x])^2 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 + 
    (2*(18*e^2 + 39*e^3 + 80*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/27 - (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    (2*e^2*(18 + 21*e + 32*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (2*e^3*(6 + 7*e)*RATIO[x])/9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((-4*e^3*(3 + 8*e))/9 - 
    (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/27 + (2*(18*e^2 + 39*e^3 + 80*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (2*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3 + 
      (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((-4*e^4)/3 + ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (4*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 + (((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x])/54 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 0, 1, x]*((((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 + (((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x])/54 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*(-(((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*
       RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*
      RATIO[x])/54 - (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
     54 + Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*(-(((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*
       RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*
      RATIO[x])/54 - (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
     54 + Log[mu2]^2*(-(e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 - 1080*e^2*Pi^2 - 
    2880*e^3*Pi^2 - 6240*e^4*Pi^2 - 423*e^4*Pi^4 - 30240*e^3*Zeta[3] - 
    80640*e^4*Zeta[3])/6480 + 
  (RATIO[x^(-1)]*((108*I)*e*Pi + (288*I)*e^2*Pi + (624*I)*e^3*Pi + 
     (1280*I)*e^4*Pi - 54*e^2*Pi^2 - 144*e^3*Pi^2 - 312*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (72*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/162 + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*(-(e^4*RATIO[(1 - x)^(-1)])/9 + e^4/(9*(-1 + RATIO[x])^2) - 
      (e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(e^4/3 - ((3*e^3 + 8*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (3*e^3 + 5*e^4 - (3*I)*e^4*Pi)/(9*(-1 + RATIO[x])^2) - 
      (e^3*(3 + 2*e)*RATIO[x])/9 + (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((36*e^2 + 96*e^3 + 208*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(54*(-1 + RATIO[x])^2) - 
      (e^2*(36 + 24*e + 16*e^2 + 15*e^2*Pi^2)*RATIO[x])/54 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 - 
    (e*RATIO[x]*(108 + 72*e + 48*e^2 + 32*e^3 + 45*e^2*Pi^2 + 84*e^3*Pi^2 - 
       144*e^3*Zeta[3]))/162 - (RATIO[(1 - x)^(-1)]*(108*e + 288*e^2 + 
       624*e^3 + 1280*e^4 - (108*I)*e^2*Pi - (180*I)*e^3*Pi - 
       (336*I)*e^4*Pi + 45*e^3*Pi^2 + 66*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 
       144*e^4*Zeta[3]))/162 + (108*e + 180*e^2 + 336*e^3 + 656*e^4 - 
      (108*I)*e^2*Pi - (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 
      75*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/
     (162*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((I/3)*e^4*Pi*RATIO[x^(-2)] - (I/3)*e^4*Pi*RATIO[x^(-1)] + 
      (e^3*(3 + 5*e)*RATIO[x])/9 - (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      (((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x])/54 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54) - 
    (e*RATIO[x]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 - (I/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 0, x]*
   (Log[mu2]^3*((e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((-I/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((I/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (e^3*(3 + 5*e)*RATIO[x])/9 - 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*(-(((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/54 + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       54) - (e*RATIO[x]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + (I/54)*RATIO[(1 - x)^(-1)]*
     (-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, x]*
   (-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 + 
    Log[mu2]^3*((e^4*RATIO[x^(-2)])/9 - (e^4*RATIO[x^(-1)])/9 - 
      (e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((2*e^4)/3 - (I/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + (I/9)*((3*I)*e^3 + (8*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (e^3*(3 + 8*e)*RATIO[x])/9 + 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + Log[mu2]*((4*e^3*(3 + 8*e))/9 + 
      ((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
      ((-36*e^2 - 96*e^3 - 208*e^4 + (36*I)*e^3*Pi + (60*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-1)])/54 - 
      (e^2*(36 + 96*e + 208*e^2 + 15*e^2*Pi^2)*RATIO[x])/54 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54) - 
    (e*RATIO[x]*(108 + 288*e + 624*e^2 + 1280*e^3 + 45*e^2*Pi^2 + 
       66*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + (I/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (I/162)*RATIO[x^(-1)]*((-108*I)*e - (288*I)*e^2 - 
      (624*I)*e^3 - (1280*I)*e^4 - 108*e^2*Pi - 180*e^3*Pi - 336*e^4*Pi - 
      (45*I)*e^3*Pi^2 - (66*I)*e^4*Pi^2 + 27*e^4*Pi^3 + 
      (252*I)*e^4*Zeta[3]) + (I/162)*RATIO[x^(-2)]*
     ((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - (656*I)*e^4 - 108*e^2*Pi - 
      180*e^3*Pi - 336*e^4*Pi - (45*I)*e^3*Pi^2 - (75*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3])) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/36 + 
    (((6*I)*e^3*Pi + (16*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/18 - 
    (e^3*RATIO[x]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 + 
    (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 - 
    ((I/18)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (RATIO[(1 - x)^(-1)]*((-6*I)*e^3*Pi - (16*I)*e^4*Pi + 3*e^4*Pi^2 - 
       I*e^4*Pi^3 + 6*e^4*Zeta[3]))/18) + 
  Log[mu2]*((-I/54)*(-36*e^2*Pi - 96*e^3*Pi - 208*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (48*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (e^2*RATIO[x]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((-360*I)*e^2*Pi - 
       (960*I)*e^3*Pi - (2080*I)*e^4*Pi + 180*e^3*Pi^2 + 480*e^4*Pi^2 - 
       (60*I)*e^3*Pi^3 - (10*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
       600*e^4*Zeta[3]))/540 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 
      27*e^4*Pi^4 + 360*e^3*Zeta[3] + 600*e^4*Zeta[3])/
     (540*(-1 + RATIO[x])^2)) + 
  G[1, x]*(Log[mu2]^3*((-2*e^4)/9 + (I/9)*e^4*Pi*RATIO[x^(-2)] - 
      (I/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] + (e^4*RATIO[x])/9) + 
    Log[mu2]^2*((-2*e^3*(3 + 8*e))/9 + 
      (((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/18 + 
      ((6*e^3 + 16*e^4 - (6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[x^(-1)])/18 + (e^3*(6 + 16*e + 3*e*Pi^2)*RATIO[x])/18 - 
      (e^4*Pi^2*RATIO[x^2])/6) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/81 - (e*RATIO[x]*(-1080 - 2880*e - 6240*e^2 - 
       12800*e^3 - 540*e*Pi^2 - 810*e^2*Pi^2 - 1440*e^3*Pi^2 + 9*e^3*Pi^4 - 
       1080*e^2*Zeta[3] + 720*e^3*Zeta[3]))/1620 - 
    (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
       360*e^3*Zeta[3] + 600*e^4*Zeta[3]))/540 + 
    ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-2)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
       (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 - (108*I)*e*Pi - 
       (180*I)*e^2*Pi - (336*I)*e^3*Pi - (656*I)*e^4*Pi + 54*e^2*Pi^2 + 
       81*e^3*Pi^2 + 144*e^4*Pi^2 + (27*I)*e^3*Pi^3 + (45*I)*e^4*Pi^3 - 
       9*e^4*Pi^4 - 252*e^4*Zeta[3] + (252*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/27 - 
      (I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
      (I/54)*((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 36*e^2*Pi - 
        60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - (27*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] - (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 
         6*e*Zeta[3]))/9 + (e^2*RATIO[x]*(36 + 96*e + 208*e^2 + 18*e*Pi^2 + 
         27*e^2*Pi^2 + 36*e^2*Zeta[3]))/54 + (I/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (I/9)*e^4*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((-6*e^3 - 16*e^4 + (6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/18 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (18*(-1 + RATIO[x])^2) + (e^3*(-6 - 16*e + 3*e*Pi^2)*RATIO[x])/18 - 
      (e^4*Pi^2*RATIO[x^2])/6) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*RATIO[x]*(1080 + 2880*e + 6240*e^2 + 12800*e^3 - 540*e*Pi^2 - 
       990*e^2*Pi^2 - 1920*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4320*e^3*Zeta[3]))/1620 + 
    (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 9*e^2*Pi^2 + 24*e^3*Pi^2 + 
       252*e^3*Zeta[3]))/162 + ((1080*I)*e*Pi + (1800*I)*e^2*Pi + 
      (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 900*e^3*Pi^2 - 
      1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
      1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - (2520*I)*e^4*Pi*Zeta[3])/
     (1620*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-1080*e - 2880*e^2 - 6240*e^3 - 12800*e^4 + (1080*I)*e*Pi + 
       (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 540*e^2*Pi^2 - 
       810*e^3*Pi^2 - 1440*e^4*Pi^2 - (90*I)*e^3*Pi^3 - (150*I)*e^4*Pi^3 + 
       9*e^4*Pi^4 - 1080*e^3*Zeta[3] + 720*e^4*Zeta[3] - 
       (2520*I)*e^4*Pi*Zeta[3]))/1620 + 
    Log[mu2]*((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 - 
      (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 + 
      (e^2*RATIO[x]*(-36 - 96*e - 208*e^2 + 18*e*Pi^2 + 33*e^2*Pi^2 + 
         36*e^2*Zeta[3]))/54 + (I/54)*RATIO[(1 - x)^(-1)]*
       ((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 36*e^2*Pi - 60*e^3*Pi - 
        112*e^4*Pi - (18*I)*e^3*Pi^2 - (27*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
        (36*I)*e^4*Zeta[3]) - ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
         (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - 
         (36*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  (e*RATIO[x]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 - 
  (e*RATIO[x^2]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 + 
  ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
    135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
    3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
     (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 - 
     (180*I)*e^2*Pi^3 - (30*I)*e^3*Pi^3 + (160*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
     45*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
     3360*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 
     1080*e^4*Zeta[5]))/1620}


==> anc/H_gg_ga_++++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-11*e^2*Nc*Log[mu2]^4)/4 + Nc*Log[mu2]^3*
   ((-I/3)*e*(-12*I - (32*I)*e + 7*e*Pi) - ((4*I)/3)*e^2*Pi*
     RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
    (2*e^2*Pi^2*RATIO[x])/3 - (2*e^2*Pi^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*((-24*e^2*RATIO[(1 - x)^(-1)] + 12*e^2*RATIO[x])/Nc + 
    Nc*((38*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      20*e^2*RATIO[x] - 26*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*((12*e^2 - 24*e^2*RATIO[x^(-1)] - 12*e^2*RATIO[x])/Nc + 
    Nc*(-6*e^2 + (4*e^2*RATIO[(1 - x)^(-1)])/3 - (2*e^2*RATIO[x^(-2)])/3 + 
      (38*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 26*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nc*(-6*e^2 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      (26*e^2)/(-1 + RATIO[x])^2 + (220*e^2*RATIO[x])/3 - 
      (172*e^2*RATIO[x^2])/3) + (12*e^2 - (40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (52*e^2*RATIO[x])/3 - 
      (44*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 1, 1, x]*
   (Nc*(10*e^2 + 26*e^2*RATIO[x^(-2)] - 20*e^2*RATIO[x^(-1)] + 
      (124*e^2*RATIO[x])/3 - (172*e^2*RATIO[x^2])/3) + 
    (-20*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (40*e^2*RATIO[x^(-1)])/3 + 
      (140*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (98*e^2*RATIO[x^2])/3) + ((4*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - 8*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 1, 1, x]*
   (Nc*(10*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
      (68*e^2*RATIO[x])/3 - (98*e^2*RATIO[x^2])/3) + 
    (-20*e^2 - (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 0, 0, x]*(Nc*(2*e^2 + (2*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (110*e^2*RATIO[x])/3 - 
      (86*e^2*RATIO[x^2])/3) + (-4*e^2 + (20*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (Nc*(10*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (2*e^2*RATIO[x^(-1)])/3 + 
      (62*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (-20*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (20*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(6*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (50*e^2*RATIO[x^(-1)])/3 - 
      (4*e^2)/(-1 + RATIO[x])^2 + (2*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (-12*e^2 - 4*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(6*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (50*e^2*RATIO[x^(-1)])/3 - 
      (4*e^2)/(-1 + RATIO[x])^2 + (2*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (-12*e^2 - 4*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 0, 0, 1, x]*(Nc*(6*e^2 + (50*e^2*RATIO[(1 - x)^(-1)])/3 - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - 
      (68*e^2)/(3*(-1 + RATIO[x])^2) + (2*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (-12*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 - (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 1, 0, 1, 0, x]*
   (Nc*(6*e^2 + (50*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (68*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e^2*RATIO[x])/3 - (2*e^2*RATIO[x^2])/3) + 
    (-12*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 1, x]*(Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 
      4*e^2*RATIO[x^(-2)] - 2*e^2*RATIO[x^(-1)] + (2*e^2)/(-1 + RATIO[x])^2 + 
      4*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 1, 0, x]*(Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 
      4*e^2*RATIO[x^(-2)] - 2*e^2*RATIO[x^(-1)] + (2*e^2)/(-1 + RATIO[x])^2 + 
      4*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 0, 1, x]*(Nc*(4*e^2 - (2*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (38*e^2*RATIO[x^(-2)])/3 + (26*e^2*RATIO[x^(-1)])/3 + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) + (8*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + (-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 0, 1, 0, x]*
   (Nc*(4*e^2 - (2*e^2*RATIO[(1 - x)^(-1)])/3 - (38*e^2*RATIO[x^(-2)])/3 + 
      (26*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 1, 0, 1, x]*((-20*e^2 - (20*e^2*RATIO[x^(-2)])/3 + 
      (80*e^2*RATIO[x^(-1)])/3 + (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*(10*e^2 - 34*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 0, x]*((-20*e^2 - (20*e^2*RATIO[x^(-2)])/3 + 
      (80*e^2*RATIO[x^(-1)])/3 + (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*(10*e^2 - 34*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) + (20*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*(10*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 0, x]*
   ((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) + (20*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*(10*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 1, x]*
   (Nc*(4*e^2 + (26*e^2*RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 - 
      (2*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[0, 0, 1, 1, 0, x]*
   (Nc*(4*e^2 + (26*e^2*RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 - 
      (2*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 1, x]*
   (Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 2*e^2*RATIO[x^(-2)] - 
      2*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x] - 
      4*e^2*RATIO[x^2]) + (4*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 1, 0, x]*
   (Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 2*e^2*RATIO[x^(-2)] - 
      2*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x] - 
      4*e^2*RATIO[x^2]) + (4*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   ((12*e^2 + 8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 4*e^2*RATIO[x] + 
      4*e^2*RATIO[x^2])/Nc + Nc*(-6*e^2 - (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (130*e^2*RATIO[x^(-2)])/3 - (130*e^2*RATIO[x^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (52*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 1, x]*
   ((20*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 - 
      12*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
    Nc*(-10*e^2 - (130*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 + (130*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (52*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*((16*e^2 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (40*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*(-8*e^2 + (182*e^2*RATIO[x^(-2)])/3 - (182*e^2*RATIO[x^(-1)])/
       3 - 48*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*((36*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
      (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-18*e^2 - (182*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (182*e^2)/(3*(-1 + RATIO[x])^2) - 28*e^2*RATIO[x] + 
      38*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 0, x]*
   ((-4*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      16*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc + 
    Nc*(2*e^2 - (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (170*e^2*RATIO[x])/3 + (134*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*((20*e^2 + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/
     Nc + Nc*(-10*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (98*e^2*RATIO[x])/3 + 
      (134*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 0, x]*
   ((28*e^2 - (140*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (56*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(-14*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] + 
      (54*e^2)/(-1 + RATIO[x])^2 - 68*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*((56*e^2 + (56*e^2*RATIO[x^(-2)])/3 - 
      (140*e^2*RATIO[x^(-1)])/3 - (140*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(-28*e^2 + 54*e^2*RATIO[x^(-2)] - 
      40*e^2*RATIO[x^(-1)] - 40*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*
   ((-4*e*(1 + 8*e) + ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((-3*I)*e + (13*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(6*I + (97*I)*e + 36*e*Pi)*RATIO[x] + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((2*e*(3 + 59*e))/3 - (2*(-3*e + 7*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((138*I)*e - (83*I)*e^2 + 192*e^2*Pi)*
       RATIO[x^(-1)] + (2*(-3*e + 4*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(84 - 25*e - (252*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2 - (92*e^2*RATIO[x^(-2)])/3 + (92*e^2*RATIO[x^(-1)])/
         3 + (52*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (-8*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, x]*(Nc*((2*e*(3 + 17*e))/3 - 
      (4*(-15*e + 46*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(-39*e + 32*e^2 - (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(24 + 14*e - (99*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 32*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    ((-2*e*(6 + 59*e))/3 - ((2*I)/9)*((30*I)*e + (179*I)*e^2 + 30*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((4*I)/9)*((6*I)*e + I*e^2 + 15*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((2*I)/9)*e*(6*I + (175*I)*e + 60*e*Pi)*RATIO[x] + 
      ((4*I)/9)*e*(6*I + I*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(4*e^2 + (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (68*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (68*e^2*RATIO[x^2])/3) + (-8*e^2 + (40*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 1, x]*
   (Nc*((2*e*(6 + 37*e - (15*I)*e*Pi))/3 - 
      ((2*I)/9)*((-39*I)*e + (32*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-15*I)*e + (46*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(15 - 46*e - (54*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 32*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    (((4*I)/3)*e*(6*I + (59*I)*e + 15*e*Pi) + 
      ((4*I)/9)*((6*I)*e + I*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((30*I)*e + (179*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(30 + 179*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(6*I + I*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(8*e^2 - (68*e^2*RATIO[x^(-2)])/3 + (56*e^2*RATIO[x^(-1)])/
         3 + (56*e^2*RATIO[x])/3 - (68*e^2*RATIO[x^2])/3) + 
      (-16*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (40*e^2*RATIO[x^(-1)])/3 + 
        (40*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 1, x]*(((2*I)*e*(4*I + (27*I)*e + 6*e*Pi) - 
      (8*(-3*e + 13*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-6*e + 17*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(30 + 101*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((e*(12 + 101*e - (18*I)*e*Pi))/3 - 
      ((-138*e + 83*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((2*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(48 + 77*e - (144*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(8*e^2 + (92*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (92*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (-16*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((-2*e*(3 + 34*e))/3 + ((2*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (I/18)*((120*I)*e + (5*I)*e^2 + 408*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((42*I)*e - (41*I)*e^2 + 258*e^2*Pi)*
       RATIO[x^(-1)] - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e^2*(211 + (258*I)*Pi)*RATIO[x])/9 - (I/18)*e^2*(-137*I + 408*Pi)*
       RATIO[x^2]) + (2*e*(2 + 15*e) - ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/9)*((-12*I)*e - (41*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-1)] - ((2*I)/9)*e*(-6*I - (55*I)*e + 36*e*Pi)*
       RATIO[x] + (2*e*(6 + 19*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 + 12*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] - 
        (2*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      (8*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, x]*(Nc*(((2*I)/3)*e*(3*I + (34*I)*e + 15*e*Pi) - 
      ((2*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/18)*((-120*I)*e - (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-42*I)*e + (41*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (((2*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e^2*(211 + (222*I)*Pi)*RATIO[x])/9 - (I/18)*e^2*(-137*I + 624*Pi)*
       RATIO[x^2]) + (2*e*(2 + 15*e - (10*I)*e*Pi) - 
      ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((12*I)*e + (41*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 120*e*Pi)*RATIO[x] + 
      (2*e*(6 + 19*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 + 12*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] - 
        (2*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      (8*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, x]*(Nc*((I/6)*e*(12*I + (41*I)*e + 36*e*Pi) - 
      ((42*e - 41*e^2 - (258*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (120*e + 5*e^2 - (408*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) + ((2*I)/9)*e^2*(37*I + 75*Pi)*RATIO[x] - 
      (I/18)*e^2*(-137*I + 408*Pi)*RATIO[x^2]) + 
    (2*e*(2 + 11*e - (6*I)*e*Pi) - ((4*I)/9)*((-12*I)*e - (41*I)*e^2 + 
        18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(-6 + 17*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 + 19*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
        (12*e^2)/(-1 + RATIO[x])^2 - (2*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, x]*
   (Nc*(-(e*(12 + 41*e))/6 - ((42*e - 41*e^2 + (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((2*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((2*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (120*e + 5*e^2 + (12*I)*e^2*Pi)/(18*(-1 + RATIO[x])^2) + 
      ((2*I)/9)*e^2*(37*I + 201*Pi)*RATIO[x] - (I/18)*e^2*(-137*I + 624*Pi)*
       RATIO[x^2]) + (2*e*(2 + 11*e) - (4*(12*e + 41*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(6*e - 17*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-6 + 17*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 + 19*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
        (12*e^2)/(-1 + RATIO[x])^2 - (2*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, x]*
   (Nc*((e^2*(37 - (8*I)*Pi))/2 - ((-6*e + 149*e^2 + (228*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((-2*I)*e - (75*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (-6*e + 11*e^2 + (174*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) + (2*e*(-3 + 8*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      (e*(12 + 67*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e^2*(25 + (12*I)*Pi))/3 + ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-1)] + 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(3 + 2*e - (24*I)*e*Pi)*
        RATIO[x])/9 + ((2*I)/9)*e*(6*I + (19*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        2*e^2*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*
   (Nc*((37*e^2)/2 - ((-6*e + 149*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (I/3)*((2*I)*e + (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] + 
      (I/3)*((2*I)*e + (75*I)*e^2 + 20*e^2*Pi)*RATIO[x^(-1)] + 
      (-6*e + 11*e^2 + (6*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) + 
      (2*e*(-3 + 8*e - (252*I)*e*Pi)*RATIO[x])/9 + 
      (e*(12 + 67*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((50*e^2)/3 - (8*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(3 + 2*e + (36*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (19*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        2*e^2*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*
   (Nc*(24*e^2 - ((2*e + 75*e^2 + (2*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((6*I)*e - (149*I)*e^2 + 228*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (I/9)*e*(-6*I - (83*I)*e + 216*e*Pi)*RATIO[x] + 
      (e*(12 + 67*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((40*e^2)/3 - 4*e^2*RATIO[(1 - x)^(-1)] + (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(3 + 17*e + (12*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (19*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-2*e^2*RATIO[(1 - x)^(-1)] - (4*e^2*RATIO[x^(-2)])/3 + 
        (4*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(Nc*(12*e^2*(2 - I*Pi) - 
      ((2*e + 75*e^2 - (20*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((6*I)*e - (149*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(2 + 11*e - (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (I/9)*e*(-6*I - (83*I)*e + 288*e*Pi)*RATIO[x] + 
      (e*(12 + 67*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((8*e^2*(5 + (9*I)*Pi))/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-1)])/3 - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(3 + 17*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (19*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-2*e^2*RATIO[(1 - x)^(-1)] - (4*e^2*RATIO[x^(-2)])/3 + 
        (4*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*((-6*e^2 + ((2*I)/3)*((-3*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - (((8*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (4*e*(3 + 71*e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-65*e^2)/3 - (I/9)*((49*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (((2*I)/9)*((29*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (I/9)*e*(78*I + (187*I)*e + 510*e*Pi)*RATIO[x] + 
      (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e^2*RATIO[(1 - x)^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) - 
        (52*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((2*e*(2 + 13*e - (12*I)*e*Pi) + 
      8*e^2*RATIO[(1 - x)^(-1)] - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*((-3*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      ((4*I)/9)*e*(15*I + (73*I)*e + 72*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(((2*I)/3)*e*(3*I + (65*I)*e + 18*e*Pi) + 
      ((2*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/9)*((29*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((49*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (7*e*(-6 + 29*e + (42*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((8*e^2 - (40*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-4*e^2 - (2*e^2*RATIO[x^(-2)])/3 + (2*e^2*RATIO[x^(-1)])/3 - 
        (28*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, x]*(((-14*e^2)/3 - (2*e^2*(1 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (32*e^2*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(3 + 65*e - (12*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-62*e^2 + ((2*I)/9)*((-6*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (2*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((2*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (((2*I)/9)*((-6*I)*e - (53*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(-45 + 25*e + (99*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(36 + 20*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(2*e^2*RATIO[(1 - x)^(-1)] - (2*e^2)/(-1 + RATIO[x])^2 - 
        (56*e^2*RATIO[x])/3 + (44*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, x]*(((2*e*(6 + 37*e - (12*I)*e*Pi))/3 + 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(I*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((4*I)/9)*e*(15*I + (67*I)*e + 24*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((2*I)*e*(I + (26*I)*e + 2*e*Pi) - ((2*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((-6*I)*e - (53*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((-6*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((2*I)/9)*e*(27*I + (65*I)*e + 63*e*Pi)*RATIO[x] + 
      (2*e*(36 + 20*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((8*e^2 - (40*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-4*e^2 - 2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
        (32*e^2*RATIO[x])/3 + (44*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(-5*e^2*RATIO[(1 - x)^(-1)] + 
      (5*e^2)/(-1 + RATIO[x])^2 - 5*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    ((e*(42 + 367*e - (72*I)*e*Pi + 60*e*Pi^2))/9 - 
      (2*(21*e + 149*e^2 - (6*I)*e*Pi - (55*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (-21*e^2 - (12*I)*e*Pi - (38*I)*e^2*Pi + 
        14*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*(-21 - 170*e + (12*I)*Pi + (116*I)*e*Pi + 4*e*Pi^2)*RATIO[x])/9 + 
      (e*(-21*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-56 - 193*e - (190*I)*e*Pi + 40*e*Pi^2))/12 - 
      ((60*e - 2680*e^2 + (1266*I)*e^2*Pi + 537*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (2*I)*e^2*Pi*RATIO[x^(-1)] + 
      (-168*e - 3281*e^2 + (822*I)*e^2*Pi + 1434*e^2*Pi^2)/
       (108*(-1 + RATIO[x])^2) - (e*(-228 - 601*e - (468*I)*Pi - 
         (276*I)*e*Pi + 51*e*Pi^2)*RATIO[x])/54 + 
      (e*(-168 - 3281*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       108) + Log[mu2]*
     (((28*e^2)/3 - (4*e^2*(7 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e^2*(7 - (4*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((34*e^2)/3 + ((2*I)/9)*((9*I)*e + (34*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (((2*I)/9)*((9*I)*e + I*e^2 + 3*e^2*Pi))/
         (-1 + RATIO[x])^2 + (2*e*(-9 + 32*e + (72*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(9 + e - (54*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(5*e^2*RATIO[x^(-2)] - 5*e^2*RATIO[x^(-1)] - 
      5*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    ((2*e*(42 + 343*e - (18*I)*Pi - (135*I)*e*Pi + 33*e*Pi^2))/9 + 
      ((-21*e^2 - (12*I)*e*Pi - (38*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-2)])/
       9 - (2*(21*e + 149*e^2 - (6*I)*e*Pi - (55*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (2*e*(21 + 149*e - (24*I)*Pi - (82*I)*e*Pi + 
         10*e*Pi^2)*RATIO[x])/9 + (e*(-21*e - (12*I)*Pi + (34*I)*e*Pi + 
         14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-44 + 19*e - (12*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2))/6 + 
      (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((-168*e - 3281*e^2 + (822*I)*e^2*Pi + 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       108 + ((-60*e + 2680*e^2 - (1266*I)*e^2*Pi - 537*e^2*Pi^2)*
        RATIO[x^(-1)])/54 - (e*(60 - 2680*e - (252*I)*Pi + (246*I)*e*Pi + 
         15*e*Pi^2)*RATIO[x])/54 + (e*(-168 - 3281*e - (720*I)*Pi - 
         (30*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/108) + 
    Log[mu2]*(((8*e^2*(7 - (3*I)*Pi))/3 - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*((7*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        ((4*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((4*e^2*(14 + (3*I)*Pi))/3 - ((2*I)/9)*((9*I)*e + I*e^2 + 
          3*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/9)*((9*I)*e + (34*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] + ((2*I)/9)*e*(9*I + (34*I)*e + 36*e*Pi)*
         RATIO[x] + (2*e*(9 + e - (54*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x^(-2)] - e^2*RATIO[x^(-1)] + 
      2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((e*(-42 - 331*e + (36*I)*Pi + (270*I)*e*Pi + 30*e*Pi^2))/9 + 
      (4*((3*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2*Pi^2*RATIO[x^(-2)])/3 - 
      (2*(-6*e - 7*e^2 - (9*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*e*(15 + 148*e - (24*I)*Pi - (82*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 - 
      (e*(-9*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-197*e + (24*I)*Pi + (216*I)*e*Pi + 20*e*Pi^2))/12 - 
      ((6*e + 43*e^2 + (6*I)*e*Pi - (153*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((30*e + 169*e^2 - (162*I)*e^2*Pi + 
         489*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((366*e + 1445*e^2 + (36*I)*e^2*Pi - 345*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      ((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (e*(-126 - 1149*e - (84*I)*Pi - (4*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/18 - 
      (e*(-36 - 537*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*((((4*I)/3)*e^2*(7*I + 6*Pi) + (8*e^2*RATIO[x^(-1)])/
         3 + (4*e^2*(5 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((4*e^2*(1 - (3*I)*Pi))/3 - ((2*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (2*(3*e + 10*e^2)*RATIO[x^(-2)])/9 + 
        (2*(-3*e + 53*e^2)*RATIO[x^(-1)])/9 + ((2*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (2*e*(3 - 61*e - (39*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e + (57*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(-(e^2*RATIO[(1 - x)^(-1)]) + 
      e^2/(-1 + RATIO[x])^2 + 2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((2*e*(-6 - 13*e + (36*I)*e*Pi + 21*e*Pi^2))/9 - 
      (2*(-6*e - 7*e^2 - (9*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*((3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (2*e*(15 + 157*e - (12*I)*Pi - (116*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 - 
      (e*(-9*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(36 + 195*e + (87*I)*e*Pi + 14*e*Pi^2))/6 - 
      ((-366*e - 1445*e^2 - (36*I)*e^2*Pi + 345*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/3 + ((-6*e - 43*e^2 - (6*I)*e*Pi + (153*I)*e^2*Pi - 
         15*e^2*Pi^2)*RATIO[x^(-1)])/9 + (30*e + 169*e^2 - (162*I)*e^2*Pi + 
        489*e^2*Pi^2)/(54*(-1 + RATIO[x])^2) + 
      (e*(45 + 306*e - (78*I)*Pi - (65*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 537*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*(((-8*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*e^2*(5*I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-34*e^2)/3 + (2*(-3*e + 53*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2*I)*e^2*Pi*RATIO[x^(-2)] - ((2*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (2*(3*e + 10*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(3 + 53*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e + (57*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(-(e^2*RATIO[(1 - x)^(-1)]) + 
      e^2/(-1 + RATIO[x])^2 + 2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((2*e*(-6 - 13*e - (18*I)*Pi - (156*I)*e*Pi + 42*e*Pi^2))/9 - 
      (2*(-6*e - 7*e^2 + (12*I)*e*Pi + (122*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 
         16*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (2*e*(15 + 157*e - (24*I)*Pi - (88*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 + 
      (e*(9*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(36 + 195*e - (12*I)*Pi - (93*I)*e*Pi + 28*e*Pi^2))/6 - 
      ((-366*e - 1445*e^2 - (540*I)*e*Pi - (384*I)*e^2*Pi + 1023*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (((-6*I)*e*Pi + (8*I)*e^2*Pi - 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-6*e - 43*e^2 + (6*I)*e*Pi - (8*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-1)])/9 + (30*e + 169*e^2 - (432*I)*e*Pi - 
        (519*I)*e^2*Pi + 1059*e^2*Pi^2)/(54*(-1 + RATIO[x])^2) - 
      (e*(-45 - 306*e - (54*I)*Pi - (109*I)*e*Pi + 51*e*Pi^2)*RATIO[x])/9 + 
      (e*(36 + 537*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*((((-8*I)/3)*e^2*(-I + 3*Pi) - ((8*I)/3)*e^2*(I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*e^2*(5*I + 8*Pi)*RATIO[x] - ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(((2*I)/3)*e^2*(17*I + 6*Pi) - 
        (2*(3*e - 53*e^2 - (93*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
        (4*e^2*RATIO[x^(-1)])/3 + (2*(3*e + 10*e^2 - (75*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + (2*e*(3 + 53*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e - (75*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x^(-2)] - e^2*RATIO[x^(-1)] + 
      2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((e*(-42 - 331*e - (102*I)*e*Pi + 54*e*Pi^2))/9 + 
      (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 7*e^2 + (12*I)*e*Pi + (122*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*e*(15 + 148*e - (12*I)*Pi - (122*I)*e*Pi + 
         11*e*Pi^2)*RATIO[x])/9 + (e*(9*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e^2*(-197 - (216*I)*Pi + 36*Pi^2))/12 - 
      ((6*e + 43*e^2 - (6*I)*e*Pi + (8*I)*e^2*Pi - 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((30*e + 169*e^2 - (432*I)*e*Pi - 
         (519*I)*e^2*Pi + 1059*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((366*e + 1445*e^2 + (540*I)*e*Pi + (384*I)*e^2*Pi - 1023*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + ((-6*I)*e*Pi + (8*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(126 + 1149*e - (180*I)*Pi - (128*I)*e*Pi + 
         162*e*Pi^2)*RATIO[x])/18 + 
      (e*(36 + 537*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*(((-28*e^2)/3 - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*(I*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e^2*(5 - (4*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((4*e^2)/3 - (4*e^2*RATIO[(1 - x)^(-1)])/3 - 
        ((2*I)/9)*((3*I)*e + (10*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] + 
        ((2*I)/9)*((3*I)*e - (53*I)*e^2 + 93*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(3 - 61*e + (93*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e - (75*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    (-(e*(30 + 317*e - (36*I)*Pi - (312*I)*e*Pi + 18*e*Pi^2))/9 - 
      (4*(6*e + 7*e^2 - (6*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*e^2*RATIO[x^(-2)])/3 + (2*(-e^2 - (7*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (2*e*(21 + 158*e - (24*I)*Pi - (88*I)*e*Pi + 
         19*e*Pi^2)*RATIO[x])/9 - (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 
         14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(88 + 565*e - (24*I)*Pi - (210*I)*e*Pi + 12*e*Pi^2))/12 - 
      ((138*e + 595*e^2 - (6*I)*e*Pi - (121*I)*e^2*Pi - 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((36*e + 315*e^2 - (54*I)*e^2*Pi - 
         16*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-36*e - 329*e^2 + (210*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/18 + 
      ((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (e*(96 - 1015*e - (324*I)*Pi - (468*I)*e*Pi + 171*e*Pi^2)*RATIO[x])/
       54 - (e*(48 - 59*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108) + Log[mu2]*
     ((((4*I)/3)*e^2*(5*I + 6*Pi) - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2*(7 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(4*e^2*(4 - I*Pi) - (4*e^2*(23 - I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(3*e + 23*e^2)*RATIO[x^(-2)])/9 - (2*(3*e + 26*e^2)*RATIO[x^(-1)])/
         9 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e*(1 + 6*e - (18*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    ((2*e*(6 + e + (51*I)*e*Pi + 3*e*Pi^2))/9 + 
      (2*e^2*(-1 - (7*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(6*e + 7*e^2 - (6*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) - 
      (2*e*(21 + 161*e - (12*I)*Pi - (122*I)*e*Pi + 5*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-52 - 173*e + (120*I)*e*Pi + 2*e*Pi^2))/6 - 
      ((36*e + 329*e^2 - (210*I)*e^2*Pi - 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       18 + (((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-138*e - 595*e^2 + (6*I)*e*Pi + (121*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (36*e + 315*e^2 - (54*I)*e^2*Pi - 16*e^2*Pi^2)/
       (18*(-1 + RATIO[x])^2) + (e*(-48 + 956*e - (540*I)*Pi - (198*I)*e*Pi + 
         315*e*Pi^2)*RATIO[x])/54 - 
      (e*(48 - 59*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       108) + Log[mu2]*(((8*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        ((4*I)/3)*e^2*(7*I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(18*e^2 - (2*(3*e + 26*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((23*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] + (2*(3*e + 23*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(1 - (30*I)*e*Pi)*RATIO[x])/3 + ((2*I)/3)*e*
         (I + (3*I)*e + 24*e*Pi)*RATIO[x^2]))) + 
  Log[mu2]^2*((12*e^2)/Nc + 
    Nc*((-36 - 96*e - 64*e^2 - (36*I)*e*Pi - (96*I)*e^2*Pi + 39*e^2*Pi^2)/
       12 + (((-6*I)*e*Pi - (16*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/6 - 
      (I/6)*e*RATIO[x^2]*((-3*I)*Pi^2 - (5*I)*e*Pi^2 + 3*e*Pi^3 - 
        (6*I)*e*Zeta[3]) + (e*RATIO[x]*(3*Pi^2 + 5*e*Pi^2 + (3*I)*e*Pi^3 + 
         6*e*Zeta[3]))/6 + ((I/6)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/6)*RATIO[(1 - x)^(-1)]*(6*e*Pi + 16*e^2*Pi + 
        (9*I)*e^2*Pi^2 + e^2*Pi^3 + (6*I)*e^2*Zeta[3]))) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((-4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Nc*Log[mu2]^2*(-3*e^2 - I*e^2*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      e^2*RATIO[x^(-1)] + (I*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x] + 
      (e*(3 + 5*e + (3*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*e^2*(-1 + (7*I)*Pi + 2*Pi^2))/3 + 
        (8*e^2*Pi*(-I + Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2*(1 + (2*I)*Pi + Pi^2)*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((e*(-6 - 11*e - (4*I)*e*Pi + 4*e*Pi^2))/3 - 
        ((-6*e - 50*e^2 + (6*I)*e*Pi + (152*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (46*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((6*e + 50*e^2 - (6*I)*e*Pi - (46*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (20*I)*e^2*Pi - 
          3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (e*(111*e - (6*I)*Pi + (112*I)*e*Pi + 31*e*Pi^2)*RATIO[x])/9 - 
        (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/9)) + 
    (((2*I)/9)*(-6*e*Pi - 7*e^2*Pi - (6*I)*e*Pi^2 - (42*I)*e^2*Pi^2 + 
        4*e^2*Pi^3)*RATIO[(1 - x)^(-1)] + ((2*I)/9)*(3*e^2*Pi + e^2*Pi^3)*
       RATIO[x^(-2)] - (e*(-6 - 16*e + (42*I)*Pi + (331*I)*e*Pi + 12*Pi^2 + 
         93*e*Pi^2 - 72*e*Zeta[3]))/9 + 
      (e*RATIO[x^2]*(-6 - 19*e + 12*e*Pi^2 - (12*I)*e*Pi^3 + 48*e*Zeta[3]))/
       9 + (e*RATIO[x]*(6 + 19*e + (12*I)*Pi + (14*I)*e*Pi + 6*Pi^2 + 
         15*e*Pi^2 - (24*I)*e*Pi^3 + 96*e*Zeta[3]))/9 + 
      (((4*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((2*I)/9)*RATIO[x^(-1)]*(-3*e^2*Pi - (15*I)*e^2*Pi^2 + 2*e^2*Pi^3 + 
        (36*I)*e^2*Zeta[3]))/Nc + 
    Nc*((((36*I)*e*Pi + (315*I)*e^2*Pi - 12*e*Pi^2 - 79*e^2*Pi^2)*
        RATIO[x^(-2)])/18 + (e*RATIO[x]*(666 + 4887*e + (732*I)*Pi + 
         (2974*I)*e*Pi + 150*Pi^2 - 1046*e*Pi^2 + (1098*I)*e*Pi^3 - 
         6192*e*Zeta[3]))/108 - (e*(-30 + 158*e + (24*I)*Pi - (393*I)*e*Pi - 
         24*Pi^2 + 57*e*Pi^2 + 144*e*Zeta[3]))/36 + 
      (e*RATIO[x^2]*(-666 - 4887*e + (60*I)*Pi + (338*I)*e*Pi - 186*Pi^2 - 
         106*e*Pi^2 - (882*I)*e*Pi^3 + 5328*e*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(-102*e - 877*e^2 + (426*I)*e*Pi + 
         (1825*I)*e^2*Pi + 36*e*Pi^2 - 615*e^2*Pi^2 + (141*I)*e^2*Pi^3 - 
         1116*e^2*Zeta[3]))/54 - (I/54)*RATIO[x^(-1)]*
       ((102*I)*e + (877*I)*e^2 + 108*e*Pi + 945*e^2*Pi + (36*I)*e*Pi^2 + 
        (588*I)*e^2*Pi^2 + 18*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) + 
      ((I/54)*(30*e*Pi + 169*e^2*Pi + (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
         (1008*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((-4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Nc*Log[mu2]^2*(-3*e^2 + e^2*RATIO[(1 - x)^(-1)] + 
      I*e^2*Pi*RATIO[x^(-2)] - I*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x] + 
      (e*(3 + 5*e + (3*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*e^2*(-1 + (5*I)*Pi + Pi^2))/3 + 
        (8*((-I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*e^2*(I + Pi)^2*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((e*(-6 - 11*e + (40*I)*e*Pi + 2*e*Pi^2))/3 - 
        ((-6*e - 50*e^2 + (6*I)*e*Pi + (46*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((6*e + 50*e^2 - (6*I)*e*Pi - (152*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (46*I)*e^2*Pi - 
          9*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (e*(111*e - (6*I)*Pi - (152*I)*e*Pi + 43*e*Pi^2)*RATIO[x])/9 - 
        (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/9)) + 
    (-(e*(-6 - 16*e + (30*I)*Pi + (317*I)*e*Pi + 6*Pi^2 + 66*e*Pi^2))/9 - 
      ((2*I)/9)*e^2*Pi^3*RATIO[x^(-2)] + 
      (e*(-6 - 19*e + 12*e*Pi^2 - (4*I)*e*Pi^3)*RATIO[x^2])/9 + 
      (2*e^2*RATIO[(1 - x)^(-1)]*((-I)*Pi + 5*Pi^2 - 8*Zeta[3]))/3 + 
      (2*e^2*(I*Pi + 2*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
      (e*RATIO[x]*(6 + 19*e - (12*I)*Pi - (14*I)*e*Pi - 6*Pi^2 - 39*e*Pi^2 - 
         (8*I)*e*Pi^3 + 144*e*Zeta[3]))/9 - ((2*I)/9)*RATIO[x^(-1)]*
       (6*e*Pi + 7*e^2*Pi + (6*I)*e*Pi^2 + (42*I)*e^2*Pi^2 + 2*e^2*Pi^3 + 
        (36*I)*e^2*Zeta[3]))/Nc + 
    Nc*(-(e*(-30 + 158*e - (240*I)*Pi - (1497*I)*e*Pi - 12*Pi^2 + 
          441*e*Pi^2))/36 - (I/54)*(-30*e*Pi - 169*e^2*Pi - (93*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] + 
      (e*RATIO[x]*(666 + 4887*e - (852*I)*Pi - (3650*I)*e*Pi + 222*Pi^2 + 
         1258*e*Pi^2 + (522*I)*e*Pi^3 - 3600*e*Zeta[3]))/108 + 
      (e*RATIO[x^2]*(-666 - 4887*e + (60*I)*Pi + (338*I)*e*Pi - 186*Pi^2 - 
         106*e*Pi^2 - (450*I)*e*Pi^3 + 2736*e*Zeta[3]))/108 + 
      (I/54)*RATIO[x^(-1)]*((-102*I)*e - (877*I)*e^2 - 426*e*Pi - 
        1825*e^2*Pi + (36*I)*e*Pi^2 - (615*I)*e^2*Pi^2 + 81*e^2*Pi^3 + 
        (216*I)*e^2*Zeta[3]) + ((36*I)*e*Pi + (315*I)*e^2*Pi - 12*e*Pi^2 - 
        79*e^2*Pi^2 - (16*I)*e^2*Pi^3 + 96*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-102*e - 877*e^2 + 
         (108*I)*e*Pi + (945*I)*e^2*Pi - 36*e*Pi^2 - 588*e^2*Pi^2 - 
         (48*I)*e^2*Pi^3 + 180*e^2*Zeta[3]))/54)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((4*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (4*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Nc*Log[mu2]^2*
     (-7*e^2 - (I/3)*((3*I)*e + (14*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/3)*((3*I)*e + (5*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(3 - 4*e + (3*I)*e*Pi)*RATIO[x])/3 - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(((-4*e^2*(2 - (5*I)*Pi + 2*Pi^2))/3 + 
        (4*e^2*(-1 - (5*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (4*e^2*(I + Pi)^2*RATIO[x])/3 + 
        (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(-24 - 113*e - (63*I)*e*Pi + 6*e*Pi^2))/9 - 
        ((-12*e + 113*e^2 + (6*I)*e*Pi - (122*I)*e^2*Pi - 47*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (111*e^2 + (6*I)*e*Pi - (8*I)*e^2*Pi - 59*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) - (e*(12 + 109*e - (6*I)*Pi - (146*I)*e*Pi + 
           25*e*Pi^2)*RATIO[x])/9 + (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x^2])/9)) + 
    ((e*RATIO[x]*(-6 - 7*e + (12*I)*Pi + (14*I)*e*Pi + 6*Pi^2 + 24*e*Pi^2 + 
         (20*I)*e*Pi^3 - 216*e*Zeta[3]))/9 + 
      (e*RATIO[x^2]*(6 + 19*e - 12*e*Pi^2 + (10*I)*e*Pi^3 - 36*e*Zeta[3]))/
       9 - (e*(12 - 40*e - (30*I)*Pi - (317*I)*e*Pi + 12*Pi^2 + 105*e*Pi^2 + 
         252*e*Zeta[3]))/9 - (RATIO[(1 - x)^(-1)]*(6*e + 31*e^2 + 
         (30*I)*e*Pi + (296*I)*e^2*Pi - 12*e*Pi^2 - 45*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9 + 
      (6*e + 19*e^2 - (9*I)*e^2*Pi + 24*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
        36*e^2*Zeta[3])/(9*(-1 + RATIO[x])^2))/Nc + 
    Nc*((((-6*I)*e*Pi - (43*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (e*RATIO[x^2]*(666 + 4887*e - (60*I)*Pi - (338*I)*e*Pi + 150*Pi^2 + 
         316*e*Pi^2 + (594*I)*e*Pi^3 - 5112*e*Zeta[3]))/108 + 
      (e*RATIO[x]*(-462 - 2065*e + (852*I)*Pi + (3566*I)*e*Pi - 186*Pi^2 - 
         982*e*Pi^2 - (774*I)*e*Pi^3 + 6624*e*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(870*e + 7709*e^2 - (756*I)*e*Pi - 
         (6894*I)*e^2*Pi - 210*e*Pi^2 - 2*e^2*Pi^2 - (12*I)*e^2*Pi^3 - 
         3600*e^2*Zeta[3]))/108 - ((I/108)*((666*I)*e + (4887*I)*e^2 + 
         108*e*Pi + 1611*e^2*Pi - (282*I)*e*Pi^2 - (182*I)*e^2*Pi^2 + 
         12*e^2*Pi^3 - (5112*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (-216 - 1164*e - 2944*e^2 - (720*I)*e*Pi - (4485*I)*e^2*Pi + 
        72*e*Pi^2 + 576*e^2*Pi^2 + 1512*e^2*Zeta[3])/108)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((-4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (4*e^2*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3) + 
    Nc*Log[mu2]^2*(-10*e^2 + (I/3)*((3*I)*e + (5*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((3*I)*e + (14*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (e*(3 + 14*e + (3*I)*e*Pi)*RATIO[x])/3 - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(((-4*e^2*(2 - (7*I)*Pi + Pi^2))/3 + (4*e^2*RATIO[x^(-2)])/3 + 
        (4*(-e^2 - (5*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*e^2*(1 + (2*I)*Pi + Pi^2)*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(-30 - 112*e + 3*e*Pi^2))/9 - ((4*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((111*e^2 + (6*I)*e*Pi - (8*I)*e^2*Pi - 
           59*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        ((12*e - 113*e^2 - (6*I)*e*Pi + (122*I)*e^2*Pi + 47*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (e*(-12 + 113*e - (6*I)*Pi + (106*I)*e*Pi + 
           13*e*Pi^2)*RATIO[x])/9 + (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x^2])/9)) + 
    ((e*RATIO[x^2]*(6 + 19*e - 12*e*Pi^2 + (6*I)*e*Pi^3 - 12*e*Zeta[3]))/9 + 
      (I/9)*e*RATIO[x]*(6*I + (31*I)*e - 12*Pi - 14*e*Pi + (6*I)*Pi^2 + 
        12*e*Pi^3 + (24*I)*e*Zeta[3]) - 
      (e*(12 - 52*e - (42*I)*Pi - (331*I)*e*Pi + 6*Pi^2 + 93*e*Pi^2 + 
         324*e*Zeta[3]))/9 + (I/9)*RATIO[x^(-2)]*((-6*I)*e - (19*I)*e^2 - 
        9*e^2*Pi - (24*I)*e^2*Pi^2 + 10*e^2*Pi^3 + (60*I)*e^2*Zeta[3]) + 
      (I/9)*RATIO[x^(-1)]*((6*I)*e + (31*I)*e^2 - 30*e*Pi - 296*e^2*Pi - 
        (12*I)*e*Pi^2 - (45*I)*e^2*Pi^2 + 8*e^2*Pi^3 - (204*I)*e^2*Zeta[3]))/
     Nc + Nc*((e*RATIO[x^2]*(666 + 4887*e - (60*I)*Pi - (338*I)*e*Pi + 
         150*Pi^2 + 316*e*Pi^2 + (378*I)*e*Pi^3 - 3816*e*Zeta[3]))/108 + 
      (e*RATIO[x]*(-870 - 7709*e - (732*I)*Pi - (2890*I)*e*Pi - 114*Pi^2 + 
         350*e*Pi^2 - (486*I)*e*Pi^3 + 4032*e*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2 + 
         (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 + 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (I/108)*RATIO[x^(-1)]*((-870*I)*e - (7709*I)*e^2 - 756*e*Pi - 
        6894*e^2*Pi + (210*I)*e*Pi^2 + (2*I)*e^2*Pi^2 + 516*e^2*Pi^3 + 
        (6768*I)*e^2*Zeta[3]) + (I/108)*RATIO[x^(-2)]*
       ((-666*I)*e - (4887*I)*e^2 - 108*e*Pi - 1611*e^2*Pi + (282*I)*e*Pi^2 + 
        (182*I)*e^2*Pi^2 + 408*e^2*Pi^3 + (7632*I)*e^2*Zeta[3]) + 
      (-216 - 960*e - 122*e^2 + (72*I)*e*Pi - (1257*I)*e^2*Pi + 36*e*Pi^2 - 
        90*e^2*Pi^2 + 1944*e^2*Zeta[3])/108)) + 
  Log[mu2]*((((4*I)/9)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*e^2*Pi*RATIO[x^2]*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/45 + 
      (2*e^2*RATIO[(1 - x)^(-1)]*((2*I)*Pi + Pi^4 + 4*Zeta[3] - 
         (8*I)*Pi*Zeta[3]))/3 + (e^2*RATIO[x]*(-30*Pi^2 + (20*I)*Pi^3 + 
         9*Pi^4 - 120*Zeta[3] - (240*I)*Pi*Zeta[3]))/45 - 
      (2*e*(-270 - 1350*e - (150*I)*e*Pi + 45*e*Pi^2 - (25*I)*e*Pi^3 + 
         3*e*Pi^4 - 120*e*Zeta[3] - (180*I)*e*Pi*Zeta[3]))/45 - 
      (2*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc + 
    Nc*((I/9)*(89*e^2*Pi - (6*I)*e*Pi^2 + I*e^2*Pi^2 + 28*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*RATIO[x^2]*(555*e*Pi^2 - (30*I)*Pi^3 - 
         (100*I)*e*Pi^3 + 152*e*Pi^4 + 260*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/90 - 
      (e*RATIO[x]*(555*e*Pi^2 - (30*I)*Pi^3 - (320*I)*e*Pi^3 + 169*e*Pi^4 + 
         1580*e*Zeta[3] + (2340*I)*e*Pi*Zeta[3]))/90 + 
      (1080*e + 5400*e^2 - (180*I)*Pi - (480*I)*e*Pi - (1210*I)*e^2*Pi + 
        270*e*Pi^2 - 215*e^2*Pi^2 - (35*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 
        3360*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*((-267*I)*e^2*Pi - 18*e*Pi^2 + 3*e^2*Pi^2 - 
         (31*I)*e^2*Pi^3 + 6*e^2*Pi^4 - 318*e^2*Zeta[3] - 
         (414*I)*e^2*Pi*Zeta[3]))/27 + ((-65*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 
        390*e^2*Zeta[3] - (1530*I)*e^2*Pi*Zeta[3])/
       (135*(-1 + RATIO[x])^2))) + 
  G[1, x]*(Nc*Log[mu2]^3*(5*e^2 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3) + 
    Nc*Log[mu2]^2*((e*(15 + 40*e + (6*I)*e*Pi))/3 + 
      I*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (((-6*I)*e*Pi - (10*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-6*e - 16*e^2 + (6*I)*e*Pi + (10*I)*e^2*Pi - 9*e^2*Pi^2)*
        RATIO[x^(-1)])/6 - (e*(3 + 8*e + (3*I)*e*Pi + 3*e*Pi^2)*RATIO[x])/3 + 
      e^2*Pi^2*RATIO[x^2]) + 
    (-(e*RATIO[x^2]*(135*e*Pi^2 - (60*I)*Pi^3 + (170*I)*e*Pi^3 + 68*e*Pi^4 + 
          360*Zeta[3] - 1020*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/270 + 
      (e*RATIO[x]*(18 + 75*e - 9*Pi^2 - 144*e*Pi^2 + (12*I)*Pi^3 + 
         (122*I)*e*Pi^3 + 2*e*Pi^4 - 72*Zeta[3] - 894*e*Zeta[3] + 
         (576*I)*e*Pi*Zeta[3]))/27 - 
      (e*(420 + 2050*e + (60*I)*Pi + (160*I)*e*Pi - 90*Pi^2 - 755*e*Pi^2 - 
         (170*I)*e*Pi^3 + 27*e*Pi^4 - 360*Zeta[3] - 2040*e*Zeta[3] + 
         (1080*I)*e*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        ((-4*I)*e^2*Pi^3 - 3*e^2*Pi^4 + 36*e^2*Zeta[3] + 
         (24*I)*e^2*Pi*Zeta[3]))/9 + (-(e^2*Pi^4) - (60*I)*e^2*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((18*I)*e*Pi + (57*I)*e^2*Pi - 
         18*e^2*Pi^2 + (6*I)*e*Pi^3 - (17*I)*e^2*Pi^3 - 3*e^2*Pi^4 + 
         (108*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x^(-1)]*(90*e + 375*e^2 - (90*I)*e*Pi - (285*I)*e^2*Pi + 
         90*e*Pi^2 + 1485*e^2*Pi^2 + (60*I)*e*Pi^3 + (760*I)*e^2*Pi^3 - 
         99*e^2*Pi^4 - 1080*e*Zeta[3] - 7200*e^2*Zeta[3] - 
         (1080*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
    Nc*((e*RATIO[x]*(534 + 4003*e - (204*I)*Pi - (1754*I)*e*Pi + 324*Pi^2 + 
         2221*e*Pi^2 - (204*I)*Pi^3 - (204*I)*e*Pi^3 + 188*e*Pi^4 + 
         936*Zeta[3] + 816*e*Zeta[3] - (864*I)*e*Pi*Zeta[3]))/108 - 
      (e*RATIO[x^2]*(540*Pi^2 + 8055*e*Pi^2 - (1680*I)*Pi^3 - 
         (2790*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 7260*e*Zeta[3] + 
         (2160*I)*e*Pi*Zeta[3]))/1080 + 
      (e*(-9660 - 61630*e - (2940*I)*Pi - (12800*I)*e*Pi + 540*Pi^2 + 
         11815*e*Pi^2 - (3750*I)*e*Pi^3 + 162*e*Pi^4 - 2160*Zeta[3] + 
         1800*e*Zeta[3] + (6480*I)*e*Pi*Zeta[3]))/1080 + 
      ((12*I)*e*Pi^3 + (25*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 72*e*Zeta[3] - 
        150*e^2*Zeta[3] + (72*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-510*I)*e*Pi - (4385*I)*e^2*Pi + 105*e^2*Pi^2 + 
         (60*I)*e*Pi^3 - (490*I)*e^2*Pi^3 + 102*e^2*Pi^4 - 360*e*Zeta[3] + 
         4830*e^2*Zeta[3] - (180*I)*e^2*Pi*Zeta[3]))/270 + 
      (RATIO[x^(-2)]*((666*I)*e*Pi + (4887*I)*e^2*Pi - 30*e*Pi^2 - 
         835*e^2*Pi^2 + (150*I)*e*Pi^3 + (133*I)*e^2*Pi^3 - 87*e^2*Pi^4 - 
         (432*I)*e^2*Pi*Zeta[3]))/108 + 
      (RATIO[x^(-1)]*(2670*e + 20015*e^2 - (3330*I)*e*Pi - (24435*I)*e^2*Pi - 
         2280*e*Pi^2 - 11525*e^2*Pi^2 - (930*I)*e*Pi^3 - (1580*I)*e^2*Pi^3 + 
         663*e^2*Pi^4 + 2160*e*Zeta[3] + 3600*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*((((4*I)/9)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-2)] + 
        (2*e^2*RATIO[x]*(6 - 3*Pi^2 + (4*I)*Pi^3 - 24*Zeta[3]))/9 + 
        ((4*I)/9)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (2*e^2*(-14 - (2*I)*Pi + 3*Pi^2 + 12*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^(-1)]*((-3*I)*e^2 - 3*e^2*Pi - (3*I)*e^2*Pi^2 + 
          2*e^2*Pi^3 + (36*I)*e^2*Zeta[3]))/Nc + 
      Nc*((I/9)*(111*e^2*Pi - (6*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 28*e^2*Pi^3)*
         RATIO[x^(-2)] + (e*RATIO[x^2]*(3*Pi^2 - 4*e*Pi^2 + (31*I)*e*Pi^3 - 
           114*e*Zeta[3]))/9 + (e*RATIO[x]*(89*e - (6*I)*Pi - (50*I)*e*Pi - 
           3*Pi^2 + 49*e*Pi^2 - (37*I)*e*Pi^3 + 150*e*Zeta[3]))/9 + 
        (36 + 96*e - 114*e^2 + (24*I)*e*Pi - (34*I)*e^2*Pi + 15*e^2*Pi^2 - 
          72*e^2*Zeta[3])/18 - (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - 
           (50*I)*e^2*Pi + 3*e^2*Pi^2 + (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 + 
        ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (I/9)*RATIO[x^(-1)]*((89*I)*e^2 + 111*e^2*Pi - (6*I)*e*Pi^2 - 
          (89*I)*e^2*Pi^2 + 34*e^2*Pi^3 + (72*I)*e^2*Zeta[3])))) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - (4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3) + 
    Nc*Log[mu2]^2*((e*(12 + 32*e + (3*I)*e*Pi))/3 - 
      ((6*e + 16*e^2 - (6*I)*e*Pi - (10*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/6 + I*e^2*Pi*RATIO[x^(-1)] + 
      ((-6*I)*e*Pi - (10*I)*e^2*Pi + 9*e^2*Pi^2)/(6*(-1 + RATIO[x])^2) - 
      (e*(-3 - 8*e - (3*I)*e*Pi + 3*e*Pi^2)*RATIO[x])/3 + 
      e^2*Pi^2*RATIO[x^2]) + 
    Nc*((-I/54)*(-102*e*Pi - 877*e^2*Pi - (21*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] - (e*(432 + 2160*e + (498*I)*Pi + (3034*I)*e*Pi - 
         324*Pi^2 - 2597*e*Pi^2 - (240*I)*e*Pi^3 + 24*e*Pi^4 + 216*Zeta[3] + 
         2970*e*Zeta[3]))/108 + (e*RATIO[x]*(-534 - 4003*e + (204*I)*Pi + 
         (1754*I)*e*Pi - 216*Pi^2 - 610*e*Pi^2 + (132*I)*Pi^3 - 
         (6*I)*e*Pi^3 + 109*e*Pi^4 - 1080*Zeta[3] - 1452*e*Zeta[3] + 
         (3888*I)*e*Pi*Zeta[3]))/108 - 
      (e*RATIO[x^2]*(108*Pi^2 + 1611*e*Pi^2 + (192*I)*Pi^3 - (78*I)*e*Pi^3 + 
         176*e*Pi^4 - 1728*Zeta[3] - 1428*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/
       216 - (RATIO[(1 - x)^(-1)]*(-534*e - 4003*e^2 + (666*I)*e*Pi + 
         (4887*I)*e^2*Pi + 456*e*Pi^2 + 2305*e^2*Pi^2 + (6*I)*e*Pi^3 + 
         (200*I)*e^2*Pi^3 + 62*e^2*Pi^4 + 648*e*Zeta[3] - 24*e^2*Zeta[3] - 
         (504*I)*e^2*Pi*Zeta[3]))/108 + ((666*I)*e*Pi + (4887*I)*e^2*Pi - 
        30*e*Pi^2 - 835*e^2*Pi^2 + (6*I)*e*Pi^3 + (14*I)*e^2*Pi^3 + 
        86*e^2*Pi^4 + 864*e*Zeta[3] + 714*e^2*Zeta[3] - 
        (504*I)*e^2*Pi*Zeta[3])/(108*(-1 + RATIO[x])^2)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      (e*(-36 - 180*e - (6*I)*Pi - (16*I)*e*Pi + 6*Pi^2 + 23*e*Pi^2 - 
         (12*I)*e*Pi^3 + 4*e*Pi^4 + 36*Zeta[3] + 324*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(135*e*Pi^2 + (60*I)*Pi^3 - (170*I)*e*Pi^3 + 4*e*Pi^4 - 
         360*Zeta[3] + 1020*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/270 - 
      (e*RATIO[x]*(180 + 750*e - 90*Pi^2 - 1710*e*Pi^2 + (120*I)*Pi^3 + 
         (1160*I)*e*Pi^3 + 101*e*Pi^4 - 720*Zeta[3] - 8580*e*Zeta[3] + 
         (3600*I)*e*Pi*Zeta[3]))/270 + ((90*I)*e*Pi + (285*I)*e^2*Pi - 
        90*e^2*Pi^2 - 2*e^2*Pi^4 + 180*e*Zeta[3] - 510*e^2*Zeta[3] + 
        (720*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-90*e - 375*e^2 + (90*I)*e*Pi + (285*I)*e^2*Pi - 
         90*e*Pi^2 - 1485*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 58*e^2*Pi^4 + 
         720*e*Zeta[3] + 3270*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/135)/
     Nc + Log[mu2]*(((4*e^2*RATIO[(1 - x)^(-1)]*(1 - I*Pi + Pi^2 - 
           8*Zeta[3]))/3 + (4*e^2*(I*Pi + 2*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*e^2*(-6 - I*Pi + Pi^2 + 6*Zeta[3]))/3 + 
        (4*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
        (2*e^2*RATIO[x]*(-6 + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/9)/Nc + 
      Nc*((((6*I)*e*Pi + (50*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (I/9)*e*RATIO[x]*((89*I)*e + 6*Pi + 50*e*Pi + (3*I)*Pi^2 + 
          (41*I)*e*Pi^2 + 19*e*Pi^3 + (186*I)*e*Zeta[3]) + 
        (e*RATIO[x^2]*(3*Pi^2 - 4*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/
         9 + (36 + 96*e + 64*e^2 + (12*I)*e*Pi - (134*I)*e^2*Pi + 
          105*e^2*Pi^2 - 72*e^2*Zeta[3])/18 - 
        (RATIO[(1 - x)^(-1)]*(-89*e^2 + (111*I)*e^2*Pi + 6*e*Pi^2 + 
           89*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 114*e^2*Zeta[3]))/9 + 
        ((111*I)*e^2*Pi + 6*e*Pi^2 + 5*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 
          150*e^2*Zeta[3])/(9*(-1 + RATIO[x])^2)))) + 
  ((RATIO[x^(-1)]*((18*I)*e*Pi + (75*I)*e^2*Pi - 18*e^2*Pi^2 + (6*I)*e*Pi^3 - 
       (5*I)*e^2*Pi^3 - 3*e^2*Pi^4 + (108*I)*e^2*Pi*Zeta[3]))/27 + 
    (e*RATIO[x]*(-180*Pi^2 - 570*e*Pi^2 + (120*I)*Pi^3 + (140*I)*e*Pi^3 + 
       54*Pi^4 + 847*e*Pi^4 - (172*I)*e*Pi^5 - 720*Zeta[3] - 1200*e*Zeta[3] - 
       (1440*I)*Pi*Zeta[3] + (5520*I)*e*Pi*Zeta[3] - 1920*e*Pi^2*Zeta[3] - 
       3600*e*Zeta[5]))/540 + (e*RATIO[x^2]*(90*Pi^2 + 285*e*Pi^2 + 24*Pi^4 - 
       158*e*Pi^4 + (47*I)*e*Pi^5 + 180*e*Zeta[3] + (720*I)*Pi*Zeta[3] - 
       (2040*I)*e*Pi*Zeta[3] + 60*e*Pi^2*Zeta[3] - 2520*e*Zeta[5]))/270 + 
    (1620 + 8100*e + 27540*e^2 + (900*I)*e*Pi + (4650*I)*e^2*Pi - 
      270*e*Pi^2 - 1755*e^2*Pi^2 + (150*I)*e*Pi^3 + (1585*I)*e^2*Pi^3 - 
      18*e*Pi^4 - 186*e^2*Pi^4 + (90*I)*e^2*Pi^5 + 720*e*Zeta[3] - 
      4200*e^2*Zeta[3] + (1080*I)*e*Pi*Zeta[3] + (7740*I)*e^2*Pi*Zeta[3] - 
      2520*e^2*Pi^2*Zeta[3] - 8640*e^2*Zeta[5])/270 - 
    (RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (375*I)*e^2*Pi + 90*e^2*Pi^2 + 
       (45*I)*e^2*Pi^3 - 45*e*Pi^4 - 170*e^2*Pi^4 + (4*I)*e^2*Pi^5 - 
       180*e*Zeta[3] - 120*e^2*Zeta[3] + (360*I)*e*Pi*Zeta[3] + 
       (3570*I)*e^2*Pi*Zeta[3] - 2580*e^2*Pi^2*Zeta[3] - 3420*e^2*Zeta[5]))/
     135 + ((-30*I)*e^2*Pi^3 - 6*e*Pi^4 + 17*e^2*Pi^4 - (16*I)*e^2*Pi^5 + 
      180*e^2*Zeta[3] - (360*I)*e*Pi*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3] - 
      480*e^2*Pi^2*Zeta[3] - 2520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2))/Nc + 
  Nc*((RATIO[x^(-1)]*((534*I)*e*Pi + (4003*I)*e^2*Pi - 102*e*Pi^2 - 
       1411*e^2*Pi^2 + (150*I)*e*Pi^3 + (259*I)*e^2*Pi^3 - 87*e^2*Pi^4 - 
       (432*I)*e^2*Pi*Zeta[3]))/108 + 
    (e*RATIO[x^2]*(3330*Pi^2 + 24435*e*Pi^2 - (300*I)*Pi^3 - 
       (1690*I)*e*Pi^3 + 912*Pi^4 + 707*e*Pi^4 + (792*I)*e*Pi^5 + 
       1560*Zeta[3] + 15520*e*Zeta[3] + (14400*I)*Pi*Zeta[3] + 
       (11760*I)*e*Pi*Zeta[3] - 5100*e*Pi^2*Zeta[3] - 61200*e*Zeta[5]))/
     1080 + (e*RATIO[x]*(-3330*Pi^2 - 24435*e*Pi^2 + (1620*I)*Pi^3 + 
       (7210*I)*e*Pi^3 - 1014*Pi^4 - 3131*e*Pi^4 - (714*I)*e*Pi^5 - 
       9480*Zeta[3] - 48640*e*Zeta[3] - (14400*I)*Pi*Zeta[3] + 
       (1200*I)*e*Pi*Zeta[3] + 6900*e*Pi^2*Zeta[3] + 69840*e*Zeta[5]))/1080 + 
    ((-780*I)*e*Pi^3 - (7760*I)*e^2*Pi^3 + 36*e*Pi^4 + 1221*e^2*Pi^4 + 
      (684*I)*e^2*Pi^5 + 4680*e*Zeta[3] + 46560*e^2*Zeta[3] - 
      (17280*I)*e*Pi*Zeta[3] - (4500*I)*e^2*Pi*Zeta[3] + 
      10620*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5])/(3240*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-16020*I)*e*Pi - (120090*I)*e^2*Pi + 3060*e*Pi^2 + 
       42330*e^2*Pi^2 - (1320*I)*e*Pi^3 + (1030*I)*e^2*Pi^3 + 540*e*Pi^4 + 
       5739*e^2*Pi^4 + (540*I)*e^2*Pi^5 - 19080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (23760*I)*e*Pi*Zeta[3] - (113040*I)*e^2*Pi*
        Zeta[3] + 38700*e^2*Pi^2*Zeta[3] - 157680*e^2*Zeta[5]))/3240 + 
    (12960 + 64800*e + 220320*e^2 - (2040*I)*e*Pi - (36860*I)*e^2*Pi + 
      3240*Pi^2 - 2580*e*Pi^2 - 31370*e^2*Pi^2 - (600*I)*e*Pi^3 - 
      (10230*I)*e^2*Pi^3 + 72*e*Pi^4 + 2085*e^2*Pi^4 - (360*I)*e^2*Pi^5 + 
      40320*e*Zeta[3] + 147600*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] - 
      (34200*I)*e^2*Pi*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] + 34560*e^2*Zeta[5])/
     2160), (-11*e^2*Nc*Log[mu2]^4)/4 + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 7*e*Pi) - 
    ((4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
    (2*e^2*Pi^2*RATIO[x])/3 - (2*e^2*Pi^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*((-24*e^2*RATIO[(1 - x)^(-1)] + 12*e^2*RATIO[x])/Nc + 
    Nc*((38*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      20*e^2*RATIO[x] - 26*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*((12*e^2 - 24*e^2*RATIO[x^(-1)] - 12*e^2*RATIO[x])/Nc + 
    Nc*(-6*e^2 + (4*e^2*RATIO[(1 - x)^(-1)])/3 - (2*e^2*RATIO[x^(-2)])/3 + 
      (38*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 26*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 0, 0, x]*(Nc*(-6*e^2 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      (26*e^2)/(-1 + RATIO[x])^2 + (220*e^2*RATIO[x])/3 - 
      (172*e^2*RATIO[x^2])/3) + (12*e^2 - (40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (52*e^2*RATIO[x])/3 - 
      (44*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 1, 1, x]*
   (Nc*(10*e^2 + 26*e^2*RATIO[x^(-2)] - 20*e^2*RATIO[x^(-1)] + 
      (124*e^2*RATIO[x])/3 - (172*e^2*RATIO[x^2])/3) + 
    (-20*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (40*e^2*RATIO[x^(-1)])/3 + 
      (140*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 0, 0, x]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - 
      (98*e^2*RATIO[x^2])/3) + ((4*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - 8*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 1, 1, x]*
   (Nc*(10*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
      (68*e^2*RATIO[x])/3 - (98*e^2*RATIO[x^2])/3) + 
    (-20*e^2 - (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      32*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 0, 0, x]*(Nc*(2*e^2 + (2*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (110*e^2*RATIO[x])/3 - 
      (86*e^2*RATIO[x^2])/3) + (-4*e^2 + (20*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (Nc*(10*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (2*e^2*RATIO[x^(-1)])/3 + 
      (62*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (-20*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (20*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(6*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (50*e^2*RATIO[x^(-1)])/3 - 
      (4*e^2)/(-1 + RATIO[x])^2 + (2*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (-12*e^2 - 4*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(6*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (50*e^2*RATIO[x^(-1)])/3 - 
      (4*e^2)/(-1 + RATIO[x])^2 + (2*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (-12*e^2 - 4*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 0, 0, 1, x]*(Nc*(6*e^2 + (50*e^2*RATIO[(1 - x)^(-1)])/3 - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - 
      (68*e^2)/(3*(-1 + RATIO[x])^2) + (2*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (-12*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 - (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 1, 0, 1, 0, x]*
   (Nc*(6*e^2 + (50*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (68*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e^2*RATIO[x])/3 - (2*e^2*RATIO[x^2])/3) + 
    (-12*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 1, x]*(Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 
      4*e^2*RATIO[x^(-2)] - 2*e^2*RATIO[x^(-1)] + (2*e^2)/(-1 + RATIO[x])^2 + 
      4*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 1, 0, x]*(Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 
      4*e^2*RATIO[x^(-2)] - 2*e^2*RATIO[x^(-1)] + (2*e^2)/(-1 + RATIO[x])^2 + 
      4*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e^2 + (4*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 0, 1, x]*(Nc*(4*e^2 - (2*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (38*e^2*RATIO[x^(-2)])/3 + (26*e^2*RATIO[x^(-1)])/3 + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) + (8*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + (-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 0, 1, 0, x]*
   (Nc*(4*e^2 - (2*e^2*RATIO[(1 - x)^(-1)])/3 - (38*e^2*RATIO[x^(-2)])/3 + 
      (26*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (-8*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 1, 0, 1, x]*((-20*e^2 - (20*e^2*RATIO[x^(-2)])/3 + 
      (80*e^2*RATIO[x^(-1)])/3 + (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*(10*e^2 - 34*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 0, x]*((-20*e^2 - (20*e^2*RATIO[x^(-2)])/3 + 
      (80*e^2*RATIO[x^(-1)])/3 + (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*(10*e^2 - 34*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] - 
      (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) + (20*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*(10*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 1, 0, x]*
   ((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) + (20*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*(10*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 1, x]*
   (Nc*(4*e^2 + (26*e^2*RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 - 
      (2*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[0, 0, 1, 1, 0, x]*
   (Nc*(4*e^2 + (26*e^2*RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 - 
      (2*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (-8*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 1, x]*
   (Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 2*e^2*RATIO[x^(-2)] - 
      2*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x] - 
      4*e^2*RATIO[x^2]) + (4*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 1, 0, x]*
   (Nc*(-2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 2*e^2*RATIO[x^(-2)] - 
      2*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x] - 
      4*e^2*RATIO[x^2]) + (4*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   ((12*e^2 + 8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 4*e^2*RATIO[x] + 
      4*e^2*RATIO[x^2])/Nc + Nc*(-6*e^2 - (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (130*e^2*RATIO[x^(-2)])/3 - (130*e^2*RATIO[x^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (52*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 1, 1, x]*
   ((20*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 - 
      12*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
    Nc*(-10*e^2 - (130*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 + (130*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (52*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*((16*e^2 + (32*e^2*RATIO[x^(-2)])/3 - 
      (32*e^2*RATIO[x^(-1)])/3 + (40*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*(-8*e^2 + (182*e^2*RATIO[x^(-2)])/3 - (182*e^2*RATIO[x^(-1)])/
       3 - 48*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*((36*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
      (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-18*e^2 - (182*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (182*e^2)/(3*(-1 + RATIO[x])^2) - 28*e^2*RATIO[x] + 
      38*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 0, x]*
   ((-4*e^2 - (8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      16*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc + 
    Nc*(2*e^2 - (32*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (170*e^2*RATIO[x])/3 + (134*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*((20*e^2 + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - 32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/
     Nc + Nc*(-10*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) - (98*e^2*RATIO[x])/3 + 
      (134*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 0, x]*
   ((28*e^2 - (140*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (56*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(-14*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] + 
      (54*e^2)/(-1 + RATIO[x])^2 - 68*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, x]*((56*e^2 + (56*e^2*RATIO[x^(-2)])/3 - 
      (140*e^2*RATIO[x^(-1)])/3 - (140*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(-28*e^2 + 54*e^2*RATIO[x^(-2)] - 
      40*e^2*RATIO[x^(-1)] - 40*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*
   ((-4*e*(1 + 8*e) + ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((8*I)/9)*((-3*I)*e + (13*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(6*I + (97*I)*e + 36*e*Pi)*RATIO[x] + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((2*e*(3 + 59*e))/3 - (2*(-3*e + 7*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((138*I)*e - (83*I)*e^2 + 192*e^2*Pi)*
       RATIO[x^(-1)] + (2*(-3*e + 4*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(84 - 25*e - (252*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2 - (92*e^2*RATIO[x^(-2)])/3 + (92*e^2*RATIO[x^(-1)])/
         3 + (52*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (-8*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, x]*(Nc*((2*e*(3 + 17*e))/3 - 
      (4*(-15*e + 46*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(-39*e + 32*e^2 - (12*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(24 + 14*e - (99*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 32*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    ((-2*e*(6 + 59*e))/3 - ((2*I)/9)*((30*I)*e + (179*I)*e^2 + 30*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (((4*I)/9)*((6*I)*e + I*e^2 + 15*e^2*Pi))/
       (-1 + RATIO[x])^2 + ((2*I)/9)*e*(6*I + (175*I)*e + 60*e*Pi)*RATIO[x] + 
      ((4*I)/9)*e*(6*I + I*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(4*e^2 + (56*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (68*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (68*e^2*RATIO[x^2])/3) + (-8*e^2 + (40*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 1, x]*
   (Nc*((2*e*(6 + 37*e - (15*I)*e*Pi))/3 - 
      ((2*I)/9)*((-39*I)*e + (32*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-15*I)*e + (46*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(15 - 46*e - (54*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 32*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    (((4*I)/3)*e*(6*I + (59*I)*e + 15*e*Pi) + 
      ((4*I)/9)*((6*I)*e + I*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((30*I)*e + (179*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(30 + 179*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(6*I + I*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(8*e^2 - (68*e^2*RATIO[x^(-2)])/3 + (56*e^2*RATIO[x^(-1)])/
         3 + (56*e^2*RATIO[x])/3 - (68*e^2*RATIO[x^2])/3) + 
      (-16*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (40*e^2*RATIO[x^(-1)])/3 + 
        (40*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 1, x]*(((2*I)*e*(4*I + (27*I)*e + 6*e*Pi) - 
      (8*(-3*e + 13*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-6*e + 17*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(30 + 101*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((e*(12 + 101*e - (18*I)*e*Pi))/3 - 
      ((-138*e + 83*e^2 + (192*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((2*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(48 + 77*e - (144*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(8*e^2 + (92*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (92*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (-16*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((-2*e*(3 + 34*e))/3 + ((2*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (I/18)*((120*I)*e + (5*I)*e^2 + 408*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((42*I)*e - (41*I)*e^2 + 258*e^2*Pi)*
       RATIO[x^(-1)] - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e^2*(211 + (258*I)*Pi)*RATIO[x])/9 - (I/18)*e^2*(-137*I + 408*Pi)*
       RATIO[x^2]) + (2*e*(2 + 15*e) - ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/9)*((-12*I)*e - (41*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-1)] - ((2*I)/9)*e*(-6*I - (55*I)*e + 36*e*Pi)*
       RATIO[x] + (2*e*(6 + 19*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 + 12*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] - 
        (2*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      (8*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, x]*(Nc*(((2*I)/3)*e*(3*I + (34*I)*e + 15*e*Pi) - 
      ((2*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/18)*((-120*I)*e - (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-42*I)*e + (41*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (((2*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e^2*(211 + (222*I)*Pi)*RATIO[x])/9 - (I/18)*e^2*(-137*I + 624*Pi)*
       RATIO[x^2]) + (2*e*(2 + 15*e - (10*I)*e*Pi) - 
      ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((12*I)*e + (41*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 120*e*Pi)*RATIO[x] + 
      (2*e*(6 + 19*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 + 12*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] - 
        (2*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      (8*e^2 + (8*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 1, x]*(Nc*((I/6)*e*(12*I + (41*I)*e + 36*e*Pi) - 
      ((42*e - 41*e^2 - (258*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (120*e + 5*e^2 - (408*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) + ((2*I)/9)*e^2*(37*I + 75*Pi)*RATIO[x] - 
      (I/18)*e^2*(-137*I + 408*Pi)*RATIO[x^2]) + 
    (2*e*(2 + 11*e - (6*I)*e*Pi) - ((4*I)/9)*((-12*I)*e - (41*I)*e^2 + 
        18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(-6 + 17*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 + 19*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
        (12*e^2)/(-1 + RATIO[x])^2 - (2*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, x]*
   (Nc*(-(e*(12 + 41*e))/6 - ((42*e - 41*e^2 + (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((2*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((2*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (120*e + 5*e^2 + (12*I)*e^2*Pi)/(18*(-1 + RATIO[x])^2) + 
      ((2*I)/9)*e^2*(37*I + 201*Pi)*RATIO[x] - (I/18)*e^2*(-137*I + 624*Pi)*
       RATIO[x^2]) + (2*e*(2 + 11*e) - (4*(12*e + 41*e^2 - (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(6*e - 17*e^2 - (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-6 + 17*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 + 19*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(-4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
        (12*e^2)/(-1 + RATIO[x])^2 - (2*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, x]*
   (Nc*((e^2*(37 - (8*I)*Pi))/2 - ((-6*e + 149*e^2 + (228*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((-2*I)*e - (75*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (-6*e + 11*e^2 + (174*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) + (2*e*(-3 + 8*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      (e*(12 + 67*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e^2*(25 + (12*I)*Pi))/3 + ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-1)] + 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(3 + 2*e - (24*I)*e*Pi)*
        RATIO[x])/9 + ((2*I)/9)*e*(6*I + (19*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        2*e^2*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*
   (Nc*((37*e^2)/2 - ((-6*e + 149*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (I/3)*((2*I)*e + (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] + 
      (I/3)*((2*I)*e + (75*I)*e^2 + 20*e^2*Pi)*RATIO[x^(-1)] + 
      (-6*e + 11*e^2 + (6*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) + 
      (2*e*(-3 + 8*e - (252*I)*e*Pi)*RATIO[x])/9 + 
      (e*(12 + 67*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((50*e^2)/3 - (8*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(3 + 2*e + (36*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (19*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        2*e^2*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*
   (Nc*(24*e^2 - ((2*e + 75*e^2 + (2*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((6*I)*e - (149*I)*e^2 + 228*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (I/9)*e*(-6*I - (83*I)*e + 216*e*Pi)*RATIO[x] + 
      (e*(12 + 67*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((40*e^2)/3 - 4*e^2*RATIO[(1 - x)^(-1)] + (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(3 + 17*e + (12*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (19*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-2*e^2*RATIO[(1 - x)^(-1)] - (4*e^2*RATIO[x^(-2)])/3 + 
        (4*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(Nc*(12*e^2*(2 - I*Pi) - 
      ((2*e + 75*e^2 - (20*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((6*I)*e - (149*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(2 + 11*e - (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (I/9)*e*(-6*I - (83*I)*e + 288*e*Pi)*RATIO[x] + 
      (e*(12 + 67*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((8*e^2*(5 + (9*I)*Pi))/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-1)])/3 - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(3 + 17*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (19*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-2*e^2*RATIO[(1 - x)^(-1)] - (4*e^2*RATIO[x^(-2)])/3 + 
        (4*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 - 
        (10*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*((-6*e^2 + ((2*I)/3)*((-3*I)*e^2 + 4*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - (((8*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (4*e*(3 + 71*e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-65*e^2)/3 - (I/9)*((49*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (((2*I)/9)*((29*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (I/9)*e*(78*I + (187*I)*e + 510*e*Pi)*RATIO[x] + 
      (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e^2*RATIO[(1 - x)^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) - 
        (52*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((2*e*(2 + 13*e - (12*I)*e*Pi) + 
      8*e^2*RATIO[(1 - x)^(-1)] - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*((-3*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      ((4*I)/9)*e*(15*I + (73*I)*e + 72*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(((2*I)/3)*e*(3*I + (65*I)*e + 18*e*Pi) + 
      ((2*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/9)*((29*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((49*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (7*e*(-6 + 29*e + (42*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((8*e^2 - (40*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-4*e^2 - (2*e^2*RATIO[x^(-2)])/3 + (2*e^2*RATIO[x^(-1)])/3 - 
        (28*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, x]*(((-14*e^2)/3 - (2*e^2*(1 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 + (32*e^2*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (4*e*(3 + 65*e - (12*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-62*e^2 + ((2*I)/9)*((-6*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (2*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((2*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (((2*I)/9)*((-6*I)*e - (53*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(-45 + 25*e + (99*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(36 + 20*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((8*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(2*e^2*RATIO[(1 - x)^(-1)] - (2*e^2)/(-1 + RATIO[x])^2 - 
        (56*e^2*RATIO[x])/3 + (44*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 1, x]*(((2*e*(6 + 37*e - (12*I)*e*Pi))/3 + 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(I*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((4*I)/9)*e*(15*I + (67*I)*e + 24*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((2*I)*e*(I + (26*I)*e + 2*e*Pi) - ((2*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((-6*I)*e - (53*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((-6*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((2*I)/9)*e*(27*I + (65*I)*e + 63*e*Pi)*RATIO[x] + 
      (2*e*(36 + 20*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((8*e^2 - (40*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-4*e^2 - 2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
        (32*e^2*RATIO[x])/3 + (44*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(-5*e^2*RATIO[(1 - x)^(-1)] + 
      (5*e^2)/(-1 + RATIO[x])^2 - 5*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    ((e*(42 + 367*e - (72*I)*e*Pi + 60*e*Pi^2))/9 - 
      (2*(21*e + 149*e^2 - (6*I)*e*Pi - (55*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (-21*e^2 - (12*I)*e*Pi - (38*I)*e^2*Pi + 
        14*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (2*e*(-21 - 170*e + (12*I)*Pi + (116*I)*e*Pi + 4*e*Pi^2)*RATIO[x])/9 + 
      (e*(-21*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-56 - 193*e - (190*I)*e*Pi + 40*e*Pi^2))/12 - 
      ((60*e - 2680*e^2 + (1266*I)*e^2*Pi + 537*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (2*I)*e^2*Pi*RATIO[x^(-1)] + 
      (-168*e - 3281*e^2 + (822*I)*e^2*Pi + 1434*e^2*Pi^2)/
       (108*(-1 + RATIO[x])^2) - (e*(-228 - 601*e - (468*I)*Pi - 
         (276*I)*e*Pi + 51*e*Pi^2)*RATIO[x])/54 + 
      (e*(-168 - 3281*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       108) + Log[mu2]*
     (((28*e^2)/3 - (4*e^2*(7 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e^2*(7 - (4*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((34*e^2)/3 + ((2*I)/9)*((9*I)*e + (34*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (((2*I)/9)*((9*I)*e + I*e^2 + 3*e^2*Pi))/
         (-1 + RATIO[x])^2 + (2*e*(-9 + 32*e + (72*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(9 + e - (54*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(5*e^2*RATIO[x^(-2)] - 5*e^2*RATIO[x^(-1)] - 
      5*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    ((2*e*(42 + 343*e - (18*I)*Pi - (135*I)*e*Pi + 33*e*Pi^2))/9 + 
      ((-21*e^2 - (12*I)*e*Pi - (38*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-2)])/
       9 - (2*(21*e + 149*e^2 - (6*I)*e*Pi - (55*I)*e^2*Pi + 37*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (2*e*(21 + 149*e - (24*I)*Pi - (82*I)*e*Pi + 
         10*e*Pi^2)*RATIO[x])/9 + (e*(-21*e - (12*I)*Pi + (34*I)*e*Pi + 
         14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-44 + 19*e - (12*I)*Pi - (124*I)*e*Pi + 22*e*Pi^2))/6 + 
      (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((-168*e - 3281*e^2 + (822*I)*e^2*Pi + 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       108 + ((-60*e + 2680*e^2 - (1266*I)*e^2*Pi - 537*e^2*Pi^2)*
        RATIO[x^(-1)])/54 - (e*(60 - 2680*e - (252*I)*Pi + (246*I)*e*Pi + 
         15*e*Pi^2)*RATIO[x])/54 + (e*(-168 - 3281*e - (720*I)*Pi - 
         (30*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/108) + 
    Log[mu2]*(((8*e^2*(7 - (3*I)*Pi))/3 - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*((7*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        ((4*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((4*e^2*(14 + (3*I)*Pi))/3 - ((2*I)/9)*((9*I)*e + I*e^2 + 
          3*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/9)*((9*I)*e + (34*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] + ((2*I)/9)*e*(9*I + (34*I)*e + 36*e*Pi)*
         RATIO[x] + (2*e*(9 + e - (54*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x^(-2)] - e^2*RATIO[x^(-1)] + 
      2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((e*(-42 - 331*e + (36*I)*Pi + (270*I)*e*Pi + 30*e*Pi^2))/9 + 
      (4*((3*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2*Pi^2*RATIO[x^(-2)])/3 - 
      (2*(-6*e - 7*e^2 - (9*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*e*(15 + 148*e - (24*I)*Pi - (82*I)*e*Pi + 10*e*Pi^2)*RATIO[x])/9 - 
      (e*(-9*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-197*e + (24*I)*Pi + (216*I)*e*Pi + 20*e*Pi^2))/12 - 
      ((6*e + 43*e^2 + (6*I)*e*Pi - (153*I)*e^2*Pi + 15*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((30*e + 169*e^2 - (162*I)*e^2*Pi + 
         489*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((366*e + 1445*e^2 + (36*I)*e^2*Pi - 345*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      ((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (e*(-126 - 1149*e - (84*I)*Pi - (4*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/18 - 
      (e*(-36 - 537*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*((((4*I)/3)*e^2*(7*I + 6*Pi) + (8*e^2*RATIO[x^(-1)])/
         3 + (4*e^2*(5 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((4*e^2*(1 - (3*I)*Pi))/3 - ((2*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (2*(3*e + 10*e^2)*RATIO[x^(-2)])/9 + 
        (2*(-3*e + 53*e^2)*RATIO[x^(-1)])/9 + ((2*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (2*e*(3 - 61*e - (39*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e + (57*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(-(e^2*RATIO[(1 - x)^(-1)]) + 
      e^2/(-1 + RATIO[x])^2 + 2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((2*e*(-6 - 13*e + (36*I)*e*Pi + 21*e*Pi^2))/9 - 
      (2*(-6*e - 7*e^2 - (9*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*((3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (2*e*(15 + 157*e - (12*I)*Pi - (116*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 - 
      (e*(-9*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(36 + 195*e + (87*I)*e*Pi + 14*e*Pi^2))/6 - 
      ((-366*e - 1445*e^2 - (36*I)*e^2*Pi + 345*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/3 + ((-6*e - 43*e^2 - (6*I)*e*Pi + (153*I)*e^2*Pi - 
         15*e^2*Pi^2)*RATIO[x^(-1)])/9 + (30*e + 169*e^2 - (162*I)*e^2*Pi + 
        489*e^2*Pi^2)/(54*(-1 + RATIO[x])^2) + 
      (e*(45 + 306*e - (78*I)*Pi - (65*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 537*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*(((-8*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*e^2*(5*I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-34*e^2)/3 + (2*(-3*e + 53*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        (2*I)*e^2*Pi*RATIO[x^(-2)] - ((2*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (2*(3*e + 10*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(3 + 53*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e + (57*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(-(e^2*RATIO[(1 - x)^(-1)]) + 
      e^2/(-1 + RATIO[x])^2 + 2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((2*e*(-6 - 13*e - (18*I)*Pi - (156*I)*e*Pi + 42*e*Pi^2))/9 - 
      (2*(-6*e - 7*e^2 + (12*I)*e*Pi + (122*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 
         16*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (2*e*(15 + 157*e - (24*I)*Pi - (88*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 + 
      (e*(9*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(36 + 195*e - (12*I)*Pi - (93*I)*e*Pi + 28*e*Pi^2))/6 - 
      ((-366*e - 1445*e^2 - (540*I)*e*Pi - (384*I)*e^2*Pi + 1023*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (((-6*I)*e*Pi + (8*I)*e^2*Pi - 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-6*e - 43*e^2 + (6*I)*e*Pi - (8*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-1)])/9 + (30*e + 169*e^2 - (432*I)*e*Pi - 
        (519*I)*e^2*Pi + 1059*e^2*Pi^2)/(54*(-1 + RATIO[x])^2) - 
      (e*(-45 - 306*e - (54*I)*Pi - (109*I)*e*Pi + 51*e*Pi^2)*RATIO[x])/9 + 
      (e*(36 + 537*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*((((-8*I)/3)*e^2*(-I + 3*Pi) - ((8*I)/3)*e^2*(I + 2*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        ((4*I)/3)*e^2*(5*I + 8*Pi)*RATIO[x] - ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(((2*I)/3)*e^2*(17*I + 6*Pi) - 
        (2*(3*e - 53*e^2 - (93*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
        (4*e^2*RATIO[x^(-1)])/3 + (2*(3*e + 10*e^2 - (75*I)*e^2*Pi))/
         (9*(-1 + RATIO[x])^2) + (2*e*(3 + 53*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e - (75*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x^(-2)] - e^2*RATIO[x^(-1)] + 
      2*e^2*RATIO[x] - 2*e^2*RATIO[x^2]) + 
    ((e*(-42 - 331*e - (102*I)*e*Pi + 54*e*Pi^2))/9 + 
      (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 7*e^2 + (12*I)*e*Pi + (122*I)*e^2*Pi + 22*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*e*(15 + 148*e - (12*I)*Pi - (122*I)*e*Pi + 
         11*e*Pi^2)*RATIO[x])/9 + (e*(9*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e^2*(-197 - (216*I)*Pi + 36*Pi^2))/12 - 
      ((6*e + 43*e^2 - (6*I)*e*Pi + (8*I)*e^2*Pi - 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((30*e + 169*e^2 - (432*I)*e*Pi - 
         (519*I)*e^2*Pi + 1059*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((366*e + 1445*e^2 + (540*I)*e*Pi + (384*I)*e^2*Pi - 1023*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + ((-6*I)*e*Pi + (8*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(126 + 1149*e - (180*I)*Pi - (128*I)*e*Pi + 
         162*e*Pi^2)*RATIO[x])/18 + 
      (e*(36 + 537*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36) + Log[mu2]*(((-28*e^2)/3 - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*(I*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e^2*(5 - (4*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((4*e^2)/3 - (4*e^2*RATIO[(1 - x)^(-1)])/3 - 
        ((2*I)/9)*((3*I)*e + (10*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] + 
        ((2*I)/9)*((3*I)*e - (53*I)*e^2 + 93*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(3 - 61*e + (93*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 4*e - (75*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    (-(e*(30 + 317*e - (36*I)*Pi - (312*I)*e*Pi + 18*e*Pi^2))/9 - 
      (4*(6*e + 7*e^2 - (6*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*e^2*RATIO[x^(-2)])/3 + (2*(-e^2 - (7*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (2*e*(21 + 158*e - (24*I)*Pi - (88*I)*e*Pi + 
         19*e*Pi^2)*RATIO[x])/9 - (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 
         14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(88 + 565*e - (24*I)*Pi - (210*I)*e*Pi + 12*e*Pi^2))/12 - 
      ((138*e + 595*e^2 - (6*I)*e*Pi - (121*I)*e^2*Pi - 21*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((36*e + 315*e^2 - (54*I)*e^2*Pi - 
         16*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-36*e - 329*e^2 + (210*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-1)])/18 + 
      ((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (e*(96 - 1015*e - (324*I)*Pi - (468*I)*e*Pi + 171*e*Pi^2)*RATIO[x])/
       54 - (e*(48 - 59*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108) + Log[mu2]*
     ((((4*I)/3)*e^2*(5*I + 6*Pi) - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2*(7 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(4*e^2*(4 - I*Pi) - (4*e^2*(23 - I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(3*e + 23*e^2)*RATIO[x^(-2)])/9 - (2*(3*e + 26*e^2)*RATIO[x^(-1)])/
         9 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e*(1 + 6*e - (18*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*(Nc*Log[mu2]^2*(e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    ((2*e*(6 + e + (51*I)*e*Pi + 3*e*Pi^2))/9 + 
      (2*e^2*(-1 - (7*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (4*(6*e + 7*e^2 - (6*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) - 
      (2*e*(21 + 161*e - (12*I)*Pi - (122*I)*e*Pi + 5*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-52 - 173*e + (120*I)*e*Pi + 2*e*Pi^2))/6 - 
      ((36*e + 329*e^2 - (210*I)*e^2*Pi - 4*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       18 + (((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-138*e - 595*e^2 + (6*I)*e*Pi + (121*I)*e^2*Pi + 21*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (36*e + 315*e^2 - (54*I)*e^2*Pi - 16*e^2*Pi^2)/
       (18*(-1 + RATIO[x])^2) + (e*(-48 + 956*e - (540*I)*Pi - (198*I)*e*Pi + 
         315*e*Pi^2)*RATIO[x])/54 - 
      (e*(48 - 59*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       108) + Log[mu2]*(((8*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        ((4*I)/3)*e^2*(7*I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(18*e^2 - (2*(3*e + 26*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((23*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] + (2*(3*e + 23*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(1 - (30*I)*e*Pi)*RATIO[x])/3 + ((2*I)/3)*e*
         (I + (3*I)*e + 24*e*Pi)*RATIO[x^2]))) + 
  Log[mu2]^2*((12*e^2)/Nc + 
    Nc*((-36 - 96*e - 64*e^2 - (36*I)*e*Pi - (96*I)*e^2*Pi + 39*e^2*Pi^2)/
       12 + (((-6*I)*e*Pi - (16*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/6 - 
      (I/6)*e*RATIO[x^2]*((-3*I)*Pi^2 - (5*I)*e*Pi^2 + 3*e*Pi^3 - 
        (6*I)*e*Zeta[3]) + (e*RATIO[x]*(3*Pi^2 + 5*e*Pi^2 + (3*I)*e*Pi^3 + 
         6*e*Zeta[3]))/6 + ((I/6)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/6)*RATIO[(1 - x)^(-1)]*(6*e*Pi + 16*e^2*Pi + 
        (9*I)*e^2*Pi^2 + e^2*Pi^3 + (6*I)*e^2*Zeta[3]))) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((-4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Nc*Log[mu2]^2*(-3*e^2 - I*e^2*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      e^2*RATIO[x^(-1)] + (I*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x] + 
      (e*(3 + 5*e + (3*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*e^2*(-1 + (7*I)*Pi + 2*Pi^2))/3 + 
        (8*e^2*Pi*(-I + Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2*(1 + (2*I)*Pi + Pi^2)*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((e*(-6 - 11*e - (4*I)*e*Pi + 4*e*Pi^2))/3 - 
        ((-6*e - 50*e^2 + (6*I)*e*Pi + (152*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (46*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((6*e + 50*e^2 - (6*I)*e*Pi - (46*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (20*I)*e^2*Pi - 
          3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (e*(111*e - (6*I)*Pi + (112*I)*e*Pi + 31*e*Pi^2)*RATIO[x])/9 - 
        (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/9)) + 
    (((2*I)/9)*(-6*e*Pi - 7*e^2*Pi - (6*I)*e*Pi^2 - (42*I)*e^2*Pi^2 + 
        4*e^2*Pi^3)*RATIO[(1 - x)^(-1)] + ((2*I)/9)*(3*e^2*Pi + e^2*Pi^3)*
       RATIO[x^(-2)] - (e*(-6 - 16*e + (42*I)*Pi + (331*I)*e*Pi + 12*Pi^2 + 
         93*e*Pi^2 - 72*e*Zeta[3]))/9 + 
      (e*RATIO[x^2]*(-6 - 19*e + 12*e*Pi^2 - (12*I)*e*Pi^3 + 48*e*Zeta[3]))/
       9 + (e*RATIO[x]*(6 + 19*e + (12*I)*Pi + (14*I)*e*Pi + 6*Pi^2 + 
         15*e*Pi^2 - (24*I)*e*Pi^3 + 96*e*Zeta[3]))/9 + 
      (((4*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      ((2*I)/9)*RATIO[x^(-1)]*(-3*e^2*Pi - (15*I)*e^2*Pi^2 + 2*e^2*Pi^3 + 
        (36*I)*e^2*Zeta[3]))/Nc + 
    Nc*((((36*I)*e*Pi + (315*I)*e^2*Pi - 12*e*Pi^2 - 79*e^2*Pi^2)*
        RATIO[x^(-2)])/18 + (e*RATIO[x]*(666 + 4887*e + (732*I)*Pi + 
         (2974*I)*e*Pi + 150*Pi^2 - 1046*e*Pi^2 + (1098*I)*e*Pi^3 - 
         6192*e*Zeta[3]))/108 - (e*(-30 + 158*e + (24*I)*Pi - (393*I)*e*Pi - 
         24*Pi^2 + 57*e*Pi^2 + 144*e*Zeta[3]))/36 + 
      (e*RATIO[x^2]*(-666 - 4887*e + (60*I)*Pi + (338*I)*e*Pi - 186*Pi^2 - 
         106*e*Pi^2 - (882*I)*e*Pi^3 + 5328*e*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(-102*e - 877*e^2 + (426*I)*e*Pi + 
         (1825*I)*e^2*Pi + 36*e*Pi^2 - 615*e^2*Pi^2 + (141*I)*e^2*Pi^3 - 
         1116*e^2*Zeta[3]))/54 - (I/54)*RATIO[x^(-1)]*
       ((102*I)*e + (877*I)*e^2 + 108*e*Pi + 945*e^2*Pi + (36*I)*e*Pi^2 + 
        (588*I)*e^2*Pi^2 + 18*e^2*Pi^3 + (216*I)*e^2*Zeta[3]) + 
      ((I/54)*(30*e*Pi + 169*e^2*Pi + (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
         (1008*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((-4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Nc*Log[mu2]^2*(-3*e^2 + e^2*RATIO[(1 - x)^(-1)] + 
      I*e^2*Pi*RATIO[x^(-2)] - I*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x] + 
      (e*(3 + 5*e + (3*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*e^2*(-1 + (5*I)*Pi + Pi^2))/3 + 
        (8*((-I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*e^2*(I + Pi)^2*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((e*(-6 - 11*e + (40*I)*e*Pi + 2*e*Pi^2))/3 - 
        ((-6*e - 50*e^2 + (6*I)*e*Pi + (46*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((6*e + 50*e^2 - (6*I)*e*Pi - (152*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (46*I)*e^2*Pi - 
          9*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (e*(111*e - (6*I)*Pi - (152*I)*e*Pi + 43*e*Pi^2)*RATIO[x])/9 - 
        (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/9)) + 
    (-(e*(-6 - 16*e + (30*I)*Pi + (317*I)*e*Pi + 6*Pi^2 + 66*e*Pi^2))/9 - 
      ((2*I)/9)*e^2*Pi^3*RATIO[x^(-2)] + 
      (e*(-6 - 19*e + 12*e*Pi^2 - (4*I)*e*Pi^3)*RATIO[x^2])/9 + 
      (2*e^2*RATIO[(1 - x)^(-1)]*((-I)*Pi + 5*Pi^2 - 8*Zeta[3]))/3 + 
      (2*e^2*(I*Pi + 2*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
      (e*RATIO[x]*(6 + 19*e - (12*I)*Pi - (14*I)*e*Pi - 6*Pi^2 - 39*e*Pi^2 - 
         (8*I)*e*Pi^3 + 144*e*Zeta[3]))/9 - ((2*I)/9)*RATIO[x^(-1)]*
       (6*e*Pi + 7*e^2*Pi + (6*I)*e*Pi^2 + (42*I)*e^2*Pi^2 + 2*e^2*Pi^3 + 
        (36*I)*e^2*Zeta[3]))/Nc + 
    Nc*(-(e*(-30 + 158*e - (240*I)*Pi - (1497*I)*e*Pi - 12*Pi^2 + 
          441*e*Pi^2))/36 - (I/54)*(-30*e*Pi - 169*e^2*Pi - (93*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] + 
      (e*RATIO[x]*(666 + 4887*e - (852*I)*Pi - (3650*I)*e*Pi + 222*Pi^2 + 
         1258*e*Pi^2 + (522*I)*e*Pi^3 - 3600*e*Zeta[3]))/108 + 
      (e*RATIO[x^2]*(-666 - 4887*e + (60*I)*Pi + (338*I)*e*Pi - 186*Pi^2 - 
         106*e*Pi^2 - (450*I)*e*Pi^3 + 2736*e*Zeta[3]))/108 + 
      (I/54)*RATIO[x^(-1)]*((-102*I)*e - (877*I)*e^2 - 426*e*Pi - 
        1825*e^2*Pi + (36*I)*e*Pi^2 - (615*I)*e^2*Pi^2 + 81*e^2*Pi^3 + 
        (216*I)*e^2*Zeta[3]) + ((36*I)*e*Pi + (315*I)*e^2*Pi - 12*e*Pi^2 - 
        79*e^2*Pi^2 - (16*I)*e^2*Pi^3 + 96*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-102*e - 877*e^2 + 
         (108*I)*e*Pi + (945*I)*e^2*Pi - 36*e*Pi^2 - 588*e^2*Pi^2 - 
         (48*I)*e^2*Pi^3 + 180*e^2*Zeta[3]))/54)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((4*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (4*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Nc*Log[mu2]^2*
     (-7*e^2 - (I/3)*((3*I)*e + (14*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/3)*((3*I)*e + (5*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(3 - 4*e + (3*I)*e*Pi)*RATIO[x])/3 - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(((-4*e^2*(2 - (5*I)*Pi + 2*Pi^2))/3 + 
        (4*e^2*(-1 - (5*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (4*e^2*(I + Pi)^2*RATIO[x])/3 + 
        (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(-24 - 113*e - (63*I)*e*Pi + 6*e*Pi^2))/9 - 
        ((-12*e + 113*e^2 + (6*I)*e*Pi - (122*I)*e^2*Pi - 47*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (111*e^2 + (6*I)*e*Pi - (8*I)*e^2*Pi - 59*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) - (e*(12 + 109*e - (6*I)*Pi - (146*I)*e*Pi + 
           25*e*Pi^2)*RATIO[x])/9 + (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x^2])/9)) + 
    ((e*RATIO[x]*(-6 - 7*e + (12*I)*Pi + (14*I)*e*Pi + 6*Pi^2 + 24*e*Pi^2 + 
         (20*I)*e*Pi^3 - 216*e*Zeta[3]))/9 + 
      (e*RATIO[x^2]*(6 + 19*e - 12*e*Pi^2 + (10*I)*e*Pi^3 - 36*e*Zeta[3]))/
       9 - (e*(12 - 40*e - (30*I)*Pi - (317*I)*e*Pi + 12*Pi^2 + 105*e*Pi^2 + 
         252*e*Zeta[3]))/9 - (RATIO[(1 - x)^(-1)]*(6*e + 31*e^2 + 
         (30*I)*e*Pi + (296*I)*e^2*Pi - 12*e*Pi^2 - 45*e^2*Pi^2 + 
         (6*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9 + 
      (6*e + 19*e^2 - (9*I)*e^2*Pi + 24*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
        36*e^2*Zeta[3])/(9*(-1 + RATIO[x])^2))/Nc + 
    Nc*((((-6*I)*e*Pi - (43*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (e*RATIO[x^2]*(666 + 4887*e - (60*I)*Pi - (338*I)*e*Pi + 150*Pi^2 + 
         316*e*Pi^2 + (594*I)*e*Pi^3 - 5112*e*Zeta[3]))/108 + 
      (e*RATIO[x]*(-462 - 2065*e + (852*I)*Pi + (3566*I)*e*Pi - 186*Pi^2 - 
         982*e*Pi^2 - (774*I)*e*Pi^3 + 6624*e*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(870*e + 7709*e^2 - (756*I)*e*Pi - 
         (6894*I)*e^2*Pi - 210*e*Pi^2 - 2*e^2*Pi^2 - (12*I)*e^2*Pi^3 - 
         3600*e^2*Zeta[3]))/108 - ((I/108)*((666*I)*e + (4887*I)*e^2 + 
         108*e*Pi + 1611*e^2*Pi - (282*I)*e*Pi^2 - (182*I)*e^2*Pi^2 + 
         12*e^2*Pi^3 - (5112*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (-216 - 1164*e - 2944*e^2 - (720*I)*e*Pi - (4485*I)*e^2*Pi + 
        72*e*Pi^2 + 576*e^2*Pi^2 + 1512*e^2*Zeta[3])/108)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((-4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (4*e^2*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3) + 
    Nc*Log[mu2]^2*(-10*e^2 + (I/3)*((3*I)*e + (5*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((3*I)*e + (14*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (e*(3 + 14*e + (3*I)*e*Pi)*RATIO[x])/3 - 
      (I/3)*e*(-3*I - (5*I)*e + 3*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(((-4*e^2*(2 - (7*I)*Pi + Pi^2))/3 + (4*e^2*RATIO[x^(-2)])/3 + 
        (4*(-e^2 - (5*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        (4*e^2*(1 + (2*I)*Pi + Pi^2)*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(-30 - 112*e + 3*e*Pi^2))/9 - ((4*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((111*e^2 + (6*I)*e*Pi - (8*I)*e^2*Pi - 
           59*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        ((12*e - 113*e^2 - (6*I)*e*Pi + (122*I)*e^2*Pi + 47*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (e*(-12 + 113*e - (6*I)*Pi + (106*I)*e*Pi + 
           13*e*Pi^2)*RATIO[x])/9 + (e*(111*e - (6*I)*Pi - (20*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x^2])/9)) + 
    ((e*RATIO[x^2]*(6 + 19*e - 12*e*Pi^2 + (6*I)*e*Pi^3 - 12*e*Zeta[3]))/9 + 
      (I/9)*e*RATIO[x]*(6*I + (31*I)*e - 12*Pi - 14*e*Pi + (6*I)*Pi^2 + 
        12*e*Pi^3 + (24*I)*e*Zeta[3]) - 
      (e*(12 - 52*e - (42*I)*Pi - (331*I)*e*Pi + 6*Pi^2 + 93*e*Pi^2 + 
         324*e*Zeta[3]))/9 + (I/9)*RATIO[x^(-2)]*((-6*I)*e - (19*I)*e^2 - 
        9*e^2*Pi - (24*I)*e^2*Pi^2 + 10*e^2*Pi^3 + (60*I)*e^2*Zeta[3]) + 
      (I/9)*RATIO[x^(-1)]*((6*I)*e + (31*I)*e^2 - 30*e*Pi - 296*e^2*Pi - 
        (12*I)*e*Pi^2 - (45*I)*e^2*Pi^2 + 8*e^2*Pi^3 - (204*I)*e^2*Zeta[3]))/
     Nc + Nc*((e*RATIO[x^2]*(666 + 4887*e - (60*I)*Pi - (338*I)*e*Pi + 
         150*Pi^2 + 316*e*Pi^2 + (378*I)*e*Pi^3 - 3816*e*Zeta[3]))/108 + 
      (e*RATIO[x]*(-870 - 7709*e - (732*I)*Pi - (2890*I)*e*Pi - 114*Pi^2 + 
         350*e*Pi^2 - (486*I)*e*Pi^3 + 4032*e*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (43*I)*e^2*Pi + 3*e^2*Pi^2 + 
         (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 + 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (I/108)*RATIO[x^(-1)]*((-870*I)*e - (7709*I)*e^2 - 756*e*Pi - 
        6894*e^2*Pi + (210*I)*e*Pi^2 + (2*I)*e^2*Pi^2 + 516*e^2*Pi^3 + 
        (6768*I)*e^2*Zeta[3]) + (I/108)*RATIO[x^(-2)]*
       ((-666*I)*e - (4887*I)*e^2 - 108*e*Pi - 1611*e^2*Pi + (282*I)*e*Pi^2 + 
        (182*I)*e^2*Pi^2 + 408*e^2*Pi^3 + (7632*I)*e^2*Zeta[3]) + 
      (-216 - 960*e - 122*e^2 + (72*I)*e*Pi - (1257*I)*e^2*Pi + 36*e*Pi^2 - 
        90*e^2*Pi^2 + 1944*e^2*Zeta[3])/108)) + 
  Log[mu2]*((((4*I)/9)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-1)] + 
      (2*e^2*Pi*RATIO[x^2]*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/45 + 
      (2*e^2*RATIO[(1 - x)^(-1)]*((2*I)*Pi + Pi^4 + 4*Zeta[3] - 
         (8*I)*Pi*Zeta[3]))/3 + (e^2*RATIO[x]*(-30*Pi^2 + (20*I)*Pi^3 + 
         9*Pi^4 - 120*Zeta[3] - (240*I)*Pi*Zeta[3]))/45 - 
      (2*e*(-270 - 1350*e - (150*I)*e*Pi + 45*e*Pi^2 - (25*I)*e*Pi^3 + 
         3*e*Pi^4 - 120*e*Zeta[3] - (180*I)*e*Pi*Zeta[3]))/45 - 
      (2*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2))/Nc + 
    Nc*((I/9)*(89*e^2*Pi - (6*I)*e*Pi^2 + I*e^2*Pi^2 + 28*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*RATIO[x^2]*(555*e*Pi^2 - (30*I)*Pi^3 - 
         (100*I)*e*Pi^3 + 152*e*Pi^4 + 260*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/90 - 
      (e*RATIO[x]*(555*e*Pi^2 - (30*I)*Pi^3 - (320*I)*e*Pi^3 + 169*e*Pi^4 + 
         1580*e*Zeta[3] + (2340*I)*e*Pi*Zeta[3]))/90 + 
      (1080*e + 5400*e^2 - (180*I)*Pi - (480*I)*e*Pi - (1210*I)*e^2*Pi + 
        270*e*Pi^2 - 215*e^2*Pi^2 - (35*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 
        3360*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*((-267*I)*e^2*Pi - 18*e*Pi^2 + 3*e^2*Pi^2 - 
         (31*I)*e^2*Pi^3 + 6*e^2*Pi^4 - 318*e^2*Zeta[3] - 
         (414*I)*e^2*Pi*Zeta[3]))/27 + ((-65*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 
        390*e^2*Zeta[3] - (1530*I)*e^2*Pi*Zeta[3])/
       (135*(-1 + RATIO[x])^2))) + 
  G[1, x]*(Nc*Log[mu2]^3*(5*e^2 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3) + 
    Nc*Log[mu2]^2*((e*(15 + 40*e + (6*I)*e*Pi))/3 + 
      I*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (((-6*I)*e*Pi - (10*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-6*e - 16*e^2 + (6*I)*e*Pi + (10*I)*e^2*Pi - 9*e^2*Pi^2)*
        RATIO[x^(-1)])/6 - (e*(3 + 8*e + (3*I)*e*Pi + 3*e*Pi^2)*RATIO[x])/3 + 
      e^2*Pi^2*RATIO[x^2]) + 
    (-(e*RATIO[x^2]*(135*e*Pi^2 - (60*I)*Pi^3 + (170*I)*e*Pi^3 + 68*e*Pi^4 + 
          360*Zeta[3] - 1020*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/270 + 
      (e*RATIO[x]*(18 + 75*e - 9*Pi^2 - 144*e*Pi^2 + (12*I)*Pi^3 + 
         (122*I)*e*Pi^3 + 2*e*Pi^4 - 72*Zeta[3] - 894*e*Zeta[3] + 
         (576*I)*e*Pi*Zeta[3]))/27 - 
      (e*(420 + 2050*e + (60*I)*Pi + (160*I)*e*Pi - 90*Pi^2 - 755*e*Pi^2 - 
         (170*I)*e*Pi^3 + 27*e*Pi^4 - 360*Zeta[3] - 2040*e*Zeta[3] + 
         (1080*I)*e*Pi*Zeta[3]))/90 - (RATIO[(1 - x)^(-1)]*
        ((-4*I)*e^2*Pi^3 - 3*e^2*Pi^4 + 36*e^2*Zeta[3] + 
         (24*I)*e^2*Pi*Zeta[3]))/9 + (-(e^2*Pi^4) - (60*I)*e^2*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^(-2)]*((18*I)*e*Pi + (57*I)*e^2*Pi - 
         18*e^2*Pi^2 + (6*I)*e*Pi^3 - (17*I)*e^2*Pi^3 - 3*e^2*Pi^4 + 
         (108*I)*e^2*Pi*Zeta[3]))/27 + 
      (RATIO[x^(-1)]*(90*e + 375*e^2 - (90*I)*e*Pi - (285*I)*e^2*Pi + 
         90*e*Pi^2 + 1485*e^2*Pi^2 + (60*I)*e*Pi^3 + (760*I)*e^2*Pi^3 - 
         99*e^2*Pi^4 - 1080*e*Zeta[3] - 7200*e^2*Zeta[3] - 
         (1080*I)*e^2*Pi*Zeta[3]))/135)/Nc + 
    Nc*((e*RATIO[x]*(534 + 4003*e - (204*I)*Pi - (1754*I)*e*Pi + 324*Pi^2 + 
         2221*e*Pi^2 - (204*I)*Pi^3 - (204*I)*e*Pi^3 + 188*e*Pi^4 + 
         936*Zeta[3] + 816*e*Zeta[3] - (864*I)*e*Pi*Zeta[3]))/108 - 
      (e*RATIO[x^2]*(540*Pi^2 + 8055*e*Pi^2 - (1680*I)*Pi^3 - 
         (2790*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 7260*e*Zeta[3] + 
         (2160*I)*e*Pi*Zeta[3]))/1080 + 
      (e*(-9660 - 61630*e - (2940*I)*Pi - (12800*I)*e*Pi + 540*Pi^2 + 
         11815*e*Pi^2 - (3750*I)*e*Pi^3 + 162*e*Pi^4 - 2160*Zeta[3] + 
         1800*e*Zeta[3] + (6480*I)*e*Pi*Zeta[3]))/1080 + 
      ((12*I)*e*Pi^3 + (25*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 72*e*Zeta[3] - 
        150*e^2*Zeta[3] + (72*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-510*I)*e*Pi - (4385*I)*e^2*Pi + 105*e^2*Pi^2 + 
         (60*I)*e*Pi^3 - (490*I)*e^2*Pi^3 + 102*e^2*Pi^4 - 360*e*Zeta[3] + 
         4830*e^2*Zeta[3] - (180*I)*e^2*Pi*Zeta[3]))/270 + 
      (RATIO[x^(-2)]*((666*I)*e*Pi + (4887*I)*e^2*Pi - 30*e*Pi^2 - 
         835*e^2*Pi^2 + (150*I)*e*Pi^3 + (133*I)*e^2*Pi^3 - 87*e^2*Pi^4 - 
         (432*I)*e^2*Pi*Zeta[3]))/108 + 
      (RATIO[x^(-1)]*(2670*e + 20015*e^2 - (3330*I)*e*Pi - (24435*I)*e^2*Pi - 
         2280*e*Pi^2 - 11525*e^2*Pi^2 - (930*I)*e*Pi^3 - (1580*I)*e^2*Pi^3 + 
         663*e^2*Pi^4 + 2160*e*Zeta[3] + 3600*e^2*Zeta[3] + 
         (3240*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*((((4*I)/9)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-2)] + 
        (2*e^2*RATIO[x]*(6 - 3*Pi^2 + (4*I)*Pi^3 - 24*Zeta[3]))/9 + 
        ((4*I)/9)*e^2*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]) + 
        (2*e^2*(-14 - (2*I)*Pi + 3*Pi^2 + 12*Zeta[3]))/3 + 
        ((4*I)/9)*RATIO[x^(-1)]*((-3*I)*e^2 - 3*e^2*Pi - (3*I)*e^2*Pi^2 + 
          2*e^2*Pi^3 + (36*I)*e^2*Zeta[3]))/Nc + 
      Nc*((I/9)*(111*e^2*Pi - (6*I)*e*Pi^2 - (5*I)*e^2*Pi^2 + 28*e^2*Pi^3)*
         RATIO[x^(-2)] + (e*RATIO[x^2]*(3*Pi^2 - 4*e*Pi^2 + (31*I)*e*Pi^3 - 
           114*e*Zeta[3]))/9 + (e*RATIO[x]*(89*e - (6*I)*Pi - (50*I)*e*Pi - 
           3*Pi^2 + 49*e*Pi^2 - (37*I)*e*Pi^3 + 150*e*Zeta[3]))/9 + 
        (36 + 96*e - 114*e^2 + (24*I)*e*Pi - (34*I)*e^2*Pi + 15*e^2*Pi^2 - 
          72*e^2*Zeta[3])/18 - (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - 
           (50*I)*e^2*Pi + 3*e^2*Pi^2 + (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 + 
        ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (I/9)*RATIO[x^(-1)]*((89*I)*e^2 + 111*e^2*Pi - (6*I)*e*Pi^2 - 
          (89*I)*e^2*Pi^2 + 34*e^2*Pi^3 + (72*I)*e^2*Zeta[3])))) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - (4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3) + 
    Nc*Log[mu2]^2*((e*(12 + 32*e + (3*I)*e*Pi))/3 - 
      ((6*e + 16*e^2 - (6*I)*e*Pi - (10*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/6 + I*e^2*Pi*RATIO[x^(-1)] + 
      ((-6*I)*e*Pi - (10*I)*e^2*Pi + 9*e^2*Pi^2)/(6*(-1 + RATIO[x])^2) - 
      (e*(-3 - 8*e - (3*I)*e*Pi + 3*e*Pi^2)*RATIO[x])/3 + 
      e^2*Pi^2*RATIO[x^2]) + 
    Nc*((-I/54)*(-102*e*Pi - 877*e^2*Pi - (21*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] - (e*(432 + 2160*e + (498*I)*Pi + (3034*I)*e*Pi - 
         324*Pi^2 - 2597*e*Pi^2 - (240*I)*e*Pi^3 + 24*e*Pi^4 + 216*Zeta[3] + 
         2970*e*Zeta[3]))/108 + (e*RATIO[x]*(-534 - 4003*e + (204*I)*Pi + 
         (1754*I)*e*Pi - 216*Pi^2 - 610*e*Pi^2 + (132*I)*Pi^3 - 
         (6*I)*e*Pi^3 + 109*e*Pi^4 - 1080*Zeta[3] - 1452*e*Zeta[3] + 
         (3888*I)*e*Pi*Zeta[3]))/108 - 
      (e*RATIO[x^2]*(108*Pi^2 + 1611*e*Pi^2 + (192*I)*Pi^3 - (78*I)*e*Pi^3 + 
         176*e*Pi^4 - 1728*Zeta[3] - 1428*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/
       216 - (RATIO[(1 - x)^(-1)]*(-534*e - 4003*e^2 + (666*I)*e*Pi + 
         (4887*I)*e^2*Pi + 456*e*Pi^2 + 2305*e^2*Pi^2 + (6*I)*e*Pi^3 + 
         (200*I)*e^2*Pi^3 + 62*e^2*Pi^4 + 648*e*Zeta[3] - 24*e^2*Zeta[3] - 
         (504*I)*e^2*Pi*Zeta[3]))/108 + ((666*I)*e*Pi + (4887*I)*e^2*Pi - 
        30*e*Pi^2 - 835*e^2*Pi^2 + (6*I)*e*Pi^3 + (14*I)*e^2*Pi^3 + 
        86*e^2*Pi^4 + 864*e*Zeta[3] + 714*e^2*Zeta[3] - 
        (504*I)*e^2*Pi*Zeta[3])/(108*(-1 + RATIO[x])^2)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      (e*(-36 - 180*e - (6*I)*Pi - (16*I)*e*Pi + 6*Pi^2 + 23*e*Pi^2 - 
         (12*I)*e*Pi^3 + 4*e*Pi^4 + 36*Zeta[3] + 324*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(135*e*Pi^2 + (60*I)*Pi^3 - (170*I)*e*Pi^3 + 4*e*Pi^4 - 
         360*Zeta[3] + 1020*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/270 - 
      (e*RATIO[x]*(180 + 750*e - 90*Pi^2 - 1710*e*Pi^2 + (120*I)*Pi^3 + 
         (1160*I)*e*Pi^3 + 101*e*Pi^4 - 720*Zeta[3] - 8580*e*Zeta[3] + 
         (3600*I)*e*Pi*Zeta[3]))/270 + ((90*I)*e*Pi + (285*I)*e^2*Pi - 
        90*e^2*Pi^2 - 2*e^2*Pi^4 + 180*e*Zeta[3] - 510*e^2*Zeta[3] + 
        (720*I)*e^2*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-90*e - 375*e^2 + (90*I)*e*Pi + (285*I)*e^2*Pi - 
         90*e*Pi^2 - 1485*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 58*e^2*Pi^4 + 
         720*e*Zeta[3] + 3270*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/135)/
     Nc + Log[mu2]*(((4*e^2*RATIO[(1 - x)^(-1)]*(1 - I*Pi + Pi^2 - 
           8*Zeta[3]))/3 + (4*e^2*(I*Pi + 2*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
        (4*e^2*(-6 - I*Pi + Pi^2 + 6*Zeta[3]))/3 + 
        (4*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/9 + 
        (2*e^2*RATIO[x]*(-6 + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/9)/Nc + 
      Nc*((((6*I)*e*Pi + (50*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (I/9)*e*RATIO[x]*((89*I)*e + 6*Pi + 50*e*Pi + (3*I)*Pi^2 + 
          (41*I)*e*Pi^2 + 19*e*Pi^3 + (186*I)*e*Zeta[3]) + 
        (e*RATIO[x^2]*(3*Pi^2 - 4*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/
         9 + (36 + 96*e + 64*e^2 + (12*I)*e*Pi - (134*I)*e^2*Pi + 
          105*e^2*Pi^2 - 72*e^2*Zeta[3])/18 - 
        (RATIO[(1 - x)^(-1)]*(-89*e^2 + (111*I)*e^2*Pi + 6*e*Pi^2 + 
           89*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 114*e^2*Zeta[3]))/9 + 
        ((111*I)*e^2*Pi + 6*e*Pi^2 + 5*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 
          150*e^2*Zeta[3])/(9*(-1 + RATIO[x])^2)))) + 
  ((RATIO[x^(-1)]*((18*I)*e*Pi + (75*I)*e^2*Pi - 18*e^2*Pi^2 + (6*I)*e*Pi^3 - 
       (5*I)*e^2*Pi^3 - 3*e^2*Pi^4 + (108*I)*e^2*Pi*Zeta[3]))/27 + 
    (e*RATIO[x]*(-180*Pi^2 - 570*e*Pi^2 + (120*I)*Pi^3 + (140*I)*e*Pi^3 + 
       54*Pi^4 + 847*e*Pi^4 - (172*I)*e*Pi^5 - 720*Zeta[3] - 1200*e*Zeta[3] - 
       (1440*I)*Pi*Zeta[3] + (5520*I)*e*Pi*Zeta[3] - 1920*e*Pi^2*Zeta[3] - 
       3600*e*Zeta[5]))/540 + (e*RATIO[x^2]*(90*Pi^2 + 285*e*Pi^2 + 24*Pi^4 - 
       158*e*Pi^4 + (47*I)*e*Pi^5 + 180*e*Zeta[3] + (720*I)*Pi*Zeta[3] - 
       (2040*I)*e*Pi*Zeta[3] + 60*e*Pi^2*Zeta[3] - 2520*e*Zeta[5]))/270 + 
    (1620 + 8100*e + 27540*e^2 + (900*I)*e*Pi + (4650*I)*e^2*Pi - 
      270*e*Pi^2 - 1755*e^2*Pi^2 + (150*I)*e*Pi^3 + (1585*I)*e^2*Pi^3 - 
      18*e*Pi^4 - 186*e^2*Pi^4 + (90*I)*e^2*Pi^5 + 720*e*Zeta[3] - 
      4200*e^2*Zeta[3] + (1080*I)*e*Pi*Zeta[3] + (7740*I)*e^2*Pi*Zeta[3] - 
      2520*e^2*Pi^2*Zeta[3] - 8640*e^2*Zeta[5])/270 - 
    (RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (375*I)*e^2*Pi + 90*e^2*Pi^2 + 
       (45*I)*e^2*Pi^3 - 45*e*Pi^4 - 170*e^2*Pi^4 + (4*I)*e^2*Pi^5 - 
       180*e*Zeta[3] - 120*e^2*Zeta[3] + (360*I)*e*Pi*Zeta[3] + 
       (3570*I)*e^2*Pi*Zeta[3] - 2580*e^2*Pi^2*Zeta[3] - 3420*e^2*Zeta[5]))/
     135 + ((-30*I)*e^2*Pi^3 - 6*e*Pi^4 + 17*e^2*Pi^4 - (16*I)*e^2*Pi^5 + 
      180*e^2*Zeta[3] - (360*I)*e*Pi*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3] - 
      480*e^2*Pi^2*Zeta[3] - 2520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2))/Nc + 
  Nc*((RATIO[x^(-1)]*((534*I)*e*Pi + (4003*I)*e^2*Pi - 102*e*Pi^2 - 
       1411*e^2*Pi^2 + (150*I)*e*Pi^3 + (259*I)*e^2*Pi^3 - 87*e^2*Pi^4 - 
       (432*I)*e^2*Pi*Zeta[3]))/108 + 
    (e*RATIO[x^2]*(3330*Pi^2 + 24435*e*Pi^2 - (300*I)*Pi^3 - 
       (1690*I)*e*Pi^3 + 912*Pi^4 + 707*e*Pi^4 + (792*I)*e*Pi^5 + 
       1560*Zeta[3] + 15520*e*Zeta[3] + (14400*I)*Pi*Zeta[3] + 
       (11760*I)*e*Pi*Zeta[3] - 5100*e*Pi^2*Zeta[3] - 61200*e*Zeta[5]))/
     1080 + (e*RATIO[x]*(-3330*Pi^2 - 24435*e*Pi^2 + (1620*I)*Pi^3 + 
       (7210*I)*e*Pi^3 - 1014*Pi^4 - 3131*e*Pi^4 - (714*I)*e*Pi^5 - 
       9480*Zeta[3] - 48640*e*Zeta[3] - (14400*I)*Pi*Zeta[3] + 
       (1200*I)*e*Pi*Zeta[3] + 6900*e*Pi^2*Zeta[3] + 69840*e*Zeta[5]))/1080 + 
    ((-780*I)*e*Pi^3 - (7760*I)*e^2*Pi^3 + 36*e*Pi^4 + 1221*e^2*Pi^4 + 
      (684*I)*e^2*Pi^5 + 4680*e*Zeta[3] + 46560*e^2*Zeta[3] - 
      (17280*I)*e*Pi*Zeta[3] - (4500*I)*e^2*Pi*Zeta[3] + 
      10620*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5])/(3240*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-16020*I)*e*Pi - (120090*I)*e^2*Pi + 3060*e*Pi^2 + 
       42330*e^2*Pi^2 - (1320*I)*e*Pi^3 + (1030*I)*e^2*Pi^3 + 540*e*Pi^4 + 
       5739*e^2*Pi^4 + (540*I)*e^2*Pi^5 - 19080*e*Zeta[3] - 
       52800*e^2*Zeta[3] - (23760*I)*e*Pi*Zeta[3] - (113040*I)*e^2*Pi*
        Zeta[3] + 38700*e^2*Pi^2*Zeta[3] - 157680*e^2*Zeta[5]))/3240 + 
    (12960 + 64800*e + 220320*e^2 - (2040*I)*e*Pi - (36860*I)*e^2*Pi + 
      3240*Pi^2 - 2580*e*Pi^2 - 31370*e^2*Pi^2 - (600*I)*e*Pi^3 - 
      (10230*I)*e^2*Pi^3 + 72*e*Pi^4 + 2085*e^2*Pi^4 - (360*I)*e^2*Pi^5 + 
      40320*e*Zeta[3] + 147600*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] - 
      (34200*I)*e^2*Pi*Zeta[3] + 10080*e^2*Pi^2*Zeta[3] + 34560*e^2*Zeta[5])/
     2160)}


==> anc/H_gg_ga_++++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(305 + (69*I)*Pi + 12*Pi^2)/3 + 6*Nc^2*G[0, 0, 0, 0, x] + 
  6*Nc^2*G[0, 0, 1, 1, x] + 6*Nc^2*G[1, 1, 0, 0, x] + 
  6*Nc^2*G[1, 1, 1, 1, x] + (-9 + (2*Nc*Nf*(5 + I*Pi))/3 + 
    (Nc^2*(-376 - (44*I)*Pi - 27*Pi^2))/12)*Log[mu2]^2 + 
  ((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 + G[0, 0, 0, x]*((22*Nc^2)/3 - (4*Nc*Nf)/3 - 
    6*Nc^2*Log[mu2]) + G[1, 1, 1, x]*((22*Nc^2)/3 - (4*Nc*Nf)/3 - 
    6*Nc^2*Log[mu2]) + G[0, 1, 0, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[0, 1, 1, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[1, 0, 0, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[1, 0, 1, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[0, 0, 1, x]*((4*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[1, 1, 0, x]*((4*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) - 
  ((47*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((47*I)/3)*Pi*RATIO[x^(-1)] + 
  (47*Pi^2*RATIO[x])/6 + G[1, x]*((25 - (3*I)*Pi)/3 + 
    (6 - (20*Nc*Nf)/9 + (Nc^2*(376 + 15*Pi^2))/18)*Log[mu2] + 
    ((-2*Nc*Nf)/3 + (Nc^2*(11 - (6*I)*Pi))/3)*Log[mu2]^2 - 
    3*Nc^2*Log[mu2]^3 - ((47*I)/3)*Pi*RATIO[x^(-2)] + 
    ((47*I)/3)*(I + Pi)*RATIO[x^(-1)] + 
    Nc^2*((845 - (54*I)*Pi - 33*Pi^2 - (9*I)*Pi^3)/27 - 
      (23*I)*Pi*RATIO[x^(-2)] + (I/3)*(73*I + 69*Pi)*RATIO[x^(-1)] - 
      (73*RATIO[x])/3) + (2 - I*Pi - (2*I)*Pi*RATIO[x^(-2)] + 
      (2*I)*(I + Pi)*RATIO[x^(-1)] - 2*RATIO[x])/Nc^2 - (47*RATIO[x])/3 + 
    Nf*(((8*(13 - (3*I)*Pi))/3 - ((76*I)/3)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(25*I + 19*Pi)*RATIO[x^(-1)] - (100*RATIO[x])/3)/Nc + 
      Nc*((2*(-127 + (27*I)*Pi + 3*Pi^2))/27 + (8*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(7*I + 6*Pi)*RATIO[x^(-1)] + (28*RATIO[x])/3))) - 
  (47*Pi^2*RATIO[x^2])/6 + ((39 + (4*I)*Pi - Pi^2)/2 - 
    (2*I)*Pi*RATIO[(1 - x)^(-1)] - (2*I)*Pi*RATIO[x^(-1)] + Pi^2*RATIO[x] - 
    Pi^2*RATIO[x^2])/Nc^2 + G[1, 1, x]*
   (-8 + ((4*Nc*Nf)/3 + ((2*I)/3)*Nc^2*(11*I + 3*Pi))*Log[mu2] + 
    5*Nc^2*Log[mu2]^2 - (47*RATIO[x^(-2)])/3 + (47*RATIO[x^(-1)])/3 + 
    (47*RATIO[x])/3 + Nc^2*((-448 + 9*Pi^2)/18 - 23*RATIO[x^(-2)] + 
      23*RATIO[x^(-1)] + 23*RATIO[x] - 23*RATIO[x^2]) + 
    (-2 - 2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] + 2*RATIO[x] - 2*RATIO[x^2])/
     Nc^2 - (47*RATIO[x^2])/3 + 
    Nf*((-16 - (76*RATIO[x^(-2)])/3 + (76*RATIO[x^(-1)])/3 + 
        (76*RATIO[x])/3 - (76*RATIO[x^2])/3)/Nc + 
      Nc*(56/9 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]))) + G[0, 0, x]*
   (-8 + ((4*Nc*Nf)/3 + ((2*I)/3)*Nc^2*(11*I + 3*Pi))*Log[mu2] + 
    5*Nc^2*Log[mu2]^2 + (47*RATIO[(1 - x)^(-1)])/3 - 
    47/(3*(-1 + RATIO[x])^2) + (47*RATIO[x])/3 + 
    Nc^2*((-448 + 9*Pi^2)/18 + 23*RATIO[(1 - x)^(-1)] - 
      23/(-1 + RATIO[x])^2 + 23*RATIO[x] - 23*RATIO[x^2]) + 
    (-2 + 2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 + 2*RATIO[x] - 
      2*RATIO[x^2])/Nc^2 - (47*RATIO[x^2])/3 + 
    Nf*((-16 + (76*RATIO[(1 - x)^(-1)])/3 - 76/(3*(-1 + RATIO[x])^2) + 
        (76*RATIO[x])/3 - (76*RATIO[x^2])/3)/Nc + 
      Nc*(56/9 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        8*RATIO[x^2]))) + G[0, 1, x]*(1 + 2*Nc^2*Log[mu2]^2 - 
    (47*RATIO[x])/3 + (47*RATIO[x^2])/3 + (1 - 2*RATIO[x] + 2*RATIO[x^2])/
     Nc^2 + Nc^2*((6 + Pi^2)/3 - 23*RATIO[x] + 23*RATIO[x^2]) + 
    Nf*(Nc*(-2 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      (8 - (76*RATIO[x])/3 + (76*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, x]*(1 + 2*Nc^2*Log[mu2]^2 - (47*RATIO[x])/3 + (47*RATIO[x^2])/3 + 
    (1 - 2*RATIO[x] + 2*RATIO[x^2])/Nc^2 + 
    Nc^2*((6 + Pi^2)/3 - 23*RATIO[x] + 23*RATIO[x^2]) + 
    Nf*(Nc*(-2 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      (8 - (76*RATIO[x])/3 + (76*RATIO[x^2])/3)/Nc)) + 
  G[0, x]*((-I/3)*(-22*I + 3*Pi) + 
    (6 - (20*Nc*Nf)/9 + (Nc^2*(376 + 15*Pi^2))/18)*Log[mu2] + 
    ((-2*Nc*Nf)/3 + (Nc^2*(11 - (6*I)*Pi))/3)*Log[mu2]^2 - 
    3*Nc^2*Log[mu2]^3 + ((47*I)/3)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
    (((47*I)/3)*Pi)/(-1 + RATIO[x])^2 + (47*RATIO[x])/3 + 
    ((-I)*Pi + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + 2*RATIO[x])/Nc^2 + 
    Nf*(Nc*((2*(-1 + (27*I)*Pi + 3*Pi^2))/27 - ((4*I)/3)*(7*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        (28*RATIO[x])/3) + ((4*(1 - (6*I)*Pi))/3 + ((4*I)/3)*(25*I + 19*Pi)*
         RATIO[(1 - x)^(-1)] - (((76*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (100*RATIO[x])/3)/Nc) + 
    Nc^2*((I/3)*(73*I + 69*Pi)*RATIO[(1 - x)^(-1)] - 
      ((23*I)*Pi)/(-1 + RATIO[x])^2 + (73*RATIO[x])/3 + 
      (188 - (54*I)*Pi - 33*Pi^2 + (18*I)*Pi^3 - 162*Zeta[3])/27)) + 
  Log[mu2]*(2*(11 - (3*I)*Pi) + Nf*(-4/Nc - (2*Nc*(-1 - (10*I)*Pi + 6*Pi^2))/
       9) + (Nc^2*(-376 - (376*I)*Pi + 132*Pi^2 - (15*I)*Pi^3 + 108*Zeta[3]))/
     18) + Nc^2*(((-73*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
    ((73*I)/3)*Pi*RATIO[x^(-1)] + (23*Pi^2*RATIO[x])/2 - 
    (23*Pi^2*RATIO[x^2])/2 + (76040 + (37520*I)*Pi + 35700*Pi^2 + 
      (5280*I)*Pi^3 - 189*Pi^4 + 22320*Zeta[3])/2160) + 
  Nf*((((-100*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((100*I)/3)*Pi*RATIO[x^(-1)] + 
      (38*Pi^2*RATIO[x])/3 - (38*Pi^2*RATIO[x^2])/3 - 
      (4*(20 - (24*I)*Pi + 3*Pi^2 + 72*Zeta[3]))/3)/Nc + 
    Nc*(((28*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((28*I)/3)*Pi*RATIO[x^(-1)] - 
      4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2] + 
      (-734 - (500*I)*Pi - 51*Pi^2 - (24*I)*Pi^3 + 252*Zeta[3])/54)), 
 (305 + (69*I)*Pi + 12*Pi^2)/3 + 6*Nc^2*G[0, 0, 0, 0, x] + 
  6*Nc^2*G[0, 0, 1, 1, x] + 6*Nc^2*G[1, 1, 0, 0, x] + 
  6*Nc^2*G[1, 1, 1, 1, x] + (-9 + (2*Nc*Nf*(5 + I*Pi))/3 + 
    (Nc^2*(-376 - (44*I)*Pi - 27*Pi^2))/12)*Log[mu2]^2 + 
  ((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 + G[0, 0, 0, x]*((22*Nc^2)/3 - (4*Nc*Nf)/3 - 
    6*Nc^2*Log[mu2]) + G[1, 1, 1, x]*((22*Nc^2)/3 - (4*Nc*Nf)/3 - 
    6*Nc^2*Log[mu2]) + G[0, 1, 0, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[0, 1, 1, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[1, 0, 0, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[1, 0, 1, x]*((-2*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[0, 0, 1, x]*((4*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) + 
  G[1, 1, 0, x]*((4*I)*Nc^2*Pi - 2*Nc^2*Log[mu2]) - 
  ((47*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((47*I)/3)*Pi*RATIO[x^(-1)] + 
  (47*Pi^2*RATIO[x])/6 + G[1, x]*((25 - (3*I)*Pi)/3 + 
    (6 - (20*Nc*Nf)/9 + (Nc^2*(376 + 15*Pi^2))/18)*Log[mu2] + 
    ((-2*Nc*Nf)/3 + (Nc^2*(11 - (6*I)*Pi))/3)*Log[mu2]^2 - 
    3*Nc^2*Log[mu2]^3 - ((47*I)/3)*Pi*RATIO[x^(-2)] + 
    ((47*I)/3)*(I + Pi)*RATIO[x^(-1)] + 
    Nc^2*((845 - (54*I)*Pi - 33*Pi^2 - (9*I)*Pi^3)/27 - 
      (23*I)*Pi*RATIO[x^(-2)] + (I/3)*(73*I + 69*Pi)*RATIO[x^(-1)] - 
      (73*RATIO[x])/3) + (2 - I*Pi - (2*I)*Pi*RATIO[x^(-2)] + 
      (2*I)*(I + Pi)*RATIO[x^(-1)] - 2*RATIO[x])/Nc^2 - (47*RATIO[x])/3 + 
    Nf*(((8*(13 - (3*I)*Pi))/3 - ((76*I)/3)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(25*I + 19*Pi)*RATIO[x^(-1)] - (100*RATIO[x])/3)/Nc + 
      Nc*((2*(-127 + (27*I)*Pi + 3*Pi^2))/27 + (8*I)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(7*I + 6*Pi)*RATIO[x^(-1)] + (28*RATIO[x])/3))) - 
  (47*Pi^2*RATIO[x^2])/6 + ((39 + (4*I)*Pi - Pi^2)/2 - 
    (2*I)*Pi*RATIO[(1 - x)^(-1)] - (2*I)*Pi*RATIO[x^(-1)] + Pi^2*RATIO[x] - 
    Pi^2*RATIO[x^2])/Nc^2 + G[1, 1, x]*
   (-8 + ((4*Nc*Nf)/3 + ((2*I)/3)*Nc^2*(11*I + 3*Pi))*Log[mu2] + 
    5*Nc^2*Log[mu2]^2 - (47*RATIO[x^(-2)])/3 + (47*RATIO[x^(-1)])/3 + 
    (47*RATIO[x])/3 + Nc^2*((-448 + 9*Pi^2)/18 - 23*RATIO[x^(-2)] + 
      23*RATIO[x^(-1)] + 23*RATIO[x] - 23*RATIO[x^2]) + 
    (-2 - 2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] + 2*RATIO[x] - 2*RATIO[x^2])/
     Nc^2 - (47*RATIO[x^2])/3 + 
    Nf*((-16 - (76*RATIO[x^(-2)])/3 + (76*RATIO[x^(-1)])/3 + 
        (76*RATIO[x])/3 - (76*RATIO[x^2])/3)/Nc + 
      Nc*(56/9 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] - 8*RATIO[x] + 
        8*RATIO[x^2]))) + G[0, 0, x]*
   (-8 + ((4*Nc*Nf)/3 + ((2*I)/3)*Nc^2*(11*I + 3*Pi))*Log[mu2] + 
    5*Nc^2*Log[mu2]^2 + (47*RATIO[(1 - x)^(-1)])/3 - 
    47/(3*(-1 + RATIO[x])^2) + (47*RATIO[x])/3 + 
    Nc^2*((-448 + 9*Pi^2)/18 + 23*RATIO[(1 - x)^(-1)] - 
      23/(-1 + RATIO[x])^2 + 23*RATIO[x] - 23*RATIO[x^2]) + 
    (-2 + 2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 + 2*RATIO[x] - 
      2*RATIO[x^2])/Nc^2 - (47*RATIO[x^2])/3 + 
    Nf*((-16 + (76*RATIO[(1 - x)^(-1)])/3 - 76/(3*(-1 + RATIO[x])^2) + 
        (76*RATIO[x])/3 - (76*RATIO[x^2])/3)/Nc + 
      Nc*(56/9 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        8*RATIO[x^2]))) + G[0, 1, x]*(1 + 2*Nc^2*Log[mu2]^2 - 
    (47*RATIO[x])/3 + (47*RATIO[x^2])/3 + (1 - 2*RATIO[x] + 2*RATIO[x^2])/
     Nc^2 + Nc^2*((6 + Pi^2)/3 - 23*RATIO[x] + 23*RATIO[x^2]) + 
    Nf*(Nc*(-2 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      (8 - (76*RATIO[x])/3 + (76*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, x]*(1 + 2*Nc^2*Log[mu2]^2 - (47*RATIO[x])/3 + (47*RATIO[x^2])/3 + 
    (1 - 2*RATIO[x] + 2*RATIO[x^2])/Nc^2 + 
    Nc^2*((6 + Pi^2)/3 - 23*RATIO[x] + 23*RATIO[x^2]) + 
    Nf*(Nc*(-2 + 8*RATIO[x] - 8*RATIO[x^2]) + 
      (8 - (76*RATIO[x])/3 + (76*RATIO[x^2])/3)/Nc)) + 
  G[0, x]*((-I/3)*(-22*I + 3*Pi) + 
    (6 - (20*Nc*Nf)/9 + (Nc^2*(376 + 15*Pi^2))/18)*Log[mu2] + 
    ((-2*Nc*Nf)/3 + (Nc^2*(11 - (6*I)*Pi))/3)*Log[mu2]^2 - 
    3*Nc^2*Log[mu2]^3 + ((47*I)/3)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
    (((47*I)/3)*Pi)/(-1 + RATIO[x])^2 + (47*RATIO[x])/3 + 
    ((-I)*Pi + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + 2*RATIO[x])/Nc^2 + 
    Nf*(Nc*((2*(-1 + (27*I)*Pi + 3*Pi^2))/27 - ((4*I)/3)*(7*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + ((8*I)*Pi)/(-1 + RATIO[x])^2 - 
        (28*RATIO[x])/3) + ((4*(1 - (6*I)*Pi))/3 + ((4*I)/3)*(25*I + 19*Pi)*
         RATIO[(1 - x)^(-1)] - (((76*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (100*RATIO[x])/3)/Nc) + 
    Nc^2*((I/3)*(73*I + 69*Pi)*RATIO[(1 - x)^(-1)] - 
      ((23*I)*Pi)/(-1 + RATIO[x])^2 + (73*RATIO[x])/3 + 
      (188 - (54*I)*Pi - 33*Pi^2 + (18*I)*Pi^3 - 162*Zeta[3])/27)) + 
  Log[mu2]*(2*(11 - (3*I)*Pi) + Nf*(-4/Nc - (2*Nc*(-1 - (10*I)*Pi + 6*Pi^2))/
       9) + (Nc^2*(-376 - (376*I)*Pi + 132*Pi^2 - (15*I)*Pi^3 + 108*Zeta[3]))/
     18) + Nc^2*(((-73*I)/3)*Pi*RATIO[(1 - x)^(-1)] - 
    ((73*I)/3)*Pi*RATIO[x^(-1)] + (23*Pi^2*RATIO[x])/2 - 
    (23*Pi^2*RATIO[x^2])/2 + (76040 + (37520*I)*Pi + 35700*Pi^2 + 
      (5280*I)*Pi^3 - 189*Pi^4 + 22320*Zeta[3])/2160) + 
  Nf*((((-100*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((100*I)/3)*Pi*RATIO[x^(-1)] + 
      (38*Pi^2*RATIO[x])/3 - (38*Pi^2*RATIO[x^2])/3 - 
      (4*(20 - (24*I)*Pi + 3*Pi^2 + 72*Zeta[3]))/3)/Nc + 
    Nc*(((28*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((28*I)/3)*Pi*RATIO[x^(-1)] - 
      4*Pi^2*RATIO[x] + 4*Pi^2*RATIO[x^2] + 
      (-734 - (500*I)*Pi - 51*Pi^2 - (24*I)*Pi^3 + 252*Zeta[3])/54))}


==> anc/H_gg_ga_+++-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_+++-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(e^4*Log[mu2]^4)/12 + G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - 
    (4*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620, (e^4*Log[mu2]^4)/12 + 
  G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620}


==> anc/H_gg_ga_+++-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-11*e^2*Nc*Log[mu2]^4)/4 + Nc*G[0, 0, 0, 1, 1, x]*
   ((-4*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
    (8*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, x]*
   ((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (4*e^2*RATIO[x^(-2)])/3 - 
    (4*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(56*e^2 + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (308*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1739*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 317*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(124*e^2 - ((24*e + 1739*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 308*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 11*e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((116*e^2)/3 - ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((647*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(30 + 44*e - (201*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*((14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
      (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((160*e^2)/3 + (I/9)*((647*I)*e^2 + 48*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*I)*e^2*Pi*RATIO[x^(-2)] - ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(30 - 22*e - (201*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((-8*e^2)/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((120*I)*e + (365*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((4*I)/9)*e^2*(-209*I + 102*Pi)*
       RATIO[x] + (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*((-8*e^2)/3 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((-120*I)*e - (365*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((4*I)/9)*e^2*(-209*I + 156*Pi)*
       RATIO[x] + (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*((-73*e^2)/3 - (I/9)*((120*I)*e + (365*I)*e^2 + 408*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((2*I)/9)*e^2*(-223*I + 204*Pi)*RATIO[x] + 
      (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*((-73*e^2)/3 + (I/9)*((-120*I)*e - (365*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      ((I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((2*I)/9)*e^2*(-223*I + 312*Pi)*RATIO[x] + 
      (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-50*e^2 + ((4*I)/3)*e*(-I - (38*I)*e + e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 377*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-50*e^2 - ((4*I)/3)*e*(I + (38*I)*e + 7*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 377*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-44*e^2 - (4*(3*e - 73*e^2 - (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-I)*e - (38*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (87*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 485*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-44*e^2 - (4*(3*e - 73*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(I*e + (38*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 485*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-131*e^2)/3 - (2*(6*e - 263*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((4*I)/9)*((69*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((69*I)*e - (7*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 257*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-132 + 371*e + (396*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((32*e^2)/3 - (4*(69*e - 7*e^2 - (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((6*I)*e - (257*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e - (263*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(69*e + 89*e^2 - (78*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(132*I + (607*I)*e + 396*e*Pi)*RATIO[x] + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((50*e^2)/3 + ((2*I)/9)*((-78*I)*e + (781*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (1235*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 1235*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-59*e^2)/3 - ((156*e - 1235*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(78*e - 781*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(-156 + 1889*e + (612*I)*e*Pi)*RATIO[x])/
       9 + (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/3)*e*(55*I + (178*I)*e + 114*e*Pi) - 
      ((-288*e - 1589*e^2 + (669*I)*e^2*Pi + 16*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(-138*e - 664*e^2 + (6*I)*e*Pi + 
         (124*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (-288*e - 1575*e^2 + (558*I)*e^2*Pi + 16*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(-183 - 796*e - (432*I)*Pi + (747*I)*e*Pi + 
         243*e*Pi^2)*RATIO[x])/27 + 
      (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 + 
        (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(-36*e^2 + (2*(6*e + 307*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((23*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 301*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 7*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-I/6)*e*(-64*I - (183*I)*e + 60*e*Pi) - 
      (2*(-138*e - 664*e^2 + (6*I)*e*Pi + (124*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-288*e - 1575*e^2 + (558*I)*e^2*Pi + 
         16*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((288*e + 1589*e^2 - (669*I)*e^2*Pi - 16*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(231 + 761*e - (432*I)*Pi - (1845*I)*e*Pi + 243*e*Pi^2)*RATIO[x])/
       27 + (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(-22*e^2 - ((8*I)/3)*e^2*(23*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 301*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 307*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (14*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(46 - 521*e - (160*I)*e*Pi))/6 - 
      ((1317*e + 9886*e^2 - (2508*I)*e^2*Pi - 717*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-1875 - 8383*e - (360*I)*Pi + 
         (705*I)*e*Pi + 33*e*Pi^2)*RATIO[x])/27 - 
      (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((52*e^2)/3 - ((4*I)/9)*((9*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (493*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 302*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/3)*e*(8*I + (177*I)*e + 20*e*Pi) - (4*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + ((3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 
         1434*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((-1317*e - 9886*e^2 + (2508*I)*e^2*Pi + 717*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (e*(-1317 - 9886*e - (360*I)*Pi - (1095*I)*e*Pi + 33*e*Pi^2)*
        RATIO[x])/27 - (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 
         66*e*Pi^2)*RATIO[x^2])/54) + 
    Log[mu2]*(((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-22*e^2)/3 + ((2*I)/9)*((18*I)*e - (493*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 191*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + Nc*(e*(11 + 78*e + (32*I)*e*Pi) - 
      ((366*e + 1628*e^2 + (1683*I)*e^2*Pi - 489*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (1674*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-207 - 1161*e - (120*I)*Pi + 
         (197*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((68*e^2)/3 - (2*(-6*e + 103*e^2)*
          RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
        (2*(6*e + 23*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-3 + 94*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(24 + 229*e - (24*I)*e*Pi))/6 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (1674*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (1683*I)*e^2*Pi + 489*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-333 - 1878*e - (120*I)*Pi - 
         (451*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((22*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 23*e^2)*RATIO[x^(-2)])/9 - 
        (2*(-6*e + 103*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-3 + 163*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(e*(11 + 78*e + (9*I)*e*Pi) - 
      ((366*e + 1628*e^2 + (432*I)*e*Pi - (561*I)*e^2*Pi - 1059*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (432*I)*e*Pi + (735*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(207 + 1161*e - (144*I)*Pi - (677*I)*e*Pi + 132*e*Pi^2)*RATIO[x])/
       9 - (e*(540 + 3039*e - (288*I)*Pi - (490*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((68*e^2)/3 - 
        (2*(-6*e + 103*e^2 + (150*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (8*e^2*RATIO[x^(-1)])/3 + (((2*I)/9)*((6*I)*e + (23*I)*e^2 + 
           150*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(-3 + 94*e - (75*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(24 + 229*e - (234*I)*e*Pi))/6 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (432*I)*e*Pi + 
         (735*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (432*I)*e*Pi + (561*I)*e^2*Pi + 1059*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(333 + 1878*e - (144*I)*Pi + (187*I)*e*Pi + 
         132*e*Pi^2)*RATIO[x])/9 - (e*(540 + 3039*e - (288*I)*Pi - 
         (490*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((22*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (23*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((6*I)*e - (103*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(-3 + 163*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (132*I)*e^2*Pi + 81*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (65*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 71*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 71*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (65*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 19*e - (37*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi - 
           (155*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 
        108*e^2*Pi^2)/18 + ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - 
      ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 
         87*e^2*Pi^2 - (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((18 - 120*e - 532*e^2 - (222*I)*e*Pi - (609*I)*e^2*Pi + 576*e^2*Pi^2)/
       18 + (I/27)*(-30*e*Pi - 184*e^2*Pi - (93*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-2)] - (I/27)*((-102*I)*e - (928*I)*e^2 - 426*e*Pi - 
        2038*e^2*Pi - (1002*I)*e^2*Pi^2 + 63*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - (368*I)*e^2*Pi + 
         186*e*Pi^2 - 1439*e^2*Pi^2 + (450*I)*e^2*Pi^3 - 2736*e^2*Zeta[3]))/
       54 - (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - (864*I)*e*Pi - 
         (4725*I)*e^2*Pi + 36*e*Pi^2 + 1407*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         288*e^2*Zeta[3]))/27 + ((-288*I)*e*Pi - (1575*I)*e^2*Pi + 
        12*e*Pi^2 + 337*e^2*Pi^2 + (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (RATIO[x]*(-756 - 4392*e - 19449*e^2 + 
         (852*I)*e*Pi + (4076*I)*e^2*Pi - 186*e*Pi^2 + 764*e^2*Pi^2 - 
         (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-5*e^2 - (I/3)*((6*I)*e - (71*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/9)*e*(-30*I - (124*I)*e + 45*e*Pi) + 
        ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (2*(-126*e - 732*e^2 - (6*I)*e*Pi + (257*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(-114*e - 980*e^2 - (6*I)*e*Pi + 
           (326*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(114 + 980*e - (6*I)*Pi + (103*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/
         9 - (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 19*e*Pi^2)*
          RATIO[x^2])/9)) + 
    ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 15*e^2*Pi^2)/9 + 
      (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi - 
         18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/18 + 
      (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-216 - 876*e - 7120*e^2 - (288*I)*e*Pi - (2613*I)*e^2*Pi + 
        567*e^2*Pi^2)/54 + (RATIO[x]*(756 + 6108*e + 32849*e^2 + 
         (732*I)*e*Pi + (3256*I)*e^2*Pi + 150*e*Pi^2 + 1453*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-756*I - (6108*I)*e - (32849*I)*e^2 - 1998*e*Pi - 
        11268*e^2*Pi + (282*I)*e*Pi^2 - (424*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-2)]*(-756*I - (4392*I)*e - 
        (19449*I)*e^2 - 1620*e*Pi - 9117*e^2*Pi + (282*I)*e*Pi^2 - 
        (1063*I)*e^2*Pi^2 + 408*e^2*Pi^3 + (7632*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (46*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + (60*I)*e*Pi + (368*I)*e^2*Pi - 
         150*e*Pi^2 - 1777*e^2*Pi^2 - (378*I)*e^2*Pi^3 + 3816*e^2*Zeta[3]))/
       54)) + G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-11*e^2 - ((6*e - 53*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 71*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 89*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((2*e*(-42 + 124*e + (81*I)*e*Pi))/9 - 
        (2*(-114*e - 980*e^2 - (6*I)*e*Pi + (326*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (2*(-126*e - 732*e^2 - (6*I)*e*Pi + (257*I)*e^2*Pi + 59*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (2*e*(138 + 484*e - (6*I)*Pi - 
           (149*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-216 + 840*e + 6280*e^2 + (504*I)*e*Pi + (1011*I)*e^2*Pi + 
        243*e^2*Pi^2)/54 + (2*((6*I)*e*Pi + (46*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(756 + 2676*e + 6049*e^2 - 
         (852*I)*e*Pi - (3992*I)*e^2*Pi + 150*e*Pi^2 + 2101*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 + 
      (-756 - 4392*e - 19449*e^2 + (1620*I)*e*Pi + (9117*I)*e^2*Pi + 
        282*e*Pi^2 - 1063*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-756 - 6108*e - 
         32849*e^2 + (1998*I)*e*Pi + (11268*I)*e^2*Pi + 282*e*Pi^2 - 
         424*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/54 + 
      (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + (60*I)*e*Pi + (368*I)*e^2*Pi - 
         150*e*Pi^2 - 1777*e^2*Pi^2 - (594*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/
       54)) + G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 19*e + (7*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi + 
           (109*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 
        69*e^2*Pi^2)/18 - ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + 
        (75*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((18 - 120*e - 532*e^2 + (42*I)*e*Pi + (627*I)*e^2*Pi + 351*e^2*Pi^2)/
       18 + (((-288*I)*e*Pi - (1575*I)*e^2*Pi + 12*e*Pi^2 + 337*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-102*e - 928*e^2 + (864*I)*e*Pi + 
         (4725*I)*e^2*Pi - 36*e*Pi^2 - 1407*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - (368*I)*e^2*Pi + 
         186*e*Pi^2 - 1439*e^2*Pi^2 + (882*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       54 + ((-30*I)*e*Pi - (184*I)*e^2*Pi + 93*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
        1008*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - (426*I)*e*Pi - 
         (2038*I)*e^2*Pi + 1002*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
         1008*e^2*Zeta[3]))/27 + (RATIO[x]*(-756 - 4392*e - 19449*e^2 - 
         (732*I)*e*Pi - (3340*I)*e^2*Pi - 186*e*Pi^2 + 2114*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(((-4*I)/9)*(63*e*Pi + 481*e^2*Pi - (3*I)*e*Pi^2 + (62*I)*e^2*Pi^2 + 
        14*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (408*I)*e*Pi + 
        (3640*I)*e^2*Pi + 72*e*Pi^2 - 292*e^2*Pi^2 + (143*I)*e^2*Pi^3 + 
        1104*e^2*Zeta[3])/18 - (e*RATIO[x^2]*(630*Pi^2 + 3660*e*Pi^2 - 
         (30*I)*Pi^3 - (115*I)*e*Pi^3 + 152*e*Pi^4 + 2780*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(630*Pi^2 + 3660*e*Pi^2 - (30*I)*Pi^3 - (335*I)*e*Pi^3 + 
         152*e*Pi^4 + 4100*e*Zeta[3] + (2340*I)*e*Pi*Zeta[3]))/45 + 
      (2*((695*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 4170*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((1890*I)*e*Pi + (14430*I)*e^2*Pi + 90*e*Pi^2 - 
         1860*e^2*Pi^2 + (785*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2190*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 16*e + (3*I)*e*Pi))/3 - 
        ((-6*e + 65*e^2 + (6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 65*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + 
    Nc*((I/27)*(-102*e*Pi - 928*e^2*Pi - (21*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] - (I/54)*(54*Pi - 768*e*Pi - 5308*e^2*Pi - 
        (297*I)*e*Pi^2 - (2876*I)*e^2*Pi^2 + 285*e^2*Pi^3 - 
        (1674*I)*e^2*Zeta[3]) + (e*RATIO[x^2]*(1620*Pi^2 + 9117*e*Pi^2 + 
         (192*I)*Pi^3 + (18*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 
         3756*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(756 + 5772*e + 28975*e^2 - (756*I)*Pi - 
         (4392*I)*e*Pi - (19449*I)*e^2*Pi + 390*e*Pi^2 + 2219*e^2*Pi^2 - 
         (6*I)*e*Pi^3 - (32*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 864*e*Zeta[3] - 
         516*e^2*Zeta[3] + (504*I)*e^2*Pi*Zeta[3]))/54 + 
      ((-756*I)*Pi - (4392*I)*e*Pi - (19449*I)*e^2*Pi + 786*e*Pi^2 + 
        4576*e^2*Pi^2 - (6*I)*e*Pi^3 + (109*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 
        864*e*Zeta[3] + 1878*e^2*Zeta[3] + (504*I)*e^2*Pi*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[x]*(-756 - 5772*e - 28975*e^2 + 
         (204*I)*e*Pi + (1856*I)*e^2*Pi + 585*e*Pi^2 + 3710*e^2*Pi^2 + 
         (96*I)*e*Pi^3 - (345*I)*e^2*Pi^3 + 88*e^2*Pi^4 - 864*e*Zeta[3] + 
         4272*e^2*Zeta[3] + (2808*I)*e^2*Pi*Zeta[3]))/54) + 
    (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + ((-18*I)*Pi + (6*I)*e*Pi + 
        (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - (9*I)*e^2*Pi^3 - 
        18*e^2*Zeta[3])/18 + (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + 
         (30*I)*Pi^3 - (70*I)*e*Pi^3 + 2*e*Pi^4 - 180*Zeta[3] + 
         960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Log[mu2]*(Nc*((36 + 96*e + 208*e^2 + (12*I)*e*Pi + (652*I)*e^2*Pi - 
          219*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi - (53*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*(126 + 962*e - (6*I)*Pi - (53*I)*e*Pi + 3*Pi^2 - 
           91*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/9 - 
        (2*RATIO[(1 - x)^(-1)]*(126*e + 962*e^2 - (126*I)*e*Pi - 
           (732*I)*e^2*Pi - 6*e*Pi^2 + 49*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 
           150*e^2*Zeta[3]))/9 + (2*((-126*I)*e*Pi - (732*I)*e^2*Pi - 
           6*e*Pi^2 + 118*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 150*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 97*e))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 65*e^2 - (6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 65*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1512 + 11544*e + 57950*e^2 - (108*I)*Pi + (1128*I)*e*Pi + 
        (6904*I)*e^2*Pi - 144*e*Pi^2 - 4055*e^2*Pi^2 + (768*I)*e^2*Pi^3 - 
        11916*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(8100*Pi^2 + 45585*e*Pi^2 - 
         (1680*I)*Pi^3 - (3630*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         41100*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 - 
      (RATIO[(1 - x)^(-1)]*((102*I)*e*Pi + (928*I)*e^2*Pi - 21*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (344*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
         2442*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3]))/27 + 
      ((-12*I)*e*Pi^3 + (221*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        1326*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-756 - 5772*e - 28975*e^2 + (756*I)*Pi + 
         (4392*I)*e*Pi + (19449*I)*e^2*Pi - 390*e*Pi^2 - 2219*e^2*Pi^2 + 
         (150*I)*e*Pi^3 - (716*I)*e^2*Pi^3 - 87*e^2*Pi^4 + 5004*e^2*Zeta[3] - 
         (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-2)]*((-756*I)*Pi - (4392*I)*e*Pi - (19449*I)*e^2*Pi + 
         786*e*Pi^2 + 4576*e^2*Pi^2 - (150*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 
         87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(3780 + 28860*e + 144875*e^2 - (1020*I)*e*Pi - 
         (9280*I)*e^2*Pi + 5175*e*Pi^2 + 27035*e^2*Pi^2 - (840*I)*e*Pi^3 + 
         (495*I)*e^2*Pi^3 + 892*e^2*Pi^4 + 3600*e*Zeta[3] + 
         5340*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/270) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 600*e + 4056*e^2 - (12*I)*e*Pi + (440*I)*e^2*Pi - 
          69*e^2*Pi^2)/18 - ((4*I)/9)*(63*e*Pi + 366*e^2*Pi - (3*I)*e*Pi^2 + 
          (59*I)*e^2*Pi^2 + 14*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((2*I)/9)*((126*I)*e + (962*I)*e^2 + 126*e*Pi + 732*e^2*Pi - 
          (6*I)*e*Pi^2 + (49*I)*e^2*Pi^2 + 28*e^2*Pi^3)*RATIO[x^(-1)] + 
        (2*e*RATIO[x]*(-126 - 962*e + (6*I)*Pi + (53*I)*e*Pi + 3*Pi^2 - 
           166*e*Pi^2 + (31*I)*e*Pi^3 - 114*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (53*I)*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-756*I)*Pi - (5772*I)*e*Pi - (28975*I)*e^2*Pi + 
       858*e*Pi^2 + 6700*e^2*Pi^2 - (150*I)*e*Pi^3 + (296*I)*e^2*Pi^3 + 
       87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((30240*I)*Pi + (230880*I)*e*Pi + (1159000*I)*e^2*Pi + 2160*Pi^2 - 
      24000*e*Pi^2 - 232220*e^2*Pi^2 + (7320*I)*e*Pi^3 - (25020*I)*e^2*Pi^3 - 
      2361*e^2*Pi^4 + 66240*e*Zeta[3] + 308160*e^2*Zeta[3] + 
      (59760*I)*e^2*Pi*Zeta[3])/2160 + 
    (RATIO[x]*(7560*Pi^2 + 43920*e*Pi^2 + 194490*e^2*Pi^2 - (3240*I)*e*Pi^3 - 
       (16040*I)*e^2*Pi^3 + 1824*e*Pi^4 + 5227*e^2*Pi^4 + (1584*I)*e^2*Pi^5 + 
       49200*e*Zeta[3] + 255800*e^2*Zeta[3] + (28800*I)*e*Pi*Zeta[3] + 
       (12000*I)*e^2*Pi*Zeta[3] - 10200*e^2*Pi^2*Zeta[3] - 
       122400*e^2*Zeta[5]))/1080 + 
    (RATIO[x^2]*(-3780*Pi^2 - 21960*e*Pi^2 - 97245*e^2*Pi^2 + 
       (300*I)*e*Pi^3 + (1840*I)*e^2*Pi^3 - 912*e*Pi^4 - 1541*e^2*Pi^4 - 
       (792*I)*e^2*Pi^5 - 16680*e*Zeta[3] - 90820*e^2*Zeta[3] - 
       (14400*I)*e*Pi*Zeta[3] - (18960*I)*e^2*Pi*Zeta[3] + 
       5100*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5]))/540 + 
    ((8340*I)*e*Pi^3 + (45410*I)*e^2*Pi^3 - 36*e*Pi^4 - 8043*e^2*Pi^4 - 
      (684*I)*e^2*Pi^5 - 50040*e*Zeta[3] - 272460*e^2*Zeta[3] + 
      (17280*I)*e*Pi*Zeta[3] + (13140*I)*e^2*Pi*Zeta[3] - 
      10620*e^2*Pi^2*Zeta[3] + 183600*e^2*Zeta[5])/(1620*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((22680*I)*Pi + (173160*I)*e*Pi + 
       (869250*I)*e^2*Pi - 25740*e*Pi^2 - 201000*e^2*Pi^2 + (8880*I)*e*Pi^3 + 
       (17990*I)*e^2*Pi^3 - 36*e*Pi^4 - 7233*e^2*Pi^4 - (684*I)*e^2*Pi^5 - 
       26280*e*Zeta[3] - 161220*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
       (27720*I)*e^2*Pi*Zeta[3] - 10620*e^2*Pi^2*Zeta[3] + 
       183600*e^2*Zeta[5]))/1620), (-11*e^2*Nc*Log[mu2]^4)/4 + 
  Nc*G[0, 0, 0, 1, 1, x]*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 + 
    (4*e^2)/(3*(-1 + RATIO[x])^2) - 52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*G[1, 1, 1, 0, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
    (8*e^2)/(3*(-1 + RATIO[x])^2) - 52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(56*e^2 + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (308*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1739*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 317*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(124*e^2 - ((24*e + 1739*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 308*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 + 11*e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((116*e^2)/3 - ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((647*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(30 + 44*e - (201*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*((14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
      (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((160*e^2)/3 + (I/9)*((647*I)*e^2 + 48*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*I)*e^2*Pi*RATIO[x^(-2)] - ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(30 - 22*e - (201*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((-8*e^2)/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((120*I)*e + (365*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((4*I)/9)*e^2*(-209*I + 102*Pi)*
       RATIO[x] + (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*((-8*e^2)/3 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((-120*I)*e - (365*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((4*I)/9)*e^2*(-209*I + 156*Pi)*
       RATIO[x] + (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*((-73*e^2)/3 - (I/9)*((120*I)*e + (365*I)*e^2 + 408*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((2*I)/9)*e^2*(-223*I + 204*Pi)*RATIO[x] + 
      (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*((-73*e^2)/3 + (I/9)*((-120*I)*e - (365*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      ((I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      ((2*I)/9)*e^2*(-223*I + 312*Pi)*RATIO[x] + 
      (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-50*e^2 + ((4*I)/3)*e*(-I - (38*I)*e + e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 377*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-50*e^2 - ((4*I)/3)*e*(I + (38*I)*e + 7*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 377*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-44*e^2 - (4*(3*e - 73*e^2 - (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-I)*e - (38*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (87*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 485*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-44*e^2 - (4*(3*e - 73*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(I*e + (38*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 485*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-131*e^2)/3 - (2*(6*e - 263*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((4*I)/9)*((69*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((69*I)*e - (7*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 257*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-132 + 371*e + (396*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((32*e^2)/3 - (4*(69*e - 7*e^2 - (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((6*I)*e - (257*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e - (263*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(69*e + 89*e^2 - (78*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(132*I + (607*I)*e + 396*e*Pi)*RATIO[x] + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((50*e^2)/3 + ((2*I)/9)*((-78*I)*e + (781*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (1235*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 1235*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-59*e^2)/3 - ((156*e - 1235*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(78*e - 781*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(-156 + 1889*e + (612*I)*e*Pi)*RATIO[x])/
       9 + (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/3)*e*(55*I + (178*I)*e + 114*e*Pi) - 
      ((-288*e - 1589*e^2 + (669*I)*e^2*Pi + 16*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(-138*e - 664*e^2 + (6*I)*e*Pi + 
         (124*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (-288*e - 1575*e^2 + (558*I)*e^2*Pi + 16*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(-183 - 796*e - (432*I)*Pi + (747*I)*e*Pi + 
         243*e*Pi^2)*RATIO[x])/27 + 
      (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 + 
        (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(-36*e^2 + (2*(6*e + 307*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((23*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 301*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 7*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-I/6)*e*(-64*I - (183*I)*e + 60*e*Pi) - 
      (2*(-138*e - 664*e^2 + (6*I)*e*Pi + (124*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-288*e - 1575*e^2 + (558*I)*e^2*Pi + 
         16*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((288*e + 1589*e^2 - (669*I)*e^2*Pi - 16*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(231 + 761*e - (432*I)*Pi - (1845*I)*e*Pi + 243*e*Pi^2)*RATIO[x])/
       27 + (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(-22*e^2 - ((8*I)/3)*e^2*(23*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 301*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 307*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (14*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(46 - 521*e - (160*I)*e*Pi))/6 - 
      ((1317*e + 9886*e^2 - (2508*I)*e^2*Pi - 717*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-1875 - 8383*e - (360*I)*Pi + 
         (705*I)*e*Pi + 33*e*Pi^2)*RATIO[x])/27 - 
      (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((52*e^2)/3 - ((4*I)/9)*((9*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (493*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 302*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/3)*e*(8*I + (177*I)*e + 20*e*Pi) - (4*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] + ((3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 
         1434*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((-1317*e - 9886*e^2 + (2508*I)*e^2*Pi + 717*e^2*Pi^2)*RATIO[x^(-1)])/
       27 + (e*(-1317 - 9886*e - (360*I)*Pi - (1095*I)*e*Pi + 33*e*Pi^2)*
        RATIO[x])/27 - (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 
         66*e*Pi^2)*RATIO[x^2])/54) + 
    Log[mu2]*(((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-22*e^2)/3 + ((2*I)/9)*((18*I)*e - (493*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (191*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 191*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + Nc*(e*(11 + 78*e + (32*I)*e*Pi) - 
      ((366*e + 1628*e^2 + (1683*I)*e^2*Pi - 489*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (1674*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-207 - 1161*e - (120*I)*Pi + 
         (197*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((68*e^2)/3 - (2*(-6*e + 103*e^2)*
          RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
        (2*(6*e + 23*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-3 + 94*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(24 + 229*e - (24*I)*e*Pi))/6 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (1674*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (1683*I)*e^2*Pi + 489*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-333 - 1878*e - (120*I)*Pi - 
         (451*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((22*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 23*e^2)*RATIO[x^(-2)])/9 - 
        (2*(-6*e + 103*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-3 + 163*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(e*(11 + 78*e + (9*I)*e*Pi) - 
      ((366*e + 1628*e^2 + (432*I)*e*Pi - (561*I)*e^2*Pi - 1059*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (432*I)*e*Pi + (735*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(207 + 1161*e - (144*I)*Pi - (677*I)*e*Pi + 132*e*Pi^2)*RATIO[x])/
       9 - (e*(540 + 3039*e - (288*I)*Pi - (490*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((68*e^2)/3 - 
        (2*(-6*e + 103*e^2 + (150*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (8*e^2*RATIO[x^(-1)])/3 + (((2*I)/9)*((6*I)*e + (23*I)*e^2 + 
           150*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(-3 + 94*e - (75*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(24 + 229*e - (234*I)*e*Pi))/6 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (432*I)*e*Pi + 
         (735*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (432*I)*e*Pi + (561*I)*e^2*Pi + 1059*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(333 + 1878*e - (144*I)*Pi + (187*I)*e*Pi + 
         132*e*Pi^2)*RATIO[x])/9 - (e*(540 + 3039*e - (288*I)*Pi - 
         (490*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((22*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (23*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((6*I)*e - (103*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(-3 + 163*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (132*I)*e^2*Pi + 81*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (65*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 71*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 71*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (65*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 19*e - (37*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi - 
           (155*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 
        108*e^2*Pi^2)/18 + ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - 
      ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 
         87*e^2*Pi^2 - (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((18 - 120*e - 532*e^2 - (222*I)*e*Pi - (609*I)*e^2*Pi + 576*e^2*Pi^2)/
       18 + (I/27)*(-30*e*Pi - 184*e^2*Pi - (93*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-2)] - (I/27)*((-102*I)*e - (928*I)*e^2 - 426*e*Pi - 
        2038*e^2*Pi - (1002*I)*e^2*Pi^2 + 63*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - (368*I)*e^2*Pi + 
         186*e*Pi^2 - 1439*e^2*Pi^2 + (450*I)*e^2*Pi^3 - 2736*e^2*Zeta[3]))/
       54 - (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - (864*I)*e*Pi - 
         (4725*I)*e^2*Pi + 36*e*Pi^2 + 1407*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         288*e^2*Zeta[3]))/27 + ((-288*I)*e*Pi - (1575*I)*e^2*Pi + 
        12*e*Pi^2 + 337*e^2*Pi^2 + (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (RATIO[x]*(-756 - 4392*e - 19449*e^2 + 
         (852*I)*e*Pi + (4076*I)*e^2*Pi - 186*e*Pi^2 + 764*e^2*Pi^2 - 
         (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-5*e^2 - (I/3)*((6*I)*e - (71*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/9)*e*(-30*I - (124*I)*e + 45*e*Pi) + 
        ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (2*(-126*e - 732*e^2 - (6*I)*e*Pi + (257*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(-114*e - 980*e^2 - (6*I)*e*Pi + 
           (326*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(114 + 980*e - (6*I)*Pi + (103*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/
         9 - (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 19*e*Pi^2)*
          RATIO[x^2])/9)) + 
    ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 15*e^2*Pi^2)/9 + 
      (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi - 
         18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/18 + 
      (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-216 - 876*e - 7120*e^2 - (288*I)*e*Pi - (2613*I)*e^2*Pi + 
        567*e^2*Pi^2)/54 + (RATIO[x]*(756 + 6108*e + 32849*e^2 + 
         (732*I)*e*Pi + (3256*I)*e^2*Pi + 150*e*Pi^2 + 1453*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-756*I - (6108*I)*e - (32849*I)*e^2 - 1998*e*Pi - 
        11268*e^2*Pi + (282*I)*e*Pi^2 - (424*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-2)]*(-756*I - (4392*I)*e - 
        (19449*I)*e^2 - 1620*e*Pi - 9117*e^2*Pi + (282*I)*e*Pi^2 - 
        (1063*I)*e^2*Pi^2 + 408*e^2*Pi^3 + (7632*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (46*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + (60*I)*e*Pi + (368*I)*e^2*Pi - 
         150*e*Pi^2 - 1777*e^2*Pi^2 - (378*I)*e^2*Pi^3 + 3816*e^2*Zeta[3]))/
       54)) + G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-11*e^2 - ((6*e - 53*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 71*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 89*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((2*e*(-42 + 124*e + (81*I)*e*Pi))/9 - 
        (2*(-114*e - 980*e^2 - (6*I)*e*Pi + (326*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (2*(-126*e - 732*e^2 - (6*I)*e*Pi + (257*I)*e^2*Pi + 59*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (2*e*(138 + 484*e - (6*I)*Pi - 
           (149*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-216 + 840*e + 6280*e^2 + (504*I)*e*Pi + (1011*I)*e^2*Pi + 
        243*e^2*Pi^2)/54 + (2*((6*I)*e*Pi + (46*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(756 + 2676*e + 6049*e^2 - 
         (852*I)*e*Pi - (3992*I)*e^2*Pi + 150*e*Pi^2 + 2101*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 + 
      (-756 - 4392*e - 19449*e^2 + (1620*I)*e*Pi + (9117*I)*e^2*Pi + 
        282*e*Pi^2 - 1063*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-756 - 6108*e - 
         32849*e^2 + (1998*I)*e*Pi + (11268*I)*e^2*Pi + 282*e*Pi^2 - 
         424*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/54 + 
      (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + (60*I)*e*Pi + (368*I)*e^2*Pi - 
         150*e*Pi^2 - 1777*e^2*Pi^2 - (594*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/
       54)) + G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 19*e + (7*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi + 
           (109*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 
        69*e^2*Pi^2)/18 - ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + 
        (75*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((18 - 120*e - 532*e^2 + (42*I)*e*Pi + (627*I)*e^2*Pi + 351*e^2*Pi^2)/
       18 + (((-288*I)*e*Pi - (1575*I)*e^2*Pi + 12*e*Pi^2 + 337*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-102*e - 928*e^2 + (864*I)*e*Pi + 
         (4725*I)*e^2*Pi - 36*e*Pi^2 - 1407*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - (368*I)*e^2*Pi + 
         186*e*Pi^2 - 1439*e^2*Pi^2 + (882*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       54 + ((-30*I)*e*Pi - (184*I)*e^2*Pi + 93*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
        1008*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - (426*I)*e*Pi - 
         (2038*I)*e^2*Pi + 1002*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
         1008*e^2*Zeta[3]))/27 + (RATIO[x]*(-756 - 4392*e - 19449*e^2 - 
         (732*I)*e*Pi - (3340*I)*e^2*Pi - 186*e*Pi^2 + 2114*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(((-4*I)/9)*(63*e*Pi + 481*e^2*Pi - (3*I)*e*Pi^2 + (62*I)*e^2*Pi^2 + 
        14*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (408*I)*e*Pi + 
        (3640*I)*e^2*Pi + 72*e*Pi^2 - 292*e^2*Pi^2 + (143*I)*e^2*Pi^3 + 
        1104*e^2*Zeta[3])/18 - (e*RATIO[x^2]*(630*Pi^2 + 3660*e*Pi^2 - 
         (30*I)*Pi^3 - (115*I)*e*Pi^3 + 152*e*Pi^4 + 2780*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(630*Pi^2 + 3660*e*Pi^2 - (30*I)*Pi^3 - (335*I)*e*Pi^3 + 
         152*e*Pi^4 + 4100*e*Zeta[3] + (2340*I)*e*Pi*Zeta[3]))/45 + 
      (2*((695*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 4170*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((1890*I)*e*Pi + (14430*I)*e^2*Pi + 90*e*Pi^2 - 
         1860*e^2*Pi^2 + (785*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2190*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 16*e + (3*I)*e*Pi))/3 - 
        ((-6*e + 65*e^2 + (6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 65*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + 
    Nc*((I/27)*(-102*e*Pi - 928*e^2*Pi - (21*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] - (I/54)*(54*Pi - 768*e*Pi - 5308*e^2*Pi - 
        (297*I)*e*Pi^2 - (2876*I)*e^2*Pi^2 + 285*e^2*Pi^3 - 
        (1674*I)*e^2*Zeta[3]) + (e*RATIO[x^2]*(1620*Pi^2 + 9117*e*Pi^2 + 
         (192*I)*Pi^3 + (18*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 
         3756*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(756 + 5772*e + 28975*e^2 - (756*I)*Pi - 
         (4392*I)*e*Pi - (19449*I)*e^2*Pi + 390*e*Pi^2 + 2219*e^2*Pi^2 - 
         (6*I)*e*Pi^3 - (32*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 864*e*Zeta[3] - 
         516*e^2*Zeta[3] + (504*I)*e^2*Pi*Zeta[3]))/54 + 
      ((-756*I)*Pi - (4392*I)*e*Pi - (19449*I)*e^2*Pi + 786*e*Pi^2 + 
        4576*e^2*Pi^2 - (6*I)*e*Pi^3 + (109*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 
        864*e*Zeta[3] + 1878*e^2*Zeta[3] + (504*I)*e^2*Pi*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[x]*(-756 - 5772*e - 28975*e^2 + 
         (204*I)*e*Pi + (1856*I)*e^2*Pi + 585*e*Pi^2 + 3710*e^2*Pi^2 + 
         (96*I)*e*Pi^3 - (345*I)*e^2*Pi^3 + 88*e^2*Pi^4 - 864*e*Zeta[3] + 
         4272*e^2*Zeta[3] + (2808*I)*e^2*Pi*Zeta[3]))/54) + 
    (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + ((-18*I)*Pi + (6*I)*e*Pi + 
        (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - (9*I)*e^2*Pi^3 - 
        18*e^2*Zeta[3])/18 + (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + 
         (30*I)*Pi^3 - (70*I)*e*Pi^3 + 2*e*Pi^4 - 180*Zeta[3] + 
         960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/135 - 
      (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Log[mu2]*(Nc*((36 + 96*e + 208*e^2 + (12*I)*e*Pi + (652*I)*e^2*Pi - 
          219*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi - (53*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*(126 + 962*e - (6*I)*Pi - (53*I)*e*Pi + 3*Pi^2 - 
           91*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/9 - 
        (2*RATIO[(1 - x)^(-1)]*(126*e + 962*e^2 - (126*I)*e*Pi - 
           (732*I)*e^2*Pi - 6*e*Pi^2 + 49*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 
           150*e^2*Zeta[3]))/9 + (2*((-126*I)*e*Pi - (732*I)*e^2*Pi - 
           6*e*Pi^2 + 118*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 150*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 97*e))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 65*e^2 - (6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 65*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1512 + 11544*e + 57950*e^2 - (108*I)*Pi + (1128*I)*e*Pi + 
        (6904*I)*e^2*Pi - 144*e*Pi^2 - 4055*e^2*Pi^2 + (768*I)*e^2*Pi^3 - 
        11916*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(8100*Pi^2 + 45585*e*Pi^2 - 
         (1680*I)*Pi^3 - (3630*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         41100*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 - 
      (RATIO[(1 - x)^(-1)]*((102*I)*e*Pi + (928*I)*e^2*Pi - 21*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (344*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
         2442*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3]))/27 + 
      ((-12*I)*e*Pi^3 + (221*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        1326*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-756 - 5772*e - 28975*e^2 + (756*I)*Pi + 
         (4392*I)*e*Pi + (19449*I)*e^2*Pi - 390*e*Pi^2 - 2219*e^2*Pi^2 + 
         (150*I)*e*Pi^3 - (716*I)*e^2*Pi^3 - 87*e^2*Pi^4 + 5004*e^2*Zeta[3] - 
         (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-2)]*((-756*I)*Pi - (4392*I)*e*Pi - (19449*I)*e^2*Pi + 
         786*e*Pi^2 + 4576*e^2*Pi^2 - (150*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 
         87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(3780 + 28860*e + 144875*e^2 - (1020*I)*e*Pi - 
         (9280*I)*e^2*Pi + 5175*e*Pi^2 + 27035*e^2*Pi^2 - (840*I)*e*Pi^3 + 
         (495*I)*e^2*Pi^3 + 892*e^2*Pi^4 + 3600*e*Zeta[3] + 
         5340*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3]))/270) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 600*e + 4056*e^2 - (12*I)*e*Pi + (440*I)*e^2*Pi - 
          69*e^2*Pi^2)/18 - ((4*I)/9)*(63*e*Pi + 366*e^2*Pi - (3*I)*e*Pi^2 + 
          (59*I)*e^2*Pi^2 + 14*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((2*I)/9)*((126*I)*e + (962*I)*e^2 + 126*e*Pi + 732*e^2*Pi - 
          (6*I)*e*Pi^2 + (49*I)*e^2*Pi^2 + 28*e^2*Pi^3)*RATIO[x^(-1)] + 
        (2*e*RATIO[x]*(-126 - 962*e + (6*I)*Pi + (53*I)*e*Pi + 3*Pi^2 - 
           166*e*Pi^2 + (31*I)*e*Pi^3 - 114*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (53*I)*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-756*I)*Pi - (5772*I)*e*Pi - (28975*I)*e^2*Pi + 
       858*e*Pi^2 + 6700*e^2*Pi^2 - (150*I)*e*Pi^3 + (296*I)*e^2*Pi^3 + 
       87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((30240*I)*Pi + (230880*I)*e*Pi + (1159000*I)*e^2*Pi + 2160*Pi^2 - 
      24000*e*Pi^2 - 232220*e^2*Pi^2 + (7320*I)*e*Pi^3 - (25020*I)*e^2*Pi^3 - 
      2361*e^2*Pi^4 + 66240*e*Zeta[3] + 308160*e^2*Zeta[3] + 
      (59760*I)*e^2*Pi*Zeta[3])/2160 + 
    (RATIO[x]*(7560*Pi^2 + 43920*e*Pi^2 + 194490*e^2*Pi^2 - (3240*I)*e*Pi^3 - 
       (16040*I)*e^2*Pi^3 + 1824*e*Pi^4 + 5227*e^2*Pi^4 + (1584*I)*e^2*Pi^5 + 
       49200*e*Zeta[3] + 255800*e^2*Zeta[3] + (28800*I)*e*Pi*Zeta[3] + 
       (12000*I)*e^2*Pi*Zeta[3] - 10200*e^2*Pi^2*Zeta[3] - 
       122400*e^2*Zeta[5]))/1080 + 
    (RATIO[x^2]*(-3780*Pi^2 - 21960*e*Pi^2 - 97245*e^2*Pi^2 + 
       (300*I)*e*Pi^3 + (1840*I)*e^2*Pi^3 - 912*e*Pi^4 - 1541*e^2*Pi^4 - 
       (792*I)*e^2*Pi^5 - 16680*e*Zeta[3] - 90820*e^2*Zeta[3] - 
       (14400*I)*e*Pi*Zeta[3] - (18960*I)*e^2*Pi*Zeta[3] + 
       5100*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5]))/540 + 
    ((8340*I)*e*Pi^3 + (45410*I)*e^2*Pi^3 - 36*e*Pi^4 - 8043*e^2*Pi^4 - 
      (684*I)*e^2*Pi^5 - 50040*e*Zeta[3] - 272460*e^2*Zeta[3] + 
      (17280*I)*e*Pi*Zeta[3] + (13140*I)*e^2*Pi*Zeta[3] - 
      10620*e^2*Pi^2*Zeta[3] + 183600*e^2*Zeta[5])/(1620*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((22680*I)*Pi + (173160*I)*e*Pi + 
       (869250*I)*e^2*Pi - 25740*e*Pi^2 - 201000*e^2*Pi^2 + (8880*I)*e*Pi^3 + 
       (17990*I)*e^2*Pi^3 - 36*e*Pi^4 - 7233*e^2*Pi^4 - (684*I)*e^2*Pi^5 - 
       26280*e*Zeta[3] - 161220*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
       (27720*I)*e^2*Pi*Zeta[3] - 10620*e^2*Pi^2*Zeta[3] + 
       183600*e^2*Zeta[5]))/1620)}


==> anc/H_gg_ga_+++-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 - (I/18)*(1084*Pi - (3*I)*Pi^2 + 189*Pi^3)*
   RATIO[x^(-1)] + G[1, 1, 0, 1, x]*(-19 - 38*RATIO[x^(-2)] + 
    54*RATIO[x^(-1)] + Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(-3 - 132*RATIO[x^(-2)] + 130*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[1, 1, 1, 0, x]*
   (-19 - 38*RATIO[x^(-2)] + 54*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(-3 - 132*RATIO[x^(-2)] + 130*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[0, 0, 0, 1, x]*
   (-19 + 54*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 8*RATIO[x] + Nc^2*(-3 + 130*RATIO[(1 - x)^(-1)] - 
      132/(-1 + RATIO[x])^2 + 4*RATIO[x] - 4*RATIO[x^2]) + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-19 + 54*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 8*RATIO[x] + Nc^2*(-3 + 130*RATIO[(1 - x)^(-1)] - 
      132/(-1 + RATIO[x])^2 + 4*RATIO[x] - 4*RATIO[x^2]) + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[1, 0, 0, 1, x]*(1 + 2*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    6*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 + 14*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] - 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[1, 0, 1, 0, x]*(1 + 2*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    6*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 + 14*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] - 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[0, 1, 0, 1, x]*(1 + 6*RATIO[(1 - x)^(-1)] - 2*RATIO[x^(-2)] + 
    2*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 - 14*RATIO[(1 - x)^(-1)] - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*(1 + 6*RATIO[(1 - x)^(-1)] - 
    2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 - 14*RATIO[(1 - x)^(-1)] - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + 
    (3*Pi*(-4*I + Pi))/4 + (3*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (3*I)*Pi*RATIO[x^(-1)] - (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-134 - (148*I)*Pi - 9*Pi^2)/6 + (21*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (21*I)*Pi*RATIO[x^(-1)] - (21*Pi^2*RATIO[x])/2 + 
      (21*Pi^2*RATIO[x^2])/2)) + G[0, 1, 0, 0, x]*
   (-3 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 + 36*RATIO[x] + 
    Nc^2*(-5 + 14*RATIO[(1 - x)^(-1)] - 14/(-1 + RATIO[x])^2 + 124*RATIO[x] - 
      122*RATIO[x^2]) + (-2 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 + 
      20*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(-3 - 2*RATIO[(1 - x)^(-1)] + 2/(-1 + RATIO[x])^2 + 
    32*RATIO[x] + Nc^2*(-5 - 14*RATIO[(1 - x)^(-1)] + 14/(-1 + RATIO[x])^2 + 
      152*RATIO[x] - 150*RATIO[x^2]) + (-2 + 12*RATIO[x] - 26*RATIO[x^2])/
     Nc^2 - 48*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-19 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)] + 68*RATIO[x] + 
    Nc^2*(-3 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 120*RATIO[x] - 
      122*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-19 + 2*RATIO[x^(-2)] - 2*RATIO[x^(-1)] + 64*RATIO[x] + 
    Nc^2*(-3 + 14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] + 148*RATIO[x] - 
      150*RATIO[x^2]) + (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    48*RATIO[x^2] + Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(26 - 6*RATIO[(1 - x)^(-1)] + 90*RATIO[x^(-2)] - 
    90*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 40*RATIO[x] + 56*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(16 - 42*RATIO[(1 - x)^(-1)] + 306*RATIO[x^(-2)] - 
      306*RATIO[x^(-1)] + 42/(-1 + RATIO[x])^2 - 152*RATIO[x] + 
      150*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(28 - 68*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 
    36*RATIO[x] + 52*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 176*RATIO[(1 - x)^(-1)] + 178/(-1 + RATIO[x])^2 - 
      180*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(44 + 52*RATIO[x^(-2)] - 68*RATIO[x^(-1)] - 68*RATIO[x] + 
    52*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(18 + 178*RATIO[x^(-2)] - 
      176*RATIO[x^(-1)] - 176*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(42 - 90*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 90/(-1 + RATIO[x])^2 - 72*RATIO[x] + 56*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(14 - 306*RATIO[(1 - x)^(-1)] + 
      42*RATIO[x^(-2)] - 42*RATIO[x^(-1)] + 306/(-1 + RATIO[x])^2 - 
      148*RATIO[x] + 150*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((115 - (54*I)*Pi)/3 + (2*I)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 
    (I/3)*(11*I + 6*Pi)*RATIO[x^(-2)] + (I/3)*(131*I + 6*Pi)*RATIO[x^(-1)] - 
    ((2*I)*Pi)/(-1 + RATIO[x])^2 + 2*(2 + (31*I)*Pi)*RATIO[x] - 
    (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((2*(266 - (9*I)*Pi))/9 + 
      (14*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - (I/3)*(-11*I + 42*Pi)*
       RATIO[x^(-2)] + (I/9)*(1277*I + 126*Pi)*RATIO[x^(-1)] - 
      ((14*I)*Pi)/(-1 + RATIO[x])^2 + (2*(656 + (585*I)*Pi)*RATIO[x])/9 - 
      (I/3)*(-301*I + 396*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(-118/9 - (16*RATIO[x^(-2)])/3 + (332*RATIO[x^(-1)])/9 - 
        ((4*I)/9)*(-40*I + 63*Pi)*RATIO[x] + (4*(7 + (24*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(2*(12 - I*Pi) + 
    (I/3)*(131*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (2*I)*Pi*RATIO[x^(-2)] + 
    (2*I)*(3*I + Pi)*RATIO[x^(-1)] - ((I/3)*(11*I + 6*Pi))/
     (-1 + RATIO[x])^2 + (2*(49 + (45*I)*Pi)*RATIO[x])/3 - 
    (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((941 - (36*I)*Pi)/9 + (I/9)*(1277*I + 126*Pi)*RATIO[(1 - x)^(-1)] - 
      (14*I)*Pi*RATIO[x^(-2)] + (14*I)*(-I + Pi)*RATIO[x^(-1)] - 
      ((I/3)*(-11*I + 42*Pi))/(-1 + RATIO[x])^2 + 
      (2*(247 + (603*I)*Pi)*RATIO[x])/9 - (I/3)*(-301*I + 396*Pi)*
       RATIO[x^2]) + Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((2*I)/9)*(97*I + 18*Pi) + (332*RATIO[(1 - x)^(-1)])/9 - 
        16/(3*(-1 + RATIO[x])^2) - ((4*I)/9)*(-2*I + 81*Pi)*RATIO[x] + 
        (4*(7 + (24*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((115 + (21*I)*Pi)/3 - (6*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
    (I/3)*(-11*I + 150*Pi)*RATIO[x^(-2)] - (I/3)*(-131*I + 102*Pi)*
     RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    2*(2 - (17*I)*Pi)*RATIO[x] + ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((532 + (99*I)*Pi)/9 - (14*I)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/3)*(11*I + 480*Pi)*RATIO[x^(-2)] - (I/9)*(-1277*I + 1458*Pi)*
       RATIO[x^(-1)] + ((42*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*(656 - (729*I)*Pi)*RATIO[x])/9 + (I/3)*(301*I + 480*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 - 14*RATIO[x^(-2)] + 
        14*RATIO[x^(-1)] - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-59*I + 36*Pi) - ((16*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-83*I + 81*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(40*I + 81*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(24 + (23*I)*Pi - 
    (I/3)*(-131*I + 102*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (6*I)*(-I + Pi)*RATIO[x^(-1)] + ((I/3)*(-11*I + 150*Pi))/
     (-1 + RATIO[x])^2 + (2*(49 - (99*I)*Pi)*RATIO[x])/3 + 
    ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((941 + (81*I)*Pi)/9 - (I/9)*(-1277*I + 1458*Pi)*
       RATIO[(1 - x)^(-1)] + (42*I)*Pi*RATIO[x^(-2)] - 
      (14*I)*(I + 3*Pi)*RATIO[x^(-1)] + ((I/3)*(11*I + 480*Pi))/
       (-1 + RATIO[x])^2 + (2*(247 - (711*I)*Pi)*RATIO[x])/9 + 
      (I/3)*(301*I + 480*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-97*I + 18*Pi) + ((4*I)/9)*(-83*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/9)*(2*I + 63*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*((-I/3)*(-29*I + 54*Pi) + (6*I)*(-15*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-44*I + 3*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*(-56*I + 3*Pi)*RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    I*(77*I + 58*Pi)*RATIO[x] + (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*(((-2*I)/9)*(-389*I + 9*Pi) - ((2*I)/9)*(1373*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-2)] + 
      ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-1)] + 
      ((14*I)*Pi)/(-1 + RATIO[x])^2 + (I/9)*(1309*I + 1422*Pi)*RATIO[x] + 
      (8*(17 - (60*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(166/9 - (568*RATIO[(1 - x)^(-1)])/9 + (28*RATIO[x^(-2)])/3 - 
        (28*RATIO[x^(-1)])/3 + (4*(64 - (63*I)*Pi)*RATIO[x])/9 + 
        ((16*I)/3)*(I + 6*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*((-2*I)*(-36*I + Pi) + ((2*I)/3)*(-56*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] - (6*I)*Pi*RATIO[x^(-2)] + 
    (6*I)*(-15*I + Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-44*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (13*(11 + (6*I)*Pi)*RATIO[x])/3 + 
    (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((-I/9)*(-1679*I + 36*Pi) + ((14*I)/3)*(-32*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (14*I)*Pi*RATIO[x^(-2)] - 
      ((2*I)/9)*(1373*I + 63*Pi)*RATIO[x^(-1)] - (((14*I)/3)*(-32*I + 3*Pi))/
       (-1 + RATIO[x])^2 + ((493 + (1458*I)*Pi)*RATIO[x])/9 + 
      (8*(17 - (60*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((2*(187 + (18*I)*Pi))/9 - (28*RATIO[(1 - x)^(-1)])/3 - 
        (568*RATIO[x^(-1)])/9 + 28/(3*(-1 + RATIO[x])^2) - 
        ((4*I)/9)*(-40*I + 81*Pi)*RATIO[x] + ((16*I)/3)*(I + 6*Pi)*
         RATIO[x^2]))) + G[1, 1, 1, x]*((I/3)*(202*I + 57*Pi) + 
    (2*I)*(-11*I + 4*Pi)*RATIO[x^(-2)] - (I/3)*(109*I + 24*Pi)*
     RATIO[x^(-1)] + ((109 - (162*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-12 - 42*RATIO[x^(-2)] + 42*RATIO[x^(-1)] + 42*RATIO[x] - 
        42*RATIO[x^2]) - 6*RATIO[x^2]) + 2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((I/9)*(1310*I + 27*Pi) + ((2*I)/3)*(-233*I + 6*Pi)*RATIO[x^(-2)] - 
      (I/9)*(-245*I + 36*Pi)*RATIO[x^(-1)] - ((5*I)/9)*(-49*I + 234*Pi)*
       RATIO[x] + (2*(233 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(212/9 - (40*RATIO[x^(-2)])/3 - (88*RATIO[x^(-1)])/9 + 
        ((4*I)/9)*(22*I + 63*Pi)*RATIO[x] - ((8*I)/3)*(-5*I + 12*Pi)*
         RATIO[x^2]) + (-1352/15 - (144*RATIO[x^(-2)])/5 + 
        (526*RATIO[x^(-1)])/5 + (2*(263 - (240*I)*Pi)*RATIO[x])/5 + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*((3*I)*(3*I + Pi) - (I/3)*(109*I + 24*Pi)*
     RATIO[(1 - x)^(-1)] + ((2*I)*(-11*I + 4*Pi))/(-1 + RATIO[x])^2 - 
    (I/3)*(-241*I + 66*Pi)*RATIO[x] + Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 
      6/(-1 + RATIO[x])^2 + 6*RATIO[x] + Nc^2*(-12 + 42*RATIO[(1 - x)^(-1)] - 
        42/(-1 + RATIO[x])^2 + 42*RATIO[x] - 42*RATIO[x^2]) - 6*RATIO[x^2]) + 
    2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((I/9)*(157*I + 45*Pi) - (I/9)*(-245*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/3)*(-233*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*(-2551*I + 1206*Pi)*RATIO[x] + (2*(233 + (198*I)*Pi)*RATIO[x^2])/
       3) + Nf*(Nc*((4*(1 - (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/9 - 
        40/(3*(-1 + RATIO[x])^2) + (4*(82 + (81*I)*Pi)*RATIO[x])/9 - 
        ((8*I)/3)*(-5*I + 12*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1400 + (720*I)*Pi + 291*Pi^2)/36 - 
    ((-23 - (133*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (88*I)*Pi - 6*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11*I)*Pi + 12*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    ((562 + (930*I)*Pi + 195*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 21*RATIO[x] - 
        21*RATIO[x^2]) - 3*RATIO[x^2]) + 
    ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-3193 + (1288*I)*Pi + 39*Pi^2)/36 - 
      ((285 - (1343*I)*Pi - 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (14*((-32*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-95 + (448*I)*Pi - 42*Pi^2)*RATIO[x^(-1)])/3 - 
      (((11*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((5203 + (2554*I)*Pi + 693*Pi^2)*
        RATIO[x])/18 + ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((53 - (9*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + 
        (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 - (17*I)*Pi + 3*Pi^2))/9 - (4*(12 + (59*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(-4*I + 7*Pi)*RATIO[x^(-1)] - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((251 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1400 - (1008*I)*Pi + 195*Pi^2)/36 - 
    ((-23 - (88*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((11*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (133*I)*Pi - 28*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((562 - (798*I)*Pi + 99*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 21*RATIO[x] - 
        21*RATIO[x^2]) - 3*RATIO[x^2]) + 
    ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-3193 - (3952*I)*Pi + 51*Pi^2)/36 - 
      ((95 - (448*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((11*I)/3)*Pi*RATIO[x^(-2)] + ((-285 + (1343*I)*Pi + 6*Pi^2)*
        RATIO[x^(-1)])/9 + (14*((-32*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((5203 - (2686*I)*Pi + 705*Pi^2)*RATIO[x])/18 + 
      ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((53 - (9*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 + (125*I)*Pi))/9 - ((4*I)/3)*(-4*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (59*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((251 - (236*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((565 - (291*I)*Pi + 6*Pi^2)/9 - (6*I)*Pi*RATIO[(1 - x)^(-1)] + 
    ((-562 + (330*I)*Pi + 195*Pi^2)*RATIO[x^(-2)])/18 + 
    ((556 - (72*I)*Pi - 291*Pi^2)*RATIO[x^(-1)])/18 + 
    ((556 + (786*I)*Pi + 159*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((2571 - (1316*I)*Pi - 3*Pi^2)/18 + (14*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-5203 + (1806*I)*Pi + 957*Pi^2)*RATIO[x^(-2)])/18 + 
      ((6697 - (2624*I)*Pi - 945*Pi^2)*RATIO[x^(-1)])/18 + 
      ((6697 + (2554*I)*Pi + 441*Pi^2)*RATIO[x])/18 - 
      ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(8 + 21*RATIO[x^(-2)] - 21*RATIO[x^(-1)] - 
        21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((2*I)/9)*(246*I + 59*Pi) + ((251 - (84*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-287 + (160*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/
         9 - ((287 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + Nc^2*((2*(20 + (3*I)*Pi))/3 - 
        ((14*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + ((14*I)/3)*(-5*I + 3*Pi)*
         RATIO[x^(-1)] + (14*(5 - (3*I)*Pi)*RATIO[x])/3 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(8/3 + (28*RATIO[x^(-2)])/3 - 
          (28*RATIO[x^(-1)])/3 - (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((562 + (69*I)*Pi + 30*Pi^2)/9 - 
    ((-556 + (72*I)*Pi + 291*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
    (6*I)*Pi*RATIO[x^(-1)] + (-562 + (330*I)*Pi + 195*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((568 - (654*I)*Pi + 63*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((4065 + (1304*I)*Pi - 9*Pi^2)/18 - 
      ((-6697 + (2624*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (14*I)*Pi*RATIO[x^(-1)] + (-5203 + (1806*I)*Pi + 957*Pi^2)/
       (18*(-1 + RATIO[x])^2) + ((3709 - (2686*I)*Pi + 453*Pi^2)*RATIO[x])/
       18 - ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(8 - 21*RATIO[(1 - x)^(-1)] + 
        21/(-1 + RATIO[x])^2 - 21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-264 - (83*I)*Pi + 3*Pi^2))/9 - ((287 - (160*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (251 - (84*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((215 - (236*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*(((2*I)/3)*(22*I + 3*Pi) + ((14*I)/3)*(-5*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (((14*I)/3)*(-11*I + 3*Pi))/
         (-1 + RATIO[x])^2 + (14*(17 - (3*I)*Pi)*RATIO[x])/3 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2) - 
          (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(8/3 - (28*RATIO[(1 - x)^(-1)])/3 + 28/(3*(-1 + RATIO[x])^2) - 
          (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) + 
  ((55*I)*Pi^3 + 11*Pi^4 - 330*Zeta[3] + (480*I)*Pi*Zeta[3])/
   (10*(-1 + RATIO[x])^2) + (1368 + (4336*I)*Pi + 248*Pi^2 + (516*I)*Pi^3 + 
    33*Pi^4 + 2232*Zeta[3] - (1368*I)*Pi*Zeta[3])/72 - 
  (RATIO[(1 - x)^(-1)]*((5420*I)*Pi + 15*Pi^2 + (720*I)*Pi^3 + 211*Pi^4 + 
     1350*Zeta[3] + (2880*I)*Pi*Zeta[3]))/90 - 
  (RATIO[x^2]*(2810*Pi^2 + (330*I)*Pi^3 + 867*Pi^4 + 5940*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  (RATIO[x]*(2810*Pi^2 - (1110*I)*Pi^3 + 731*Pi^4 + 14580*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/54)*(18891*Pi + (2241*I)*Pi^2 + 1487*Pi^3)*RATIO[x^(-1)] + 
    (-10720 + (724760*I)*Pi - 7590*Pi^2 + (51880*I)*Pi^3 - 891*Pi^4 + 
      184800*Zeta[3] - (2160*I)*Pi*Zeta[3])/2160 + 
    ((2185*I)*Pi^3 - 54*Pi^4 - 13110*Zeta[3] + (8100*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((31485*I)*Pi - 3735*Pi^2 + (2480*I)*Pi^3 - 68*Pi^4 - 10*Zeta[3] + 
       (8280*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x]*(15609*Pi^2 - (2818*I)*Pi^3 + 1713*Pi^4 + 31452*Zeta[3] + 
       (28512*I)*Pi*Zeta[3]))/108 - 
    (RATIO[x^2]*(26015*Pi^2 - (330*I)*Pi^3 + 2838*Pi^4 + 26220*Zeta[3] + 
       (47520*I)*Pi*Zeta[3]))/180) + 
  Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((38 - (64*I)*Pi - 9*Pi^2)/9 + 
        ((28*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((28*I)/3)*Pi*RATIO[x^(-1)] - 
        (14*Pi^2*RATIO[x])/3 + (14*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*((-14*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (14*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      (7*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + ((7*I)/3)*Pi^2*(11*I + 3*Pi)*
       RATIO[x^2] + (-772 + (656*I)*Pi + 351*Pi^2 - (6*I)*Pi^3 + 108*Zeta[3])/
       18)) + Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*
       RATIO[x^(-1)] + (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 
        156*Pi^4 - 7536*Zeta[3])/90 + 
      (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 
         145*Pi^4 + 1497*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[(1 - x)^(-1)]*((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 
         14*Pi^4 + 1878*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 558*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/27)*(1125*Pi + (54*I)*Pi^2 + 136*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (10870*I)*Pi - 2145*Pi^2 - (1310*I)*Pi^3 + 117*Pi^4 + 
        660*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-375*I)*Pi + 18*Pi^2 - 
         (20*I)*Pi^3 - 2*Pi^4 - 152*Zeta[3] - (324*I)*Pi*Zeta[3]))/9 - 
      (2*((55*I)*Pi^3 + 12*Pi^4 - 330*Zeta[3] + (720*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(1255*Pi^2 + (240*I)*Pi^3 + 
         312*Pi^4 + 1320*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(3765*Pi^2 - (700*I)*Pi^3 + 987*Pi^4 + 12480*Zeta[3] + 
         (17280*I)*Pi*Zeta[3]))/270)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(562*Pi + (33*I)*Pi^2 + 189*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((-I/6)*(-104*I + 3*Pi) + (21*I)*Pi*RATIO[x^(-2)] - 
        (21*I)*(I + Pi)*RATIO[x^(-1)] + 21*RATIO[x])) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((2*I)/9)*(52*I + 3*Pi) + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
          ((28*I)/3)*(I + Pi)*RATIO[x^(-1)] + (28*RATIO[x])/3)) - 
      Pi^2*RATIO[x^2] + Nc^2*((596 - (33*I)*Pi - 6*Pi^2)/9 - 
        (14*I)*Pi*RATIO[(1 - x)^(-1)] - (14*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/
         3 + (7*(-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 7*Pi^2*RATIO[x^2])) + 
    (2168 + (1124*I)*Pi - 194*Pi^2 - (99*I)*Pi^3 - 468*Zeta[3])/36 - 
    (((4*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/18)*RATIO[x]*(1084*I - 138*Pi + (269*I)*Pi^2 + 114*Pi^3 + 
      (504*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*(1084*I + 562*Pi - 
      (112*I)*Pi^2 + 141*Pi^3 - (576*I)*Zeta[3]) - 
    (RATIO[(1 - x)^(-1)]*((-23*I)*Pi - 12*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/
     3 + (RATIO[x^2]*(55*Pi^2 - (54*I)*Pi^3 + 264*Zeta[3]))/6 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + Nc^2*((-I/18)*(5203*Pi + (495*I)*Pi^2 + 501*Pi^3)*
       RATIO[x^(-2)] - (((28*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/18)*RATIO[x^(-1)]*(6297*I + 5203*Pi - 
        (676*I)*Pi^2 + 507*Pi^3 + (72*I)*Zeta[3]) + 
      (I/18)*RATIO[x]*(6297*I + 570*Pi + (1577*I)*Pi^2 + 570*Pi^3 + 
        (2160*I)*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((95*I)*Pi - (28*I)*Pi^3 + 
         168*Zeta[3]))/3 + (39326 + (12999*I)*Pi - 2292*Pi^2 - (225*I)*Pi^3 + 
        540*Zeta[3])/108 + (RATIO[x^2]*(301*Pi^2 - (188*I)*Pi^3 + 
         708*Zeta[3]))/6) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(251*Pi + (18*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1163 - (822*I)*Pi + 114*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        ((2*I)/3)*RATIO[x^2]*((7*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-1)]*(375*I + 251*Pi - (104*I)*Pi^2 + 54*Pi^3 + 
          (72*I)*Zeta[3]) + (RATIO[x]*(375 + (48*I)*Pi + 100*Pi^2 - 
           (54*I)*Pi^3 + 324*Zeta[3]))/9) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (((23*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((22 - (3*I)*Pi)/6 - 
        (21*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + ((21*I)*Pi)/(-1 + RATIO[x])^2 - 
        21*RATIO[x]) + ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(10*I + 3*Pi) - ((28*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (28*RATIO[x])/3) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((134 + (93*I)*Pi - 6*Pi^2)/9 + 
        (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (14*I)*Pi*RATIO[x^(-1)] - (14*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (7*(22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        7*Pi^2*RATIO[x^2])) - (RATIO[(1 - x)^(-1)]*(1084 - (562*I)*Pi - 
       112*Pi^2 - (33*I)*Pi^3 - 1224*Zeta[3]))/18 + 
    ((-562*I)*Pi + 33*Pi^2 - (33*I)*Pi^3 - 936*Zeta[3])/
     (18*(-1 + RATIO[x])^2) + (RATIO[x^2]*(55*Pi^2 + (42*I)*Pi^3 - 
       312*Zeta[3]))/6 - (I/36)*(-848*Pi - (402*I)*Pi^2 + 45*Pi^3 - 
      (792*I)*Zeta[3]) + (RATIO[x]*(1084 + (138*I)*Pi - 61*Pi^2 - 
       (78*I)*Pi^3 + 648*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*(((-95*I)/3)*Pi*RATIO[x^(-1)] - 
      (RATIO[(1 - x)^(-1)]*(6297 - (5203*I)*Pi - 676*Pi^2 + (21*I)*Pi^3 - 
         3096*Zeta[3]))/18 + (1544 + (16419*I)*Pi - 6336*Pi^2 + (45*I)*Pi^3 - 
        1080*Zeta[3])/108 + (RATIO[x^2]*(301*Pi^2 + (104*I)*Pi^3 - 
         1044*Zeta[3]))/6 + ((I/18)*(-5203*Pi - (495*I)*Pi^2 + 21*Pi^3 + 
         (3132*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(6297 - (570*I)*Pi - 229*Pi^2 - (318*I)*Pi^3 + 3168*Zeta[3]))/
       18) + Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/9)*RATIO[x]*
         (375*I - 48*Pi + (16*I)*Pi^2 + 54*Pi^3 + (324*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-7*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (2*(-19 - (339*I)*Pi + 144*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 - 
        (RATIO[(1 - x)^(-1)]*(-375 + (251*I)*Pi + 104*Pi^2 + 252*Zeta[3]))/
         9 + ((251*I)*Pi - 18*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2)) + 
      (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc)), 
 ((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 - (I/18)*(1084*Pi - (3*I)*Pi^2 + 189*Pi^3)*
   RATIO[x^(-1)] + G[1, 1, 0, 1, x]*(-19 - 38*RATIO[x^(-2)] + 
    54*RATIO[x^(-1)] + Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(-3 - 132*RATIO[x^(-2)] + 130*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[1, 1, 1, 0, x]*
   (-19 - 38*RATIO[x^(-2)] + 54*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(-3 - 132*RATIO[x^(-2)] + 130*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[0, 0, 0, 1, x]*
   (-19 + 54*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 8*RATIO[x] + Nc^2*(-3 + 130*RATIO[(1 - x)^(-1)] - 
      132/(-1 + RATIO[x])^2 + 4*RATIO[x] - 4*RATIO[x^2]) + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-19 + 54*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 8*RATIO[x] + Nc^2*(-3 + 130*RATIO[(1 - x)^(-1)] - 
      132/(-1 + RATIO[x])^2 + 4*RATIO[x] - 4*RATIO[x^2]) + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[1, 0, 0, 1, x]*(1 + 2*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    6*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 + 14*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] - 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[1, 0, 1, 0, x]*(1 + 2*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    6*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 + 14*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] - 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[0, 1, 0, 1, x]*(1 + 6*RATIO[(1 - x)^(-1)] - 2*RATIO[x^(-2)] + 
    2*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 - 14*RATIO[(1 - x)^(-1)] - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*(1 + 6*RATIO[(1 - x)^(-1)] - 
    2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(3 - 14*RATIO[(1 - x)^(-1)] - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 
      14/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + 
    (3*Pi*(-4*I + Pi))/4 + (3*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (3*I)*Pi*RATIO[x^(-1)] - (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-134 - (148*I)*Pi - 9*Pi^2)/6 + (21*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (21*I)*Pi*RATIO[x^(-1)] - (21*Pi^2*RATIO[x])/2 + 
      (21*Pi^2*RATIO[x^2])/2)) + G[0, 1, 0, 0, x]*
   (-3 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 + 36*RATIO[x] + 
    Nc^2*(-5 + 14*RATIO[(1 - x)^(-1)] - 14/(-1 + RATIO[x])^2 + 124*RATIO[x] - 
      122*RATIO[x^2]) + (-2 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 + 
      20*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(-3 - 2*RATIO[(1 - x)^(-1)] + 2/(-1 + RATIO[x])^2 + 
    32*RATIO[x] + Nc^2*(-5 - 14*RATIO[(1 - x)^(-1)] + 14/(-1 + RATIO[x])^2 + 
      152*RATIO[x] - 150*RATIO[x^2]) + (-2 + 12*RATIO[x] - 26*RATIO[x^2])/
     Nc^2 - 48*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-19 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)] + 68*RATIO[x] + 
    Nc^2*(-3 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 120*RATIO[x] - 
      122*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-19 + 2*RATIO[x^(-2)] - 2*RATIO[x^(-1)] + 64*RATIO[x] + 
    Nc^2*(-3 + 14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] + 148*RATIO[x] - 
      150*RATIO[x^2]) + (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    48*RATIO[x^2] + Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(26 - 6*RATIO[(1 - x)^(-1)] + 90*RATIO[x^(-2)] - 
    90*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 40*RATIO[x] + 56*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(16 - 42*RATIO[(1 - x)^(-1)] + 306*RATIO[x^(-2)] - 
      306*RATIO[x^(-1)] + 42/(-1 + RATIO[x])^2 - 152*RATIO[x] + 
      150*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(28 - 68*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 
    36*RATIO[x] + 52*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 176*RATIO[(1 - x)^(-1)] + 178/(-1 + RATIO[x])^2 - 
      180*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(44 + 52*RATIO[x^(-2)] - 68*RATIO[x^(-1)] - 68*RATIO[x] + 
    52*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(18 + 178*RATIO[x^(-2)] - 
      176*RATIO[x^(-1)] - 176*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(42 - 90*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 90/(-1 + RATIO[x])^2 - 72*RATIO[x] + 56*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(14 - 306*RATIO[(1 - x)^(-1)] + 
      42*RATIO[x^(-2)] - 42*RATIO[x^(-1)] + 306/(-1 + RATIO[x])^2 - 
      148*RATIO[x] + 150*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((115 - (54*I)*Pi)/3 + (2*I)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 
    (I/3)*(11*I + 6*Pi)*RATIO[x^(-2)] + (I/3)*(131*I + 6*Pi)*RATIO[x^(-1)] - 
    ((2*I)*Pi)/(-1 + RATIO[x])^2 + 2*(2 + (31*I)*Pi)*RATIO[x] - 
    (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((2*(266 - (9*I)*Pi))/9 + 
      (14*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - (I/3)*(-11*I + 42*Pi)*
       RATIO[x^(-2)] + (I/9)*(1277*I + 126*Pi)*RATIO[x^(-1)] - 
      ((14*I)*Pi)/(-1 + RATIO[x])^2 + (2*(656 + (585*I)*Pi)*RATIO[x])/9 - 
      (I/3)*(-301*I + 396*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(-118/9 - (16*RATIO[x^(-2)])/3 + (332*RATIO[x^(-1)])/9 - 
        ((4*I)/9)*(-40*I + 63*Pi)*RATIO[x] + (4*(7 + (24*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(2*(12 - I*Pi) + 
    (I/3)*(131*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (2*I)*Pi*RATIO[x^(-2)] + 
    (2*I)*(3*I + Pi)*RATIO[x^(-1)] - ((I/3)*(11*I + 6*Pi))/
     (-1 + RATIO[x])^2 + (2*(49 + (45*I)*Pi)*RATIO[x])/3 - 
    (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((941 - (36*I)*Pi)/9 + (I/9)*(1277*I + 126*Pi)*RATIO[(1 - x)^(-1)] - 
      (14*I)*Pi*RATIO[x^(-2)] + (14*I)*(-I + Pi)*RATIO[x^(-1)] - 
      ((I/3)*(-11*I + 42*Pi))/(-1 + RATIO[x])^2 + 
      (2*(247 + (603*I)*Pi)*RATIO[x])/9 - (I/3)*(-301*I + 396*Pi)*
       RATIO[x^2]) + Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((2*I)/9)*(97*I + 18*Pi) + (332*RATIO[(1 - x)^(-1)])/9 - 
        16/(3*(-1 + RATIO[x])^2) - ((4*I)/9)*(-2*I + 81*Pi)*RATIO[x] + 
        (4*(7 + (24*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((115 + (21*I)*Pi)/3 - (6*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
    (I/3)*(-11*I + 150*Pi)*RATIO[x^(-2)] - (I/3)*(-131*I + 102*Pi)*
     RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    2*(2 - (17*I)*Pi)*RATIO[x] + ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((532 + (99*I)*Pi)/9 - (14*I)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/3)*(11*I + 480*Pi)*RATIO[x^(-2)] - (I/9)*(-1277*I + 1458*Pi)*
       RATIO[x^(-1)] + ((42*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*(656 - (729*I)*Pi)*RATIO[x])/9 + (I/3)*(301*I + 480*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 - 14*RATIO[x^(-2)] + 
        14*RATIO[x^(-1)] - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-59*I + 36*Pi) - ((16*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-83*I + 81*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(40*I + 81*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(24 + (23*I)*Pi - 
    (I/3)*(-131*I + 102*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (6*I)*(-I + Pi)*RATIO[x^(-1)] + ((I/3)*(-11*I + 150*Pi))/
     (-1 + RATIO[x])^2 + (2*(49 - (99*I)*Pi)*RATIO[x])/3 + 
    ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((941 + (81*I)*Pi)/9 - (I/9)*(-1277*I + 1458*Pi)*
       RATIO[(1 - x)^(-1)] + (42*I)*Pi*RATIO[x^(-2)] - 
      (14*I)*(I + 3*Pi)*RATIO[x^(-1)] + ((I/3)*(11*I + 480*Pi))/
       (-1 + RATIO[x])^2 + (2*(247 - (711*I)*Pi)*RATIO[x])/9 + 
      (I/3)*(301*I + 480*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-97*I + 18*Pi) + ((4*I)/9)*(-83*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + 
        ((4*I)/9)*(2*I + 63*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*((-I/3)*(-29*I + 54*Pi) + (6*I)*(-15*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-44*I + 3*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*(-56*I + 3*Pi)*RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    I*(77*I + 58*Pi)*RATIO[x] + (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*(((-2*I)/9)*(-389*I + 9*Pi) - ((2*I)/9)*(1373*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-2)] + 
      ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-1)] + 
      ((14*I)*Pi)/(-1 + RATIO[x])^2 + (I/9)*(1309*I + 1422*Pi)*RATIO[x] + 
      (8*(17 - (60*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(166/9 - (568*RATIO[(1 - x)^(-1)])/9 + (28*RATIO[x^(-2)])/3 - 
        (28*RATIO[x^(-1)])/3 + (4*(64 - (63*I)*Pi)*RATIO[x])/9 + 
        ((16*I)/3)*(I + 6*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*((-2*I)*(-36*I + Pi) + ((2*I)/3)*(-56*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] - (6*I)*Pi*RATIO[x^(-2)] + 
    (6*I)*(-15*I + Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-44*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (13*(11 + (6*I)*Pi)*RATIO[x])/3 + 
    (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((-I/9)*(-1679*I + 36*Pi) + ((14*I)/3)*(-32*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (14*I)*Pi*RATIO[x^(-2)] - 
      ((2*I)/9)*(1373*I + 63*Pi)*RATIO[x^(-1)] - (((14*I)/3)*(-32*I + 3*Pi))/
       (-1 + RATIO[x])^2 + ((493 + (1458*I)*Pi)*RATIO[x])/9 + 
      (8*(17 - (60*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((2*(187 + (18*I)*Pi))/9 - (28*RATIO[(1 - x)^(-1)])/3 - 
        (568*RATIO[x^(-1)])/9 + 28/(3*(-1 + RATIO[x])^2) - 
        ((4*I)/9)*(-40*I + 81*Pi)*RATIO[x] + ((16*I)/3)*(I + 6*Pi)*
         RATIO[x^2]))) + G[1, 1, 1, x]*((I/3)*(202*I + 57*Pi) + 
    (2*I)*(-11*I + 4*Pi)*RATIO[x^(-2)] - (I/3)*(109*I + 24*Pi)*
     RATIO[x^(-1)] + ((109 - (162*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-12 - 42*RATIO[x^(-2)] + 42*RATIO[x^(-1)] + 42*RATIO[x] - 
        42*RATIO[x^2]) - 6*RATIO[x^2]) + 2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((I/9)*(1310*I + 27*Pi) + ((2*I)/3)*(-233*I + 6*Pi)*RATIO[x^(-2)] - 
      (I/9)*(-245*I + 36*Pi)*RATIO[x^(-1)] - ((5*I)/9)*(-49*I + 234*Pi)*
       RATIO[x] + (2*(233 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(212/9 - (40*RATIO[x^(-2)])/3 - (88*RATIO[x^(-1)])/9 + 
        ((4*I)/9)*(22*I + 63*Pi)*RATIO[x] - ((8*I)/3)*(-5*I + 12*Pi)*
         RATIO[x^2]) + (-1352/15 - (144*RATIO[x^(-2)])/5 + 
        (526*RATIO[x^(-1)])/5 + (2*(263 - (240*I)*Pi)*RATIO[x])/5 + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*((3*I)*(3*I + Pi) - (I/3)*(109*I + 24*Pi)*
     RATIO[(1 - x)^(-1)] + ((2*I)*(-11*I + 4*Pi))/(-1 + RATIO[x])^2 - 
    (I/3)*(-241*I + 66*Pi)*RATIO[x] + Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 
      6/(-1 + RATIO[x])^2 + 6*RATIO[x] + Nc^2*(-12 + 42*RATIO[(1 - x)^(-1)] - 
        42/(-1 + RATIO[x])^2 + 42*RATIO[x] - 42*RATIO[x^2]) - 6*RATIO[x^2]) + 
    2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((I/9)*(157*I + 45*Pi) - (I/9)*(-245*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/3)*(-233*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*(-2551*I + 1206*Pi)*RATIO[x] + (2*(233 + (198*I)*Pi)*RATIO[x^2])/
       3) + Nf*(Nc*((4*(1 - (9*I)*Pi))/9 - (88*RATIO[(1 - x)^(-1)])/9 - 
        40/(3*(-1 + RATIO[x])^2) + (4*(82 + (81*I)*Pi)*RATIO[x])/9 - 
        ((8*I)/3)*(-5*I + 12*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1400 + (720*I)*Pi + 291*Pi^2)/36 - 
    ((-23 - (133*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (88*I)*Pi - 6*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11*I)*Pi + 12*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    ((562 + (930*I)*Pi + 195*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 21*RATIO[x] - 
        21*RATIO[x^2]) - 3*RATIO[x^2]) + 
    ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-3193 + (1288*I)*Pi + 39*Pi^2)/36 - 
      ((285 - (1343*I)*Pi - 6*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (14*((-32*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-95 + (448*I)*Pi - 42*Pi^2)*RATIO[x^(-1)])/3 - 
      (((11*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((5203 + (2554*I)*Pi + 693*Pi^2)*
        RATIO[x])/18 + ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((53 - (9*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + 
        (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 - (17*I)*Pi + 3*Pi^2))/9 - (4*(12 + (59*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(-4*I + 7*Pi)*RATIO[x^(-1)] - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((251 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1400 - (1008*I)*Pi + 195*Pi^2)/36 - 
    ((-23 - (88*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (((11*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (133*I)*Pi - 28*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((562 - (798*I)*Pi + 99*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 21*RATIO[x] - 
        21*RATIO[x^2]) - 3*RATIO[x^2]) + 
    ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-3193 - (3952*I)*Pi + 51*Pi^2)/36 - 
      ((95 - (448*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((11*I)/3)*Pi*RATIO[x^(-2)] + ((-285 + (1343*I)*Pi + 6*Pi^2)*
        RATIO[x^(-1)])/9 + (14*((-32*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((5203 - (2686*I)*Pi + 705*Pi^2)*RATIO[x])/18 + 
      ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((53 - (9*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 + (125*I)*Pi))/9 - ((4*I)/3)*(-4*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (59*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((251 - (236*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((565 - (291*I)*Pi + 6*Pi^2)/9 - (6*I)*Pi*RATIO[(1 - x)^(-1)] + 
    ((-562 + (330*I)*Pi + 195*Pi^2)*RATIO[x^(-2)])/18 + 
    ((556 - (72*I)*Pi - 291*Pi^2)*RATIO[x^(-1)])/18 + 
    ((556 + (786*I)*Pi + 159*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((2571 - (1316*I)*Pi - 3*Pi^2)/18 + (14*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-5203 + (1806*I)*Pi + 957*Pi^2)*RATIO[x^(-2)])/18 + 
      ((6697 - (2624*I)*Pi - 945*Pi^2)*RATIO[x^(-1)])/18 + 
      ((6697 + (2554*I)*Pi + 441*Pi^2)*RATIO[x])/18 - 
      ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(8 + 21*RATIO[x^(-2)] - 21*RATIO[x^(-1)] - 
        21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((2*I)/9)*(246*I + 59*Pi) + ((251 - (84*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-287 + (160*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/
         9 - ((287 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + Nc^2*((2*(20 + (3*I)*Pi))/3 - 
        ((14*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + ((14*I)/3)*(-5*I + 3*Pi)*
         RATIO[x^(-1)] + (14*(5 - (3*I)*Pi)*RATIO[x])/3 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(8/3 + (28*RATIO[x^(-2)])/3 - 
          (28*RATIO[x^(-1)])/3 - (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((562 + (69*I)*Pi + 30*Pi^2)/9 - 
    ((-556 + (72*I)*Pi + 291*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
    (6*I)*Pi*RATIO[x^(-1)] + (-562 + (330*I)*Pi + 195*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((568 - (654*I)*Pi + 63*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((4065 + (1304*I)*Pi - 9*Pi^2)/18 - 
      ((-6697 + (2624*I)*Pi + 945*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (14*I)*Pi*RATIO[x^(-1)] + (-5203 + (1806*I)*Pi + 957*Pi^2)/
       (18*(-1 + RATIO[x])^2) + ((3709 - (2686*I)*Pi + 453*Pi^2)*RATIO[x])/
       18 - ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(8 - 21*RATIO[(1 - x)^(-1)] + 
        21/(-1 + RATIO[x])^2 - 21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-264 - (83*I)*Pi + 3*Pi^2))/9 - ((287 - (160*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (251 - (84*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((215 - (236*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*(((2*I)/3)*(22*I + 3*Pi) + ((14*I)/3)*(-5*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (((14*I)/3)*(-11*I + 3*Pi))/
         (-1 + RATIO[x])^2 + (14*(17 - (3*I)*Pi)*RATIO[x])/3 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2) - 
          (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(8/3 - (28*RATIO[(1 - x)^(-1)])/3 + 28/(3*(-1 + RATIO[x])^2) - 
          (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) + 
  ((55*I)*Pi^3 + 11*Pi^4 - 330*Zeta[3] + (480*I)*Pi*Zeta[3])/
   (10*(-1 + RATIO[x])^2) + (1368 + (4336*I)*Pi + 248*Pi^2 + (516*I)*Pi^3 + 
    33*Pi^4 + 2232*Zeta[3] - (1368*I)*Pi*Zeta[3])/72 - 
  (RATIO[(1 - x)^(-1)]*((5420*I)*Pi + 15*Pi^2 + (720*I)*Pi^3 + 211*Pi^4 + 
     1350*Zeta[3] + (2880*I)*Pi*Zeta[3]))/90 - 
  (RATIO[x^2]*(2810*Pi^2 + (330*I)*Pi^3 + 867*Pi^4 + 5940*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  (RATIO[x]*(2810*Pi^2 - (1110*I)*Pi^3 + 731*Pi^4 + 14580*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/54)*(18891*Pi + (2241*I)*Pi^2 + 1487*Pi^3)*RATIO[x^(-1)] + 
    (-10720 + (724760*I)*Pi - 7590*Pi^2 + (51880*I)*Pi^3 - 891*Pi^4 + 
      184800*Zeta[3] - (2160*I)*Pi*Zeta[3])/2160 + 
    ((2185*I)*Pi^3 - 54*Pi^4 - 13110*Zeta[3] + (8100*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      ((31485*I)*Pi - 3735*Pi^2 + (2480*I)*Pi^3 - 68*Pi^4 - 10*Zeta[3] + 
       (8280*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x]*(15609*Pi^2 - (2818*I)*Pi^3 + 1713*Pi^4 + 31452*Zeta[3] + 
       (28512*I)*Pi*Zeta[3]))/108 - 
    (RATIO[x^2]*(26015*Pi^2 - (330*I)*Pi^3 + 2838*Pi^4 + 26220*Zeta[3] + 
       (47520*I)*Pi*Zeta[3]))/180) + 
  Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((38 - (64*I)*Pi - 9*Pi^2)/9 + 
        ((28*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((28*I)/3)*Pi*RATIO[x^(-1)] - 
        (14*Pi^2*RATIO[x])/3 + (14*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*((-14*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (14*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      (7*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + ((7*I)/3)*Pi^2*(11*I + 3*Pi)*
       RATIO[x^2] + (-772 + (656*I)*Pi + 351*Pi^2 - (6*I)*Pi^3 + 108*Zeta[3])/
       18)) + Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*
       RATIO[x^(-1)] + (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 
        156*Pi^4 - 7536*Zeta[3])/90 + 
      (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 
         145*Pi^4 + 1497*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[(1 - x)^(-1)]*((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 
         14*Pi^4 + 1878*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 558*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/27)*(1125*Pi + (54*I)*Pi^2 + 136*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (10870*I)*Pi - 2145*Pi^2 - (1310*I)*Pi^3 + 117*Pi^4 + 
        660*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-375*I)*Pi + 18*Pi^2 - 
         (20*I)*Pi^3 - 2*Pi^4 - 152*Zeta[3] - (324*I)*Pi*Zeta[3]))/9 - 
      (2*((55*I)*Pi^3 + 12*Pi^4 - 330*Zeta[3] + (720*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(1255*Pi^2 + (240*I)*Pi^3 + 
         312*Pi^4 + 1320*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(3765*Pi^2 - (700*I)*Pi^3 + 987*Pi^4 + 12480*Zeta[3] + 
         (17280*I)*Pi*Zeta[3]))/270)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(562*Pi + (33*I)*Pi^2 + 189*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((-I/6)*(-104*I + 3*Pi) + (21*I)*Pi*RATIO[x^(-2)] - 
        (21*I)*(I + Pi)*RATIO[x^(-1)] + 21*RATIO[x])) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((2*I)/9)*(52*I + 3*Pi) + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
          ((28*I)/3)*(I + Pi)*RATIO[x^(-1)] + (28*RATIO[x])/3)) - 
      Pi^2*RATIO[x^2] + Nc^2*((596 - (33*I)*Pi - 6*Pi^2)/9 - 
        (14*I)*Pi*RATIO[(1 - x)^(-1)] - (14*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/
         3 + (7*(-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 7*Pi^2*RATIO[x^2])) + 
    (2168 + (1124*I)*Pi - 194*Pi^2 - (99*I)*Pi^3 - 468*Zeta[3])/36 - 
    (((4*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/18)*RATIO[x]*(1084*I - 138*Pi + (269*I)*Pi^2 + 114*Pi^3 + 
      (504*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*(1084*I + 562*Pi - 
      (112*I)*Pi^2 + 141*Pi^3 - (576*I)*Zeta[3]) - 
    (RATIO[(1 - x)^(-1)]*((-23*I)*Pi - 12*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/
     3 + (RATIO[x^2]*(55*Pi^2 - (54*I)*Pi^3 + 264*Zeta[3]))/6 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + Nc^2*((-I/18)*(5203*Pi + (495*I)*Pi^2 + 501*Pi^3)*
       RATIO[x^(-2)] - (((28*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/18)*RATIO[x^(-1)]*(6297*I + 5203*Pi - 
        (676*I)*Pi^2 + 507*Pi^3 + (72*I)*Zeta[3]) + 
      (I/18)*RATIO[x]*(6297*I + 570*Pi + (1577*I)*Pi^2 + 570*Pi^3 + 
        (2160*I)*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((95*I)*Pi - (28*I)*Pi^3 + 
         168*Zeta[3]))/3 + (39326 + (12999*I)*Pi - 2292*Pi^2 - (225*I)*Pi^3 + 
        540*Zeta[3])/108 + (RATIO[x^2]*(301*Pi^2 - (188*I)*Pi^3 + 
         708*Zeta[3]))/6) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(251*Pi + (18*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1163 - (822*I)*Pi + 114*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        ((2*I)/3)*RATIO[x^2]*((7*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-1)]*(375*I + 251*Pi - (104*I)*Pi^2 + 54*Pi^3 + 
          (72*I)*Zeta[3]) + (RATIO[x]*(375 + (48*I)*Pi + 100*Pi^2 - 
           (54*I)*Pi^3 + 324*Zeta[3]))/9) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (((23*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((22 - (3*I)*Pi)/6 - 
        (21*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + ((21*I)*Pi)/(-1 + RATIO[x])^2 - 
        21*RATIO[x]) + ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(10*I + 3*Pi) - ((28*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (28*RATIO[x])/3) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((134 + (93*I)*Pi - 6*Pi^2)/9 + 
        (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (14*I)*Pi*RATIO[x^(-1)] - (14*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (7*(22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        7*Pi^2*RATIO[x^2])) - (RATIO[(1 - x)^(-1)]*(1084 - (562*I)*Pi - 
       112*Pi^2 - (33*I)*Pi^3 - 1224*Zeta[3]))/18 + 
    ((-562*I)*Pi + 33*Pi^2 - (33*I)*Pi^3 - 936*Zeta[3])/
     (18*(-1 + RATIO[x])^2) + (RATIO[x^2]*(55*Pi^2 + (42*I)*Pi^3 - 
       312*Zeta[3]))/6 - (I/36)*(-848*Pi - (402*I)*Pi^2 + 45*Pi^3 - 
      (792*I)*Zeta[3]) + (RATIO[x]*(1084 + (138*I)*Pi - 61*Pi^2 - 
       (78*I)*Pi^3 + 648*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*(((-95*I)/3)*Pi*RATIO[x^(-1)] - 
      (RATIO[(1 - x)^(-1)]*(6297 - (5203*I)*Pi - 676*Pi^2 + (21*I)*Pi^3 - 
         3096*Zeta[3]))/18 + (1544 + (16419*I)*Pi - 6336*Pi^2 + (45*I)*Pi^3 - 
        1080*Zeta[3])/108 + (RATIO[x^2]*(301*Pi^2 + (104*I)*Pi^3 - 
         1044*Zeta[3]))/6 + ((I/18)*(-5203*Pi - (495*I)*Pi^2 + 21*Pi^3 + 
         (3132*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(6297 - (570*I)*Pi - 229*Pi^2 - (318*I)*Pi^3 + 3168*Zeta[3]))/
       18) + Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/9)*RATIO[x]*
         (375*I - 48*Pi + (16*I)*Pi^2 + 54*Pi^3 + (324*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-7*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (2*(-19 - (339*I)*Pi + 144*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 - 
        (RATIO[(1 - x)^(-1)]*(-375 + (251*I)*Pi + 104*Pi^2 + 252*Zeta[3]))/
         9 + ((251*I)*Pi - 18*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2)) + 
      (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc))}


==> anc/H_gg_ga_++-+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_++-+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(e^4*Log[mu2]^4)/12 + G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - 
    (4*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620, (e^4*Log[mu2]^4)/12 + 
  G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620}


==> anc/H_gg_ga_++-+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-11*e^2*Nc*Log[mu2]^4)/4 + Nc*G[0, 0, 0, 1, 1, x]*
   ((-4*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
    (8*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, x]*
   ((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (4*e^2*RATIO[x^(-2)])/3 - 
    (4*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((76*e^2)/3 + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (218*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1133*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 329*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((296*e^2)/3 - ((24*e + 1133*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 218*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 - e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(10*e^2 - ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((109*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(30 + 65*e - (201*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*((14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
      (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(34*e^2 + ((2*I)/9)*((109*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*I)*e^2*Pi*RATIO[x^(-2)] - ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(30 - 43*e - (201*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((16*e^2)/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e - (7*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((60*I)*e + (133*I)*e^2 + 204*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((2*I)/9)*e^2*(-409*I + 204*Pi)*
       RATIO[x] + (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*((16*e^2)/3 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e + (7*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((-60*I)*e - (133*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((2*I)/9)*e^2*(-409*I + 312*Pi)*
       RATIO[x] + (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*((-43*e^2)/3 - ((2*I)/9)*((60*I)*e + (133*I)*e^2 + 204*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 + (408*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((8*I)/9)*e^2*(-58*I + 51*Pi)*RATIO[x] + 
      (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*((-43*e^2)/3 + ((2*I)/9)*((-60*I)*e - (133*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 - (12*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e^2*(-29*I + 39*Pi)*RATIO[x] + 
      (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 + (I/3)*e*(-4*I - (145*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((12*I)*e - (181*I)*e^2 + 348*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 395*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 - (I/3)*e*(4*I + (145*I)*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((12*I)*e - (181*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 395*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-32*e^2 - ((12*e - 181*e^2 - (348*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      (I/3)*((-4*I)*e - (145*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e + 37*e^2 - (174*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 467*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-32*e^2 - ((12*e - 181*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((4*I)*e + (145*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e + 37*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 467*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-121*e^2)/3 - (2*(6*e - 101*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((138*I)*e + (115*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((276*I)*e - (121*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 167*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-132 + 419*e + (396*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((58*e^2)/3 - ((276*e - 121*e^2 - (312*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((6*I)*e - (167*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e - (101*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(138*e + 115*e^2 - (156*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(132*I + (655*I)*e + 396*e*Pi)*RATIO[x] + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((70*e^2)/3 + ((2*I)/9)*((-78*I)*e + (619*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (629*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 1151*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-67*e^2)/3 - ((156*e - 629*e^2 + (48*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (2*(78*e - 619*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-156 + 1973*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/9)*e*(117*I + (220*I)*e + 336*e*Pi) - 
      ((-288*e - 1603*e^2 + (744*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/18 + (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((252*e + 1210*e^2 - (12*I)*e*Pi - (335*I)*e^2*Pi - 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(-438 - 2045*e - (864*I)*Pi + (1746*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/
       54 + (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2)/(-1 + RATIO[x])^2 + (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-76*e^2)/3 + (2*(6*e + 163*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 211*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 9*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(-36 + 115*e - (138*I)*e*Pi))/9 - 
      ((-252*e - 1210*e^2 + (12*I)*e*Pi + (335*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 
         8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((288*e + 1603*e^2 - (744*I)*e^2*Pi - 32*e^2*Pi^2)*RATIO[x^(-1)])/18 + 
      (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(534 + 1975*e - (864*I)*Pi - (3942*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/
       54 + (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-26*e^2)/3 - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 211*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 163*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (16*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(93 - 1217*e - (126*I)*e*Pi))/9 - 
      ((1590*e + 13973*e^2 - (2874*I)*e^2*Pi - 1434*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-3822 - 17219*e - (720*I)*Pi + 
         (1662*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((68*e^2)/3 - ((4*I)/9)*((9*I)*e - (104*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (385*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 308*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(((2*I)/9)*e*(6*I + (521*I)*e + 108*e*Pi) - 
      (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       54 + ((-1590*e - 13973*e^2 + (2874*I)*e^2*Pi + 1434*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (e*(-2562 - 19319*e - (720*I)*Pi - 
         (2442*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e^2)/3 + ((2*I)/9)*((18*I)*e - (385*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (104*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 185*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(57 + 725*e + (138*I)*e*Pi))/9 - 
      ((534*e + 2575*e^2 + (1062*I)*e^2*Pi - 978*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((12*e + 38*e^2 + (12*I)*e*Pi - (273*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (1134*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-438 - 2473*e - (240*I)*Pi + 
         (478*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((40*e^2)/3 - 
        (4*(-3*e + 35*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 41*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-3 + 100*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((2*e*(3 + 221*e - (114*I)*e*Pi))/9 - 
      ((-12*e - 38*e^2 - (12*I)*e*Pi + (273*I)*e^2*Pi - 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (1134*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-534*e - 2575*e^2 - (1062*I)*e^2*Pi + 978*e^2*Pi^2)*RATIO[x^(-1)])/
       54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-642 - 3605*e - (240*I)*Pi - 
         (986*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((2*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 41*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-3*e + 35*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-3 + 157*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(57 + 725*e + (165*I)*e*Pi))/9 - 
      ((534*e + 2575*e^2 + (864*I)*e*Pi - (1482*I)*e^2*Pi - 2118*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (95*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (432*I)*e*Pi + (465*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(438 + 2473*e - (288*I)*Pi - (1438*I)*e*Pi + 264*e*Pi^2)*RATIO[x])/
       18 - (e*(540 + 3039*e - (288*I)*Pi - (490*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((40*e^2)/3 - (4*(-3*e + 35*e^2 + (75*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*RATIO[x^(-1)])/3 + 
        (((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(-3 + 100*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(6 + 442*e - (309*I)*e*Pi))/9 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (95*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (432*I)*e*Pi + 
         (465*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-534*e - 2575*e^2 - (864*I)*e*Pi + (1482*I)*e^2*Pi + 2118*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(642 + 3605*e - (288*I)*Pi + (458*I)*e*Pi + 
         264*e*Pi^2)*RATIO[x])/18 - 
      (e*(540 + 3039*e - (288*I)*Pi - (490*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((2*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((3*I)*e - (35*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(-3 + 157*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (132*I)*e^2*Pi + 69*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 71*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 71*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 85*e - (50*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (157*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (164*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi - 
           (155*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 
        108*e^2*Pi^2)/18 + ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - 
      ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 
         87*e^2*Pi^2 - (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((72 - 522*e - 3967*e^2 - (300*I)*e*Pi - (132*I)*e^2*Pi + 
        806*e^2*Pi^2)/36 + (I/27)*(-84*e*Pi - 562*e^2*Pi - (12*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] - (I/54)*((120*I)*e + (448*I)*e^2 - 
        906*e*Pi - 4697*e^2*Pi - (1782*I)*e^2*Pi^2 + 126*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - 
         (368*I)*e^2*Pi + 186*e*Pi^2 - 1439*e^2*Pi^2 + (450*I)*e^2*Pi^3 - 
         2736*e^2*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - 
         (864*I)*e*Pi - (5049*I)*e^2*Pi + 72*e*Pi^2 + 1965*e^2*Pi^2 + 
         (96*I)*e^2*Pi^3 - 576*e^2*Zeta[3]))/54 + 
      ((-198*I)*e*Pi - (1062*I)*e^2*Pi + 12*e*Pi^2 + 247*e^2*Pi^2 + 
        (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/(9*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(-756 - 4392*e - 19449*e^2 + (852*I)*e*Pi + (4076*I)*e^2*Pi - 
         186*e*Pi^2 + 848*e^2*Pi^2 - (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/
       54)) + G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-7*e^2 - (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (29*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-I/9)*e*(-78*I - (107*I)*e + 162*e*Pi) + ((8*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((-198*e - 1203*e^2 - (12*I)*e*Pi + 
           (370*I)*e^2*Pi + 118*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-78*e - 782*e^2 - (6*I)*e*Pi + (191*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(114 + 980*e - (6*I)*Pi + (103*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x])/9 - (2*e*(126 + 732*e - (6*I)*Pi - 
           (23*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9)) + 
    ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 15*e^2*Pi^2)/9 + 
      (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi - 
         18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/18 + 
      (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 - 906*e - 5531*e^2 - (1008*I)*e*Pi - (8484*I)*e^2*Pi + 
        852*e^2*Pi^2)/108 + (RATIO[x]*(756 + 6108*e + 32849*e^2 + 
         (732*I)*e*Pi + (3256*I)*e^2*Pi + 150*e*Pi^2 + 1501*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-540*I - (4920*I)*e - (27359*I)*e^2 - 1188*e*Pi - 
        7164*e^2*Pi + (282*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/108)*RATIO[x^(-2)]*(-1188*I - (7218*I)*e - 
        (32337*I)*e^2 - 2376*e*Pi - 13590*e^2*Pi + (564*I)*e*Pi^2 - 
        (1784*I)*e^2*Pi^2 + 816*e^2*Pi^3 + (15264*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (19*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + (60*I)*e*Pi + (368*I)*e^2*Pi - 
         150*e*Pi^2 - 1777*e^2*Pi^2 - (378*I)*e^2*Pi^3 + 3816*e^2*Zeta[3]))/
       54)) + G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 85*e + (38*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (164*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (157*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi + 
           (109*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 
        69*e^2*Pi^2)/18 - ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + 
        (75*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((72 - 522*e - 3967*e^2 + (228*I)*e*Pi + (2340*I)*e^2*Pi + 
        412*e^2*Pi^2)/36 + (((-198*I)*e*Pi - (1062*I)*e^2*Pi + 12*e*Pi^2 + 
         247*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((120*e + 448*e^2 + (864*I)*e*Pi + (5049*I)*e^2*Pi - 72*e*Pi^2 - 
         1965*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - (368*I)*e^2*Pi + 
         186*e*Pi^2 - 1439*e^2*Pi^2 + (882*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       54 + ((-84*I)*e*Pi - (562*I)*e^2*Pi + 12*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
        1008*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - (906*I)*e*Pi - 
         (4697*I)*e^2*Pi + 1782*e^2*Pi^2 - (210*I)*e^2*Pi^3 + 
         2016*e^2*Zeta[3]))/54 + (RATIO[x]*(-756 - 4392*e - 19449*e^2 - 
         (732*I)*e*Pi - (3340*I)*e^2*Pi - 186*e*Pi^2 + 2030*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-13*e^2 - ((6*e - 29*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 53*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 89*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((e*(-102 + 389*e + (90*I)*e*Pi))/9 - 
        (2*(-78*e - 782*e^2 - (6*I)*e*Pi + (191*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (-198*e - 1203*e^2 - (12*I)*e*Pi + (370*I)*e^2*Pi + 118*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (2*e*(138 + 484*e - (6*I)*Pi - 
           (149*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 + 2526*e + 21269*e^2 + (576*I)*e*Pi - (1236*I)*e^2*Pi + 
        300*e^2*Pi^2)/108 + (2*((6*I)*e*Pi + (19*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(756 + 2676*e + 6049*e^2 - 
         (852*I)*e*Pi - (3992*I)*e^2*Pi + 150*e*Pi^2 + 2053*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 - 
      (RATIO[(1 - x)^(-1)]*(-540 - 4920*e - 27359*e^2 + (1188*I)*e*Pi + 
         (7164*I)*e^2*Pi + 282*e*Pi^2 - 67*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 
         5112*e^2*Zeta[3]))/54 + (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + 
         (60*I)*e*Pi + (368*I)*e^2*Pi - 150*e*Pi^2 - 1777*e^2*Pi^2 - 
         (594*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/54 + 
      (-1188 - 7218*e - 32337*e^2 + (2376*I)*e*Pi + (13590*I)*e^2*Pi + 
        564*e*Pi^2 - 1784*e^2*Pi^2 + (24*I)*e^2*Pi^3 + 10224*e^2*Zeta[3])/
       (108*(-1 + RATIO[x])^2))) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-I/9)*(270*e*Pi + 2047*e^2*Pi - (12*I)*e*Pi^2 + (212*I)*e^2*Pi^2 + 
        40*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (408*I)*e*Pi + 
        (3640*I)*e^2*Pi + 54*e*Pi^2 - 167*e^2*Pi^2 + (71*I)*e^2*Pi^3 + 
        744*e^2*Zeta[3])/18 - (e*RATIO[x^2]*(630*Pi^2 + 3660*e*Pi^2 - 
         (30*I)*Pi^3 - (115*I)*e*Pi^3 + 152*e*Pi^4 + 2780*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(630*Pi^2 + 3660*e*Pi^2 - (30*I)*Pi^3 - (335*I)*e*Pi^3 + 
         152*e*Pi^4 + 4100*e*Zeta[3] + (2340*I)*e*Pi*Zeta[3]))/45 + 
      (2*((425*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2550*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((4050*I)*e*Pi + (30705*I)*e^2*Pi + 180*e*Pi^2 - 
         3180*e^2*Pi^2 + (565*I)*e^2*Pi^3 + 24*e^2*Pi^4 + 210*e^2*Zeta[3] + 
         (3060*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 16*e + (3*I)*e*Pi))/3 - 
        ((-6*e + 71*e^2 + (6*I)*e*Pi - (47*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 65*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      ((-18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - 
        (9*I)*e^2*Pi^3 - 18*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + (30*I)*Pi^3 - (70*I)*e*Pi^3 + 
         2*e*Pi^4 - 180*Zeta[3] + 960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((I/27)*(60*e*Pi + 224*e^2*Pi + (60*I)*e^2*Pi^2 + 15*e^2*Pi^3)*
       RATIO[x^(-1)] - (I/108)*(108*Pi - 1536*e*Pi - 10616*e^2*Pi - 
        (366*I)*e*Pi^2 - (5909*I)*e^2*Pi^2 + 54*e^2*Pi^3 - 
        (1980*I)*e^2*Zeta[3]) + (e*RATIO[x^2]*(1620*Pi^2 + 9117*e*Pi^2 + 
         (192*I)*Pi^3 + (18*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 
         3756*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(1620 + 12282*e + 60881*e^2 - (1080*I)*Pi - 
         (6840*I)*e*Pi - (31050*I)*e^2*Pi + 558*e*Pi^2 + 3198*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (554*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 1728*e*Zeta[3] - 
         5280*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3]))/108 + 
      ((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 1356*e*Pi^2 + 
        8342*e^2*Pi^2 - (12*I)*e*Pi^3 + (452*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 
        1728*e*Zeta[3] + 2676*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3])/
       (108*(-1 + RATIO[x])^2) - (RATIO[x]*(-1512 - 11544*e - 57950*e^2 + 
         (408*I)*e*Pi + (3712*I)*e^2*Pi + 1194*e*Pi^2 + 7571*e^2*Pi^2 + 
         (192*I)*e*Pi^3 - (774*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 1728*e*Zeta[3] + 
         9768*e^2*Zeta[3] + (5616*I)*e^2*Pi*Zeta[3]))/108) + 
    Log[mu2]*(Nc*((36 + 96*e + 208*e^2 + (12*I)*e*Pi + (652*I)*e^2*Pi - 
          143*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*(126 + 962*e - (6*I)*Pi - (53*I)*e*Pi + 3*Pi^2 - 
           93*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/9 - 
        (RATIO[(1 - x)^(-1)]*(270*e + 2047*e^2 - (180*I)*e*Pi - 
           (1140*I)*e^2*Pi - 12*e*Pi^2 + 61*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 
           300*e^2*Zeta[3]))/9 + ((-198*I)*e*Pi - (1203*I)*e^2*Pi - 
          12*e*Pi^2 + 200*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 300*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 97*e))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 71*e^2 - (6*I)*e*Pi + (47*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 65*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1512 + 11544*e + 57950*e^2 - (108*I)*Pi + (1128*I)*e*Pi + 
        (6904*I)*e^2*Pi + 60*e*Pi^2 - 4363*e^2*Pi^2 + (900*I)*e^2*Pi^3 - 
        8964*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(8100*Pi^2 + 45585*e*Pi^2 - 
         (1680*I)*Pi^3 - (3630*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         41100*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 + 
      ((-12*I)*e*Pi^3 + (131*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        786*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-120*I)*e*Pi - (448*I)*e^2*Pi + 120*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (433*I)*e^2*Pi^3 - 24*e^2*Pi^4 + 144*e*Zeta[3] - 
         2778*e^2*Zeta[3] - (144*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-1620 - 12282*e - 60881*e^2 + (1080*I)*Pi + 
         (6840*I)*e*Pi + (31050*I)*e^2*Pi - 558*e*Pi^2 - 3198*e^2*Pi^2 + 
         (300*I)*e*Pi^3 - (1402*I)*e^2*Pi^3 - 174*e^2*Pi^4 + 
         10368*e^2*Zeta[3] - (864*I)*e^2*Pi*Zeta[3]))/108 + 
      (RATIO[x^(-2)]*((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 
         1356*e*Pi^2 + 8342*e^2*Pi^2 - (300*I)*e*Pi^3 + (898*I)*e^2*Pi^3 + 
         174*e^2*Pi^4 + (864*I)*e^2*Pi*Zeta[3]))/108 - 
      (RATIO[x]*(7560 + 57720*e + 289750*e^2 - (2040*I)*e*Pi - 
         (18560*I)*e^2*Pi + 10230*e*Pi^2 + 53315*e^2*Pi^2 - (1680*I)*e*Pi^3 + 
         (1410*I)*e^2*Pi^3 + 1784*e^2*Pi^4 + 7200*e*Zeta[3] + 
         4560*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 600*e + 4056*e^2 - (12*I)*e*Pi + (440*I)*e^2*Pi - e^2*Pi^2)/
         18 - (I/9)*(198*e*Pi + 1203*e^2*Pi - (12*I)*e*Pi^2 + 
          (200*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-2)] + 
        (I/9)*((270*I)*e + (2047*I)*e^2 + 180*e*Pi + 1140*e^2*Pi - 
          (12*I)*e*Pi^2 + (61*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-1)] + 
        (2*e*RATIO[x]*(-126 - 962*e + (6*I)*Pi + (53*I)*e*Pi + 3*Pi^2 - 
           164*e*Pi^2 + (31*I)*e*Pi^3 - 114*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - I*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-1620*I)*Pi - (12282*I)*e*Pi - (60881*I)*e^2*Pi + 
       1500*e*Pi^2 + 11834*e^2*Pi^2 - (204*I)*e*Pi^3 + (1262*I)*e^2*Pi^3 + 
       174*e^2*Pi^4 + (4608*I)*e^2*Pi*Zeta[3]))/108 + 
    ((30240*I)*Pi + (230880*I)*e*Pi + (1159000*I)*e^2*Pi + 1080*Pi^2 - 
      16500*e*Pi^2 - 148770*e^2*Pi^2 + (3000*I)*e*Pi^3 - (54240*I)*e^2*Pi^3 - 
      2569*e^2*Pi^4 + 44640*e*Zeta[3] + 278640*e^2*Zeta[3] - 
      (30960*I)*e^2*Pi*Zeta[3])/2160 + 
    (RATIO[x]*(7560*Pi^2 + 43920*e*Pi^2 + 194490*e^2*Pi^2 - (3240*I)*e*Pi^3 - 
       (16040*I)*e^2*Pi^3 + 1824*e*Pi^4 + 4751*e^2*Pi^4 + (1584*I)*e^2*Pi^5 + 
       49200*e*Zeta[3] + 255800*e^2*Zeta[3] + (28800*I)*e*Pi*Zeta[3] + 
       (12000*I)*e^2*Pi*Zeta[3] - 10200*e^2*Pi^2*Zeta[3] - 
       122400*e^2*Zeta[5]))/1080 + 
    (RATIO[x^2]*(-3780*Pi^2 - 21960*e*Pi^2 - 97245*e^2*Pi^2 + 
       (300*I)*e*Pi^3 + (1840*I)*e^2*Pi^3 - 912*e*Pi^4 - 1541*e^2*Pi^4 - 
       (792*I)*e^2*Pi^5 - 16680*e*Zeta[3] - 90820*e^2*Zeta[3] - 
       (14400*I)*e*Pi*Zeta[3] - (18960*I)*e^2*Pi*Zeta[3] + 
       5100*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5]))/540 + 
    ((2550*I)*e*Pi^3 + (13120*I)*e^2*Pi^3 - 18*e*Pi^4 - 3441*e^2*Pi^4 - 
      (342*I)*e^2*Pi^5 - 15300*e*Zeta[3] - 78720*e^2*Zeta[3] + 
      (8640*I)*e*Pi*Zeta[3] - (9630*I)*e^2*Pi*Zeta[3] - 
      5310*e^2*Pi^2*Zeta[3] + 91800*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((48600*I)*Pi + (368460*I)*e*Pi + 
       (1826430*I)*e^2*Pi - 45000*e*Pi^2 - 355020*e^2*Pi^2 + 
       (5700*I)*e*Pi^3 - (34340*I)*e^2*Pi^3 - 72*e*Pi^4 - 10827*e^2*Pi^4 - 
       (1368*I)*e^2*Pi^5 + 2520*e*Zeta[3] - 21120*e^2*Zeta[3] + 
       (34560*I)*e*Pi*Zeta[3] - (76320*I)*e^2*Pi*Zeta[3] - 
       21240*e^2*Pi^2*Zeta[3] + 367200*e^2*Zeta[5]))/3240), 
 (-11*e^2*Nc*Log[mu2]^4)/4 + Nc*G[0, 0, 0, 1, 1, x]*
   ((-4*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
    (8*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, x]*
   ((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (4*e^2*RATIO[x^(-2)])/3 - 
    (4*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((76*e^2)/3 + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (218*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1133*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 329*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((296*e^2)/3 - ((24*e + 1133*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 218*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 - e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (164*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(10*e^2 - ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((109*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(30 + 65*e - (201*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*((14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - 16*e^2*RATIO[x^(-1)] + 
      (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(34*e^2 + ((2*I)/9)*((109*I)*e^2 + 24*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*I)*e^2*Pi*RATIO[x^(-2)] - ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(30 - 43*e - (201*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(30*I + (11*I)*e + 201*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((16*e^2)/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e - (7*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((60*I)*e + (133*I)*e^2 + 204*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((2*I)/9)*e^2*(-409*I + 204*Pi)*
       RATIO[x] + (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*((16*e^2)/3 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e + (7*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((-60*I)*e - (133*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((2*I)/9)*e^2*(-409*I + 312*Pi)*
       RATIO[x] + (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*((-43*e^2)/3 - ((2*I)/9)*((60*I)*e + (133*I)*e^2 + 204*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 + (408*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((8*I)/9)*e^2*(-58*I + 51*Pi)*RATIO[x] + 
      (e^2*(641 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*((-43*e^2)/3 + ((2*I)/9)*((-60*I)*e - (133*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 - (12*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((16*I)/9)*e^2*(-29*I + 39*Pi)*RATIO[x] + 
      (e^2*(641 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 + (I/3)*e*(-4*I - (145*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((12*I)*e - (181*I)*e^2 + 348*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 395*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 - (I/3)*e*(4*I + (145*I)*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((12*I)*e - (181*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(12 - 395*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-32*e^2 - ((12*e - 181*e^2 - (348*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      (I/3)*((-4*I)*e - (145*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e + 37*e^2 - (174*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 467*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-32*e^2 - ((12*e - 181*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((4*I)*e + (145*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e + 37*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 467*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 431*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-121*e^2)/3 - (2*(6*e - 101*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((138*I)*e + (115*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((276*I)*e - (121*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 167*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-132 + 419*e + (396*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((58*e^2)/3 - ((276*e - 121*e^2 - (312*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((6*I)*e - (167*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e - (101*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(138*e + 115*e^2 - (156*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(132*I + (655*I)*e + 396*e*Pi)*RATIO[x] + 
      (2*e*(66 + 59*e - (198*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((70*e^2)/3 + ((2*I)/9)*((-78*I)*e + (619*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (629*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 1151*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-67*e^2)/3 - ((156*e - 629*e^2 + (48*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + (2*(78*e - 619*e^2 + (24*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-156 + 1973*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 781*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/9)*e*(117*I + (220*I)*e + 336*e*Pi) - 
      ((-288*e - 1603*e^2 + (744*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/18 + (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((252*e + 1210*e^2 - (12*I)*e*Pi - (335*I)*e^2*Pi - 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(-438 - 2045*e - (864*I)*Pi + (1746*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/
       54 + (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-1)])/3 - 
        (8*e^2)/(-1 + RATIO[x])^2 + (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-76*e^2)/3 + (2*(6*e + 163*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 211*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 9*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(-36 + 115*e - (138*I)*e*Pi))/9 - 
      ((-252*e - 1210*e^2 + (12*I)*e*Pi + (335*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 
         8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((288*e + 1603*e^2 - (744*I)*e^2*Pi - 32*e^2*Pi^2)*RATIO[x^(-1)])/18 + 
      (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(534 + 1975*e - (864*I)*Pi - (3942*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/
       54 + (e*(48 - 35*e - (864*I)*Pi - (1098*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-26*e^2)/3 - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 211*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 163*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (16*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 + 7*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(93 - 1217*e - (126*I)*e*Pi))/9 - 
      ((1590*e + 13973*e^2 - (2874*I)*e^2*Pi - 1434*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-3822 - 17219*e - (720*I)*Pi + 
         (1662*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((68*e^2)/3 - ((4*I)/9)*((9*I)*e - (104*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (385*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 308*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(((2*I)/9)*e*(6*I + (521*I)*e + 108*e*Pi) - 
      (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       54 + ((-1590*e - 13973*e^2 + (2874*I)*e^2*Pi + 1434*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (e*(-2562 - 19319*e - (720*I)*Pi - 
         (2442*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-3192 - 18269*e - (720*I)*Pi - (390*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e^2)/3 + ((2*I)/9)*((18*I)*e - (385*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (104*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 185*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 493*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(57 + 725*e + (138*I)*e*Pi))/9 - 
      ((534*e + 2575*e^2 + (1062*I)*e^2*Pi - 978*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((12*e + 38*e^2 + (12*I)*e*Pi - (273*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (1134*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-438 - 2473*e - (240*I)*Pi + 
         (478*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((40*e^2)/3 - 
        (4*(-3*e + 35*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 41*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-3 + 100*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((2*e*(3 + 221*e - (114*I)*e*Pi))/9 - 
      ((-12*e - 38*e^2 - (12*I)*e*Pi + (273*I)*e^2*Pi - 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (1134*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-534*e - 2575*e^2 - (1062*I)*e^2*Pi + 978*e^2*Pi^2)*RATIO[x^(-1)])/
       54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-642 - 3605*e - (240*I)*Pi - 
         (986*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-540 - 3039*e - (240*I)*Pi - (254*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((2*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 41*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-3*e + 35*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-3 + 157*e + (57*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(57 + 725*e + (165*I)*e*Pi))/9 - 
      ((534*e + 2575*e^2 + (864*I)*e*Pi - (1482*I)*e^2*Pi - 2118*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (95*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (432*I)*e*Pi + (465*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(438 + 2473*e - (288*I)*Pi - (1438*I)*e*Pi + 264*e*Pi^2)*RATIO[x])/
       18 - (e*(540 + 3039*e - (288*I)*Pi - (490*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((40*e^2)/3 - (4*(-3*e + 35*e^2 + (75*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*RATIO[x^(-1)])/3 + 
        (((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(-3 + 100*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(6 + 442*e - (309*I)*e*Pi))/9 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (95*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (432*I)*e*Pi + 
         (465*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-534*e - 2575*e^2 - (864*I)*e*Pi + (1482*I)*e^2*Pi + 2118*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(642 + 3605*e - (288*I)*Pi + (458*I)*e*Pi + 
         264*e*Pi^2)*RATIO[x])/18 - 
      (e*(540 + 3039*e - (288*I)*Pi - (490*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((2*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((3*I)*e - (35*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(-3 + 157*e - (75*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 257*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (132*I)*e^2*Pi + 69*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 71*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 71*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 85*e - (50*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (157*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (164*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi - 
           (155*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 
        108*e^2*Pi^2)/18 + ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - 
      ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 
         87*e^2*Pi^2 - (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((72 - 522*e - 3967*e^2 - (300*I)*e*Pi - (132*I)*e^2*Pi + 
        806*e^2*Pi^2)/36 + (I/27)*(-84*e*Pi - 562*e^2*Pi - (12*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] - (I/54)*((120*I)*e + (448*I)*e^2 - 
        906*e*Pi - 4697*e^2*Pi - (1782*I)*e^2*Pi^2 + 126*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - 
         (368*I)*e^2*Pi + 186*e*Pi^2 - 1439*e^2*Pi^2 + (450*I)*e^2*Pi^3 - 
         2736*e^2*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - 
         (864*I)*e*Pi - (5049*I)*e^2*Pi + 72*e*Pi^2 + 1965*e^2*Pi^2 + 
         (96*I)*e^2*Pi^3 - 576*e^2*Zeta[3]))/54 + 
      ((-198*I)*e*Pi - (1062*I)*e^2*Pi + 12*e*Pi^2 + 247*e^2*Pi^2 + 
        (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/(9*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(-756 - 4392*e - 19449*e^2 + (852*I)*e*Pi + (4076*I)*e^2*Pi - 
         186*e*Pi^2 + 848*e^2*Pi^2 - (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/
       54)) + G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-7*e^2 - (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (29*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-I/9)*e*(-78*I - (107*I)*e + 162*e*Pi) + ((8*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((-198*e - 1203*e^2 - (12*I)*e*Pi + 
           (370*I)*e^2*Pi + 118*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-78*e - 782*e^2 - (6*I)*e*Pi + (191*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(114 + 980*e - (6*I)*Pi + (103*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x])/9 - (2*e*(126 + 732*e - (6*I)*Pi - 
           (23*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/9)) + 
    ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 15*e^2*Pi^2)/9 + 
      (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi - 
         18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/18 + 
      (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 - 906*e - 5531*e^2 - (1008*I)*e*Pi - (8484*I)*e^2*Pi + 
        852*e^2*Pi^2)/108 + (RATIO[x]*(756 + 6108*e + 32849*e^2 + 
         (732*I)*e*Pi + (3256*I)*e^2*Pi + 150*e*Pi^2 + 1501*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-540*I - (4920*I)*e - (27359*I)*e^2 - 1188*e*Pi - 
        7164*e^2*Pi + (282*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/108)*RATIO[x^(-2)]*(-1188*I - (7218*I)*e - 
        (32337*I)*e^2 - 2376*e*Pi - 13590*e^2*Pi + (564*I)*e*Pi^2 - 
        (1784*I)*e^2*Pi^2 + 816*e^2*Pi^3 + (15264*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (19*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + (60*I)*e*Pi + (368*I)*e^2*Pi - 
         150*e*Pi^2 - 1777*e^2*Pi^2 - (378*I)*e^2*Pi^3 + 3816*e^2*Zeta[3]))/
       54)) + G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 71*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 85*e + (38*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (164*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (157*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(126 + 732*e - (6*I)*Pi + 
           (109*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 37*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 
        69*e^2*Pi^2)/18 - ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + 
        (75*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((72 - 522*e - 3967*e^2 + (228*I)*e*Pi + (2340*I)*e^2*Pi + 
        412*e^2*Pi^2)/36 + (((-198*I)*e*Pi - (1062*I)*e^2*Pi + 12*e*Pi^2 + 
         247*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((120*e + 448*e^2 + (864*I)*e*Pi + (5049*I)*e^2*Pi - 72*e*Pi^2 - 
         1965*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      (RATIO[x^2]*(756 + 4392*e + 19449*e^2 - (60*I)*e*Pi - (368*I)*e^2*Pi + 
         186*e*Pi^2 - 1439*e^2*Pi^2 + (882*I)*e^2*Pi^3 - 5328*e^2*Zeta[3]))/
       54 + ((-84*I)*e*Pi - (562*I)*e^2*Pi + 12*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
        1008*e^2*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - (906*I)*e*Pi - 
         (4697*I)*e^2*Pi + 1782*e^2*Pi^2 - (210*I)*e^2*Pi^3 + 
         2016*e^2*Zeta[3]))/54 + (RATIO[x]*(-756 - 4392*e - 19449*e^2 - 
         (732*I)*e*Pi - (3340*I)*e^2*Pi - 186*e*Pi^2 + 2030*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-13*e^2 - ((6*e - 29*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 53*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 89*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 71*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((e*(-102 + 389*e + (90*I)*e*Pi))/9 - 
        (2*(-78*e - 782*e^2 - (6*I)*e*Pi + (191*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (-198*e - 1203*e^2 - (12*I)*e*Pi + (370*I)*e^2*Pi + 118*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (2*e*(138 + 484*e - (6*I)*Pi - 
           (149*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (2*e*(126 + 732*e - (6*I)*Pi - (23*I)*e*Pi + 19*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 + 2526*e + 21269*e^2 + (576*I)*e*Pi - (1236*I)*e^2*Pi + 
        300*e^2*Pi^2)/108 + (2*((6*I)*e*Pi + (19*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(756 + 2676*e + 6049*e^2 - 
         (852*I)*e*Pi - (3992*I)*e^2*Pi + 150*e*Pi^2 + 2053*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 - 
      (RATIO[(1 - x)^(-1)]*(-540 - 4920*e - 27359*e^2 + (1188*I)*e*Pi + 
         (7164*I)*e^2*Pi + 282*e*Pi^2 - 67*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 
         5112*e^2*Zeta[3]))/54 + (RATIO[x^2]*(-756 - 4392*e - 19449*e^2 + 
         (60*I)*e*Pi + (368*I)*e^2*Pi - 150*e*Pi^2 - 1777*e^2*Pi^2 - 
         (594*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/54 + 
      (-1188 - 7218*e - 32337*e^2 + (2376*I)*e*Pi + (13590*I)*e^2*Pi + 
        564*e*Pi^2 - 1784*e^2*Pi^2 + (24*I)*e^2*Pi^3 + 10224*e^2*Zeta[3])/
       (108*(-1 + RATIO[x])^2))) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-I/9)*(270*e*Pi + 2047*e^2*Pi - (12*I)*e*Pi^2 + (212*I)*e^2*Pi^2 + 
        40*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (408*I)*e*Pi + 
        (3640*I)*e^2*Pi + 54*e*Pi^2 - 167*e^2*Pi^2 + (71*I)*e^2*Pi^3 + 
        744*e^2*Zeta[3])/18 - (e*RATIO[x^2]*(630*Pi^2 + 3660*e*Pi^2 - 
         (30*I)*Pi^3 - (115*I)*e*Pi^3 + 152*e*Pi^4 + 2780*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(630*Pi^2 + 3660*e*Pi^2 - (30*I)*Pi^3 - (335*I)*e*Pi^3 + 
         152*e*Pi^4 + 4100*e*Zeta[3] + (2340*I)*e*Pi*Zeta[3]))/45 + 
      (2*((425*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2550*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((4050*I)*e*Pi + (30705*I)*e^2*Pi + 180*e*Pi^2 - 
         3180*e^2*Pi^2 + (565*I)*e^2*Pi^3 + 24*e^2*Pi^4 + 210*e^2*Zeta[3] + 
         (3060*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 16*e + (3*I)*e*Pi))/3 - 
        ((-6*e + 71*e^2 + (6*I)*e*Pi - (47*I)*e^2*Pi - 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 65*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      ((-18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - 
        (9*I)*e^2*Pi^3 - 18*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + (30*I)*Pi^3 - (70*I)*e*Pi^3 + 
         2*e*Pi^4 - 180*Zeta[3] + 960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((I/27)*(60*e*Pi + 224*e^2*Pi + (60*I)*e^2*Pi^2 + 15*e^2*Pi^3)*
       RATIO[x^(-1)] - (I/108)*(108*Pi - 1536*e*Pi - 10616*e^2*Pi - 
        (366*I)*e*Pi^2 - (5909*I)*e^2*Pi^2 + 54*e^2*Pi^3 - 
        (1980*I)*e^2*Zeta[3]) + (e*RATIO[x^2]*(1620*Pi^2 + 9117*e*Pi^2 + 
         (192*I)*Pi^3 + (18*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 
         3756*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(1620 + 12282*e + 60881*e^2 - (1080*I)*Pi - 
         (6840*I)*e*Pi - (31050*I)*e^2*Pi + 558*e*Pi^2 + 3198*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (554*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 1728*e*Zeta[3] - 
         5280*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3]))/108 + 
      ((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 1356*e*Pi^2 + 
        8342*e^2*Pi^2 - (12*I)*e*Pi^3 + (452*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 
        1728*e*Zeta[3] + 2676*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3])/
       (108*(-1 + RATIO[x])^2) - (RATIO[x]*(-1512 - 11544*e - 57950*e^2 + 
         (408*I)*e*Pi + (3712*I)*e^2*Pi + 1194*e*Pi^2 + 7571*e^2*Pi^2 + 
         (192*I)*e*Pi^3 - (774*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 1728*e*Zeta[3] + 
         9768*e^2*Zeta[3] + (5616*I)*e^2*Pi*Zeta[3]))/108) + 
    Log[mu2]*(Nc*((36 + 96*e + 208*e^2 + (12*I)*e*Pi + (652*I)*e^2*Pi - 
          143*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (2*e*RATIO[x]*(126 + 962*e - (6*I)*Pi - (53*I)*e*Pi + 3*Pi^2 - 
           93*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/9 - 
        (RATIO[(1 - x)^(-1)]*(270*e + 2047*e^2 - (180*I)*e*Pi - 
           (1140*I)*e^2*Pi - 12*e*Pi^2 + 61*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 
           300*e^2*Zeta[3]))/9 + ((-198*I)*e*Pi - (1203*I)*e^2*Pi - 
          12*e*Pi^2 + 200*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 300*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 97*e))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 71*e^2 - (6*I)*e*Pi + (47*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 65*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1512 + 11544*e + 57950*e^2 - (108*I)*Pi + (1128*I)*e*Pi + 
        (6904*I)*e^2*Pi + 60*e*Pi^2 - 4363*e^2*Pi^2 + (900*I)*e^2*Pi^3 - 
        8964*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(8100*Pi^2 + 45585*e*Pi^2 - 
         (1680*I)*Pi^3 - (3630*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         41100*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 + 
      ((-12*I)*e*Pi^3 + (131*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        786*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-120*I)*e*Pi - (448*I)*e^2*Pi + 120*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (433*I)*e^2*Pi^3 - 24*e^2*Pi^4 + 144*e*Zeta[3] - 
         2778*e^2*Zeta[3] - (144*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-1620 - 12282*e - 60881*e^2 + (1080*I)*Pi + 
         (6840*I)*e*Pi + (31050*I)*e^2*Pi - 558*e*Pi^2 - 3198*e^2*Pi^2 + 
         (300*I)*e*Pi^3 - (1402*I)*e^2*Pi^3 - 174*e^2*Pi^4 + 
         10368*e^2*Zeta[3] - (864*I)*e^2*Pi*Zeta[3]))/108 + 
      (RATIO[x^(-2)]*((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 
         1356*e*Pi^2 + 8342*e^2*Pi^2 - (300*I)*e*Pi^3 + (898*I)*e^2*Pi^3 + 
         174*e^2*Pi^4 + (864*I)*e^2*Pi*Zeta[3]))/108 - 
      (RATIO[x]*(7560 + 57720*e + 289750*e^2 - (2040*I)*e*Pi - 
         (18560*I)*e^2*Pi + 10230*e*Pi^2 + 53315*e^2*Pi^2 - (1680*I)*e*Pi^3 + 
         (1410*I)*e^2*Pi^3 + 1784*e^2*Pi^4 + 7200*e*Zeta[3] + 
         4560*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 600*e + 4056*e^2 - (12*I)*e*Pi + (440*I)*e^2*Pi - e^2*Pi^2)/
         18 - (I/9)*(198*e*Pi + 1203*e^2*Pi - (12*I)*e*Pi^2 + 
          (200*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-2)] + 
        (I/9)*((270*I)*e + (2047*I)*e^2 + 180*e*Pi + 1140*e^2*Pi - 
          (12*I)*e*Pi^2 + (61*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-1)] + 
        (2*e*RATIO[x]*(-126 - 962*e + (6*I)*Pi + (53*I)*e*Pi + 3*Pi^2 - 
           164*e*Pi^2 + (31*I)*e*Pi^3 - 114*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 257*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - I*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-1620*I)*Pi - (12282*I)*e*Pi - (60881*I)*e^2*Pi + 
       1500*e*Pi^2 + 11834*e^2*Pi^2 - (204*I)*e*Pi^3 + (1262*I)*e^2*Pi^3 + 
       174*e^2*Pi^4 + (4608*I)*e^2*Pi*Zeta[3]))/108 + 
    ((30240*I)*Pi + (230880*I)*e*Pi + (1159000*I)*e^2*Pi + 1080*Pi^2 - 
      16500*e*Pi^2 - 148770*e^2*Pi^2 + (3000*I)*e*Pi^3 - (54240*I)*e^2*Pi^3 - 
      2569*e^2*Pi^4 + 44640*e*Zeta[3] + 278640*e^2*Zeta[3] - 
      (30960*I)*e^2*Pi*Zeta[3])/2160 + 
    (RATIO[x]*(7560*Pi^2 + 43920*e*Pi^2 + 194490*e^2*Pi^2 - (3240*I)*e*Pi^3 - 
       (16040*I)*e^2*Pi^3 + 1824*e*Pi^4 + 4751*e^2*Pi^4 + (1584*I)*e^2*Pi^5 + 
       49200*e*Zeta[3] + 255800*e^2*Zeta[3] + (28800*I)*e*Pi*Zeta[3] + 
       (12000*I)*e^2*Pi*Zeta[3] - 10200*e^2*Pi^2*Zeta[3] - 
       122400*e^2*Zeta[5]))/1080 + 
    (RATIO[x^2]*(-3780*Pi^2 - 21960*e*Pi^2 - 97245*e^2*Pi^2 + 
       (300*I)*e*Pi^3 + (1840*I)*e^2*Pi^3 - 912*e*Pi^4 - 1541*e^2*Pi^4 - 
       (792*I)*e^2*Pi^5 - 16680*e*Zeta[3] - 90820*e^2*Zeta[3] - 
       (14400*I)*e*Pi*Zeta[3] - (18960*I)*e^2*Pi*Zeta[3] + 
       5100*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5]))/540 + 
    ((2550*I)*e*Pi^3 + (13120*I)*e^2*Pi^3 - 18*e*Pi^4 - 3441*e^2*Pi^4 - 
      (342*I)*e^2*Pi^5 - 15300*e*Zeta[3] - 78720*e^2*Zeta[3] + 
      (8640*I)*e*Pi*Zeta[3] - (9630*I)*e^2*Pi*Zeta[3] - 
      5310*e^2*Pi^2*Zeta[3] + 91800*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((48600*I)*Pi + (368460*I)*e*Pi + 
       (1826430*I)*e^2*Pi - 45000*e*Pi^2 - 355020*e^2*Pi^2 + 
       (5700*I)*e*Pi^3 - (34340*I)*e^2*Pi^3 - 72*e*Pi^4 - 10827*e^2*Pi^4 - 
       (1368*I)*e^2*Pi^5 + 2520*e*Zeta[3] - 21120*e^2*Zeta[3] + 
       (34560*I)*e*Pi*Zeta[3] - (76320*I)*e^2*Pi*Zeta[3] - 
       21240*e^2*Pi^2*Zeta[3] + 367200*e^2*Zeta[5]))/3240)}


==> anc/H_gg_ga_++-+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 + G[1, 1, 0, 1, x]*(-19 - 32*RATIO[x^(-2)] + 
    46*RATIO[x^(-1)] + Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(22 - 88*RATIO[x^(-2)] + 56*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[1, 1, 1, 0, x]*
   (-19 - 32*RATIO[x^(-2)] + 46*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(22 - 88*RATIO[x^(-2)] + 56*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[0, 0, 0, 1, x]*
   (-19 + 46*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
    Nc^2*(22 + 56*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2]) + (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 
      4*RATIO[x] - 4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-19 + 46*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
    Nc^2*(22 + 56*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2]) + (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 
      4*RATIO[x] - 4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[1, 0, 0, 1, x]*(2 + 5*RATIO[(1 - x)^(-1)] - 10*RATIO[x^(-2)] + 
    7*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 + 19*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] - RATIO[x^(-1)] - 
      29/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[1, 0, 1, 0, x]*(2 + 5*RATIO[(1 - x)^(-1)] - 10*RATIO[x^(-2)] + 
    7*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 + 19*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] - RATIO[x^(-1)] - 
      29/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[0, 1, 0, 1, x]*(2 + 7*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    5*RATIO[x^(-1)] - 10/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 - RATIO[(1 - x)^(-1)] - 29*RATIO[x^(-2)] + 19*RATIO[x^(-1)] - 
      11/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*(2 + 7*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 5*RATIO[x^(-1)] - 10/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 - RATIO[(1 - x)^(-1)] - 29*RATIO[x^(-2)] + 19*RATIO[x^(-1)] - 
      11/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + 
    (3*Pi*(-4*I + Pi))/4 + (3*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (3*I)*Pi*RATIO[x^(-1)] - (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-268 - (296*I)*Pi - 9*Pi^2)/12 + ((45*I)/2)*Pi*
       RATIO[(1 - x)^(-1)] + ((45*I)/2)*Pi*RATIO[x^(-1)] - 
      (21*Pi^2*RATIO[x])/2 + (21*Pi^2*RATIO[x^2])/2)) + 
  G[0, 1, 0, 0, x]*(-4 - 11*RATIO[(1 - x)^(-1)] + 10/(-1 + RATIO[x])^2 + 
    38*RATIO[x] + Nc^2*(-1 - 22*RATIO[(1 - x)^(-1)] + 13/(-1 + RATIO[x])^2 + 
      108*RATIO[x] - 122*RATIO[x^2]) + 
    (-2 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
      34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(-4 - 10*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] + 
    6/(-1 + RATIO[x])^2 + 34*RATIO[x] + 
    Nc^2*(-3 - 44*RATIO[(1 - x)^(-1)] + 10*RATIO[x^(-1)] + 
      31/(-1 + RATIO[x])^2 + 136*RATIO[x] - 150*RATIO[x^2]) + 
    (-2 + 12*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 48*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-18 + 10*RATIO[x^(-2)] - 11*RATIO[x^(-1)] + 66*RATIO[x] + 
    Nc^2*(-15 + 13*RATIO[x^(-2)] - 22*RATIO[x^(-1)] + 136*RATIO[x] - 
      122*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-18 + 4*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    10*RATIO[x^(-1)] + 62*RATIO[x] + Nc^2*(-17 + 10*RATIO[(1 - x)^(-1)] + 
      31*RATIO[x^(-2)] - 44*RATIO[x^(-1)] + 164*RATIO[x] - 150*RATIO[x^2]) + 
    (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 48*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(30 - 6*RATIO[(1 - x)^(-1)] + 86*RATIO[x^(-2)] - 
    93*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 42*RATIO[x] + 56*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(16 - 23*RATIO[(1 - x)^(-1)] + 249*RATIO[x^(-2)] - 
      231*RATIO[x^(-1)] + 29/(-1 + RATIO[x])^2 - 136*RATIO[x] + 
      150*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(24 - 50*RATIO[(1 - x)^(-1)] + 42/(-1 + RATIO[x])^2 - 
    38*RATIO[x] + 52*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(-14 - 44*RATIO[(1 - x)^(-1)] + 96/(-1 + RATIO[x])^2 - 
      164*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(38 + 42*RATIO[x^(-2)] - 50*RATIO[x^(-1)] - 66*RATIO[x] + 
    52*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(96*RATIO[x^(-2)] - 44*RATIO[x^(-1)] - 
      192*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(44 - 93*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 86/(-1 + RATIO[x])^2 - 70*RATIO[x] + 56*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(30 - 231*RATIO[(1 - x)^(-1)] + 
      29*RATIO[x^(-2)] - 23*RATIO[x^(-1)] + 249/(-1 + RATIO[x])^2 - 
      164*RATIO[x] + 150*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((91 - (48*I)*Pi)/3 + (5*I)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((2*I)/3)*(-8*I + 3*Pi)*RATIO[x^(-2)] - (I/3)*(-107*I + 6*Pi)*
     RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    12*(1 + (5*I)*Pi)*RATIO[x] - (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((2*(43 - (108*I)*Pi))/9 + 
      I*(15*I + 19*Pi)*RATIO[(1 - x)^(-1)] - (I/6)*(-319*I + 54*Pi)*
       RATIO[x^(-2)] - (I/18)*(-1067*I + 234*Pi)*RATIO[x^(-1)] - 
      ((29*I)*Pi)/(-1 + RATIO[x])^2 + ((1409 + (1314*I)*Pi)*RATIO[x])/9 - 
      (I/3)*(-301*I + 396*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 - 11*RATIO[x^(-2)] + 10*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(-110/9 - (8*RATIO[x^(-2)])/3 + (304*RATIO[x^(-1)])/9 - 
        ((2*I)/9)*(-79*I + 126*Pi)*RATIO[x] + (4*(7 + (24*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(2*(12 - I*Pi) - 
    (I/3)*(-107*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (6*I)*Pi*RATIO[x^(-2)] + 
    (5*I)*(2*I + Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-8*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (2*(37 + (48*I)*Pi)*RATIO[x])/3 - 
    (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(296 - (45*I)*Pi))/9 - (I/18)*(-1067*I + 234*Pi)*
       RATIO[(1 - x)^(-1)] - (29*I)*Pi*RATIO[x^(-2)] + 
      I*(15*I + 19*Pi)*RATIO[x^(-1)] - ((I/6)*(-319*I + 54*Pi))/
       (-1 + RATIO[x])^2 + ((397 + (1062*I)*Pi)*RATIO[x])/9 - 
      (I/3)*(-301*I + 396*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 + 10*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((4*I)/9)*(46*I + 9*Pi) + (304*RATIO[(1 - x)^(-1)])/9 - 
        8/(3*(-1 + RATIO[x])^2) - ((2*I)/9)*(-5*I + 162*Pi)*RATIO[x] + 
        (4*(7 + (24*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((91 + (33*I)*Pi)/3 - (2*I)*(-5*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((4*I)/3)*(4*I + 39*Pi)*RATIO[x^(-2)] - 
    (I/3)*(-107*I + 135*Pi)*RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    12*(1 - (3*I)*Pi)*RATIO[x] + ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((86 + (333*I)*Pi)/9 - I*(-15*I + 23*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/6)*(319*I + 900*Pi)*RATIO[x^(-2)] - ((11*I)/18)*(-97*I + 270*Pi)*
       RATIO[x^(-1)] + ((29*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1409 - (1314*I)*Pi)*RATIO[x])/9 + (I/3)*(301*I + 480*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-1 - 11*RATIO[x^(-2)] + 
        10*RATIO[x^(-1)] - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-55*I + 36*Pi) - ((8*I)/3)*(-I + 12*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-76*I + 81*Pi)*RATIO[x^(-1)] + 
        ((2*I)/9)*(79*I + 162*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(24 + (25*I)*Pi - 
    (I/3)*(-107*I + 135*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (2*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (((4*I)/3)*(4*I + 39*Pi))/
     (-1 + RATIO[x])^2 + (2*(37 - (96*I)*Pi)*RATIO[x])/3 + 
    ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((592 + (459*I)*Pi)/9 - ((11*I)/18)*(-97*I + 270*Pi)*
       RATIO[(1 - x)^(-1)] + (29*I)*Pi*RATIO[x^(-2)] - 
      I*(-15*I + 23*Pi)*RATIO[x^(-1)] + ((I/6)*(319*I + 900*Pi))/
       (-1 + RATIO[x])^2 + ((397 - (1566*I)*Pi)*RATIO[x])/9 + 
      (I/3)*(301*I + 480*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 + 10*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-4*I)/9)*(-46*I + 9*Pi) + ((4*I)/9)*(-76*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(-I + 12*Pi))/(-1 + RATIO[x])^2 + 
        ((2*I)/9)*(5*I + 126*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*(((-8*I)/3)*(-7*I + 6*Pi) + I*(-86*I + 11*Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-35*I + 3*Pi)*RATIO[x^(-2)] - 
    (I/3)*(85*I + 9*Pi)*RATIO[x^(-1)] - ((10*I)*Pi)/(-1 + RATIO[x])^2 + 
    I*(69*I + 56*Pi)*RATIO[x] + (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((-I/6)*(-241*I + 156*Pi) + (I/3)*(-694*I + 27*Pi)*
       RATIO[(1 - x)^(-1)] - (I/3)*(-235*I + 27*Pi)*RATIO[x^(-2)] - 
      (I/3)*(236*I + 45*Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((2*I)/3)*(202*I + 261*Pi)*RATIO[x] + (8*(17 - (60*I)*Pi)*RATIO[x^2])/
       3) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 - 11*RATIO[x^(-2)] + 10*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(16 - (184*RATIO[(1 - x)^(-1)])/3 + 2*RATIO[x^(-2)] - 
        (2*RATIO[x^(-1)])/3 + (2*(43 - (42*I)*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*(I + 6*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*((-I)*(-73*I + 2*Pi) - (I/3)*(85*I + 9*Pi)*
     RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-2)] + 
    I*(-86*I + 11*Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-35*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (7*(17 + (12*I)*Pi)*RATIO[x])/3 + 
    (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((-I/2)*(-259*I + 24*Pi) - (I/3)*(236*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
      (I/3)*(-694*I + 27*Pi)*RATIO[x^(-1)] - ((I/3)*(-235*I + 27*Pi))/
       (-1 + RATIO[x])^2 + 2*(22 + (73*I)*Pi)*RATIO[x] + 
      (8*(17 - (60*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 + 10*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((2*(59 + (6*I)*Pi))/3 - (2*RATIO[(1 - x)^(-1)])/3 - 
        (184*RATIO[x^(-1)])/3 + 2/(-1 + RATIO[x])^2 - (18*I)*(-I + 2*Pi)*
         RATIO[x] + ((16*I)/3)*(I + 6*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((I/3)*(151*I + 39*Pi) + (4*I)*(-7*I + Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*(-38*I + 3*Pi)*RATIO[x^(-1)] + ((85 - (156*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-15 - 33*RATIO[x^(-2)] + 30*RATIO[x^(-1)] + 42*RATIO[x] - 
        42*RATIO[x^2]) - 6*RATIO[x^2]) + 2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((I/2)*(207*I + 14*Pi) - (I/6)*(917*I + 150*Pi)*RATIO[x^(-2)] + 
      (I/3)*(61*I + 126*Pi)*RATIO[x^(-1)] - (2*I)*(-19*I + 73*Pi)*RATIO[x] + 
      (2*(233 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(24 - (28*RATIO[x^(-2)])/3 - (50*RATIO[x^(-1)])/3 + 
        (2*I)*(5*I + 14*Pi)*RATIO[x] - ((8*I)/3)*(-5*I + 12*Pi)*RATIO[x^2]) + 
      (-1352/15 - (144*RATIO[x^(-2)])/5 + (526*RATIO[x^(-1)])/5 + 
        (2*(263 - (240*I)*Pi)*RATIO[x])/5 + ((16*I)/5)*(9*I + 35*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, x]*
   ((-I)*Pi + ((2*I)/3)*(-38*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)*(-7*I + Pi))/(-1 + RATIO[x])^2 - (I/3)*(-217*I + 72*Pi)*RATIO[x] + 
    Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 6/(-1 + RATIO[x])^2 + 6*RATIO[x] + 
      Nc^2*(-15 + 30*RATIO[(1 - x)^(-1)] - 33/(-1 + RATIO[x])^2 + 
        42*RATIO[x] - 42*RATIO[x^2]) - 6*RATIO[x^2]) + 
    2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((83 - (42*I)*Pi)/6 + (I/3)*(61*I + 126*Pi)*RATIO[(1 - x)^(-1)] - 
      ((I/6)*(917*I + 150*Pi))/(-1 + RATIO[x])^2 - 
      ((2*I)/3)*(-409*I + 177*Pi)*RATIO[x] + 
      (2*(233 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*((2*(1 - (6*I)*Pi))/3 - (50*RATIO[(1 - x)^(-1)])/3 - 
        28/(3*(-1 + RATIO[x])^2) + (2*(55 + (54*I)*Pi)*RATIO[x])/3 - 
        ((8*I)/3)*(-5*I + 12*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1166 + (396*I)*Pi + 267*Pi^2)/36 - 
    ((4 - (145*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-8 + (98*I)*Pi - 11*Pi^2)*RATIO[x^(-1)])/6 + 
    (2*((-8*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((562 + (930*I)*Pi + 189*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 21*RATIO[x] - 21*RATIO[x^2]) - 
      3*RATIO[x^2]) + ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-856 + (845*I)*Pi + 87*Pi^2)/18 - 
      ((1017 - (2827*I)*Pi - 72*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (5*((-47*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-339 + (292*I)*Pi - 44*Pi^2)*RATIO[x^(-1)])/6 + 
      (11*((-29*I)*Pi + 6*Pi^2))/(6*(-1 + RATIO[x])^2) - 
      ((5203 + (2554*I)*Pi + 741*Pi^2)*RATIO[x])/18 + 
      ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((4*(16 - (3*I)*Pi))/3 + 
        (5*I)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (5*I)*(3*I + 2*Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + 
        (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(157 - (26*I)*Pi + 3*Pi^2))/9 - (4*(12 + (62*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*I)*Pi*RATIO[x^(-2)] - 
        ((2*I)/3)*(-8*I + Pi)*RATIO[x^(-1)] - (((8*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((251 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1166 - (1332*I)*Pi + 183*Pi^2)/36 - 
    ((8 - (98*I)*Pi + 11*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
    (2*((-8*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-4 + (145*I)*Pi - 26*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((562 - (798*I)*Pi + 105*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 21*RATIO[x] - 21*RATIO[x^2]) - 
      3*RATIO[x^2]) + ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-856 - (1775*I)*Pi + 45*Pi^2)/18 - 
      ((339 - (292*I)*Pi + 44*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
      (11*((-29*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-1017 + (2827*I)*Pi + 72*Pi^2)*RATIO[x^(-1)])/18 + 
      (5*((-47*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((5203 - (2686*I)*Pi + 657*Pi^2)*RATIO[x])/18 + 
      ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((4*(16 - (3*I)*Pi))/3 + 
        (5*I)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (5*I)*(3*I + 2*Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(157 + (116*I)*Pi))/9 - ((2*I)/3)*(-8*I + Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (62*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((251 - (236*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((1013 - (420*I)*Pi + 15*Pi^2)/18 - 
    (10*I)*Pi*RATIO[(1 - x)^(-1)] + ((-607 + (276*I)*Pi + 171*Pi^2)*
      RATIO[x^(-2)])/18 + ((395 - (63*I)*Pi - 138*Pi^2)*RATIO[x^(-1)])/9 + 
    ((556 + (786*I)*Pi + 153*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((3661 - (3034*I)*Pi - 393*Pi^2)/36 - 
      (15*I)*Pi*RATIO[(1 - x)^(-1)] + ((-8099 + (2136*I)*Pi + 1557*Pi^2)*
        RATIO[x^(-2)])/36 + ((5408 - (1313*I)*Pi - 627*Pi^2)*RATIO[x^(-1)])/
       18 + ((6697 + (2554*I)*Pi + 489*Pi^2)*RATIO[x])/18 - 
      ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(19/2 + (33*RATIO[x^(-2)])/2 - 15*RATIO[x^(-1)] - 
        21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((4*I)/9)*(121*I + 34*Pi) + ((179 - (42*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-205 + (94*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/9 - 
        ((287 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((29 + (9*I)*Pi)/3 - ((11*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((10*I)/3)*(-2*I + 3*Pi)*RATIO[x^(-1)] + (14*(5 - (3*I)*Pi)*RATIO[x])/
         3 + ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(10/3 + (22*RATIO[x^(-2)])/3 - 
          (20*RATIO[x^(-1)])/3 - (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((1007 + (300*I)*Pi + 57*Pi^2)/18 - 
    ((-395 + (63*I)*Pi + 138*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (10*I)*Pi*RATIO[x^(-1)] + (-607 + (276*I)*Pi + 171*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((568 - (654*I)*Pi + 69*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((6649 + (2206*I)*Pi - 309*Pi^2)/36 - 
      ((-5408 + (1313*I)*Pi + 627*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (15*I)*Pi*RATIO[x^(-1)] + (-8099 + (2136*I)*Pi + 1557*Pi^2)/
       (36*(-1 + RATIO[x])^2) + ((3709 - (2686*I)*Pi + 405*Pi^2)*RATIO[x])/
       18 - ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(19/2 - 15*RATIO[(1 - x)^(-1)] + 
        33/(2*(-1 + RATIO[x])^2) - 21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-260 - (74*I)*Pi + 3*Pi^2))/9 - ((205 - (94*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (179 - (42*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((215 - (236*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((I/3)*(55*I + 9*Pi) + ((10*I)/3)*(-2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (((11*I)/3)*(-11*I + 3*Pi))/
         (-1 + RATIO[x])^2 + (14*(17 - (3*I)*Pi)*RATIO[x])/3 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2) - 
          (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(10/3 - (20*RATIO[(1 - x)^(-1)])/3 + 22/(3*(-1 + RATIO[x])^2) - 
          (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) - 
  (I/18)*RATIO[x^(-1)]*(1075*Pi + (78*I)*Pi^2 + 207*Pi^3 - 144*Pi*Zeta[3]) + 
  ((45*I)*Pi^3 + 16*Pi^4 - 270*Zeta[3] + (690*I)*Pi*Zeta[3])/
   (15*(-1 + RATIO[x])^2) + (6840 + (21680*I)*Pi + 790*Pi^2 + (3960*I)*Pi^3 + 
    223*Pi^4 + 10080*Zeta[3] - (7560*I)*Pi*Zeta[3])/360 + 
  (RATIO[x]*(1405*Pi^2 - (555*I)*Pi^3 + 374*Pi^4 + 7290*Zeta[3] + 
     (9000*I)*Pi*Zeta[3]))/90 - 
  (RATIO[(1 - x)^(-1)]*((21500*I)*Pi - 1560*Pi^2 + (2220*I)*Pi^3 + 763*Pi^4 + 
     11520*Zeta[3] + (11160*I)*Pi*Zeta[3]))/360 - 
  (RATIO[x^2]*(2810*Pi^2 + (330*I)*Pi^3 + 867*Pi^4 + 5940*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/36)*RATIO[x^(-1)]*(13833*Pi + (2007*I)*Pi^2 + 913*Pi^3 - 
      1584*Pi*Zeta[3]) + ((755*I)*Pi^3 + 6*Pi^4 - 4530*Zeta[3] + 
      (14940*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((207495*I)*Pi - 30105*Pi^2 + (3940*I)*Pi^3 - 
       528*Pi^4 + 58530*Zeta[3] + (31320*I)*Pi*Zeta[3]))/540 - 
    (RATIO[x^2]*(26015*Pi^2 - (330*I)*Pi^3 + 2838*Pi^4 + 26220*Zeta[3] + 
       (47520*I)*Pi*Zeta[3]))/180 + (-10720 + (724760*I)*Pi - 32740*Pi^2 + 
      (51340*I)*Pi^3 - 6537*Pi^4 + 46920*Zeta[3] - (101520*I)*Pi*Zeta[3])/
     2160 + (RATIO[x]*(78045*Pi^2 - (14090*I)*Pi^3 + 8157*Pi^4 + 
       157260*Zeta[3] + (142560*I)*Pi*Zeta[3]))/540) + 
  Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((-2*(-19 + (32*I)*Pi + 3*Pi^2))/9 + 
        (10*I)*Pi*RATIO[(1 - x)^(-1)] + (10*I)*Pi*RATIO[x^(-1)] - 
        (14*Pi^2*RATIO[x])/3 + (14*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*(-5*Pi*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 5*((11*I)*Pi + 3*Pi^2)*
       RATIO[x^(-1)] + (7*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + 
      ((7*I)/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
      (-772 + (656*I)*Pi + 318*Pi^2 + (3*I)*Pi^3 + 108*Zeta[3])/18)) + 
  Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*RATIO[x^(-1)] + 
      (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 156*Pi^4 - 
        7536*Zeta[3])/90 + (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + 
         (840*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 145*Pi^4 + 1497*Zeta[3] + 
         (2520*I)*Pi*Zeta[3]))/45 - (2*RATIO[(1 - x)^(-1)]*
        ((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 14*Pi^4 + 1878*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 
         273*Pi^4 + 558*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/9)*(381*Pi + (21*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (10870*I)*Pi - 2005*Pi^2 - (1040*I)*Pi^3 + 117*Pi^4 + 
        1560*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-1143*I)*Pi + 63*Pi^2 + 
         I*Pi^3 - 6*Pi^4 - 726*Zeta[3] - (972*I)*Pi*Zeta[3]))/27 + 
      ((-35*I)*Pi^3 - 24*Pi^4 + 210*Zeta[3] - (1440*I)*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(1255*Pi^2 + (240*I)*Pi^3 + 
         312*Pi^4 + 1320*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(3765*Pi^2 - (700*I)*Pi^3 + 987*Pi^4 + 12480*Zeta[3] + 
         (17280*I)*Pi*Zeta[3]))/270)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(607*Pi + (114*I)*Pi^2 + 207*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((-I/6)*(-104*I + 3*Pi) + ((33*I)/2)*Pi*RATIO[x^(-2)] - 
        ((15*I)/2)*(3*I + 2*Pi)*RATIO[x^(-1)] + 21*RATIO[x])) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((2*I)/9)*(52*I + 3*Pi) + ((22*I)/3)*Pi*RATIO[x^(-2)] - 
          ((10*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] + (28*RATIO[x])/3)) - 
      Pi^2*RATIO[x^2] + Nc^2*((1192 - (66*I)*Pi - 21*Pi^2)/18 - 
        (15*I)*Pi*RATIO[(1 - x)^(-1)] - (11*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (5*(-33 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        (7*(-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 7*Pi^2*RATIO[x^2])) + 
    (2168 + (1124*I)*Pi - 110*Pi^2 - (147*I)*Pi^3 - 432*Zeta[3])/36 - 
    ((2*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/6)*RATIO[(1 - x)^(-1)]*(-8*Pi - (36*I)*Pi^2 + 11*Pi^3 + 
      (66*I)*Zeta[3]) + (I/18)*RATIO[x]*(1084*I - 138*Pi + (293*I)*Pi^2 + 
      120*Pi^3 + (540*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*
     (1075*I + 634*Pi - (103*I)*Pi^2 + 183*Pi^3 - (576*I)*Zeta[3]) + 
    (RATIO[x^2]*(55*Pi^2 - (54*I)*Pi^3 + 264*Zeta[3]))/6 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + 
    Nc^2*((-I/36)*(8099*Pi + (1683*I)*Pi^2 + 1041*Pi^3)*RATIO[x^(-2)] - 
      (((29*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/108)*RATIO[x^(-1)]*(41499*I + 20406*Pi - (1192*I)*Pi^2 + 3222*Pi^3 - 
        (1080*I)*Zeta[3]) + (I/54)*RATIO[x]*(18891*I + 1710*Pi + 
        (4828*I)*Pi^2 + 1566*Pi^3 + (5616*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*((113*I)*Pi - 30*Pi^2 - (14*I)*Pi^3 + 84*Zeta[3]))/
       2 + (RATIO[x^2]*(301*Pi^2 - (188*I)*Pi^3 + 708*Zeta[3]))/6 + 
      (39326 + (12999*I)*Pi + 478*Pi^2 - (1053*I)*Pi^3 + 2808*Zeta[3])/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(179*Pi + (21*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1163 - (822*I)*Pi + 101*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        ((2*I)/3)*RATIO[x^2]*((7*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1143*I + 489*Pi - (307*I)*Pi^2 + 162*Pi^3 + 
          (216*I)*Zeta[3]) + (RATIO[x]*(1125 + (144*I)*Pi + 299*Pi^2 - 
           (162*I)*Pi^3 + 972*Zeta[3]))/27) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (2*((-2*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((22 - (3*I)*Pi)/6 - 
        ((15*I)/2)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((33*I)/2)*Pi)/(-1 + RATIO[x])^2 - 21*RATIO[x]) + 
      ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(10*I + 3*Pi) - ((10*I)/3)*(3*I + 2*Pi)*
           RATIO[(1 - x)^(-1)] + (((22*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (28*RATIO[x])/3) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((268 + (186*I)*Pi - 21*Pi^2)/18 + 
        (5*(-33 + (22*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (15*I)*Pi*RATIO[x^(-1)] - (11*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (7*(22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        7*Pi^2*RATIO[x^2])) - (RATIO[(1 - x)^(-1)]*(1075 - (634*I)*Pi - 
       103*Pi^2 - (54*I)*Pi^3 - 1350*Zeta[3]))/18 + 
    (RATIO[x^2]*(55*Pi^2 + (42*I)*Pi^3 - 312*Zeta[3]))/6 - 
    (I/36)*(-848*Pi - (366*I)*Pi^2 + 69*Pi^3 - (900*I)*Zeta[3]) - 
    ((I/18)*(607*Pi + (114*I)*Pi^2 + 45*Pi^3 - (972*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x]*(1084 + (138*I)*Pi - 37*Pi^2 - 
       (84*I)*Pi^3 + 684*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*((((-113*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/2 + 
      (1544 + (16419*I)*Pi - 3760*Pi^2 - (207*I)*Pi^3 - 2268*Zeta[3])/108 + 
      (RATIO[x^2]*(301*Pi^2 + (104*I)*Pi^3 - 1044*Zeta[3]))/6 - 
      ((I/36)*(8099*Pi + (1683*I)*Pi^2 + 87*Pi^3 - (5724*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/108)*RATIO[(1 - x)^(-1)]*
       (41499*I + 20406*Pi - (1192*I)*Pi^2 + 486*Pi^3 - (17496*I)*Zeta[3]) + 
      (RATIO[x]*(18891 - (1710*I)*Pi - 590*Pi^2 - (810*I)*Pi^3 + 
         8640*Zeta[3]))/54) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/27)*RATIO[x]*
         (1125*I - 144*Pi + (47*I)*Pi^2 + 162*Pi^3 + (972*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-7*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (2*(-19 - (339*I)*Pi + 137*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 + 
        ((179*I)*Pi - 21*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-1143 + (489*I)*Pi + 307*Pi^2 + 756*Zeta[3]))/
         27) + (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc)), 
 ((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 + G[1, 1, 0, 1, x]*(-19 - 32*RATIO[x^(-2)] + 
    46*RATIO[x^(-1)] + Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(22 - 88*RATIO[x^(-2)] + 56*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[1, 1, 1, 0, x]*
   (-19 - 32*RATIO[x^(-2)] + 46*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + 8*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 + Nc^2*(22 - 88*RATIO[x^(-2)] + 56*RATIO[x^(-1)] + 4*RATIO[x] - 
      4*RATIO[x^2]) - 8*RATIO[x^2]) + G[0, 0, 0, 1, x]*
   (-19 + 46*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
    Nc^2*(22 + 56*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2]) + (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 
      4*RATIO[x] - 4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[0, 0, 1, 0, x]*(-19 + 46*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
    Nc^2*(22 + 56*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2]) + (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 
      4*RATIO[x] - 4*RATIO[x^2])/Nc^2 - 8*RATIO[x^2]) + 
  G[1, 0, 0, 1, x]*(2 + 5*RATIO[(1 - x)^(-1)] - 10*RATIO[x^(-2)] + 
    7*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 + 19*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] - RATIO[x^(-1)] - 
      29/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[1, 0, 1, 0, x]*(2 + 5*RATIO[(1 - x)^(-1)] - 10*RATIO[x^(-2)] + 
    7*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 + 19*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] - RATIO[x^(-1)] - 
      29/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 4*RATIO[x^2])/
     Nc^2) + G[0, 1, 0, 1, x]*(2 + 7*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    5*RATIO[x^(-1)] - 10/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 - RATIO[(1 - x)^(-1)] - 29*RATIO[x^(-2)] + 19*RATIO[x^(-1)] - 
      11/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*(2 + 7*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 5*RATIO[x^(-1)] - 10/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
    Nc^2*(-8 - RATIO[(1 - x)^(-1)] - 29*RATIO[x^(-2)] + 19*RATIO[x^(-1)] - 
      11/(-1 + RATIO[x])^2 + 24*RATIO[x] - 24*RATIO[x^2]) + 4*RATIO[x^2] + 
    (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + 
    (3*Pi*(-4*I + Pi))/4 + (3*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (3*I)*Pi*RATIO[x^(-1)] - (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-268 - (296*I)*Pi - 9*Pi^2)/12 + ((45*I)/2)*Pi*
       RATIO[(1 - x)^(-1)] + ((45*I)/2)*Pi*RATIO[x^(-1)] - 
      (21*Pi^2*RATIO[x])/2 + (21*Pi^2*RATIO[x^2])/2)) + 
  G[0, 1, 0, 0, x]*(-4 - 11*RATIO[(1 - x)^(-1)] + 10/(-1 + RATIO[x])^2 + 
    38*RATIO[x] + Nc^2*(-1 - 22*RATIO[(1 - x)^(-1)] + 13/(-1 + RATIO[x])^2 + 
      108*RATIO[x] - 122*RATIO[x^2]) + 
    (-2 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
      34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(-4 - 10*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] + 
    6/(-1 + RATIO[x])^2 + 34*RATIO[x] + 
    Nc^2*(-3 - 44*RATIO[(1 - x)^(-1)] + 10*RATIO[x^(-1)] + 
      31/(-1 + RATIO[x])^2 + 136*RATIO[x] - 150*RATIO[x^2]) + 
    (-2 + 12*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 48*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-18 + 10*RATIO[x^(-2)] - 11*RATIO[x^(-1)] + 66*RATIO[x] + 
    Nc^2*(-15 + 13*RATIO[x^(-2)] - 22*RATIO[x^(-1)] + 136*RATIO[x] - 
      122*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 52*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-18 + 4*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    10*RATIO[x^(-1)] + 62*RATIO[x] + Nc^2*(-17 + 10*RATIO[(1 - x)^(-1)] + 
      31*RATIO[x^(-2)] - 44*RATIO[x^(-1)] + 164*RATIO[x] - 150*RATIO[x^2]) + 
    (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 48*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(30 - 6*RATIO[(1 - x)^(-1)] + 86*RATIO[x^(-2)] - 
    93*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 42*RATIO[x] + 56*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(16 - 23*RATIO[(1 - x)^(-1)] + 249*RATIO[x^(-2)] - 
      231*RATIO[x^(-1)] + 29/(-1 + RATIO[x])^2 - 136*RATIO[x] + 
      150*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(24 - 50*RATIO[(1 - x)^(-1)] + 42/(-1 + RATIO[x])^2 - 
    38*RATIO[x] + 52*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(-14 - 44*RATIO[(1 - x)^(-1)] + 96/(-1 + RATIO[x])^2 - 
      164*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(38 + 42*RATIO[x^(-2)] - 50*RATIO[x^(-1)] - 66*RATIO[x] + 
    52*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(96*RATIO[x^(-2)] - 44*RATIO[x^(-1)] - 
      192*RATIO[x] + 178*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(44 - 93*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 86/(-1 + RATIO[x])^2 - 70*RATIO[x] + 56*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(30 - 231*RATIO[(1 - x)^(-1)] + 
      29*RATIO[x^(-2)] - 23*RATIO[x^(-1)] + 249/(-1 + RATIO[x])^2 - 
      164*RATIO[x] + 150*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((91 - (48*I)*Pi)/3 + (5*I)*(2*I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((2*I)/3)*(-8*I + 3*Pi)*RATIO[x^(-2)] - (I/3)*(-107*I + 6*Pi)*
     RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    12*(1 + (5*I)*Pi)*RATIO[x] - (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((2*(43 - (108*I)*Pi))/9 + 
      I*(15*I + 19*Pi)*RATIO[(1 - x)^(-1)] - (I/6)*(-319*I + 54*Pi)*
       RATIO[x^(-2)] - (I/18)*(-1067*I + 234*Pi)*RATIO[x^(-1)] - 
      ((29*I)*Pi)/(-1 + RATIO[x])^2 + ((1409 + (1314*I)*Pi)*RATIO[x])/9 - 
      (I/3)*(-301*I + 396*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 - 11*RATIO[x^(-2)] + 10*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(-110/9 - (8*RATIO[x^(-2)])/3 + (304*RATIO[x^(-1)])/9 - 
        ((2*I)/9)*(-79*I + 126*Pi)*RATIO[x] + (4*(7 + (24*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(2*(12 - I*Pi) - 
    (I/3)*(-107*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (6*I)*Pi*RATIO[x^(-2)] + 
    (5*I)*(2*I + Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-8*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (2*(37 + (48*I)*Pi)*RATIO[x])/3 - 
    (I/3)*(-55*I + 138*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(296 - (45*I)*Pi))/9 - (I/18)*(-1067*I + 234*Pi)*
       RATIO[(1 - x)^(-1)] - (29*I)*Pi*RATIO[x^(-2)] + 
      I*(15*I + 19*Pi)*RATIO[x^(-1)] - ((I/6)*(-319*I + 54*Pi))/
       (-1 + RATIO[x])^2 + ((397 + (1062*I)*Pi)*RATIO[x])/9 - 
      (I/3)*(-301*I + 396*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 + 10*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((4*I)/9)*(46*I + 9*Pi) + (304*RATIO[(1 - x)^(-1)])/9 - 
        8/(3*(-1 + RATIO[x])^2) - ((2*I)/9)*(-5*I + 162*Pi)*RATIO[x] + 
        (4*(7 + (24*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((91 + (33*I)*Pi)/3 - (2*I)*(-5*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + ((4*I)/3)*(4*I + 39*Pi)*RATIO[x^(-2)] - 
    (I/3)*(-107*I + 135*Pi)*RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    12*(1 - (3*I)*Pi)*RATIO[x] + ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((86 + (333*I)*Pi)/9 - I*(-15*I + 23*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/6)*(319*I + 900*Pi)*RATIO[x^(-2)] - ((11*I)/18)*(-97*I + 270*Pi)*
       RATIO[x^(-1)] + ((29*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1409 - (1314*I)*Pi)*RATIO[x])/9 + (I/3)*(301*I + 480*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-1 - 11*RATIO[x^(-2)] + 
        10*RATIO[x^(-1)] - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-55*I + 36*Pi) - ((8*I)/3)*(-I + 12*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-76*I + 81*Pi)*RATIO[x^(-1)] + 
        ((2*I)/9)*(79*I + 162*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(24 + (25*I)*Pi - 
    (I/3)*(-107*I + 135*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (2*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (((4*I)/3)*(4*I + 39*Pi))/
     (-1 + RATIO[x])^2 + (2*(37 - (96*I)*Pi)*RATIO[x])/3 + 
    ((5*I)/3)*(11*I + 30*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((592 + (459*I)*Pi)/9 - ((11*I)/18)*(-97*I + 270*Pi)*
       RATIO[(1 - x)^(-1)] + (29*I)*Pi*RATIO[x^(-2)] - 
      I*(-15*I + 23*Pi)*RATIO[x^(-1)] + ((I/6)*(319*I + 900*Pi))/
       (-1 + RATIO[x])^2 + ((397 - (1566*I)*Pi)*RATIO[x])/9 + 
      (I/3)*(301*I + 480*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 + 10*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*(((-4*I)/9)*(-46*I + 9*Pi) + ((4*I)/9)*(-76*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(-I + 12*Pi))/(-1 + RATIO[x])^2 + 
        ((2*I)/9)*(5*I + 126*Pi)*RATIO[x] + (4*(7 - (24*I)*Pi)*RATIO[x^2])/
         3) + ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*(((-8*I)/3)*(-7*I + 6*Pi) + I*(-86*I + 11*Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-35*I + 3*Pi)*RATIO[x^(-2)] - 
    (I/3)*(85*I + 9*Pi)*RATIO[x^(-1)] - ((10*I)*Pi)/(-1 + RATIO[x])^2 + 
    I*(69*I + 56*Pi)*RATIO[x] + (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((-I/6)*(-241*I + 156*Pi) + (I/3)*(-694*I + 27*Pi)*
       RATIO[(1 - x)^(-1)] - (I/3)*(-235*I + 27*Pi)*RATIO[x^(-2)] - 
      (I/3)*(236*I + 45*Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((2*I)/3)*(202*I + 261*Pi)*RATIO[x] + (8*(17 - (60*I)*Pi)*RATIO[x^2])/
       3) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 - 11*RATIO[x^(-2)] + 10*RATIO[x^(-1)] - 
        14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(16 - (184*RATIO[(1 - x)^(-1)])/3 + 2*RATIO[x^(-2)] - 
        (2*RATIO[x^(-1)])/3 + (2*(43 - (42*I)*Pi)*RATIO[x])/3 + 
        ((16*I)/3)*(I + 6*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, x]*((-I)*(-73*I + 2*Pi) - (I/3)*(85*I + 9*Pi)*
     RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-2)] + 
    I*(-86*I + 11*Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-35*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (7*(17 + (12*I)*Pi)*RATIO[x])/3 + 
    (2*(22 - (63*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((-I/2)*(-259*I + 24*Pi) - (I/3)*(236*I + 45*Pi)*
       RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
      (I/3)*(-694*I + 27*Pi)*RATIO[x^(-1)] - ((I/3)*(-235*I + 27*Pi))/
       (-1 + RATIO[x])^2 + 2*(22 + (73*I)*Pi)*RATIO[x] + 
      (8*(17 - (60*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-1 + 10*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((2*(59 + (6*I)*Pi))/3 - (2*RATIO[(1 - x)^(-1)])/3 - 
        (184*RATIO[x^(-1)])/3 + 2/(-1 + RATIO[x])^2 - (18*I)*(-I + 2*Pi)*
         RATIO[x] + ((16*I)/3)*(I + 6*Pi)*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((I/3)*(151*I + 39*Pi) + (4*I)*(-7*I + Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*(-38*I + 3*Pi)*RATIO[x^(-1)] + ((85 - (156*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-15 - 33*RATIO[x^(-2)] + 30*RATIO[x^(-1)] + 42*RATIO[x] - 
        42*RATIO[x^2]) - 6*RATIO[x^2]) + 2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((I/2)*(207*I + 14*Pi) - (I/6)*(917*I + 150*Pi)*RATIO[x^(-2)] + 
      (I/3)*(61*I + 126*Pi)*RATIO[x^(-1)] - (2*I)*(-19*I + 73*Pi)*RATIO[x] + 
      (2*(233 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(24 - (28*RATIO[x^(-2)])/3 - (50*RATIO[x^(-1)])/3 + 
        (2*I)*(5*I + 14*Pi)*RATIO[x] - ((8*I)/3)*(-5*I + 12*Pi)*RATIO[x^2]) + 
      (-1352/15 - (144*RATIO[x^(-2)])/5 + (526*RATIO[x^(-1)])/5 + 
        (2*(263 - (240*I)*Pi)*RATIO[x])/5 + ((16*I)/5)*(9*I + 35*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, x]*
   ((-I)*Pi + ((2*I)/3)*(-38*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)*(-7*I + Pi))/(-1 + RATIO[x])^2 - (I/3)*(-217*I + 72*Pi)*RATIO[x] + 
    Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 6/(-1 + RATIO[x])^2 + 6*RATIO[x] + 
      Nc^2*(-15 + 30*RATIO[(1 - x)^(-1)] - 33/(-1 + RATIO[x])^2 + 
        42*RATIO[x] - 42*RATIO[x^2]) - 6*RATIO[x^2]) + 
    2*(11 + (19*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((83 - (42*I)*Pi)/6 + (I/3)*(61*I + 126*Pi)*RATIO[(1 - x)^(-1)] - 
      ((I/6)*(917*I + 150*Pi))/(-1 + RATIO[x])^2 - 
      ((2*I)/3)*(-409*I + 177*Pi)*RATIO[x] + 
      (2*(233 + (198*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*((2*(1 - (6*I)*Pi))/3 - (50*RATIO[(1 - x)^(-1)])/3 - 
        28/(3*(-1 + RATIO[x])^2) + (2*(55 + (54*I)*Pi)*RATIO[x])/3 - 
        ((8*I)/3)*(-5*I + 12*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1166 + (396*I)*Pi + 267*Pi^2)/36 - 
    ((4 - (145*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-8 + (98*I)*Pi - 11*Pi^2)*RATIO[x^(-1)])/6 + 
    (2*((-8*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((562 + (930*I)*Pi + 189*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 21*RATIO[x] - 21*RATIO[x^2]) - 
      3*RATIO[x^2]) + ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-856 + (845*I)*Pi + 87*Pi^2)/18 - 
      ((1017 - (2827*I)*Pi - 72*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (5*((-47*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-339 + (292*I)*Pi - 44*Pi^2)*RATIO[x^(-1)])/6 + 
      (11*((-29*I)*Pi + 6*Pi^2))/(6*(-1 + RATIO[x])^2) - 
      ((5203 + (2554*I)*Pi + 741*Pi^2)*RATIO[x])/18 + 
      ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((4*(16 - (3*I)*Pi))/3 + 
        (5*I)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (5*I)*(3*I + 2*Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + 
        (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(157 - (26*I)*Pi + 3*Pi^2))/9 - (4*(12 + (62*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*I)*Pi*RATIO[x^(-2)] - 
        ((2*I)/3)*(-8*I + Pi)*RATIO[x^(-1)] - (((8*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((251 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1166 - (1332*I)*Pi + 183*Pi^2)/36 - 
    ((8 - (98*I)*Pi + 11*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
    (2*((-8*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-4 + (145*I)*Pi - 26*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((562 - (798*I)*Pi + 105*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 21*RATIO[x] - 21*RATIO[x^2]) - 
      3*RATIO[x^2]) + ((562 + (66*I)*Pi + 147*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-856 - (1775*I)*Pi + 45*Pi^2)/18 - 
      ((339 - (292*I)*Pi + 44*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
      (11*((-29*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-1017 + (2827*I)*Pi + 72*Pi^2)*RATIO[x^(-1)])/18 + 
      (5*((-47*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((5203 - (2686*I)*Pi + 657*Pi^2)*RATIO[x])/18 + 
      ((5203 - (66*I)*Pi + 699*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + (28*RATIO[x])/3 - (28*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((4*(16 - (3*I)*Pi))/3 + 
        (5*I)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (5*I)*(3*I + 2*Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x] + (14*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(157 + (116*I)*Pi))/9 - ((2*I)/3)*(-8*I + Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (62*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((251 - (236*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((1013 - (420*I)*Pi + 15*Pi^2)/18 - 
    (10*I)*Pi*RATIO[(1 - x)^(-1)] + ((-607 + (276*I)*Pi + 171*Pi^2)*
      RATIO[x^(-2)])/18 + ((395 - (63*I)*Pi - 138*Pi^2)*RATIO[x^(-1)])/9 + 
    ((556 + (786*I)*Pi + 153*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((3661 - (3034*I)*Pi - 393*Pi^2)/36 - 
      (15*I)*Pi*RATIO[(1 - x)^(-1)] + ((-8099 + (2136*I)*Pi + 1557*Pi^2)*
        RATIO[x^(-2)])/36 + ((5408 - (1313*I)*Pi - 627*Pi^2)*RATIO[x^(-1)])/
       18 + ((6697 + (2554*I)*Pi + 489*Pi^2)*RATIO[x])/18 - 
      ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(19/2 + (33*RATIO[x^(-2)])/2 - 15*RATIO[x^(-1)] - 
        21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((4*I)/9)*(121*I + 34*Pi) + ((179 - (42*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-205 + (94*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/9 - 
        ((287 + (332*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((29 + (9*I)*Pi)/3 - ((11*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((10*I)/3)*(-2*I + 3*Pi)*RATIO[x^(-1)] + (14*(5 - (3*I)*Pi)*RATIO[x])/
         3 + ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(10/3 + (22*RATIO[x^(-2)])/3 - 
          (20*RATIO[x^(-1)])/3 - (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((1007 + (300*I)*Pi + 57*Pi^2)/18 - 
    ((-395 + (63*I)*Pi + 138*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (10*I)*Pi*RATIO[x^(-1)] + (-607 + (276*I)*Pi + 171*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((568 - (654*I)*Pi + 69*Pi^2)*RATIO[x])/18 - 
    ((562 + (66*I)*Pi + 111*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((6649 + (2206*I)*Pi - 309*Pi^2)/36 - 
      ((-5408 + (1313*I)*Pi + 627*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (15*I)*Pi*RATIO[x^(-1)] + (-8099 + (2136*I)*Pi + 1557*Pi^2)/
       (36*(-1 + RATIO[x])^2) + ((3709 - (2686*I)*Pi + 405*Pi^2)*RATIO[x])/
       18 - ((5203 - (66*I)*Pi + 447*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(19/2 - 15*RATIO[(1 - x)^(-1)] + 
        33/(2*(-1 + RATIO[x])^2) - 21*RATIO[x] + 21*RATIO[x^2])) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-260 - (74*I)*Pi + 3*Pi^2))/9 - ((205 - (94*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (179 - (42*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((215 - (236*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((251 + (48*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((I/3)*(55*I + 9*Pi) + ((10*I)/3)*(-2*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (((11*I)/3)*(-11*I + 3*Pi))/
         (-1 + RATIO[x])^2 + (14*(17 - (3*I)*Pi)*RATIO[x])/3 + 
        ((14*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2) - 
          (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(10/3 - (20*RATIO[(1 - x)^(-1)])/3 + 22/(3*(-1 + RATIO[x])^2) - 
          (28*RATIO[x])/3 + (28*RATIO[x^2])/3)))) - 
  (I/18)*RATIO[x^(-1)]*(1075*Pi + (78*I)*Pi^2 + 207*Pi^3 - 144*Pi*Zeta[3]) + 
  ((45*I)*Pi^3 + 16*Pi^4 - 270*Zeta[3] + (690*I)*Pi*Zeta[3])/
   (15*(-1 + RATIO[x])^2) + (6840 + (21680*I)*Pi + 790*Pi^2 + (3960*I)*Pi^3 + 
    223*Pi^4 + 10080*Zeta[3] - (7560*I)*Pi*Zeta[3])/360 + 
  (RATIO[x]*(1405*Pi^2 - (555*I)*Pi^3 + 374*Pi^4 + 7290*Zeta[3] + 
     (9000*I)*Pi*Zeta[3]))/90 - 
  (RATIO[(1 - x)^(-1)]*((21500*I)*Pi - 1560*Pi^2 + (2220*I)*Pi^3 + 763*Pi^4 + 
     11520*Zeta[3] + (11160*I)*Pi*Zeta[3]))/360 - 
  (RATIO[x^2]*(2810*Pi^2 + (330*I)*Pi^3 + 867*Pi^4 + 5940*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/36)*RATIO[x^(-1)]*(13833*Pi + (2007*I)*Pi^2 + 913*Pi^3 - 
      1584*Pi*Zeta[3]) + ((755*I)*Pi^3 + 6*Pi^4 - 4530*Zeta[3] + 
      (14940*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((207495*I)*Pi - 30105*Pi^2 + (3940*I)*Pi^3 - 
       528*Pi^4 + 58530*Zeta[3] + (31320*I)*Pi*Zeta[3]))/540 - 
    (RATIO[x^2]*(26015*Pi^2 - (330*I)*Pi^3 + 2838*Pi^4 + 26220*Zeta[3] + 
       (47520*I)*Pi*Zeta[3]))/180 + (-10720 + (724760*I)*Pi - 32740*Pi^2 + 
      (51340*I)*Pi^3 - 6537*Pi^4 + 46920*Zeta[3] - (101520*I)*Pi*Zeta[3])/
     2160 + (RATIO[x]*(78045*Pi^2 - (14090*I)*Pi^3 + 8157*Pi^4 + 
       157260*Zeta[3] + (142560*I)*Pi*Zeta[3]))/540) + 
  Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((-2*(-19 + (32*I)*Pi + 3*Pi^2))/9 + 
        (10*I)*Pi*RATIO[(1 - x)^(-1)] + (10*I)*Pi*RATIO[x^(-1)] - 
        (14*Pi^2*RATIO[x])/3 + (14*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*(-5*Pi*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 5*((11*I)*Pi + 3*Pi^2)*
       RATIO[x^(-1)] + (7*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + 
      ((7*I)/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
      (-772 + (656*I)*Pi + 318*Pi^2 + (3*I)*Pi^3 + 108*Zeta[3])/18)) + 
  Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*RATIO[x^(-1)] + 
      (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 156*Pi^4 - 
        7536*Zeta[3])/90 + (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + 
         (840*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 145*Pi^4 + 1497*Zeta[3] + 
         (2520*I)*Pi*Zeta[3]))/45 - (2*RATIO[(1 - x)^(-1)]*
        ((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 14*Pi^4 + 1878*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 
         273*Pi^4 + 558*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/9)*(381*Pi + (21*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (10870*I)*Pi - 2005*Pi^2 - (1040*I)*Pi^3 + 117*Pi^4 + 
        1560*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-1143*I)*Pi + 63*Pi^2 + 
         I*Pi^3 - 6*Pi^4 - 726*Zeta[3] - (972*I)*Pi*Zeta[3]))/27 + 
      ((-35*I)*Pi^3 - 24*Pi^4 + 210*Zeta[3] - (1440*I)*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(1255*Pi^2 + (240*I)*Pi^3 + 
         312*Pi^4 + 1320*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(3765*Pi^2 - (700*I)*Pi^3 + 987*Pi^4 + 12480*Zeta[3] + 
         (17280*I)*Pi*Zeta[3]))/270)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(607*Pi + (114*I)*Pi^2 + 207*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((-I/6)*(-104*I + 3*Pi) + ((33*I)/2)*Pi*RATIO[x^(-2)] - 
        ((15*I)/2)*(3*I + 2*Pi)*RATIO[x^(-1)] + 21*RATIO[x])) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((2*I)/9)*(52*I + 3*Pi) + ((22*I)/3)*Pi*RATIO[x^(-2)] - 
          ((10*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] + (28*RATIO[x])/3)) - 
      Pi^2*RATIO[x^2] + Nc^2*((1192 - (66*I)*Pi - 21*Pi^2)/18 - 
        (15*I)*Pi*RATIO[(1 - x)^(-1)] - (11*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (5*(-33 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        (7*(-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 7*Pi^2*RATIO[x^2])) + 
    (2168 + (1124*I)*Pi - 110*Pi^2 - (147*I)*Pi^3 - 432*Zeta[3])/36 - 
    ((2*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/6)*RATIO[(1 - x)^(-1)]*(-8*Pi - (36*I)*Pi^2 + 11*Pi^3 + 
      (66*I)*Zeta[3]) + (I/18)*RATIO[x]*(1084*I - 138*Pi + (293*I)*Pi^2 + 
      120*Pi^3 + (540*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*
     (1075*I + 634*Pi - (103*I)*Pi^2 + 183*Pi^3 - (576*I)*Zeta[3]) + 
    (RATIO[x^2]*(55*Pi^2 - (54*I)*Pi^3 + 264*Zeta[3]))/6 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + 
    Nc^2*((-I/36)*(8099*Pi + (1683*I)*Pi^2 + 1041*Pi^3)*RATIO[x^(-2)] - 
      (((29*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/108)*RATIO[x^(-1)]*(41499*I + 20406*Pi - (1192*I)*Pi^2 + 3222*Pi^3 - 
        (1080*I)*Zeta[3]) + (I/54)*RATIO[x]*(18891*I + 1710*Pi + 
        (4828*I)*Pi^2 + 1566*Pi^3 + (5616*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*((113*I)*Pi - 30*Pi^2 - (14*I)*Pi^3 + 84*Zeta[3]))/
       2 + (RATIO[x^2]*(301*Pi^2 - (188*I)*Pi^3 + 708*Zeta[3]))/6 + 
      (39326 + (12999*I)*Pi + 478*Pi^2 - (1053*I)*Pi^3 + 2808*Zeta[3])/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(179*Pi + (21*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1163 - (822*I)*Pi + 101*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        ((2*I)/3)*RATIO[x^2]*((7*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1143*I + 489*Pi - (307*I)*Pi^2 + 162*Pi^3 + 
          (216*I)*Zeta[3]) + (RATIO[x]*(1125 + (144*I)*Pi + 299*Pi^2 - 
           (162*I)*Pi^3 + 972*Zeta[3]))/27) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (2*((-2*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((22 - (3*I)*Pi)/6 - 
        ((15*I)/2)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((33*I)/2)*Pi)/(-1 + RATIO[x])^2 - 21*RATIO[x]) + 
      ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(10*I + 3*Pi) - ((10*I)/3)*(3*I + 2*Pi)*
           RATIO[(1 - x)^(-1)] + (((22*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (28*RATIO[x])/3) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((268 + (186*I)*Pi - 21*Pi^2)/18 + 
        (5*(-33 + (22*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (15*I)*Pi*RATIO[x^(-1)] - (11*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (7*(22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
        7*Pi^2*RATIO[x^2])) - (RATIO[(1 - x)^(-1)]*(1075 - (634*I)*Pi - 
       103*Pi^2 - (54*I)*Pi^3 - 1350*Zeta[3]))/18 + 
    (RATIO[x^2]*(55*Pi^2 + (42*I)*Pi^3 - 312*Zeta[3]))/6 - 
    (I/36)*(-848*Pi - (366*I)*Pi^2 + 69*Pi^3 - (900*I)*Zeta[3]) - 
    ((I/18)*(607*Pi + (114*I)*Pi^2 + 45*Pi^3 - (972*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x]*(1084 + (138*I)*Pi - 37*Pi^2 - 
       (84*I)*Pi^3 + 684*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*((((-113*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/2 + 
      (1544 + (16419*I)*Pi - 3760*Pi^2 - (207*I)*Pi^3 - 2268*Zeta[3])/108 + 
      (RATIO[x^2]*(301*Pi^2 + (104*I)*Pi^3 - 1044*Zeta[3]))/6 - 
      ((I/36)*(8099*Pi + (1683*I)*Pi^2 + 87*Pi^3 - (5724*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/108)*RATIO[(1 - x)^(-1)]*
       (41499*I + 20406*Pi - (1192*I)*Pi^2 + 486*Pi^3 - (17496*I)*Zeta[3]) + 
      (RATIO[x]*(18891 - (1710*I)*Pi - 590*Pi^2 - (810*I)*Pi^3 + 
         8640*Zeta[3]))/54) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/27)*RATIO[x]*
         (1125*I - 144*Pi + (47*I)*Pi^2 + 162*Pi^3 + (972*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-7*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/3 + 
        (2*(-19 - (339*I)*Pi + 137*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 + 
        ((179*I)*Pi - 21*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-1143 + (489*I)*Pi + 307*Pi^2 + 756*Zeta[3]))/
         27) + (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc))}


==> anc/H_gg_ga_+-++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_+-++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(e^4*Log[mu2]^4)/12 + G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - 
    (4*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620, (e^4*Log[mu2]^4)/12 + 
  G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620}


==> anc/H_gg_ga_+-++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-11*e^2*Nc*Log[mu2]^4)/4 + Nc*G[0, 0, 0, 1, 1, x]*
   ((-4*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
    (8*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, x]*
   ((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (4*e^2*RATIO[x^(-2)])/3 - 
    (4*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((208*e^2)/3 + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (308*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1727*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 230*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(148*e^2 - ((24*e + 1595*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 218*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 - 97*e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc*((158*e^2)/3 - ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((671*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (e*(120 + 5*e - (804*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*(Nc*((181*e^2)/3 + ((4*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(120 - 241*e - (804*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-1)] + (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*(-20*e^2 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((120*I)*e + (407*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (I/9)*e^2*(-479*I + 408*Pi)*
       RATIO[x] + (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*(-20*e^2 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((-120*I)*e - (407*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (I/9)*e^2*(-479*I + 624*Pi)*
       RATIO[x] + (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*((-61*e^2)/3 - (I/9)*((120*I)*e + (257*I)*e^2 + 408*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 + (408*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((2*I)/9)*e^2*(-133*I + 204*Pi)*RATIO[x] + 
      (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*((-61*e^2)/3 + (I/9)*((-120*I)*e - (257*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 - (12*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((2*I)/9)*e^2*(-133*I + 312*Pi)*RATIO[x] + 
      (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-59*e^2 + (I/3)*e*(-4*I - (143*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(3 - 20*e + (90*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-59*e^2 - (I/3)*e*(4*I + (143*I)*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(3 - 20*e + (198*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-119*e^2)/3 - ((12*e - 199*e^2 - (348*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/3)*((-I)*e - (38*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (2*(6*e + 37*e^2 - (174*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(12 - 275*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-119*e^2)/3 - ((12*e - 199*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(I*e + (38*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e + 37*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 275*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-137*e^2)/3 - (2*(6*e - 245*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((4*I)/9)*((69*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((69*I)*e - (7*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 167*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-33 + 86*e + (99*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-19*e^2)/3 - ((276*e - 163*e^2 - (312*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((2*I)/9)*((6*I)*e - (257*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e - (263*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (2*(138*e + 115*e^2 - (156*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((2*I)/9)*e*(66*I + (263*I)*e + 198*e*Pi)*
       RATIO[x] + (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((70*e^2)/3 + ((2*I)/9)*((-78*I)*e + (781*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (1151*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 629*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-95*e^2)/3 - ((156*e - 1019*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(78*e - 619*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(-156 + 1457*e + (612*I)*e*Pi)*RATIO[x])/
       9 + (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/6)*e*(146*I + (467*I)*e + 246*e*Pi) - 
      ((-504*e - 2485*e^2 + (1248*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/18 + (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(-138*e - 664*e^2 + (6*I)*e*Pi + 
         (124*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 8*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (e*(-798 - 4373*e - (864*I)*Pi + 
         (1440*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/54 + 
      (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 + 
        (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(-48*e^2 + (2*(6*e + 271*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((23*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 211*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 19*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/9)*e*(126*I + (176*I)*e + 9*e*Pi) - 
      ((-252*e - 1210*e^2 + (12*I)*e*Pi + (317*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-288*e - 1575*e^2 + (558*I)*e^2*Pi + 
         16*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((288*e + 1589*e^2 - (657*I)*e^2*Pi - 16*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(105 + 110*e - (432*I)*Pi - (1683*I)*e*Pi + 243*e*Pi^2)*RATIO[x])/
       27 + (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-86*e^2)/3 - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 301*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 307*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (7*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(70 - 557*e - (160*I)*e*Pi))/6 - 
      ((1101*e + 8158*e^2 - (1968*I)*e^2*Pi - 717*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-1443 - 6979*e - (360*I)*Pi + 
         (813*I)*e*Pi + 33*e*Pi^2)*RATIO[x])/27 - 
      (e*(-2544 - 15137*e - (720*I)*Pi + (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((76*e^2)/3 - ((4*I)/9)*((9*I)*e - (155*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (385*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 230*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(((-2*I)/9)*e*(-6*I - (521*I)*e + 6*e*Pi) - 
      (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       54 + ((-2562*e - 19319*e^2 + (4908*I)*e^2*Pi + 1434*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (e*(-1590 - 13973*e - (720*I)*Pi - 
         (1596*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-2544 - 15137*e - (720*I)*Pi + (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] - ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e^2)/3 + ((2*I)/9)*((18*I)*e - (493*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (185*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 104*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(60 + 489*e + (248*I)*e*Pi))/6 - 
      ((570*e + 2689*e^2 + (2574*I)*e^2*Pi - 978*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (1134*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-252 - 1575*e - (240*I)*Pi + 
         (604*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((62*e^2)/3 - 
        (4*(-3*e + 38*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 41*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-6 + 107*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(24 + 223*e + (27*I)*e*Pi))/3 - 
      ((-12*e - 38*e^2 - (12*I)*e*Pi + (279*I)*e^2*Pi - 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (1674*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (1755*I)*e^2*Pi + 489*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-198 - 1194*e - (120*I)*Pi - 
         (307*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((46*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 23*e^2)*RATIO[x^(-2)])/9 - 
        (2*(-6*e + 103*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (2*e*(-6 + 191*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(20 + 163*e - (12*I)*e*Pi))/2 - 
      ((570*e + 2689*e^2 + (864*I)*e*Pi - (1608*I)*e^2*Pi - 2118*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (432*I)*e*Pi + (465*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(252 + 1575*e - (288*I)*Pi - (1156*I)*e*Pi + 264*e*Pi^2)*RATIO[x])/
       18 - (e*(396 + 2265*e - (288*I)*Pi - (310*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((62*e^2)/3 - (4*(-3*e + 38*e^2 + (75*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*RATIO[x^(-1)])/3 + 
        (((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(-6 + 107*e - (150*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(24 + 223*e - (151*I)*e*Pi))/3 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (239*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (432*I)*e*Pi + 
         (735*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (432*I)*e*Pi + (687*I)*e^2*Pi + 1059*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(198 + 1194*e - (144*I)*Pi + (247*I)*e*Pi + 
         132*e*Pi^2)*RATIO[x])/9 - (e*(396 + 2265*e - (288*I)*Pi - 
         (310*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((46*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (23*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((6*I)*e - (103*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(-6 + 191*e - (150*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (156*I)*e^2*Pi + 81*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (65*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 47*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 53*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 47*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 37*e - (43*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (265*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(90 + 570*e - (6*I)*Pi - (164*I)*e*Pi + 
           37*e*Pi^2)*RATIO[x])/9 + (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/9)) + 
    ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 108*e^2*Pi^2)/18 + 
      ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - 
        (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*RATIO[x^(-1)] + 
      ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 87*e^2*Pi^2 - 
         (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((18 - 228*e - 1300*e^2 - (258*I)*e*Pi - (507*I)*e^2*Pi + 
        733*e^2*Pi^2)/18 + (I/27)*(-30*e*Pi - 184*e^2*Pi - (93*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] - (I/27)*((-102*I)*e - (928*I)*e^2 - 
        426*e*Pi - 2038*e^2*Pi - (1044*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - 
         (336*I)*e*Pi - (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + 
         (900*I)*e^2*Pi^3 - 5472*e^2*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - (1512*I)*e*Pi - 
         (7695*I)*e^2*Pi + 72*e*Pi^2 + 2595*e^2*Pi^2 + (96*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/54 + ((-198*I)*e*Pi - (1062*I)*e^2*Pi + 
        12*e*Pi^2 + 247*e^2*Pi^2 + (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (RATIO[x]*(-540 - 3420*e - 15525*e^2 + 
         (906*I)*e*Pi + (4697*I)*e^2*Pi - 186*e*Pi^2 - 268*e^2*Pi^2 - 
         (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54)) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 47*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 37*e - (6*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (158*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(90 + 570*e - (6*I)*Pi + (76*I)*e*Pi + 
           37*e*Pi^2)*RATIO[x])/9 + (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/9)) + 
    ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 69*e^2*Pi^2)/18 - 
      ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + (75*I)*e^2*Pi^2 + 
        4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((18 - 228*e - 1300*e^2 - (36*I)*e*Pi + (671*I)*e^2*Pi + 413*e^2*Pi^2)/
       18 + (((-288*I)*e*Pi - (1575*I)*e^2*Pi + 12*e*Pi^2 + 337*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-102*e - 928*e^2 + (864*I)*e*Pi + 
         (4725*I)*e^2*Pi - 36*e*Pi^2 - 1419*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - (336*I)*e*Pi - 
         (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + (1764*I)*e^2*Pi^3 - 
         10656*e^2*Zeta[3]))/108 + ((-84*I)*e*Pi - (562*I)*e^2*Pi + 
        12*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 1008*e^2*Zeta[3])/
       (27*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - 
         (870*I)*e*Pi - (4583*I)*e^2*Pi + 1800*e^2*Pi^2 - (210*I)*e^2*Pi^3 + 
         2016*e^2*Zeta[3]))/54 + (RATIO[x]*(-540 - 3420*e - 15525*e^2 - 
         (534*I)*e*Pi - (2335*I)*e^2*Pi - 186*e*Pi^2 + 1220*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-7*e^2 - (I/3)*((6*I)*e - (71*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 29*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-I/9)*e*(-78*I - (107*I)*e + 30*e*Pi) + ((8*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + (2*(-126*e - 732*e^2 - (6*I)*e*Pi + 
           (257*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-114*e - 980*e^2 - (6*I)*e*Pi + (314*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(78 + 782*e - (6*I)*Pi + (70*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x])/9 - (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/9)) + 
    ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 15*e^2*Pi^2)/9 + 
      (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi - 
         18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/18 + 
      (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 - 906*e - 5531*e^2 - (216*I)*e*Pi - (5760*I)*e^2*Pi + 
        1428*e^2*Pi^2)/108 + (RATIO[x]*(540 + 4920*e + 27359*e^2 + 
         (534*I)*e*Pi + (2575*I)*e^2*Pi + 150*e*Pi^2 + 736*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-756*I - (6108*I)*e - (32849*I)*e^2 - 1926*e*Pi - 
        10815*e^2*Pi + (282*I)*e*Pi^2 - (328*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-2)]*(-756*I - (4392*I)*e - 
        (19449*I)*e^2 - 1620*e*Pi - 9117*e^2*Pi + (282*I)*e*Pi^2 - 
        (1063*I)*e^2*Pi^2 + 408*e^2*Pi^3 + (7632*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (19*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (756*I)*e^2*Pi^3 + 
         7632*e^2*Zeta[3]))/108)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-13*e^2 - ((6*e - 41*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 53*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 65*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((e*(-102 + 257*e + (180*I)*e*Pi))/9 - 
        (2*(-96*e - 845*e^2 - (6*I)*e*Pi + (263*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (-198*e - 1203*e^2 - (12*I)*e*Pi + (370*I)*e^2*Pi + 118*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (2*e*(102 + 358*e - (6*I)*Pi - 
           (158*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 + 1734*e + 14405*e^2 + (1116*I)*e*Pi + (1860*I)*e^2*Pi + 
        66*e^2*Pi^2)/108 + (2*((6*I)*e*Pi + (46*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(540 + 1920*e + 3691*e^2 - 
         (906*I)*e*Pi - (4937*I)*e^2*Pi + 150*e*Pi^2 + 1612*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 - 
      (RATIO[(1 - x)^(-1)]*(-648 - 5298*e - 28646*e^2 + (1620*I)*e*Pi + 
         (8865*I)*e^2*Pi + 282*e*Pi^2 - 463*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 
         5112*e^2*Zeta[3]))/54 + (-1188 - 7218*e - 32337*e^2 + 
        (2376*I)*e*Pi + (13590*I)*e^2*Pi + 564*e*Pi^2 - 1784*e^2*Pi^2 + 
        (24*I)*e^2*Pi^3 + 10224*e^2*Zeta[3])/(108*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (1188*I)*e^2*Pi^3 + 
         10224*e^2*Zeta[3]))/108)) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(((-4*I)/9)*(63*e*Pi + 481*e^2*Pi - (3*I)*e*Pi^2 + (62*I)*e^2*Pi^2 + 
        14*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (444*I)*e*Pi + 
        (3886*I)*e^2*Pi + 72*e*Pi^2 - 236*e^2*Pi^2 + (157*I)*e^2*Pi^3 + 
        828*e^2*Zeta[3])/18 + (2*e*RATIO[x]*(225*Pi^2 + 1425*e*Pi^2 - 
         (15*I)*Pi^3 - (210*I)*e*Pi^3 + 76*e*Pi^4 + 1165*e*Zeta[3] + 
         (1170*I)*e*Pi*Zeta[3]))/45 - 
      (e*RATIO[x^2]*(990*Pi^2 + 6015*e*Pi^2 - (60*I)*Pi^3 - (410*I)*e*Pi^3 + 
         304*e*Pi^4 + 3400*e*Zeta[3] + (4680*I)*e*Pi*Zeta[3]))/90 + 
      (2*((425*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2550*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((4050*I)*e*Pi + (30705*I)*e^2*Pi + 180*e*Pi^2 - 
         3180*e^2*Pi^2 + (1135*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 3210*e^2*Zeta[3] + 
         (3060*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 19*e))/3 - ((-6*e + 71*e^2 + (6*I)*e*Pi - (59*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 71*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      ((-18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - 
        (9*I)*e^2*Pi^3 - 18*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + (30*I)*Pi^3 - (70*I)*e*Pi^3 + 
         2*e*Pi^4 - 180*Zeta[3] + 960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((I/27)*(-102*e*Pi - 928*e^2*Pi - (21*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] + (108 + 738*e + 2931*e^2 - (216*I)*Pi + (1158*I)*e*Pi + 
        (9329*I)*e^2*Pi - 420*e*Pi^2 - 5708*e^2*Pi^2 - (426*I)*e^2*Pi^3 - 
        3240*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(1188*Pi^2 + 6795*e*Pi^2 + 
         (192*I)*Pi^3 - (306*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 
         2676*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(1620 + 12282*e + 60881*e^2 - (1296*I)*Pi - 
         (7596*I)*e*Pi - (33624*I)*e^2*Pi + 738*e*Pi^2 + 3840*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (314*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 1728*e*Zeta[3] - 
         2004*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3]))/108 + 
      ((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 1356*e*Pi^2 + 
        8342*e^2*Pi^2 - (12*I)*e*Pi^3 + (452*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 
        1728*e*Zeta[3] + 2676*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3])/
       (108*(-1 + RATIO[x])^2) - (RATIO[x]*(-1620 - 12282*e - 60881*e^2 - 
         (240*I)*e*Pi - (896*I)*e^2*Pi + 672*e*Pi^2 + 5804*e^2*Pi^2 + 
         (192*I)*e*Pi^3 - (798*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 1728*e*Zeta[3] + 
         7356*e^2*Zeta[3] + (5616*I)*e^2*Pi*Zeta[3]))/108) + 
    Log[mu2]*(Nc*((36 + 132*e + 454*e^2 - (24*I)*e*Pi + (526*I)*e^2*Pi - 
          161*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi - (53*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (e*RATIO[x]*(270 + 2047*e - (12*I)*Pi + (2*I)*e*Pi + 6*Pi^2 - 
           99*e*Pi^2 - (26*I)*e*Pi^3 + 300*e*Zeta[3]))/9 - 
        (RATIO[(1 - x)^(-1)]*(270*e + 2047*e^2 - (216*I)*e*Pi - 
           (1266*I)*e^2*Pi - 12*e*Pi^2 + 91*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 
           300*e^2*Zeta[3]))/9 + ((-198*I)*e*Pi - (1203*I)*e^2*Pi - 
          12*e*Pi^2 + 200*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 300*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 97*e - (6*I)*e*Pi))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 65*e^2 - (6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 71*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1512 + 11544*e + 57950*e^2 - (216*I)*Pi + (1326*I)*e*Pi + 
        (11005*I)*e^2*Pi - 228*e*Pi^2 - 5923*e^2*Pi^2 + (948*I)*e^2*Pi^3 - 
        14400*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(5940*Pi^2 + 33975*e*Pi^2 - 
         (1680*I)*Pi^3 - (3090*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         22740*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 + 
      ((-12*I)*e*Pi^3 + (131*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        786*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-120*I)*e*Pi - (448*I)*e^2*Pi + 120*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (727*I)*e^2*Pi^3 - 24*e^2*Pi^4 + 144*e*Zeta[3] - 
         4542*e^2*Zeta[3] - (144*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-756 - 5772*e - 28975*e^2 + (756*I)*Pi + 
         (4392*I)*e*Pi + (19449*I)*e^2*Pi - 414*e*Pi^2 - 2370*e^2*Pi^2 + 
         (150*I)*e*Pi^3 - (782*I)*e^2*Pi^3 - 87*e^2*Pi^4 + 6012*e^2*Zeta[3] - 
         (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-2)]*((-756*I)*Pi - (4392*I)*e*Pi - (19449*I)*e^2*Pi + 
         786*e*Pi^2 + 4576*e^2*Pi^2 - (150*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 
         87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(8100 + 61410*e + 304405*e^2 + (1200*I)*e*Pi + 
         (4480*I)*e^2*Pi + 6360*e*Pi^2 + 30425*e^2*Pi^2 - (1680*I)*e*Pi^3 + 
         (180*I)*e^2*Pi^3 + 1784*e^2*Pi^4 + 7200*e*Zeta[3] - 
         22800*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 600*e + 4056*e^2 - (48*I)*e*Pi + (506*I)*e^2*Pi - 
          97*e^2*Pi^2)/18 - ((4*I)/9)*(63*e*Pi + 366*e^2*Pi - (3*I)*e*Pi^2 + 
          (59*I)*e^2*Pi^2 + 14*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((2*I)/9)*((126*I)*e + (962*I)*e^2 + 126*e*Pi + 732*e^2*Pi - 
          (6*I)*e*Pi^2 + (53*I)*e^2*Pi^2 + 28*e^2*Pi^3)*RATIO[x^(-1)] + 
        (e*RATIO[x]*(-270 - 2047*e + (12*I)*Pi - (2*I)*e*Pi + 6*Pi^2 - 
           199*e*Pi^2 + (62*I)*e*Pi^3 - 228*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - I*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-756*I)*Pi - (5772*I)*e*Pi - (28975*I)*e^2*Pi + 
       858*e*Pi^2 + 6700*e^2*Pi^2 - (150*I)*e*Pi^3 + (296*I)*e^2*Pi^3 + 
       87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((6480*I)*Pi + (49128*I)*e*Pi + (243524*I)*e^2*Pi + 432*Pi^2 - 
      4128*e*Pi^2 - 40908*e^2*Pi^2 + (1632*I)*e*Pi^3 - (6116*I)*e^2*Pi^3 - 
      995*e^2*Pi^4 + 9936*e*Zeta[3] + 57120*e^2*Zeta[3] + 
      (5184*I)*e^2*Pi*Zeta[3])/432 + 
    (RATIO[x]*(2700*Pi^2 + 17100*e*Pi^2 + 77625*e^2*Pi^2 - (2130*I)*e*Pi^3 - 
       (11765*I)*e^2*Pi^3 + 912*e*Pi^4 + 2608*e^2*Pi^4 + (792*I)*e^2*Pi^5 + 
       13980*e*Zeta[3] + 73840*e^2*Zeta[3] + (14400*I)*e*Pi*Zeta[3] - 
       (11640*I)*e^2*Pi*Zeta[3] - 5100*e^2*Pi^2*Zeta[3] - 61200*e^2*Zeta[5]))/
     540 + ((2550*I)*e*Pi^3 + (13120*I)*e^2*Pi^3 - 18*e*Pi^4 - 
      3441*e^2*Pi^4 - (342*I)*e^2*Pi^5 - 15300*e*Zeta[3] - 
      78720*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - (9630*I)*e^2*Pi*Zeta[3] - 
      5310*e^2*Pi^2*Zeta[3] + 91800*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) + 
    (RATIO[x^2]*(-5940*Pi^2 - 36090*e*Pi^2 - 161685*e^2*Pi^2 + 
       (1680*I)*e*Pi^3 + (11240*I)*e^2*Pi^3 - 1824*e*Pi^4 - 2578*e^2*Pi^4 - 
       (1584*I)*e^2*Pi^5 - 20400*e*Zeta[3] - 104960*e^2*Zeta[3] - 
       (28800*I)*e*Pi*Zeta[3] - (1200*I)*e^2*Pi*Zeta[3] + 
       10200*e^2*Pi^2*Zeta[3] + 122400*e^2*Zeta[5]))/1080 - 
    (RATIO[(1 - x)^(-1)]*((48600*I)*Pi + (368460*I)*e*Pi + 
       (1826430*I)*e^2*Pi - 45000*e*Pi^2 - 355020*e^2*Pi^2 + 
       (12540*I)*e*Pi^3 - (6740*I)*e^2*Pi^3 - 72*e*Pi^4 - 16065*e^2*Pi^4 - 
       (1368*I)*e^2*Pi^5 - 38520*e*Zeta[3] - 186720*e^2*Zeta[3] + 
       (34560*I)*e*Pi*Zeta[3] - (60120*I)*e^2*Pi*Zeta[3] - 
       21240*e^2*Pi^2*Zeta[3] + 367200*e^2*Zeta[5]))/3240), 
 (-11*e^2*Nc*Log[mu2]^4)/4 + Nc*G[0, 0, 0, 1, 1, x]*
   ((-4*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
    (8*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, x]*
   ((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (4*e^2*RATIO[x^(-2)])/3 - 
    (4*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((208*e^2)/3 + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (308*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1727*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 230*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(148*e^2 - ((24*e + 1595*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 218*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 - 97*e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc*((158*e^2)/3 - ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((671*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (e*(120 + 5*e - (804*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*(Nc*((181*e^2)/3 + ((4*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(120 - 241*e - (804*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-1)] + (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*(-20*e^2 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((120*I)*e + (407*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (I/9)*e^2*(-479*I + 408*Pi)*
       RATIO[x] + (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*(-20*e^2 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((-120*I)*e - (407*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (I/9)*e^2*(-479*I + 624*Pi)*
       RATIO[x] + (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*((-61*e^2)/3 - (I/9)*((120*I)*e + (257*I)*e^2 + 408*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 + (408*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((2*I)/9)*e^2*(-133*I + 204*Pi)*RATIO[x] + 
      (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*((-61*e^2)/3 + (I/9)*((-120*I)*e - (257*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (-120*e + 7*e^2 - (12*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      ((2*I)/9)*e^2*(-133*I + 312*Pi)*RATIO[x] + 
      (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-59*e^2 + (I/3)*e*(-4*I - (143*I)*e + 4*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 87*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(3 - 20*e + (90*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-59*e^2 - (I/3)*e*(4*I + (143*I)*e + 28*e*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/9)*((3*I)*e - (4*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((3*I)*e - (73*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(3 - 20*e + (198*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-119*e^2)/3 - ((12*e - 199*e^2 - (348*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/3)*((-I)*e - (38*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (2*(6*e + 37*e^2 - (174*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(12 - 275*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-119*e^2)/3 - ((12*e - 199*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 + ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(I*e + (38*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e + 37*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(12 - 275*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-137*e^2)/3 - (2*(6*e - 245*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((4*I)/9)*((69*I)*e + (89*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((69*I)*e - (7*I)*e^2 + 78*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 167*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-33 + 86*e + (99*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-19*e^2)/3 - ((276*e - 163*e^2 - (312*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - ((2*I)/9)*((6*I)*e - (257*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e - (263*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] + (2*(138*e + 115*e^2 - (156*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((2*I)/9)*e*(66*I + (263*I)*e + 198*e*Pi)*
       RATIO[x] + (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((70*e^2)/3 + ((2*I)/9)*((-78*I)*e + (781*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (1151*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 629*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-95*e^2)/3 - ((156*e - 1019*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(78*e - 619*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(-156 + 1457*e + (612*I)*e*Pi)*RATIO[x])/
       9 + (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/6)*e*(146*I + (467*I)*e + 246*e*Pi) - 
      ((-504*e - 2485*e^2 + (1248*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/18 + (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(-138*e - 664*e^2 + (6*I)*e*Pi + 
         (124*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 8*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) - (e*(-798 - 4373*e - (864*I)*Pi + 
         (1440*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/54 + 
      (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 + 
        (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*(-48*e^2 + (2*(6*e + 271*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((23*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 211*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 19*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/9)*e*(126*I + (176*I)*e + 9*e*Pi) - 
      ((-252*e - 1210*e^2 + (12*I)*e*Pi + (317*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-288*e - 1575*e^2 + (558*I)*e^2*Pi + 
         16*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((288*e + 1589*e^2 - (657*I)*e^2*Pi - 16*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(105 + 110*e - (432*I)*Pi - (1683*I)*e*Pi + 243*e*Pi^2)*RATIO[x])/
       27 + (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-86*e^2)/3 - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 301*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 307*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (7*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(70 - 557*e - (160*I)*e*Pi))/6 - 
      ((1101*e + 8158*e^2 - (1968*I)*e^2*Pi - 717*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-1443 - 6979*e - (360*I)*Pi + 
         (813*I)*e*Pi + 33*e*Pi^2)*RATIO[x])/27 - 
      (e*(-2544 - 15137*e - (720*I)*Pi + (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((76*e^2)/3 - ((4*I)/9)*((9*I)*e - (155*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (385*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 230*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*(((-2*I)/9)*e*(-6*I - (521*I)*e + 6*e*Pi) - 
      (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       54 + ((-2562*e - 19319*e^2 + (4908*I)*e^2*Pi + 1434*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (e*(-1590 - 13973*e - (720*I)*Pi - 
         (1596*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-2544 - 15137*e - (720*I)*Pi + (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] - ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-14*e^2)/3 + ((2*I)/9)*((18*I)*e - (493*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (185*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 104*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(60 + 489*e + (248*I)*e*Pi))/6 - 
      ((570*e + 2689*e^2 + (2574*I)*e^2*Pi - 978*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (1134*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-252 - 1575*e - (240*I)*Pi + 
         (604*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((62*e^2)/3 - 
        (4*(-3*e + 38*e^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 41*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-6 + 107*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(24 + 223*e + (27*I)*e*Pi))/3 - 
      ((-12*e - 38*e^2 - (12*I)*e*Pi + (279*I)*e^2*Pi - 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (1674*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (1755*I)*e^2*Pi + 489*e^2*Pi^2)*RATIO[x^(-1)])/
       27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-198 - 1194*e - (120*I)*Pi - 
         (307*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((46*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 23*e^2)*RATIO[x^(-2)])/9 - 
        (2*(-6*e + 103*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (2*e*(-6 + 191*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(20 + 163*e - (12*I)*e*Pi))/2 - 
      ((570*e + 2689*e^2 + (864*I)*e*Pi - (1608*I)*e^2*Pi - 2118*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-84*e - 562*e^2 + (432*I)*e*Pi + (465*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(252 + 1575*e - (288*I)*Pi - (1156*I)*e*Pi + 264*e*Pi^2)*RATIO[x])/
       18 - (e*(396 + 2265*e - (288*I)*Pi - (310*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((62*e^2)/3 - (4*(-3*e + 38*e^2 + (75*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 + (8*e^2*RATIO[x^(-1)])/3 + 
        (((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(-6 + 107*e - (150*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(24 + 223*e - (151*I)*e*Pi))/3 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (239*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-30*e - 184*e^2 + (432*I)*e*Pi + 
         (735*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-366*e - 1628*e^2 - (432*I)*e*Pi + (687*I)*e^2*Pi + 1059*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(198 + 1194*e - (144*I)*Pi + (247*I)*e*Pi + 
         132*e*Pi^2)*RATIO[x])/9 - (e*(396 + 2265*e - (288*I)*Pi - 
         (310*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((46*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (23*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/9)*((6*I)*e - (103*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(-6 + 191*e - (150*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (156*I)*e^2*Pi + 81*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (65*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 47*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 53*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 47*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 37*e - (43*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (265*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(90 + 570*e - (6*I)*Pi - (164*I)*e*Pi + 
           37*e*Pi^2)*RATIO[x])/9 + (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/9)) + 
    ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 108*e^2*Pi^2)/18 + 
      ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - 
        (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*RATIO[x^(-1)] + 
      ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 87*e^2*Pi^2 - 
         (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((18 - 228*e - 1300*e^2 - (258*I)*e*Pi - (507*I)*e^2*Pi + 
        733*e^2*Pi^2)/18 + (I/27)*(-30*e*Pi - 184*e^2*Pi - (93*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] - (I/27)*((-102*I)*e - (928*I)*e^2 - 
        426*e*Pi - 2038*e^2*Pi - (1044*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - 
         (336*I)*e*Pi - (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + 
         (900*I)*e^2*Pi^3 - 5472*e^2*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - (1512*I)*e*Pi - 
         (7695*I)*e^2*Pi + 72*e*Pi^2 + 2595*e^2*Pi^2 + (96*I)*e^2*Pi^3 - 
         576*e^2*Zeta[3]))/54 + ((-198*I)*e*Pi - (1062*I)*e^2*Pi + 
        12*e*Pi^2 + 247*e^2*Pi^2 + (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (RATIO[x]*(-540 - 3420*e - 15525*e^2 + 
         (906*I)*e*Pi + (4697*I)*e^2*Pi - 186*e*Pi^2 - 268*e^2*Pi^2 - 
         (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54)) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(2*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 47*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(3 - 37*e - (6*I)*e*Pi))/3 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (158*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(90 + 570*e - (6*I)*Pi + (76*I)*e*Pi + 
           37*e*Pi^2)*RATIO[x])/9 + (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/9)) + 
    ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 69*e^2*Pi^2)/18 - 
      ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + (75*I)*e^2*Pi^2 + 
        4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((18 - 228*e - 1300*e^2 - (36*I)*e*Pi + (671*I)*e^2*Pi + 413*e^2*Pi^2)/
       18 + (((-288*I)*e*Pi - (1575*I)*e^2*Pi + 12*e*Pi^2 + 337*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-102*e - 928*e^2 + (864*I)*e*Pi + 
         (4725*I)*e^2*Pi - 36*e*Pi^2 - 1419*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - (336*I)*e*Pi - 
         (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + (1764*I)*e^2*Pi^3 - 
         10656*e^2*Zeta[3]))/108 + ((-84*I)*e*Pi - (562*I)*e^2*Pi + 
        12*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 1008*e^2*Zeta[3])/
       (27*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-120*e - 448*e^2 - 
         (870*I)*e*Pi - (4583*I)*e^2*Pi + 1800*e^2*Pi^2 - (210*I)*e^2*Pi^3 + 
         2016*e^2*Zeta[3]))/54 + (RATIO[x]*(-540 - 3420*e - 15525*e^2 - 
         (534*I)*e*Pi - (2335*I)*e^2*Pi - 186*e*Pi^2 + 1220*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-7*e^2 - (I/3)*((6*I)*e - (71*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 29*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((-I/9)*e*(-78*I - (107*I)*e + 30*e*Pi) + ((8*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + (2*(-126*e - 732*e^2 - (6*I)*e*Pi + 
           (257*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-114*e - 980*e^2 - (6*I)*e*Pi + (314*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*e*(78 + 782*e - (6*I)*Pi + (70*I)*e*Pi + 
           19*e*Pi^2)*RATIO[x])/9 - (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/9)) + 
    ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 15*e^2*Pi^2)/9 + 
      (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi - 
         18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/18 + 
      (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 - 906*e - 5531*e^2 - (216*I)*e*Pi - (5760*I)*e^2*Pi + 
        1428*e^2*Pi^2)/108 + (RATIO[x]*(540 + 4920*e + 27359*e^2 + 
         (534*I)*e*Pi + (2575*I)*e^2*Pi + 150*e*Pi^2 + 736*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-756*I - (6108*I)*e - (32849*I)*e^2 - 1926*e*Pi - 
        10815*e^2*Pi + (282*I)*e*Pi^2 - (328*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-2)]*(-756*I - (4392*I)*e - 
        (19449*I)*e^2 - 1620*e*Pi - 9117*e^2*Pi + (282*I)*e*Pi^2 - 
        (1063*I)*e^2*Pi^2 + 408*e^2*Pi^3 + (7632*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (19*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (756*I)*e^2*Pi^3 + 
         7632*e^2*Zeta[3]))/108)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-13*e^2 - ((6*e - 41*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 53*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 65*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((e*(-102 + 257*e + (180*I)*e*Pi))/9 - 
        (2*(-96*e - 845*e^2 - (6*I)*e*Pi + (263*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (-198*e - 1203*e^2 - (12*I)*e*Pi + (370*I)*e^2*Pi + 118*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (2*e*(102 + 358*e - (6*I)*Pi - 
           (158*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-540 + 1734*e + 14405*e^2 + (1116*I)*e*Pi + (1860*I)*e^2*Pi + 
        66*e^2*Pi^2)/108 + (2*((6*I)*e*Pi + (46*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(540 + 1920*e + 3691*e^2 - 
         (906*I)*e*Pi - (4937*I)*e^2*Pi + 150*e*Pi^2 + 1612*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 - 
      (RATIO[(1 - x)^(-1)]*(-648 - 5298*e - 28646*e^2 + (1620*I)*e*Pi + 
         (8865*I)*e^2*Pi + 282*e*Pi^2 - 463*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 
         5112*e^2*Zeta[3]))/54 + (-1188 - 7218*e - 32337*e^2 + 
        (2376*I)*e*Pi + (13590*I)*e^2*Pi + 564*e*Pi^2 - 1784*e^2*Pi^2 + 
        (24*I)*e^2*Pi^3 + 10224*e^2*Zeta[3])/(108*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (1188*I)*e^2*Pi^3 + 
         10224*e^2*Zeta[3]))/108)) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(((-4*I)/9)*(63*e*Pi + 481*e^2*Pi - (3*I)*e*Pi^2 + (62*I)*e^2*Pi^2 + 
        14*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (444*I)*e*Pi + 
        (3886*I)*e^2*Pi + 72*e*Pi^2 - 236*e^2*Pi^2 + (157*I)*e^2*Pi^3 + 
        828*e^2*Zeta[3])/18 + (2*e*RATIO[x]*(225*Pi^2 + 1425*e*Pi^2 - 
         (15*I)*Pi^3 - (210*I)*e*Pi^3 + 76*e*Pi^4 + 1165*e*Zeta[3] + 
         (1170*I)*e*Pi*Zeta[3]))/45 - 
      (e*RATIO[x^2]*(990*Pi^2 + 6015*e*Pi^2 - (60*I)*Pi^3 - (410*I)*e*Pi^3 + 
         304*e*Pi^4 + 3400*e*Zeta[3] + (4680*I)*e*Pi*Zeta[3]))/90 + 
      (2*((425*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2550*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((4050*I)*e*Pi + (30705*I)*e^2*Pi + 180*e*Pi^2 - 
         3180*e^2*Pi^2 + (1135*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 3210*e^2*Zeta[3] + 
         (3060*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 19*e))/3 - ((-6*e + 71*e^2 + (6*I)*e*Pi - (59*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 71*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      ((-18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - 
        (9*I)*e^2*Pi^3 - 18*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + (30*I)*Pi^3 - (70*I)*e*Pi^3 + 
         2*e*Pi^4 - 180*Zeta[3] + 960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((I/27)*(-102*e*Pi - 928*e^2*Pi - (21*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-1)] + (108 + 738*e + 2931*e^2 - (216*I)*Pi + (1158*I)*e*Pi + 
        (9329*I)*e^2*Pi - 420*e*Pi^2 - 5708*e^2*Pi^2 - (426*I)*e^2*Pi^3 - 
        3240*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(1188*Pi^2 + 6795*e*Pi^2 + 
         (192*I)*Pi^3 - (306*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 
         2676*e*Zeta[3] + (5616*I)*e*Pi*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(1620 + 12282*e + 60881*e^2 - (1296*I)*Pi - 
         (7596*I)*e*Pi - (33624*I)*e^2*Pi + 738*e*Pi^2 + 3840*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (314*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 1728*e*Zeta[3] - 
         2004*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3]))/108 + 
      ((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 1356*e*Pi^2 + 
        8342*e^2*Pi^2 - (12*I)*e*Pi^3 + (452*I)*e^2*Pi^3 - 172*e^2*Pi^4 - 
        1728*e*Zeta[3] + 2676*e^2*Zeta[3] + (1008*I)*e^2*Pi*Zeta[3])/
       (108*(-1 + RATIO[x])^2) - (RATIO[x]*(-1620 - 12282*e - 60881*e^2 - 
         (240*I)*e*Pi - (896*I)*e^2*Pi + 672*e*Pi^2 + 5804*e^2*Pi^2 + 
         (192*I)*e*Pi^3 - (798*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 1728*e*Zeta[3] + 
         7356*e^2*Zeta[3] + (5616*I)*e^2*Pi*Zeta[3]))/108) + 
    Log[mu2]*(Nc*((36 + 132*e + 454*e^2 - (24*I)*e*Pi + (526*I)*e^2*Pi - 
          161*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi - (53*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (e*RATIO[x]*(270 + 2047*e - (12*I)*Pi + (2*I)*e*Pi + 6*Pi^2 - 
           99*e*Pi^2 - (26*I)*e*Pi^3 + 300*e*Zeta[3]))/9 - 
        (RATIO[(1 - x)^(-1)]*(270*e + 2047*e^2 - (216*I)*e*Pi - 
           (1266*I)*e^2*Pi - 12*e*Pi^2 + 91*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 
           300*e^2*Zeta[3]))/9 + ((-198*I)*e*Pi - (1203*I)*e^2*Pi - 
          12*e*Pi^2 + 200*e^2*Pi^2 - (6*I)*e^2*Pi^3 - 300*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 97*e - (6*I)*e*Pi))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 65*e^2 - (6*I)*e*Pi + (71*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 71*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1512 + 11544*e + 57950*e^2 - (216*I)*Pi + (1326*I)*e*Pi + 
        (11005*I)*e^2*Pi - 228*e*Pi^2 - 5923*e^2*Pi^2 + (948*I)*e^2*Pi^3 - 
        14400*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(5940*Pi^2 + 33975*e*Pi^2 - 
         (1680*I)*Pi^3 - (3090*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         22740*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 + 
      ((-12*I)*e*Pi^3 + (131*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        786*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-120*I)*e*Pi - (448*I)*e^2*Pi + 120*e^2*Pi^2 - 
         (24*I)*e*Pi^3 + (727*I)*e^2*Pi^3 - 24*e^2*Pi^4 + 144*e*Zeta[3] - 
         4542*e^2*Zeta[3] - (144*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-756 - 5772*e - 28975*e^2 + (756*I)*Pi + 
         (4392*I)*e*Pi + (19449*I)*e^2*Pi - 414*e*Pi^2 - 2370*e^2*Pi^2 + 
         (150*I)*e*Pi^3 - (782*I)*e^2*Pi^3 - 87*e^2*Pi^4 + 6012*e^2*Zeta[3] - 
         (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-2)]*((-756*I)*Pi - (4392*I)*e*Pi - (19449*I)*e^2*Pi + 
         786*e*Pi^2 + 4576*e^2*Pi^2 - (150*I)*e*Pi^3 + (422*I)*e^2*Pi^3 + 
         87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(8100 + 61410*e + 304405*e^2 + (1200*I)*e*Pi + 
         (4480*I)*e^2*Pi + 6360*e*Pi^2 + 30425*e^2*Pi^2 - (1680*I)*e*Pi^3 + 
         (180*I)*e^2*Pi^3 + 1784*e^2*Pi^4 + 7200*e*Zeta[3] - 
         22800*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 600*e + 4056*e^2 - (48*I)*e*Pi + (506*I)*e^2*Pi - 
          97*e^2*Pi^2)/18 - ((4*I)/9)*(63*e*Pi + 366*e^2*Pi - (3*I)*e*Pi^2 + 
          (59*I)*e^2*Pi^2 + 14*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((2*I)/9)*((126*I)*e + (962*I)*e^2 + 126*e*Pi + 732*e^2*Pi - 
          (6*I)*e*Pi^2 + (53*I)*e^2*Pi^2 + 28*e^2*Pi^3)*RATIO[x^(-1)] + 
        (e*RATIO[x]*(-270 - 2047*e + (12*I)*Pi - (2*I)*e*Pi + 6*Pi^2 - 
           199*e*Pi^2 + (62*I)*e*Pi^3 - 228*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - I*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-756*I)*Pi - (5772*I)*e*Pi - (28975*I)*e^2*Pi + 
       858*e*Pi^2 + 6700*e^2*Pi^2 - (150*I)*e*Pi^3 + (296*I)*e^2*Pi^3 + 
       87*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((6480*I)*Pi + (49128*I)*e*Pi + (243524*I)*e^2*Pi + 432*Pi^2 - 
      4128*e*Pi^2 - 40908*e^2*Pi^2 + (1632*I)*e*Pi^3 - (6116*I)*e^2*Pi^3 - 
      995*e^2*Pi^4 + 9936*e*Zeta[3] + 57120*e^2*Zeta[3] + 
      (5184*I)*e^2*Pi*Zeta[3])/432 + 
    (RATIO[x]*(2700*Pi^2 + 17100*e*Pi^2 + 77625*e^2*Pi^2 - (2130*I)*e*Pi^3 - 
       (11765*I)*e^2*Pi^3 + 912*e*Pi^4 + 2608*e^2*Pi^4 + (792*I)*e^2*Pi^5 + 
       13980*e*Zeta[3] + 73840*e^2*Zeta[3] + (14400*I)*e*Pi*Zeta[3] - 
       (11640*I)*e^2*Pi*Zeta[3] - 5100*e^2*Pi^2*Zeta[3] - 61200*e^2*Zeta[5]))/
     540 + ((2550*I)*e*Pi^3 + (13120*I)*e^2*Pi^3 - 18*e*Pi^4 - 
      3441*e^2*Pi^4 - (342*I)*e^2*Pi^5 - 15300*e*Zeta[3] - 
      78720*e^2*Zeta[3] + (8640*I)*e*Pi*Zeta[3] - (9630*I)*e^2*Pi*Zeta[3] - 
      5310*e^2*Pi^2*Zeta[3] + 91800*e^2*Zeta[5])/(810*(-1 + RATIO[x])^2) + 
    (RATIO[x^2]*(-5940*Pi^2 - 36090*e*Pi^2 - 161685*e^2*Pi^2 + 
       (1680*I)*e*Pi^3 + (11240*I)*e^2*Pi^3 - 1824*e*Pi^4 - 2578*e^2*Pi^4 - 
       (1584*I)*e^2*Pi^5 - 20400*e*Zeta[3] - 104960*e^2*Zeta[3] - 
       (28800*I)*e*Pi*Zeta[3] - (1200*I)*e^2*Pi*Zeta[3] + 
       10200*e^2*Pi^2*Zeta[3] + 122400*e^2*Zeta[5]))/1080 - 
    (RATIO[(1 - x)^(-1)]*((48600*I)*Pi + (368460*I)*e*Pi + 
       (1826430*I)*e^2*Pi - 45000*e*Pi^2 - 355020*e^2*Pi^2 + 
       (12540*I)*e*Pi^3 - (6740*I)*e^2*Pi^3 - 72*e*Pi^4 - 16065*e^2*Pi^4 - 
       (1368*I)*e^2*Pi^5 - 38520*e*Zeta[3] - 186720*e^2*Zeta[3] + 
       (34560*I)*e*Pi*Zeta[3] - (60120*I)*e^2*Pi*Zeta[3] - 
       21240*e^2*Pi^2*Zeta[3] + 367200*e^2*Zeta[5]))/3240)}


==> anc/H_gg_ga_+-++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 - (I/18)*(1084*Pi - (3*I)*Pi^2 + 189*Pi^3)*
   RATIO[x^(-1)] + G[1, 0, 0, 1, x]*(-4 + 7*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 + 2*RATIO[x] + 
    Nc^2*(-24 + 39*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 
      14*RATIO[x^(-1)] - 29/(-1 + RATIO[x])^2 + 39*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 0, 1, 0, x]*(-4 + 7*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 + 2*RATIO[x] + 
    Nc^2*(-24 + 39*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 
      14*RATIO[x^(-1)] - 29/(-1 + RATIO[x])^2 + 39*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 0, 1, x]*(-2 + 9*RATIO[(1 - x)^(-1)] - 
    2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 10/(-1 + RATIO[x])^2 + RATIO[x] + 
    Nc^2*(-18 + 13*RATIO[(1 - x)^(-1)] - 14*RATIO[x^(-2)] + 
      14*RATIO[x^(-1)] - 11/(-1 + RATIO[x])^2 + 37*RATIO[x] - 
      45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*
   (-2 + 9*RATIO[(1 - x)^(-1)] - 2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
    10/(-1 + RATIO[x])^2 + RATIO[x] + Nc^2*(-18 + 13*RATIO[(1 - x)^(-1)] - 
      14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 11/(-1 + RATIO[x])^2 + 
      37*RATIO[x] - 45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 
      8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[1, 1, 0, 1, x]*(-13 - 38*RATIO[x^(-2)] + 52*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) - 2*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(-7 - 132*RATIO[x^(-2)] + 146*RATIO[x^(-1)] - 
      42*RATIO[x] + 25*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (-13 - 38*RATIO[x^(-2)] + 52*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) - 2*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(-7 - 132*RATIO[x^(-2)] + 146*RATIO[x^(-1)] - 
      42*RATIO[x] + 25*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (-10 + 39*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 7*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(24 + 59*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 - RATIO[x] + 
      25*RATIO[x^2])) + G[0, 0, 1, 0, x]*(-10 + 39*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 7*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(24 + 59*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 - RATIO[x] + 
      25*RATIO[x^2])) + Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + 
    (3*Pi*(-4*I + Pi))/4 + (3*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (3*I)*Pi*RATIO[x^(-1)] - (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-134 - (157*I)*Pi - 9*Pi^2)/6 + ((45*I)/2)*Pi*
       RATIO[(1 - x)^(-1)] + (21*I)*Pi*RATIO[x^(-1)] - (15*Pi^2*RATIO[x])/2 + 
      (33*Pi^2*RATIO[x^2])/4)) + G[0, 1, 0, 0, x]*
   (-13*RATIO[(1 - x)^(-1)] + 10/(-1 + RATIO[x])^2 + 39*RATIO[x] + 
    Nc^2*(15 - 33*RATIO[(1 - x)^(-1)] + 13/(-1 + RATIO[x])^2 + 109*RATIO[x] - 
      76*RATIO[x^2]) + (-2 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 + 
      20*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 46*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(3 - 12*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 + 
    32*RATIO[x] + Nc^2*(25 - 61*RATIO[(1 - x)^(-1)] + 31/(-1 + RATIO[x])^2 + 
      117*RATIO[x] - 94*RATIO[x^2]) + (-2 + 12*RATIO[x] - 26*RATIO[x^2])/
     Nc^2 - 42*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-14 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)] + 55*RATIO[x] + 
    Nc^2*(30 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 36*RATIO[x] - 
      76*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 46*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-18 + 4*RATIO[(1 - x)^(-1)] + 2*RATIO[x^(-2)] - 
    2*RATIO[x^(-1)] + 54*RATIO[x] + Nc^2*(22 + 10*RATIO[(1 - x)^(-1)] + 
      14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] + 58*RATIO[x] - 94*RATIO[x^2]) + 
    (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 42*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(24 - 6*RATIO[(1 - x)^(-1)] + 90*RATIO[x^(-2)] - 
    90*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 41*RATIO[x] + 54*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(53 - 35*RATIO[(1 - x)^(-1)] + 306*RATIO[x^(-2)] - 
      306*RATIO[x^(-1)] + 29/(-1 + RATIO[x])^2 - 113*RATIO[x] + 
      114*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(16 - 46*RATIO[(1 - x)^(-1)] + 42/(-1 + RATIO[x])^2 - 
    38*RATIO[x] + 42*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(-28 - 46*RATIO[(1 - x)^(-1)] + 96/(-1 + RATIO[x])^2 - 
      146*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(38 + 52*RATIO[x^(-2)] - 66*RATIO[x^(-1)] - 50*RATIO[x] + 
    42*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(178*RATIO[x^(-2)] - 192*RATIO[x^(-1)] - 
      44*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(37 - 83*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 86/(-1 + RATIO[x])^2 - 67*RATIO[x] + 54*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(13 - 277*RATIO[(1 - x)^(-1)] + 
      42*RATIO[x^(-2)] - 42*RATIO[x^(-1)] + 249/(-1 + RATIO[x])^2 - 
      83*RATIO[x] + 114*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((2*(50 - (27*I)*Pi))/3 + I*(10*I + 7*Pi)*
     RATIO[(1 - x)^(-1)] - (I/3)*(11*I + 6*Pi)*RATIO[x^(-2)] + 
    (I/3)*(131*I + 6*Pi)*RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    (7 + (55*I)*Pi)*RATIO[x] - ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((1787 + (54*I)*Pi)/18 + 
      (3*I)*(5*I + 13*Pi)*RATIO[(1 - x)^(-1)] - (I/3)*(-11*I + 42*Pi)*
       RATIO[x^(-2)] + (I/9)*(1277*I + 126*Pi)*RATIO[x^(-1)] - 
      ((29*I)*Pi)/(-1 + RATIO[x])^2 + (13*(101 + (90*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(-136/9 - (16*RATIO[x^(-2)])/3 + (332*RATIO[x^(-1)])/9 - 
        ((2*I)/9)*(-47*I + 126*Pi)*RATIO[x] + (2*(7 + (48*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(15 - (2*I)*Pi - 
    (I/3)*(-77*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (2*I)*Pi*RATIO[x^(-2)] + 
    (2*I)*(3*I + Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-8*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (2*(25 + (57*I)*Pi)*RATIO[x])/3 - 
    ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(148 - (27*I)*Pi))/9 - (I/18)*(-373*I + 144*Pi)*
       RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
      (14*I)*(-I + Pi)*RATIO[x^(-1)] - ((I/6)*(-319*I + 54*Pi))/
       (-1 + RATIO[x])^2 + ((223 + (2448*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 + 12*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((2*I)/9)*(91*I + 18*Pi) + (296*RATIO[(1 - x)^(-1)])/9 - 
        8/(3*(-1 + RATIO[x])^2) + (4*(7 - (81*I)*Pi)*RATIO[x])/9 + 
        (2*(7 + (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((100 + (33*I)*Pi)/3 - (2*I)*(-5*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + (I/3)*(-11*I + 150*Pi)*RATIO[x^(-2)] - 
    (I/3)*(-131*I + 108*Pi)*RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    (7 - (45*I)*Pi)*RATIO[x] + ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((1787 + (774*I)*Pi)/18 - (5*I)*(-3*I + 7*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/3)*(11*I + 480*Pi)*RATIO[x^(-2)] - (I/9)*(-1277*I + 1314*Pi)*
       RATIO[x^(-1)] + ((29*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1313 - (2970*I)*Pi)*RATIO[x])/18 + ((2*I)/3)*(89*I + 225*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-3 - 14*RATIO[x^(-2)] + 
        14*RATIO[x^(-1)] - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-8*I)/9)*(-17*I + 9*Pi) - ((16*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-83*I + 81*Pi)*RATIO[x^(-1)] + 
        ((2*I)/9)*(47*I + 162*Pi)*RATIO[x] + (2*(7 - (48*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(3*(5 + (9*I)*Pi) - 
    ((7*I)/3)*(-11*I + 18*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (6*I)*(-I + Pi)*RATIO[x^(-1)] + (((4*I)/3)*(4*I + 39*Pi))/
     (-1 + RATIO[x])^2 + (2*(25 - (93*I)*Pi)*RATIO[x])/3 + 
    ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(148 + (153*I)*Pi))/9 - (I/18)*(-373*I + 3708*Pi)*
       RATIO[(1 - x)^(-1)] + (42*I)*Pi*RATIO[x^(-2)] - 
      (14*I)*(I + 3*Pi)*RATIO[x^(-1)] + ((I/6)*(319*I + 900*Pi))/
       (-1 + RATIO[x])^2 + ((223 - (1692*I)*Pi)*RATIO[x])/18 + 
      ((2*I)/3)*(89*I + 225*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 + 12*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-91*I + 18*Pi) + ((4*I)/9)*(-74*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(-I + 12*Pi))/(-1 + RATIO[x])^2 + 
        (28*(1 + (9*I)*Pi)*RATIO[x])/9 + (2*(7 - (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*((-I/3)*(-41*I + 60*Pi) + I*(-86*I + 13*Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-44*I + 3*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*(-56*I + 3*Pi)*RATIO[x^(-1)] - ((10*I)*Pi)/(-1 + RATIO[x])^2 + 
    I*(57*I + 53*Pi)*RATIO[x] + (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((I/3)*(292*I + 3*Pi) + (I/3)*(-694*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-2)] + 
      ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-1)] - 
      ((11*I)*Pi)/(-1 + RATIO[x])^2 + (5*I)*(13*I + 17*Pi)*RATIO[x] - 
      (I/6)*(-205*I + 768*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(18 - (184*RATIO[(1 - x)^(-1)])/3 + (28*RATIO[x^(-2)])/3 - 
        (28*RATIO[x^(-1)])/3 + 4*(6 - (7*I)*Pi)*RATIO[x] + 
        (32*I)*Pi*RATIO[x^2]))) + G[1, 0, 0, x]*
   ((-I)*(-83*I + Pi) - (I/3)*(127*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
    (6*I)*Pi*RATIO[x^(-2)] + (6*I)*(-15*I + Pi)*RATIO[x^(-1)] - 
    (((2*I)/3)*(-35*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (2*(73 + (48*I)*Pi)*RATIO[x])/3 + (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*(((-2*I)/9)*(-1108*I + 9*Pi) - (2*I)*(69*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + (14*I)*Pi*RATIO[x^(-2)] - 
      ((2*I)/9)*(1373*I + 63*Pi)*RATIO[x^(-1)] - ((I/3)*(-235*I + 27*Pi))/
       (-1 + RATIO[x])^2 + ((1087 + (1314*I)*Pi)*RATIO[x])/9 - 
      (I/6)*(-205*I + 768*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 + 12*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((2*(193 + (18*I)*Pi))/9 - (10*RATIO[(1 - x)^(-1)])/3 - 
        (568*RATIO[x^(-1)])/9 + 2/(-1 + RATIO[x])^2 - 
        ((2*I)/9)*(-107*I + 162*Pi)*RATIO[x] + (32*I)*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((I/3)*(151*I + 57*Pi) + (2*I)*(-11*I + 4*Pi)*RATIO[x^(-2)] - 
    (I/3)*(85*I + 24*Pi)*RATIO[x^(-1)] + (2*(38 - (69*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-15 - 42*RATIO[x^(-2)] + 42*RATIO[x^(-1)] + 30*RATIO[x] - 
        33*RATIO[x^2]) - 6*RATIO[x^2]) + 4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-I/2)*(-207*I + 44*Pi) + ((2*I)/3)*(-233*I + 6*Pi)*RATIO[x^(-2)] - 
      (2*I)*(-19*I + 2*Pi)*RATIO[x^(-1)] - (I/3)*(-61*I + 168*Pi)*RATIO[x] + 
      ((917 + (528*I)*Pi)*RATIO[x^2])/6) + 
    Nf*(Nc*(24 - (40*RATIO[x^(-2)])/3 - 10*RATIO[x^(-1)] + 
        ((2*I)/3)*(25*I + 42*Pi)*RATIO[x] - ((4*I)/3)*(-7*I + 24*Pi)*
         RATIO[x^2]) + (-1352/15 - (144*RATIO[x^(-2)])/5 + 
        (526*RATIO[x^(-1)])/5 + (2*(263 - (240*I)*Pi)*RATIO[x])/5 + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*(13 - (I/3)*(25*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)*(-7*I + Pi))/(-1 + RATIO[x])^2 - (I/3)*(-193*I + 75*Pi)*RATIO[x] + 
    Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 6/(-1 + RATIO[x])^2 + 6*RATIO[x] + 
      Nc^2*(-15 + 36*RATIO[(1 - x)^(-1)] - 33/(-1 + RATIO[x])^2 + 
        30*RATIO[x] - 33*RATIO[x^2]) - 6*RATIO[x^2]) + 
    4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((1033 - (342*I)*Pi)/18 + ((7*I)/9)*(128*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - ((I/6)*(917*I + 150*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*(-1855*I + 1053*Pi)*RATIO[x] + ((917 + (528*I)*Pi)*RATIO[x^2])/
       6) + Nf*(Nc*(((-4*I)/9)*(-2*I + 9*Pi) - (112*RATIO[(1 - x)^(-1)])/9 - 
        28/(3*(-1 + RATIO[x])^2) + (4*(70 + (81*I)*Pi)*RATIO[x])/9 - 
        ((4*I)/3)*(-7*I + 24*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1076 + (252*I)*Pi + 303*Pi^2)/36 - 
    ((4 - (175*I)*Pi + 29*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (88*I)*Pi - 6*Pi^2)*RATIO[x^(-1)])/3 + (2*((-8*I)*Pi + 9*Pi^2))/
     (3*(-1 + RATIO[x])^2) - ((634 + (858*I)*Pi + 213*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 15*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-2299 - (1648*I)*Pi + 171*Pi^2)/36 - 
      ((1017 - (3521*I)*Pi + 72*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (14*((-32*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-95 + (448*I)*Pi - 42*Pi^2)*RATIO[x^(-1)])/3 + 
      (11*((-29*I)*Pi + 6*Pi^2))/(6*(-1 + RATIO[x])^2) - 
      ((3401 + (1607*I)*Pi + 519*Pi^2)*RATIO[x])/18 + 
      ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (20*RATIO[x])/3 - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((56 - (15*I)*Pi)/3 + 
        (3*I)*(5*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((10*I)/3)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + 
        (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 - (13*I)*Pi + 3*Pi^2))/9 - (4*(12 + (64*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(-4*I + 7*Pi)*RATIO[x^(-1)] - (((8*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((163 + (304*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1076 - (1584*I)*Pi + 213*Pi^2)/36 - 
    ((8 - (182*I)*Pi + 17*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
    (((11*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (133*I)*Pi - 26*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((634 - (870*I)*Pi + 117*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 15*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-2299 - (4618*I)*Pi + 411*Pi^2)/36 - 
      ((339 - (648*I)*Pi + 110*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      ((11*I)/3)*Pi*RATIO[x^(-2)] + ((-285 + (1343*I)*Pi - 42*Pi^2)*
        RATIO[x^(-1)])/9 + (5*((-47*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((3401 - (2827*I)*Pi + 561*Pi^2)*RATIO[x])/18 + 
      ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (20*RATIO[x])/3 - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((56 - (15*I)*Pi)/3 + 
        (3*I)*(5*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((10*I)/3)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 + (122*I)*Pi))/9 - ((2*I)/3)*(-8*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (59*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((163 - (248*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((1013 - (366*I)*Pi - 39*Pi^2)/18 - 
    (10*I)*Pi*RATIO[(1 - x)^(-1)] + ((-562 + (330*I)*Pi + 195*Pi^2)*
      RATIO[x^(-2)])/18 + ((556 - (216*I)*Pi - 279*Pi^2)*RATIO[x^(-1)])/18 + 
    ((395 + (321*I)*Pi + 96*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((3661 + (196*I)*Pi + 165*Pi^2)/36 - (15*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-5203 + (1806*I)*Pi + 957*Pi^2)*RATIO[x^(-2)])/18 + 
      ((6697 - (2818*I)*Pi - 1041*Pi^2)*RATIO[x^(-1)])/18 + 
      ((5408 + (1067*I)*Pi + 435*Pi^2)*RATIO[x])/18 - 
      ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(19/2 + 21*RATIO[x^(-2)] - 21*RATIO[x^(-1)] - 
        15*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((22*I)/9)*(22*I + 5*Pi) + ((251 - (84*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-287 + (158*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/
         9 - ((205 + (304*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((29 + (3*I)*Pi)/3 - ((14*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((14*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (10*(2 - (3*I)*Pi)*RATIO[x])/
         3 + ((11*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(10/3 + (28*RATIO[x^(-2)])/3 - 
          (28*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + (22*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((989 + (372*I)*Pi + 3*Pi^2)/18 - 
    ((-368 + (126*I)*Pi + 105*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (6*I)*Pi*RATIO[x^(-1)] + (-607 + (276*I)*Pi + 171*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((239 - (327*I)*Pi + 33*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((5807 + (2662*I)*Pi - 225*Pi^2)/36 - 
      ((-6705 + (1913*I)*Pi + 663*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (14*I)*Pi*RATIO[x^(-1)] + (-8099 + (2136*I)*Pi + 1557*Pi^2)/
       (36*(-1 + RATIO[x])^2) + ((1394 - (2287*I)*Pi + 348*Pi^2)*RATIO[x])/
       18 - ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(19/2 - 18*RATIO[(1 - x)^(-1)] + 
        33/(2*(-1 + RATIO[x])^2) - 15*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-253 - (80*I)*Pi + 3*Pi^2))/9 - ((237 - (112*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (179 - (42*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((121 - (248*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((I/3)*(49*I + 3*Pi) + (2*I)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        (((11*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        (10*(20 - (3*I)*Pi)*RATIO[x])/3 + ((11*I)/3)*(11*I + 3*Pi)*
         RATIO[x^2]) + Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 
          4/(3*(-1 + RATIO[x])^2) - (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(10/3 - 8*RATIO[(1 - x)^(-1)] + 22/(3*(-1 + RATIO[x])^2) - 
          (20*RATIO[x])/3 + (22*RATIO[x^2])/3)))) + 
  ((45*I)*Pi^3 + 16*Pi^4 - 270*Zeta[3] + (690*I)*Pi*Zeta[3])/
   (15*(-1 + RATIO[x])^2) + (3420 + (10750*I)*Pi + 170*Pi^2 + (1590*I)*Pi^3 + 
    33*Pi^4 + 4500*Zeta[3] - (4140*I)*Pi*Zeta[3])/180 + 
  (RATIO[x]*(1268*Pi^2 - (588*I)*Pi^3 + 311*Pi^4 + 4608*Zeta[3] + 
     (7344*I)*Pi*Zeta[3]))/72 - 
  (RATIO[(1 - x)^(-1)]*((21500*I)*Pi - 1560*Pi^2 + (2460*I)*Pi^3 + 733*Pi^4 + 
     10080*Zeta[3] + (9360*I)*Pi*Zeta[3]))/360 - 
  (RATIO[x^2]*(3035*Pi^2 - (480*I)*Pi^3 + 828*Pi^4 + 3240*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/54)*(18891*Pi + (2241*I)*Pi^2 + 1487*Pi^3)*RATIO[x^(-1)] + 
    (RATIO[x]*(3401*Pi^2 - (1349*I)*Pi^3 + 458*Pi^4 + 4966*Zeta[3] + 
       (7560*I)*Pi*Zeta[3]))/36 + ((755*I)*Pi^3 + 6*Pi^4 - 4530*Zeta[3] + 
      (14940*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((207495*I)*Pi - 30105*Pi^2 + (5810*I)*Pi^3 - 
       699*Pi^4 + 47310*Zeta[3] + (35640*I)*Pi*Zeta[3]))/540 + 
    (-10720 + (799100*I)*Pi - 19090*Pi^2 + (53220*I)*Pi^3 - 3423*Pi^4 + 
      183120*Zeta[3] - (43200*I)*Pi*Zeta[3])/2160 - 
    (RATIO[x^2]*(40495*Pi^2 - (9570*I)*Pi^3 + 4713*Pi^4 + 9060*Zeta[3] + 
       (87120*I)*Pi*Zeta[3]))/360) + 
  Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((38 - (70*I)*Pi - 9*Pi^2)/9 + 
        (10*I)*Pi*RATIO[(1 - x)^(-1)] + ((28*I)/3)*Pi*RATIO[x^(-1)] - 
        (10*Pi^2*RATIO[x])/3 + (11*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*(-5*Pi*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (14*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      (5*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + ((11*I)/6)*Pi^2*(11*I + 3*Pi)*
       RATIO[x^2] + (-772 + (722*I)*Pi + 369*Pi^2 - (6*I)*Pi^3 + 108*Zeta[3])/
       18)) + Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*
       RATIO[x^(-1)] + (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 
        156*Pi^4 - 7536*Zeta[3])/90 + 
      (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 
         145*Pi^4 + 1497*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[(1 - x)^(-1)]*((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 
         14*Pi^4 + 1878*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 558*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/27)*(1125*Pi + (54*I)*Pi^2 + 136*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (11050*I)*Pi - 2035*Pi^2 - (1230*I)*Pi^3 + 117*Pi^4 + 
        1140*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-1143*I)*Pi + 63*Pi^2 - 
         (7*I)*Pi^3 - 6*Pi^4 - 678*Zeta[3] - (972*I)*Pi*Zeta[3]))/27 + 
      ((-35*I)*Pi^3 - 24*Pi^4 + 210*Zeta[3] - (1440*I)*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(895*Pi^2 + (120*I)*Pi^3 + 
         312*Pi^4 + 420*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(815*Pi^2 - (320*I)*Pi^3 + 329*Pi^4 + 3100*Zeta[3] + 
         (5760*I)*Pi*Zeta[3]))/90)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(562*Pi + (33*I)*Pi^2 + 189*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((I/3)*(52*I + 3*Pi) + (21*I)*Pi*RATIO[x^(-2)] - 
        (21*I)*(I + Pi)*RATIO[x^(-1)] + (45*RATIO[x])/2)) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((4*I)/9)*(26*I + 3*Pi) + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
          ((28*I)/3)*(I + Pi)*RATIO[x^(-1)] + 10*RATIO[x])) - 
      Pi^2*RATIO[x^2] + Nc^2*((596 - (57*I)*Pi - 15*Pi^2)/9 - 
        (15*I)*Pi*RATIO[(1 - x)^(-1)] - (14*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/
         3 + 5*(-11 + (3*I)*Pi + Pi^2)*RATIO[x] - (11*Pi^2*RATIO[x^2])/2)) + 
    (2168 + (1214*I)*Pi - 164*Pi^2 - (153*I)*Pi^3 - 360*Zeta[3])/36 - 
    ((2*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/6)*RATIO[(1 - x)^(-1)]*(-8*Pi - (36*I)*Pi^2 + 13*Pi^3 + 
      (78*I)*Zeta[3]) + (I/18)*RATIO[x]*(1075*I + 24*Pi + (233*I)*Pi^2 + 
      156*Pi^3 + (450*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*
     (1084*I + 562*Pi - (160*I)*Pi^2 + 147*Pi^3 - (504*I)*Zeta[3]) + 
    (RATIO[x^2]*(23*Pi^2 - (30*I)*Pi^3 + 126*Zeta[3]))/3 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + Nc^2*((-I/18)*(5203*Pi + (495*I)*Pi^2 + 501*Pi^3)*
       RATIO[x^(-2)] - (((29*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/6)*RATIO[(1 - x)^(-1)]*(-339*Pi - (90*I)*Pi^2 + 
        74*Pi^3 + (444*I)*Zeta[3]) + (I/54)*RATIO[x^(-1)]*
       (18891*I + 15609*Pi - (2222*I)*Pi^2 + 1377*Pi^3 - (1512*I)*Zeta[3]) + 
      (I/108)*RATIO[x]*(41499*I + 6102*Pi + (4778*I)*Pi^2 + 3492*Pi^3 + 
        (7344*I)*Zeta[3]) + (RATIO[x^2]*(89*Pi^2 - (95*I)*Pi^3 + 
         303*Zeta[3]))/3 + (39326 + (11238*I)*Pi - 4223*Pi^2 - 
        (1314*I)*Pi^3 + 540*Zeta[3])/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(251*Pi + (18*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1163 - (798*I)*Pi + 131*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        (I/3)*RATIO[x^2]*((7*I)*Pi^2 + 16*Pi^3 + (96*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1125*I + 753*Pi - (310*I)*Pi^2 + 162*Pi^3 + 
          (216*I)*Zeta[3]) + (RATIO[x]*(1143 + (144*I)*Pi + 200*Pi^2 - 
           (162*I)*Pi^3 + 972*Zeta[3]))/27) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (((23*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((13 + (6*I)*Pi)/6 - ((9*I)/2)*(5*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (((33*I)/2)*Pi)/(-1 + RATIO[x])^2 - 
        (45*RATIO[x])/2) + ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(13*I + 6*Pi) - (2*I)*(5*I + 4*Pi)*
           RATIO[(1 - x)^(-1)] + (((22*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          10*RATIO[x]) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((167 + (60*I)*Pi - 15*Pi^2)/9 - 
        (55 - (44*I)*Pi - 12*Pi^2)*RATIO[(1 - x)^(-1)] - 
        (14*I)*Pi*RATIO[x^(-1)] - (11*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 5*(11 - (3*I)*Pi + Pi^2)*RATIO[x] - 
        (11*Pi^2*RATIO[x^2])/2)) - 
    (RATIO[(1 - x)^(-1)]*(1075 - (580*I)*Pi - 13*Pi^2 - (60*I)*Pi^3 - 
       1296*Zeta[3]))/18 + (RATIO[x^2]*(23*Pi^2 + (18*I)*Pi^3 - 162*Zeta[3]))/
     3 - (I/36)*(-18*I - 902*Pi - (342*I)*Pi^2 + 75*Pi^3 - (864*I)*Zeta[3]) - 
    ((I/18)*(607*Pi + (114*I)*Pi^2 + 45*Pi^3 - (972*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x]*(1075 - (24*I)*Pi + 20*Pi^2 - 
       (93*I)*Pi^3 + 648*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*(((-95*I)/3)*Pi*RATIO[x^(-1)] - 
      (RATIO[(1 - x)^(-1)]*(41499 - (28188*I)*Pi + 1286*Pi^2 - (738*I)*Pi^3 - 
         22464*Zeta[3]))/108 + (5261 + (12528*I)*Pi - 3649*Pi^2 - 
        (432*I)*Pi^3 - 6588*Zeta[3])/108 + 
      (RATIO[x^2]*(89*Pi^2 + (35*I)*Pi^3 - 477*Zeta[3]))/3 - 
      ((I/36)*(8099*Pi + (1683*I)*Pi^2 + 87*Pi^3 - (5724*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (RATIO[x]*(41499 - (6102*I)*Pi + 170*Pi^2 - 
         (1926*I)*Pi^3 + 11880*Zeta[3]))/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/27)*RATIO[x]*
         (1143*I - 144*Pi + (101*I)*Pi^2 + 162*Pi^3 + (972*I)*Zeta[3]) + 
        (2*(-28 - (315*I)*Pi + 131*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 + 
        (RATIO[x^2]*(-7*Pi^2 - (16*I)*Pi^3 + 96*Zeta[3]))/3 + 
        ((179*I)*Pi - 21*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-1143 + (585*I)*Pi + 277*Pi^2 + 756*Zeta[3]))/
         27) + (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc)), 
 ((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 - (I/18)*(1084*Pi - (3*I)*Pi^2 + 189*Pi^3)*
   RATIO[x^(-1)] + G[1, 0, 0, 1, x]*(-4 + 7*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 + 2*RATIO[x] + 
    Nc^2*(-24 + 39*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 
      14*RATIO[x^(-1)] - 29/(-1 + RATIO[x])^2 + 39*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 0, 1, 0, x]*(-4 + 7*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 + 2*RATIO[x] + 
    Nc^2*(-24 + 39*RATIO[(1 - x)^(-1)] + 14*RATIO[x^(-2)] - 
      14*RATIO[x^(-1)] - 29/(-1 + RATIO[x])^2 + 39*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 0, 1, x]*(-2 + 9*RATIO[(1 - x)^(-1)] - 
    2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 10/(-1 + RATIO[x])^2 + RATIO[x] + 
    Nc^2*(-18 + 13*RATIO[(1 - x)^(-1)] - 14*RATIO[x^(-2)] + 
      14*RATIO[x^(-1)] - 11/(-1 + RATIO[x])^2 + 37*RATIO[x] - 
      45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*
   (-2 + 9*RATIO[(1 - x)^(-1)] - 2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
    10/(-1 + RATIO[x])^2 + RATIO[x] + Nc^2*(-18 + 13*RATIO[(1 - x)^(-1)] - 
      14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 11/(-1 + RATIO[x])^2 + 
      37*RATIO[x] - 45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 
      8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[1, 1, 0, 1, x]*(-13 - 38*RATIO[x^(-2)] + 52*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) - 2*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(-7 - 132*RATIO[x^(-2)] + 146*RATIO[x^(-1)] - 
      42*RATIO[x] + 25*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (-13 - 38*RATIO[x^(-2)] + 52*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) - 2*RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(-7 - 132*RATIO[x^(-2)] + 146*RATIO[x^(-1)] - 
      42*RATIO[x] + 25*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (-10 + 39*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 7*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(24 + 59*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 - RATIO[x] + 
      25*RATIO[x^2])) + G[0, 0, 1, 0, x]*(-10 + 39*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    32/(-1 + RATIO[x])^2 + 7*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(24 + 59*RATIO[(1 - x)^(-1)] - 88/(-1 + RATIO[x])^2 - RATIO[x] + 
      25*RATIO[x^2])) + Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + 
    (3*Pi*(-4*I + Pi))/4 + (3*I)*Pi*RATIO[(1 - x)^(-1)] + 
    (3*I)*Pi*RATIO[x^(-1)] - (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-134 - (157*I)*Pi - 9*Pi^2)/6 + ((45*I)/2)*Pi*
       RATIO[(1 - x)^(-1)] + (21*I)*Pi*RATIO[x^(-1)] - (15*Pi^2*RATIO[x])/2 + 
      (33*Pi^2*RATIO[x^2])/4)) + G[0, 1, 0, 0, x]*
   (-13*RATIO[(1 - x)^(-1)] + 10/(-1 + RATIO[x])^2 + 39*RATIO[x] + 
    Nc^2*(15 - 33*RATIO[(1 - x)^(-1)] + 13/(-1 + RATIO[x])^2 + 109*RATIO[x] - 
      76*RATIO[x^2]) + (-2 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2 + 
      20*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 46*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(3 - 12*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 + 
    32*RATIO[x] + Nc^2*(25 - 61*RATIO[(1 - x)^(-1)] + 31/(-1 + RATIO[x])^2 + 
      117*RATIO[x] - 94*RATIO[x^2]) + (-2 + 12*RATIO[x] - 26*RATIO[x^2])/
     Nc^2 - 42*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-14 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)] + 55*RATIO[x] + 
    Nc^2*(30 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] + 36*RATIO[x] - 
      76*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 46*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-18 + 4*RATIO[(1 - x)^(-1)] + 2*RATIO[x^(-2)] - 
    2*RATIO[x^(-1)] + 54*RATIO[x] + Nc^2*(22 + 10*RATIO[(1 - x)^(-1)] + 
      14*RATIO[x^(-2)] - 14*RATIO[x^(-1)] + 58*RATIO[x] - 94*RATIO[x^2]) + 
    (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 42*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(24 - 6*RATIO[(1 - x)^(-1)] + 90*RATIO[x^(-2)] - 
    90*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 41*RATIO[x] + 54*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(53 - 35*RATIO[(1 - x)^(-1)] + 306*RATIO[x^(-2)] - 
      306*RATIO[x^(-1)] + 29/(-1 + RATIO[x])^2 - 113*RATIO[x] + 
      114*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(16 - 46*RATIO[(1 - x)^(-1)] + 42/(-1 + RATIO[x])^2 - 
    38*RATIO[x] + 42*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(-28 - 46*RATIO[(1 - x)^(-1)] + 96/(-1 + RATIO[x])^2 - 
      146*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(38 + 52*RATIO[x^(-2)] - 66*RATIO[x^(-1)] - 50*RATIO[x] + 
    42*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(178*RATIO[x^(-2)] - 192*RATIO[x^(-1)] - 
      44*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(37 - 83*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 86/(-1 + RATIO[x])^2 - 67*RATIO[x] + 54*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(13 - 277*RATIO[(1 - x)^(-1)] + 
      42*RATIO[x^(-2)] - 42*RATIO[x^(-1)] + 249/(-1 + RATIO[x])^2 - 
      83*RATIO[x] + 114*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((2*(50 - (27*I)*Pi))/3 + I*(10*I + 7*Pi)*
     RATIO[(1 - x)^(-1)] - (I/3)*(11*I + 6*Pi)*RATIO[x^(-2)] + 
    (I/3)*(131*I + 6*Pi)*RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    (7 + (55*I)*Pi)*RATIO[x] - ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((1787 + (54*I)*Pi)/18 + 
      (3*I)*(5*I + 13*Pi)*RATIO[(1 - x)^(-1)] - (I/3)*(-11*I + 42*Pi)*
       RATIO[x^(-2)] + (I/9)*(1277*I + 126*Pi)*RATIO[x^(-1)] - 
      ((29*I)*Pi)/(-1 + RATIO[x])^2 + (13*(101 + (90*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(-136/9 - (16*RATIO[x^(-2)])/3 + (332*RATIO[x^(-1)])/9 - 
        ((2*I)/9)*(-47*I + 126*Pi)*RATIO[x] + (2*(7 + (48*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(15 - (2*I)*Pi - 
    (I/3)*(-77*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (2*I)*Pi*RATIO[x^(-2)] + 
    (2*I)*(3*I + Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-8*I + 3*Pi))/
     (-1 + RATIO[x])^2 + (2*(25 + (57*I)*Pi)*RATIO[x])/3 - 
    ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(148 - (27*I)*Pi))/9 - (I/18)*(-373*I + 144*Pi)*
       RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
      (14*I)*(-I + Pi)*RATIO[x^(-1)] - ((I/6)*(-319*I + 54*Pi))/
       (-1 + RATIO[x])^2 + ((223 + (2448*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 + 12*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((2*I)/9)*(91*I + 18*Pi) + (296*RATIO[(1 - x)^(-1)])/9 - 
        8/(3*(-1 + RATIO[x])^2) + (4*(7 - (81*I)*Pi)*RATIO[x])/9 + 
        (2*(7 + (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((100 + (33*I)*Pi)/3 - (2*I)*(-5*I + 3*Pi)*
     RATIO[(1 - x)^(-1)] + (I/3)*(-11*I + 150*Pi)*RATIO[x^(-2)] - 
    (I/3)*(-131*I + 108*Pi)*RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    (7 - (45*I)*Pi)*RATIO[x] + ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((1787 + (774*I)*Pi)/18 - (5*I)*(-3*I + 7*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/3)*(11*I + 480*Pi)*RATIO[x^(-2)] - (I/9)*(-1277*I + 1314*Pi)*
       RATIO[x^(-1)] + ((29*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1313 - (2970*I)*Pi)*RATIO[x])/18 + ((2*I)/3)*(89*I + 225*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-3 - 14*RATIO[x^(-2)] + 
        14*RATIO[x^(-1)] - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-8*I)/9)*(-17*I + 9*Pi) - ((16*I)/3)*(-I + 6*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-83*I + 81*Pi)*RATIO[x^(-1)] + 
        ((2*I)/9)*(47*I + 162*Pi)*RATIO[x] + (2*(7 - (48*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(3*(5 + (9*I)*Pi) - 
    ((7*I)/3)*(-11*I + 18*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (6*I)*(-I + Pi)*RATIO[x^(-1)] + (((4*I)/3)*(4*I + 39*Pi))/
     (-1 + RATIO[x])^2 + (2*(25 - (93*I)*Pi)*RATIO[x])/3 + 
    ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(148 + (153*I)*Pi))/9 - (I/18)*(-373*I + 3708*Pi)*
       RATIO[(1 - x)^(-1)] + (42*I)*Pi*RATIO[x^(-2)] - 
      (14*I)*(I + 3*Pi)*RATIO[x^(-1)] + ((I/6)*(319*I + 900*Pi))/
       (-1 + RATIO[x])^2 + ((223 - (1692*I)*Pi)*RATIO[x])/18 + 
      ((2*I)/3)*(89*I + 225*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 + 12*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-2*I)/9)*(-91*I + 18*Pi) + ((4*I)/9)*(-74*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*(-I + 12*Pi))/(-1 + RATIO[x])^2 + 
        (28*(1 + (9*I)*Pi)*RATIO[x])/9 + (2*(7 - (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*((-I/3)*(-41*I + 60*Pi) + I*(-86*I + 13*Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-44*I + 3*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*(-56*I + 3*Pi)*RATIO[x^(-1)] - ((10*I)*Pi)/(-1 + RATIO[x])^2 + 
    I*(57*I + 53*Pi)*RATIO[x] + (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((I/3)*(292*I + 3*Pi) + (I/3)*(-694*I + 69*Pi)*
       RATIO[(1 - x)^(-1)] - ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-2)] + 
      ((14*I)/3)*(-32*I + 3*Pi)*RATIO[x^(-1)] - 
      ((11*I)*Pi)/(-1 + RATIO[x])^2 + (5*I)*(13*I + 17*Pi)*RATIO[x] - 
      (I/6)*(-205*I + 768*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 - 14*RATIO[x^(-2)] + 14*RATIO[x^(-1)] - 
        10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(18 - (184*RATIO[(1 - x)^(-1)])/3 + (28*RATIO[x^(-2)])/3 - 
        (28*RATIO[x^(-1)])/3 + 4*(6 - (7*I)*Pi)*RATIO[x] + 
        (32*I)*Pi*RATIO[x^2]))) + G[1, 0, 0, x]*
   ((-I)*(-83*I + Pi) - (I/3)*(127*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
    (6*I)*Pi*RATIO[x^(-2)] + (6*I)*(-15*I + Pi)*RATIO[x^(-1)] - 
    (((2*I)/3)*(-35*I + 3*Pi))/(-1 + RATIO[x])^2 + 
    (2*(73 + (48*I)*Pi)*RATIO[x])/3 + (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*(((-2*I)/9)*(-1108*I + 9*Pi) - (2*I)*(69*I + 5*Pi)*
       RATIO[(1 - x)^(-1)] + (14*I)*Pi*RATIO[x^(-2)] - 
      ((2*I)/9)*(1373*I + 63*Pi)*RATIO[x^(-1)] - ((I/3)*(-235*I + 27*Pi))/
       (-1 + RATIO[x])^2 + ((1087 + (1314*I)*Pi)*RATIO[x])/9 - 
      (I/6)*(-205*I + 768*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-3 + 12*RATIO[(1 - x)^(-1)] - 
        11/(-1 + RATIO[x])^2 - 10*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*((2*(193 + (18*I)*Pi))/9 - (10*RATIO[(1 - x)^(-1)])/3 - 
        (568*RATIO[x^(-1)])/9 + 2/(-1 + RATIO[x])^2 - 
        ((2*I)/9)*(-107*I + 162*Pi)*RATIO[x] + (32*I)*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, x]*((I/3)*(151*I + 57*Pi) + (2*I)*(-11*I + 4*Pi)*RATIO[x^(-2)] - 
    (I/3)*(85*I + 24*Pi)*RATIO[x^(-1)] + (2*(38 - (69*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-15 - 42*RATIO[x^(-2)] + 42*RATIO[x^(-1)] + 30*RATIO[x] - 
        33*RATIO[x^2]) - 6*RATIO[x^2]) + 4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-I/2)*(-207*I + 44*Pi) + ((2*I)/3)*(-233*I + 6*Pi)*RATIO[x^(-2)] - 
      (2*I)*(-19*I + 2*Pi)*RATIO[x^(-1)] - (I/3)*(-61*I + 168*Pi)*RATIO[x] + 
      ((917 + (528*I)*Pi)*RATIO[x^2])/6) + 
    Nf*(Nc*(24 - (40*RATIO[x^(-2)])/3 - 10*RATIO[x^(-1)] + 
        ((2*I)/3)*(25*I + 42*Pi)*RATIO[x] - ((4*I)/3)*(-7*I + 24*Pi)*
         RATIO[x^2]) + (-1352/15 - (144*RATIO[x^(-2)])/5 + 
        (526*RATIO[x^(-1)])/5 + (2*(263 - (240*I)*Pi)*RATIO[x])/5 + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*(13 - (I/3)*(25*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)*(-7*I + Pi))/(-1 + RATIO[x])^2 - (I/3)*(-193*I + 75*Pi)*RATIO[x] + 
    Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 6/(-1 + RATIO[x])^2 + 6*RATIO[x] + 
      Nc^2*(-15 + 36*RATIO[(1 - x)^(-1)] - 33/(-1 + RATIO[x])^2 + 
        30*RATIO[x] - 33*RATIO[x^2]) - 6*RATIO[x^2]) + 
    4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((1033 - (342*I)*Pi)/18 + ((7*I)/9)*(128*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - ((I/6)*(917*I + 150*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*(-1855*I + 1053*Pi)*RATIO[x] + ((917 + (528*I)*Pi)*RATIO[x^2])/
       6) + Nf*(Nc*(((-4*I)/9)*(-2*I + 9*Pi) - (112*RATIO[(1 - x)^(-1)])/9 - 
        28/(3*(-1 + RATIO[x])^2) + (4*(70 + (81*I)*Pi)*RATIO[x])/9 - 
        ((4*I)/3)*(-7*I + 24*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1076 + (252*I)*Pi + 303*Pi^2)/36 - 
    ((4 - (175*I)*Pi + 29*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (88*I)*Pi - 6*Pi^2)*RATIO[x^(-1)])/3 + (2*((-8*I)*Pi + 9*Pi^2))/
     (3*(-1 + RATIO[x])^2) - ((634 + (858*I)*Pi + 213*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 15*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-2299 - (1648*I)*Pi + 171*Pi^2)/36 - 
      ((1017 - (3521*I)*Pi + 72*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (14*((-32*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-95 + (448*I)*Pi - 42*Pi^2)*RATIO[x^(-1)])/3 + 
      (11*((-29*I)*Pi + 6*Pi^2))/(6*(-1 + RATIO[x])^2) - 
      ((3401 + (1607*I)*Pi + 519*Pi^2)*RATIO[x])/18 + 
      ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (20*RATIO[x])/3 - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((56 - (15*I)*Pi)/3 + 
        (3*I)*(5*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((10*I)/3)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 + 
        ((4*I)/3)*Pi*RATIO[x^(-2)] - ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + 
        (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 - (13*I)*Pi + 3*Pi^2))/9 - (4*(12 + (64*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(-4*I + 7*Pi)*RATIO[x^(-1)] - (((8*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((163 + (304*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1076 - (1584*I)*Pi + 213*Pi^2)/36 - 
    ((8 - (182*I)*Pi + 17*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
    (((11*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
    ((23 + (133*I)*Pi - 26*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((634 - (870*I)*Pi + 117*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(1/2 + 15*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-2299 - (4618*I)*Pi + 411*Pi^2)/36 - 
      ((339 - (648*I)*Pi + 110*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      ((11*I)/3)*Pi*RATIO[x^(-2)] + ((-285 + (1343*I)*Pi - 42*Pi^2)*
        RATIO[x^(-1)])/9 + (5*((-47*I)*Pi + 12*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((3401 - (2827*I)*Pi + 561*Pi^2)*RATIO[x])/18 + 
      ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-2/3 + (20*RATIO[x])/3 - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((56 - (15*I)*Pi)/3 + 
        (3*I)*(5*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (14*I)*Pi*RATIO[x^(-2)] + 
        (14*I)*(I + Pi)*RATIO[x^(-1)] - ((11*I)*Pi)/(-1 + RATIO[x])^2 + 
        ((10*I)/3)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/
         3)) + Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(161 + (122*I)*Pi))/9 - ((2*I)/3)*(-8*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (59*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((163 - (248*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((1013 - (366*I)*Pi - 39*Pi^2)/18 - 
    (10*I)*Pi*RATIO[(1 - x)^(-1)] + ((-562 + (330*I)*Pi + 195*Pi^2)*
      RATIO[x^(-2)])/18 + ((556 - (216*I)*Pi - 279*Pi^2)*RATIO[x^(-1)])/18 + 
    ((395 + (321*I)*Pi + 96*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((3661 + (196*I)*Pi + 165*Pi^2)/36 - (15*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-5203 + (1806*I)*Pi + 957*Pi^2)*RATIO[x^(-2)])/18 + 
      ((6697 - (2818*I)*Pi - 1041*Pi^2)*RATIO[x^(-1)])/18 + 
      ((5408 + (1067*I)*Pi + 435*Pi^2)*RATIO[x])/18 - 
      ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(19/2 + 21*RATIO[x^(-2)] - 21*RATIO[x^(-1)] - 
        15*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((22*I)/9)*(22*I + 5*Pi) + ((251 - (84*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-287 + (158*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/
         9 - ((205 + (304*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((29 + (3*I)*Pi)/3 - ((14*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((14*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (10*(2 - (3*I)*Pi)*RATIO[x])/
         3 + ((11*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(10/3 + (28*RATIO[x^(-2)])/3 - 
          (28*RATIO[x^(-1)])/3 - (20*RATIO[x])/3 + (22*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((989 + (372*I)*Pi + 3*Pi^2)/18 - 
    ((-368 + (126*I)*Pi + 105*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (6*I)*Pi*RATIO[x^(-1)] + (-607 + (276*I)*Pi + 171*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((239 - (327*I)*Pi + 33*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((5807 + (2662*I)*Pi - 225*Pi^2)/36 - 
      ((-6705 + (1913*I)*Pi + 663*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (14*I)*Pi*RATIO[x^(-1)] + (-8099 + (2136*I)*Pi + 1557*Pi^2)/
       (36*(-1 + RATIO[x])^2) + ((1394 - (2287*I)*Pi + 348*Pi^2)*RATIO[x])/
       18 - ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(19/2 - 18*RATIO[(1 - x)^(-1)] + 
        33/(2*(-1 + RATIO[x])^2) - 15*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-253 - (80*I)*Pi + 3*Pi^2))/9 - ((237 - (112*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (179 - (42*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((121 - (248*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((I/3)*(49*I + 3*Pi) + (2*I)*(-7*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        (((11*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        (10*(20 - (3*I)*Pi)*RATIO[x])/3 + ((11*I)/3)*(11*I + 3*Pi)*
         RATIO[x^2]) + Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 
          4/(3*(-1 + RATIO[x])^2) - (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(10/3 - 8*RATIO[(1 - x)^(-1)] + 22/(3*(-1 + RATIO[x])^2) - 
          (20*RATIO[x])/3 + (22*RATIO[x^2])/3)))) + 
  ((45*I)*Pi^3 + 16*Pi^4 - 270*Zeta[3] + (690*I)*Pi*Zeta[3])/
   (15*(-1 + RATIO[x])^2) + (3420 + (10750*I)*Pi + 170*Pi^2 + (1590*I)*Pi^3 + 
    33*Pi^4 + 4500*Zeta[3] - (4140*I)*Pi*Zeta[3])/180 + 
  (RATIO[x]*(1268*Pi^2 - (588*I)*Pi^3 + 311*Pi^4 + 4608*Zeta[3] + 
     (7344*I)*Pi*Zeta[3]))/72 - 
  (RATIO[(1 - x)^(-1)]*((21500*I)*Pi - 1560*Pi^2 + (2460*I)*Pi^3 + 733*Pi^4 + 
     10080*Zeta[3] + (9360*I)*Pi*Zeta[3]))/360 - 
  (RATIO[x^2]*(3035*Pi^2 - (480*I)*Pi^3 + 828*Pi^4 + 3240*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/54)*(18891*Pi + (2241*I)*Pi^2 + 1487*Pi^3)*RATIO[x^(-1)] + 
    (RATIO[x]*(3401*Pi^2 - (1349*I)*Pi^3 + 458*Pi^4 + 4966*Zeta[3] + 
       (7560*I)*Pi*Zeta[3]))/36 + ((755*I)*Pi^3 + 6*Pi^4 - 4530*Zeta[3] + 
      (14940*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((207495*I)*Pi - 30105*Pi^2 + (5810*I)*Pi^3 - 
       699*Pi^4 + 47310*Zeta[3] + (35640*I)*Pi*Zeta[3]))/540 + 
    (-10720 + (799100*I)*Pi - 19090*Pi^2 + (53220*I)*Pi^3 - 3423*Pi^4 + 
      183120*Zeta[3] - (43200*I)*Pi*Zeta[3])/2160 - 
    (RATIO[x^2]*(40495*Pi^2 - (9570*I)*Pi^3 + 4713*Pi^4 + 9060*Zeta[3] + 
       (87120*I)*Pi*Zeta[3]))/360) + 
  Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((38 - (70*I)*Pi - 9*Pi^2)/9 + 
        (10*I)*Pi*RATIO[(1 - x)^(-1)] + ((28*I)/3)*Pi*RATIO[x^(-1)] - 
        (10*Pi^2*RATIO[x])/3 + (11*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*(-5*Pi*(11*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (14*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      (5*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + ((11*I)/6)*Pi^2*(11*I + 3*Pi)*
       RATIO[x^2] + (-772 + (722*I)*Pi + 369*Pi^2 - (6*I)*Pi^3 + 108*Zeta[3])/
       18)) + Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*
       RATIO[x^(-1)] + (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 
        156*Pi^4 - 7536*Zeta[3])/90 + 
      (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 
         145*Pi^4 + 1497*Zeta[3] + (2520*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[(1 - x)^(-1)]*((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 
         14*Pi^4 + 1878*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 273*Pi^4 + 558*Zeta[3] + 
         (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/27)*(1125*Pi + (54*I)*Pi^2 + 136*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (11050*I)*Pi - 2035*Pi^2 - (1230*I)*Pi^3 + 117*Pi^4 + 
        1140*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-1143*I)*Pi + 63*Pi^2 - 
         (7*I)*Pi^3 - 6*Pi^4 - 678*Zeta[3] - (972*I)*Pi*Zeta[3]))/27 + 
      ((-35*I)*Pi^3 - 24*Pi^4 + 210*Zeta[3] - (1440*I)*Pi*Zeta[3])/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(895*Pi^2 + (120*I)*Pi^3 + 
         312*Pi^4 + 420*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(815*Pi^2 - (320*I)*Pi^3 + 329*Pi^4 + 3100*Zeta[3] + 
         (5760*I)*Pi*Zeta[3]))/90)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(562*Pi + (33*I)*Pi^2 + 189*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((I/3)*(52*I + 3*Pi) + (21*I)*Pi*RATIO[x^(-2)] - 
        (21*I)*(I + Pi)*RATIO[x^(-1)] + (45*RATIO[x])/2)) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((4*I)/9)*(26*I + 3*Pi) + ((28*I)/3)*Pi*RATIO[x^(-2)] - 
          ((28*I)/3)*(I + Pi)*RATIO[x^(-1)] + 10*RATIO[x])) - 
      Pi^2*RATIO[x^2] + Nc^2*((596 - (57*I)*Pi - 15*Pi^2)/9 - 
        (15*I)*Pi*RATIO[(1 - x)^(-1)] - (14*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/
         3 + 5*(-11 + (3*I)*Pi + Pi^2)*RATIO[x] - (11*Pi^2*RATIO[x^2])/2)) + 
    (2168 + (1214*I)*Pi - 164*Pi^2 - (153*I)*Pi^3 - 360*Zeta[3])/36 - 
    ((2*I)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/6)*RATIO[(1 - x)^(-1)]*(-8*Pi - (36*I)*Pi^2 + 13*Pi^3 + 
      (78*I)*Zeta[3]) + (I/18)*RATIO[x]*(1075*I + 24*Pi + (233*I)*Pi^2 + 
      156*Pi^3 + (450*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*
     (1084*I + 562*Pi - (160*I)*Pi^2 + 147*Pi^3 - (504*I)*Zeta[3]) + 
    (RATIO[x^2]*(23*Pi^2 - (30*I)*Pi^3 + 126*Zeta[3]))/3 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + Nc^2*((-I/18)*(5203*Pi + (495*I)*Pi^2 + 501*Pi^3)*
       RATIO[x^(-2)] - (((29*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/6)*RATIO[(1 - x)^(-1)]*(-339*Pi - (90*I)*Pi^2 + 
        74*Pi^3 + (444*I)*Zeta[3]) + (I/54)*RATIO[x^(-1)]*
       (18891*I + 15609*Pi - (2222*I)*Pi^2 + 1377*Pi^3 - (1512*I)*Zeta[3]) + 
      (I/108)*RATIO[x]*(41499*I + 6102*Pi + (4778*I)*Pi^2 + 3492*Pi^3 + 
        (7344*I)*Zeta[3]) + (RATIO[x^2]*(89*Pi^2 - (95*I)*Pi^3 + 
         303*Zeta[3]))/3 + (39326 + (11238*I)*Pi - 4223*Pi^2 - 
        (1314*I)*Pi^3 + 540*Zeta[3])/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(251*Pi + (18*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1163 - (798*I)*Pi + 131*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        (I/3)*RATIO[x^2]*((7*I)*Pi^2 + 16*Pi^3 + (96*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1125*I + 753*Pi - (310*I)*Pi^2 + 162*Pi^3 + 
          (216*I)*Zeta[3]) + (RATIO[x]*(1143 + (144*I)*Pi + 200*Pi^2 - 
           (162*I)*Pi^3 + 972*Zeta[3]))/27) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (((23*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((13 + (6*I)*Pi)/6 - ((9*I)/2)*(5*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (((33*I)/2)*Pi)/(-1 + RATIO[x])^2 - 
        (45*RATIO[x])/2) + ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(13*I + 6*Pi) - (2*I)*(5*I + 4*Pi)*
           RATIO[(1 - x)^(-1)] + (((22*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          10*RATIO[x]) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((167 + (60*I)*Pi - 15*Pi^2)/9 - 
        (55 - (44*I)*Pi - 12*Pi^2)*RATIO[(1 - x)^(-1)] - 
        (14*I)*Pi*RATIO[x^(-1)] - (11*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + 5*(11 - (3*I)*Pi + Pi^2)*RATIO[x] - 
        (11*Pi^2*RATIO[x^2])/2)) - 
    (RATIO[(1 - x)^(-1)]*(1075 - (580*I)*Pi - 13*Pi^2 - (60*I)*Pi^3 - 
       1296*Zeta[3]))/18 + (RATIO[x^2]*(23*Pi^2 + (18*I)*Pi^3 - 162*Zeta[3]))/
     3 - (I/36)*(-18*I - 902*Pi - (342*I)*Pi^2 + 75*Pi^3 - (864*I)*Zeta[3]) - 
    ((I/18)*(607*Pi + (114*I)*Pi^2 + 45*Pi^3 - (972*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x]*(1075 - (24*I)*Pi + 20*Pi^2 - 
       (93*I)*Pi^3 + 648*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*(((-95*I)/3)*Pi*RATIO[x^(-1)] - 
      (RATIO[(1 - x)^(-1)]*(41499 - (28188*I)*Pi + 1286*Pi^2 - (738*I)*Pi^3 - 
         22464*Zeta[3]))/108 + (5261 + (12528*I)*Pi - 3649*Pi^2 - 
        (432*I)*Pi^3 - 6588*Zeta[3])/108 + 
      (RATIO[x^2]*(89*Pi^2 + (35*I)*Pi^3 - 477*Zeta[3]))/3 - 
      ((I/36)*(8099*Pi + (1683*I)*Pi^2 + 87*Pi^3 - (5724*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 + (RATIO[x]*(41499 - (6102*I)*Pi + 170*Pi^2 - 
         (1926*I)*Pi^3 + 11880*Zeta[3]))/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/27)*RATIO[x]*
         (1143*I - 144*Pi + (101*I)*Pi^2 + 162*Pi^3 + (972*I)*Zeta[3]) + 
        (2*(-28 - (315*I)*Pi + 131*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 + 
        (RATIO[x^2]*(-7*Pi^2 - (16*I)*Pi^3 + 96*Zeta[3]))/3 + 
        ((179*I)*Pi - 21*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-1143 + (585*I)*Pi + 277*Pi^2 + 756*Zeta[3]))/
         27) + (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc))}


==> anc/H_gg_ga_+--+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_+--+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-2 - (20*e)/3 - (148*e^2)/9 - (980*e^3)/27 - (6172*e^4)/81 + (2*I)*Pi + 
  (4*I)*e*Pi + (8*I)*e^2*Pi + (16*I)*e^3*Pi + (32*I)*e^4*Pi + (e^2*Pi^2)/6 + 
  (5*e^3*Pi^2)/9 + (37*e^4*Pi^2)/27 + (I/3)*e*Pi^3 - (I/6)*e^2*Pi^3 - 
  (I/3)*e^3*Pi^3 - ((2*I)/3)*e^4*Pi^3 - (3*e^2*Pi^4)/20 + (47*e^4*Pi^4)/720 - 
  ((2*I)/45)*e^3*Pi^5 - ((47*I)/720)*e^4*Pi^5 + (e^4*Pi^6)/112 + 
  Log[mu2]^4*((I/12)*e^4*(I + Pi) - (I/6)*e^4*Pi*RATIO[(1 - x)^(-1)]) + 
  G[0, 0, 0, 1, 1, x]*(2*e^4 + (2*e^4*RATIO[x^(-2)])/3 - 
    (8*e^4*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*
   (2*e^4 + (2*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*(-2*e^4 - (2*e^4*RATIO[x^(-2)])/3 + 
    (8*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   (-2*e^4 - (2*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(2*e^3*(1 + 2*e - I*e*Pi) - 
    ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(2*e^4 + (2*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3)) + 
  G[1, 0, 1, 1, x]*((2*I)*e^3*(I + (2*I)*e + e*Pi) + 
    ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-2*e^4 - (2*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 0, 0, 0, 0, x]*(-10*e^4 + 20*e^4*RATIO[(1 - x)^(-1)] - 
    (20*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 0, 0, 0, 0, x]*
   (-6*e^4 + 12*e^4*RATIO[(1 - x)^(-1)] - (12*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 0, 0, x]*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2) + G[1, 0, 1, 0, 0, 0, x]*
   (-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - (8*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 1, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 0, 0, x]*
   (-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - (4*e^4)/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 1, 1, 0, 0, x]*
   (-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - (4*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 0, 0, x]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
    (4*e^4)/(-1 + RATIO[x])^2) + G[0, 1, 1, 1, 0, 0, x]*
   (2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + (4*e^4)/(-1 + RATIO[x])^2) + 
  G[1, 0, 1, 1, 0, 0, x]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
    (4*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 0, 1, 0, 0, x]*
   (2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + (4*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 0, 0, 0, x]*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
    (8*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 1, 0, 0, 0, x]*
   (4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + (8*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 0, 0, x]*(6*e^4 - 12*e^4*RATIO[(1 - x)^(-1)] + 
    (12*e^4)/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, 0, x]*
   (8*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 0, x]*(2*e^3*(1 + e - I*e*Pi) - 
    (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   (2*e^3*(1 + e - I*e*Pi) - (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 0, x]*
   ((2*I)*e^3*(I + I*e + e*Pi) - ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
      6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2) + 
    (((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, 0, 0, x]*((2*I)*e^3*(I + I*e + e*Pi) - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2) + 
    (((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 0, x]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
        5*e^2*Pi^2))/6 - ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
       (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(-e^4 + 2*e^4*RATIO[(1 - x)^(-1)] - 
      (2*e^4)/(-1 + RATIO[x])^2) + Log[mu2]*((2*I)*e^3*(I + I*e + e*Pi) - 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
    (-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
      15*e^4*Pi^2)/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
       5*e^2*Pi^2))/6 - ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - 
       (66*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[(1 - x)^(-1)] + 
      (2*e^4)/(-1 + RATIO[x])^2) + Log[mu2]*(2*e^3*(1 + e - I*e*Pi) - 
      (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 15*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 1, 1, 1, x]*
   (-16*e^4 - (8*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (32*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(2*e^3*(4 + e - I*e*Pi) - 
    (4*(12*e^3 + 25*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]*(8*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
      (16*e^4)/(-1 + RATIO[x])^2) + (4*(12*e^3 + 22*e^4 - (3*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(2*e^4 + 2*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)] + 
    (16*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*((2*I)*e^3*(3*I + (5*I)*e + e*Pi) - 
    (2*I)*e^3*(6*I + (11*I)*e + 2*e*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-6*e^4 + 12*e^4*RATIO[(1 - x)^(-1)] - 
      (12*e^4)/(-1 + RATIO[x])^2) + ((2*I)*e^3*(6*I + (11*I)*e + 2*e*Pi))/
     (-1 + RATIO[x])^2 + (16*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*(2*e^4 + (4*e^4*RATIO[x^(-2)])/3 - 
    (16*e^4*RATIO[x^(-1)])/3 + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(-6*e^4 - (4*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3 + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(2*e^3*(2 + e - I*e*Pi) - 
    (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2) + (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((2*I)*e^3*(2*I + (3*I)*e + e*Pi) - 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + 
    (((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*(2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*
   ((2*I)*e^3*(I + (2*I)*e + e*Pi) + ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   ((2*I)*e^3*(I + (2*I)*e + e*Pi) + ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   ((-2*I)*e^3*(-I - (2*I)*e + e*Pi) - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   ((-2*I)*e^3*(-I - (2*I)*e + e*Pi) - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*(-I + Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*(-I + Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (-(e^3*(2 + 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2)) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*(I + Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (-(e^3*(2 + 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2)) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*(I + Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   ((2*I)*e^3*(I + (2*I)*e + e*Pi) + ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - ((4*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 
      6*e^4*Pi)*RATIO[x^(-1)] - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*(-2*e^4 - (4*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3 - 
      (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((2*e^2*(6 + 9*e + 18*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + 
       e^2*Pi^2))/3 - (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - 
       (33*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + 
    (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
       6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(2*e^3*(2 + 3*e - I*e*Pi) - 
      (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) - 
      (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, x]*((2*e^3*(18 + 38*e - (3*I)*e*Pi))/3 - 
    ((2*I)/3)*((3*I)*e^3 + (5*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(1 + 2*e)*RATIO[x] + (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*(12*e^4 + 2*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)] - 
      8*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-(e^2*(36 + 12*e + 44*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
        3*e^2*Pi^2))/6 - ((-36*e^2 - 78*e^3 - 168*e^4 + (12*I)*e^3*Pi + 
       (22*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]^2*(-3*e^4 + 6*e^4*RATIO[(1 - x)^(-1)] - 
      (6*e^4)/(-1 + RATIO[x])^2) + (-36*e^2 - 66*e^3 - 134*e^4 + 
      (12*I)*e^3*Pi + (22*I)*e^4*Pi - 3*e^4*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    (4*e^3*(6 + 11*e)*RATIO[x])/3 + (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*((2*I)*e^3*(3*I + I*e + e*Pi) - 
      (2*I)*e^3*(6*I + (13*I)*e + 2*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)*e^3*(6*I + (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 - 
      8*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) - 2*e*Zeta[3] + 
  (14*e^3*Zeta[3])/3 + (140*e^4*Zeta[3])/9 - ((14*I)/3)*e^3*Pi*Zeta[3] - 
  ((28*I)/3)*e^4*Pi*Zeta[3] + (e^3*Pi^2*Zeta[3])/6 - 
  ((7*I)/9)*e^4*Pi^3*Zeta[3] + (14*e^4*Zeta[3]^2)/3 + 
  (RATIO[x^(-1)]*((108*I)*e*Pi + (288*I)*e^2*Pi + (624*I)*e^3*Pi + 
     (1280*I)*e^4*Pi - 54*e^2*Pi^2 - 144*e^3*Pi^2 - 312*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (72*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/162 + 
  Log[mu2]^2*((((6*I)*e^3*Pi + (16*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/
     18 + (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 - 
    (e^3*RATIO[x]*(12*Pi^2 + 23*e*Pi^2 + 24*e*Zeta[3]))/18 - 
    (e^2*(360 + 1200*e + 2960*e^2 - (360*I)*Pi - (720*I)*e*Pi - 
       (1440*I)*e^2*Pi - 30*e^2*Pi^2 - (60*I)*e*Pi^3 + (30*I)*e^2*Pi^3 + 
       27*e^2*Pi^4 + 360*e*Zeta[3]))/360 - 
    (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + (1020*I)*e^3*Pi + 
       (2360*I)*e^4*Pi - 180*e^3*Pi^2 - 510*e^4*Pi^2 + (60*I)*e^3*Pi^3 + 
       (20*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3]))/
     180 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
      360*e^3*Zeta[3] - 660*e^4*Zeta[3])/(180*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, x]*(Log[mu2]^3*((2*e^4)/3 - (4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (2*e^2*(72 + 129*e + 248*e^2 + 12*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*(e^3*(2 + e - I*e*Pi) - (2*(6*e^3 + 14*e^4 - (3*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2) + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 3*e + 11*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + 
         e^2*Pi^2))/3 - (2*(36*e^2 + 84*e^3 + 185*e^4 - (18*I)*e^3*Pi - 
         (33*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
         6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + (2*e^3*(24 + 43*e)*RATIO[x])/
       9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*(72 + 36*e + 132*e^2 + 328*e^3 - (36*I)*e*Pi - (36*I)*e^2*Pi - 
       (72*I)*e^3*Pi + 12*e^2*Pi^2 - 3*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       132*e^3*Zeta[3]))/18 - (RATIO[(1 - x)^(-1)]*(216*e + 504*e^2 + 
       1110*e^3 + 2324*e^4 - (108*I)*e^2*Pi - (198*I)*e^3*Pi - 
       (402*I)*e^4*Pi + 36*e^3*Pi^2 + 57*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 
       396*e^4*Zeta[3]))/27 + (216*e + 396*e^2 + 804*e^3 + 1616*e^4 - 
      (108*I)*e^2*Pi - (198*I)*e^3*Pi - (402*I)*e^4*Pi + 36*e^3*Pi^2 + 
      66*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 396*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + G[0, 1, 1, x]*
   (((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/54 - 
    (2*(36*e^2 + 69*e^3 + 136*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*(e^4 + (e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(2*e^3*(1 + 2*e - I*e*Pi) - ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 
        3*e^4*Pi)*RATIO[x^(-2)] + ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 
        12*e^4*Pi)*RATIO[x^(-1)]) + (4*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3 + (e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - 
       (24*I)*e^2*Pi - e^2*Pi^2 - (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 + 
    ((2*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, 1, x]*((((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 - (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4 - (4*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(2*e^3*(1 + 2*e - I*e*Pi) - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi - e^2*Pi^2 - 
       (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 + ((2*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, x]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 + (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4 - (4*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(2*e^3*(1 + 2*e + I*e*Pi) + ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi - 13*e^2*Pi^2 + 
       (2*I)*e^2*Pi^3 - 12*e^2*Zeta[3]))/6 - ((2*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, x]*((-2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (2*(72*e^2 + 147*e^3 + 296*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
       12*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (2*e^2*(72 + 147*e + 296*e^2 + 12*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*(-4*e^4 - (2*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 + 
      (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((2*I)/3)*e^3*(12*I + (26*I)*e + 3*e*Pi) + 
      ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((24*I)*e^3 + (49*I)*e^4 + 12*e^4*Pi)*RATIO[x^(-1)] + 
      (2*e^3*(24 + 49*e)*RATIO[x])/9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (I/9)*e^2*(72*I + (156*I)*e + (320*I)*e^2 + 18*e*Pi + 36*e^2*Pi + 
      (12*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - 
    ((2*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^3*((I/9)*e^4*Pi*RATIO[x^(-1)] - (2*e^4*Pi^2*RATIO[x])/9 + 
    (e^4*Pi^2*RATIO[x^2])/18 + (I/18)*e^3*(6*I + (20*I)*e + 6*Pi + 12*e*Pi + 
      e*Pi^3 + (6*I)*e*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 17*e^4*Pi + 
      (3*I)*e^4*Pi^2 + e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[0, 1, 0, x]*((2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4*(1 + I*Pi) - (2*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((2*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (4*e^4*RATIO[x])/3 + 
      (e^4*RATIO[x^2])/3) + Log[mu2]*
     (-(e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2)) + 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 + (12*I)*Pi + (12*I)*e*Pi + (24*I)*e^2*Pi - 
       6*e*Pi^2 - 13*e^2*Pi^2 - I*e^2*Pi^3 - 12*e^2*Zeta[3]))/6 + 
    (I/9)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    ((I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (33*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, 0, x]*
   ((2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4*(1 - I*Pi) + (2*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((2*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (4*e^4*RATIO[x])/3 + 
      (e^4*RATIO[x^2])/3) + Log[mu2]*
     (e^3*(2 + 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2) - 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 - (12*I)*Pi - (12*I)*e*Pi - (24*I)*e^2*Pi + 
       6*e*Pi^2 - e^2*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 
       18*e^3*Pi^2 + 33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
    ((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 
      33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/(9*(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, x]*(Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + Log[mu2]^2*(I*e^3*(I + I*e + e*Pi) - 
      (I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Log[mu2]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/6 - ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
        15*e^4*Pi^2)/(9*(-1 + RATIO[x])^2)) + (4*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3 + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       (12*I)*e*Pi + (12*I)*e^2*Pi + (24*I)*e^3*Pi - 5*e^2*Pi^2 - 
       11*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/6 - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + 
       (216*I)*e^2*Pi + (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 
       165*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/54 + 
    (-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + (216*I)*e^2*Pi + 
      (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 165*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(54*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (I/27)*(-72*e^2*Pi - 138*e^3*Pi - 272*e^4*Pi - (36*I)*e^3*Pi^2 - 
      (69*I)*e^4*Pi^2 + 18*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*(-e^4/3 + (4*e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(I*e^3*(I + (2*I)*e + e*Pi) + (I/3)*e^4*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + (e^3*(12 + 23*e)*RATIO[x])/9 - 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*(-120 - 240*e - 480*e^2 - 960*e^3 + (120*I)*e*Pi + (240*I)*e^2*Pi + 
       (480*I)*e^3*Pi + 10*e^2*Pi^2 + 20*e^3*Pi^2 - (20*I)*e^2*Pi^3 - 
       (50*I)*e^3*Pi^3 + 9*e^3*Pi^4 + 120*e^2*Zeta[3] + 520*e^3*Zeta[3]))/
     60 - (e*RATIO[x]*(-432 - 828*e - 1632*e^2 - 3248*e^3 + 252*e^2*Pi^2 + 
       483*e^3*Pi^2 + 1440*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
       360*e^3*Zeta[3] + 660*e^4*Zeta[3]))/90 + 
    ((-60*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      660*e^4*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
    Log[mu2]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e^2*(-12 - 24*e - 48*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2 - 
         (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 + ((2*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Log[mu2]^3*((2*e^4)/3 + (e^4*RATIO[x^(-2)])/9 - 
      (4*e^4*RATIO[x^(-1)])/9 - (4*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((e^3*(6 + 14*e - (3*I)*e*Pi))/3 - 
      (I/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] - 
      (2*e^3*(6 + 13*e)*RATIO[x])/9 + (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 - 
    (2*e*RATIO[x]*(108 + 234*e + 480*e^2 + 968*e^3 + 45*e^2*Pi^2 + 
       84*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - 
    (e*(-2160 - 5040*e - 10560*e^2 - 21440*e^3 + (1080*I)*e*Pi + 
       (2160*I)*e^2*Pi + (4320*I)*e^3*Pi - 900*e^2*Pi^2 - 1740*e^3*Pi^2 - 
       (180*I)*e^2*Pi^3 - (450*I)*e^3*Pi^3 + 81*e^3*Pi^4 + 1080*e^2*Zeta[3] + 
       5040*e^3*Zeta[3]))/540 - (RATIO[(1 - x)^(-1)]*
      ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       660*e^4*Zeta[3]))/90 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3])/
     (90*(-1 + RATIO[x])^2) + (I/162)*RATIO[x^(-2)]*
     ((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - (656*I)*e^4 - 108*e^2*Pi - 
      180*e^3*Pi - 336*e^4*Pi - (45*I)*e^3*Pi^2 - (75*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - ((2*I)/81)*RATIO[x^(-1)]*
     ((-108*I)*e - (234*I)*e^2 - (480*I)*e^3 - (968*I)*e^4 - 108*e^2*Pi - 
      207*e^3*Pi - 408*e^4*Pi - (45*I)*e^3*Pi^2 - (84*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    Log[mu2]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-2)])/54 - 
      (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
      (2*e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e^2*(36 + 84*e + 176*e^2 - (18*I)*e*Pi - (36*I)*e^2*Pi + 15*e^2*Pi^2 + 
         (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 - ((2*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Log[mu2]^3*((-I/3)*e^4*(-I + Pi) + ((2*I)/3)*e^4*Pi*
       RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
      (4*e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2))/2 - 
      (((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (e^3*(12 + 23*e)*RATIO[x])/9 - (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 - 
    (e*RATIO[x]*(-432 - 828*e - 1632*e^2 - 3248*e^3 + 252*e^2*Pi^2 + 
       483*e^3*Pi^2 + 1440*e^3*Zeta[3]))/162 - 
    (e*(120 + 240*e + 480*e^2 + 960*e^3 + (120*I)*Pi + (120*I)*e*Pi + 
       (240*I)*e^2*Pi + (480*I)*e^3*Pi - 60*e*Pi^2 - 130*e^2*Pi^2 - 
       260*e^3*Pi^2 - (10*I)*e^2*Pi^3 - (10*I)*e^3*Pi^3 + e^3*Pi^4 - 
       120*e^2*Zeta[3] - 520*e^3*Zeta[3] - (280*I)*e^3*Pi*Zeta[3]))/60 - 
    (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (1980*I)*e^2*Pi - 
       (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 540*e^2*Pi^2 + 990*e^3*Pi^2 + 
       2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
       1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/270 + 
    ((-1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 
      540*e^2*Pi^2 + 990*e^3*Pi^2 + 2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
      (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + 
      (2520*I)*e^4*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    Log[mu2]*((-2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e^2*(-12 - 24*e - 48*e^2 - (12*I)*Pi - (12*I)*e*Pi - (24*I)*e^2*Pi + 
         6*e*Pi^2 + 13*e^2*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 - 
      (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 
         18*e^3*Pi^2 + 33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
      ((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 
        33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (9*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[(1 - x)^(-1)])/6 - 
      e^4/(6*(-1 + RATIO[x])^2)) + Log[mu2]^3*((I/3)*e^3*(I + I*e + e*Pi) - 
      (I/9)*((6*I)*e^3 + (17*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 - 
      (4*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 + 12*e + 44*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/12 - ((-36*e^2 - 102*e^3 - 236*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
        15*e^4*Pi^2)/(18*(-1 + RATIO[x])^2) - (4*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) - 
    (e*RATIO[x]*(216 + 360*e + 672*e^2 + 1312*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (-4320 - 4320*e - 15840*e^2 - 39360*e^3 - 86720*e^4 + (4320*I)*e*Pi + 
      (4320*I)*e^2*Pi + (8640*I)*e^3*Pi + (17280*I)*e^4*Pi - 1800*e^2*Pi^2 + 
      360*e^3*Pi^2 + 1320*e^4*Pi^2 - (360*I)*e^3*Pi^3 - (360*I)*e^4*Pi^3 + 
      177*e^4*Pi^4 + 5760*e^3*Zeta[3] + 10080*e^4*Zeta[3] - 
      (10080*I)*e^4*Pi*Zeta[3])/2160 + (-12960 - 23760*e - 48240*e^2 - 
      96960*e^3 - 194240*e^4 + (12960*I)*e*Pi + (23760*I)*e^2*Pi + 
      (48240*I)*e^3*Pi + (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 
      20100*e^4*Pi^2 - (1080*I)*e^3*Pi^3 - (1980*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 
      17280*e^3*Zeta[3] + 31680*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
     (3240*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 + 
       (12960*I)*e*Pi + (23760*I)*e^2*Pi + (48240*I)*e^3*Pi + 
       (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 8820*e^3*Pi^2 - 17040*e^4*Pi^2 - 
       (1080*I)*e^3*Pi^3 - (1980*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 61920*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     3240 + Log[mu2]*((-2*e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x])/
       27 + (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e*(-36 - 36*e - 132*e^2 - 328*e^3 + (36*I)*e*Pi + (36*I)*e^2*Pi + 
         (72*I)*e^3*Pi - 15*e^2*Pi^2 + 3*e^3*Pi^2 - (3*I)*e^3*Pi^3 + 
         48*e^3*Zeta[3]))/18 + (-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + 
        (216*I)*e^2*Pi + (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 
        165*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-216*e - 612*e^2 - 
         1416*e^3 - 3032*e^4 + (216*I)*e^2*Pi + (396*I)*e^3*Pi + 
         (804*I)*e^4*Pi - 90*e^3*Pi^2 - 147*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 
         288*e^4*Zeta[3]))/54)) - 2*e^3*Zeta[5] + 
  (e*RATIO[x]*(-2160*Pi^2 - 4140*e*Pi^2 - 8160*e^2*Pi^2 - 16240*e^3*Pi^2 + 
     36*e^2*Pi^4 + 69*e^3*Pi^4 - 4320*e*Zeta[3] - 8280*e^2*Zeta[3] - 
     16320*e^3*Zeta[3] + 5400*e^3*Pi^2*Zeta[3] - 4320*e^3*Zeta[5]))/1620 - 
  (e*RATIO[x^2]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 + 
  ((15120*I)*e*Pi^3 + (27720*I)*e^2*Pi^3 + (56280*I)*e^3*Pi^3 + 
    (113120*I)*e^4*Pi^3 - 6804*e^2*Pi^4 - 12474*e^3*Pi^4 - 25326*e^4*Pi^4 - 
    (2016*I)*e^3*Pi^5 - (3696*I)*e^4*Pi^5 + 405*e^4*Pi^6 - 90720*e*Zeta[3] - 
    166320*e^2*Zeta[3] - 337680*e^3*Zeta[3] - 678720*e^4*Zeta[3] + 
    7560*e^3*Pi^2*Zeta[3] + 13860*e^4*Pi^2*Zeta[3] - 
    (35280*I)*e^4*Pi^3*Zeta[3] + 211680*e^4*Zeta[3]^2 - 90720*e^3*Zeta[5] - 
    166320*e^4*Zeta[5])/(22680*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((90720*I)*Pi + (257040*I)*e*Pi + (594720*I)*e^2*Pi + 
     (1273440*I)*e^3*Pi + (2633120*I)*e^4*Pi - 45360*e*Pi^2 - 
     128520*e^2*Pi^2 - 297360*e^3*Pi^2 - 636720*e^4*Pi^2 + (15120*I)*e*Pi^3 + 
     (5040*I)*e^2*Pi^3 - (7980*I)*e^3*Pi^3 - (35560*I)*e^4*Pi^3 - 
     6804*e^2*Pi^4 - 4914*e^3*Pi^4 - 3906*e^4*Pi^4 - (2016*I)*e^3*Pi^5 - 
     (4641*I)*e^4*Pi^5 + 405*e^4*Pi^6 - 90720*e*Zeta[3] - 
     166320*e^2*Zeta[3] - 337680*e^3*Zeta[3] - 678720*e^4*Zeta[3] - 
     (211680*I)*e^3*Pi*Zeta[3] - (599760*I)*e^4*Pi*Zeta[3] + 
     7560*e^3*Pi^2*Zeta[3] + 119700*e^4*Pi^2*Zeta[3] - 
     (35280*I)*e^4*Pi^3*Zeta[3] + 211680*e^4*Zeta[3]^2 - 90720*e^3*Zeta[5] - 
     166320*e^4*Zeta[5]))/22680 + 
  G[1, x]*(Log[mu2]^3*((I/9)*e^4*(2*I + 3*Pi) + (I/9)*e^4*Pi*RATIO[x^(-2)] - 
      (I/9)*(I*e^4 + 4*e^4*Pi)*RATIO[x^(-1)] + (e^4*RATIO[x])/9) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*RATIO[x]*(-540 - 1440*e - 3120*e^2 - 6400*e^3 - 1080*e*Pi^2 - 
       2025*e^2*Pi^2 - 3960*e^3*Pi^2 + 18*e^3*Pi^4 - 2160*e^2*Zeta[3] - 
       2880*e^3*Zeta[3]))/810 + 
    (RATIO[x^(-2)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
       (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 - (432*I)*e*Pi - 
       (828*I)*e^2*Pi - (1632*I)*e^3*Pi - (3248*I)*e^4*Pi + 216*e^2*Pi^2 + 
       405*e^3*Pi^2 + 792*e^4*Pi^2 + (108*I)*e^3*Pi^3 + (207*I)*e^4*Pi^3 - 
       36*e^4*Pi^4 - 252*e^4*Zeta[3] + (1008*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
      (I/54)*((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 144*e^2*Pi - 
        276*e^3*Pi - 544*e^4*Pi - (72*I)*e^3*Pi^2 - (135*I)*e^4*Pi^2 + 
        36*e^4*Pi^3)*RATIO[x^(-1)] - 
      (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 + 
      (e^2*RATIO[x]*(36 + 96*e + 208*e^2 + 72*e*Pi^2 + 135*e^2*Pi^2 + 
         144*e^2*Zeta[3]))/54 - (e^2*(720 + 1920*e + 4160*e^2 - (1080*I)*Pi - 
         (2160*I)*e*Pi - (4320*I)*e^2*Pi + 1080*e*Pi^2 + 2100*e^2*Pi^2 - 
         (180*I)*e*Pi^3 + (90*I)*e^2*Pi^3 + 81*e^2*Pi^4 + 1080*e*Zeta[3] + 
         2160*e^2*Zeta[3]))/540 - (RATIO[(1 - x)^(-1)]*
        ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
         660*e^4*Zeta[3]))/90 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 
        27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3])/
       (90*(-1 + RATIO[x])^2)) + Log[mu2]^2*
     ((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/18 + 
      ((3*e^3 + 8*e^4 - (12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (e^3*(3 + 8*e + 6*e*Pi^2)*RATIO[x])/9 - 
      (e^4*Pi^2*RATIO[x^2])/6 + (I/18)*e^3*(12*I + (32*I)*e + 18*Pi + 
        36*e*Pi + (18*I)*e*Pi^2 + 3*e*Pi^3 + (18*I)*e*Zeta[3]) - 
      (I/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      ((I/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    (e*(-2160 - 5760*e - 12480*e^2 - 25600*e^3 + (3240*I)*Pi + 
       (6480*I)*e*Pi + (12960*I)*e^2*Pi + (25920*I)*e^3*Pi - 3240*e*Pi^2 - 
       6300*e^2*Pi^2 - 12480*e^3*Pi^2 + (540*I)*e*Pi^3 - (270*I)*e^2*Pi^3 - 
       (540*I)*e^3*Pi^3 - 243*e^2*Pi^4 + 54*e^3*Pi^4 - (72*I)*e^3*Pi^5 - 
       3240*e*Zeta[3] - 6480*e^2*Zeta[3] - 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3] + 270*e^3*Pi^2*Zeta[3] - 3240*e^3*Zeta[5]))/
     1620 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + 
       (1340*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] + 
       180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/540 + 
    ((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + (1340*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
      297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 
      8040*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
     (540*(-1 + RATIO[x])^2)) + 
  Log[mu2]*((-I/54)*(-36*e^2*Pi - 96*e^3*Pi - 208*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (48*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (e^2*RATIO[x]*(-180*Pi^2 - 345*e*Pi^2 - 680*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 690*e^2*Zeta[3]))/135 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 + (1080*I)*Pi + (2160*I)*e*Pi + 
       (4320*I)*e^2*Pi + (8640*I)*e^3*Pi + 90*e^2*Pi^2 + 300*e^3*Pi^2 + 
       (180*I)*e*Pi^3 - (90*I)*e^2*Pi^3 - (180*I)*e^3*Pi^3 - 81*e^2*Pi^4 - 
       (24*I)*e^3*Pi^5 - 1080*e*Zeta[3] + 2520*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3] + 90*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/
     540 + ((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + (1340*I)*e^4*Pi^3 - 
      162*e^3*Pi^4 - 297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
      3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
      2160*e^4*Zeta[5])/(540*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6120*I)*e^2*Pi + 
       (14160*I)*e^3*Pi + (30320*I)*e^4*Pi - 1080*e^2*Pi^2 - 3060*e^3*Pi^2 - 
       7080*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 - 
       (190*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 117*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     540) + G[0, x]*(2 + (22*e)/3 + (164*e^2)/9 + (1084*e^3)/27 + 
    (6812*e^4)/81 - (2*I)*Pi - (2*I)*e*Pi - (4*I)*e^2*Pi - (8*I)*e^3*Pi - 
    (16*I)*e^4*Pi + e*Pi^2 - (e^2*Pi^2)/6 - (11*e^3*Pi^2)/18 - 
    (41*e^4*Pi^2)/27 + (I/6)*e^2*Pi^3 + (I/6)*e^3*Pi^3 + (I/3)*e^4*Pi^3 - 
    (e^3*Pi^4)/60 - (47*e^4*Pi^4)/720 + ((47*I)/720)*e^4*Pi^5 + 
    Log[mu2]^4*((e^4*(1 - I*Pi))/12 - (e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/
       6 - ((I/6)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Log[mu2]^3*((e^3*(6 + 22*e - (6*I)*Pi - (6*I)*e*Pi + 3*e*Pi^2))/18 - 
      ((6*e^3 + 17*e^4 - (6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^4*RATIO[x])/9) + 2*e^2*Zeta[3] - 
    (14*e^3*Zeta[3])/3 - (154*e^4*Zeta[3])/9 + ((14*I)/3)*e^3*Pi*Zeta[3] + 
    ((14*I)/3)*e^4*Pi*Zeta[3] - (5*e^4*Pi^2*Zeta[3])/2 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*RATIO[x]*(540 + 1440*e + 3120*e^2 + 6400*e^3 - 1080*e*Pi^2 - 
       2115*e^2*Pi^2 - 4200*e^3*Pi^2 + 18*e^3*Pi^4 - 2160*e^2*Zeta[3] - 
       5400*e^3*Zeta[3]))/810 + Log[mu2]^2*
     ((e^3*(-3 - 8*e + 6*e*Pi^2)*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/6 + 
      (e^2*(36 + 132*e + 328*e^2 - (36*I)*Pi - (36*I)*e*Pi - (72*I)*e^2*Pi + 
         18*e*Pi^2 - 3*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/36 - 
      (RATIO[(1 - x)^(-1)]*(36*e^2 + 102*e^3 + 236*e^4 - (36*I)*e^2*Pi - 
         (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 30*e^4*Pi^2 + 
         (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/18 + 
      ((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 
        33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (18*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(-(e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 + 
      (e^2*RATIO[x]*(-36 - 96*e - 208*e^2 + 72*e*Pi^2 + 141*e^2*Pi^2 + 
         144*e^2*Zeta[3]))/54 - (e*(-1080 - 3960*e - 9840*e^2 - 21680*e^3 + 
         (1080*I)*Pi + (1080*I)*e*Pi + (2160*I)*e^2*Pi + (4320*I)*e^3*Pi - 
         540*e*Pi^2 + 90*e^2*Pi^2 + 330*e^3*Pi^2 - (90*I)*e^2*Pi^3 - 
         (90*I)*e^3*Pi^3 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 2520*e^3*Zeta[3] - 
         (2520*I)*e^3*Pi*Zeta[3]))/540 - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 3060*e^2 + 7080*e^3 + 15160*e^4 - 
         (1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - 
         (8080*I)*e^4*Pi + 540*e^2*Pi^2 + 900*e^3*Pi^2 + 1755*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 
         540*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/270 + 
      ((-1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 
        540*e^2*Pi^2 + 990*e^3*Pi^2 + 2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2)) + 2*e^4*Zeta[5] - 
    (RATIO[(1 - x)^(-1)]*(12960 + 36720*e + 84960*e^2 + 181920*e^3 + 
       376160*e^4 - (12960*I)*Pi - (23760*I)*e*Pi - (48240*I)*e^2*Pi - 
       (96960*I)*e^3*Pi - (194240*I)*e^4*Pi + 6480*e*Pi^2 + 10800*e^2*Pi^2 + 
       21060*e^3*Pi^2 + 41400*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 
       (1980*I)*e^3*Pi^3 + (4020*I)*e^4*Pi^3 - 108*e^3*Pi^4 - 621*e^4*Pi^4 + 
       (423*I)*e^4*Pi^5 + 12960*e^2*Zeta[3] - 6480*e^3*Zeta[3] - 
       37440*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] + 
       (55440*I)*e^4*Pi*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 
       12960*e^4*Zeta[5]))/3240 + ((-12960*I)*Pi - (23760*I)*e*Pi - 
      (48240*I)*e^2*Pi - (96960*I)*e^3*Pi - (194240*I)*e^4*Pi + 6480*e*Pi^2 + 
      11880*e^2*Pi^2 + 24120*e^3*Pi^2 + 48480*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 
      (1980*I)*e^3*Pi^3 + (4020*I)*e^4*Pi^3 - 108*e^3*Pi^4 - 198*e^4*Pi^4 + 
      (423*I)*e^4*Pi^5 + 12960*e^2*Zeta[3] + 23760*e^3*Zeta[3] + 
      48240*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] + 
      (55440*I)*e^4*Pi*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5])/
     (3240*(-1 + RATIO[x])^2)), -2 - (20*e)/3 - (148*e^2)/9 - (980*e^3)/27 - 
  (6172*e^4)/81 + (2*I)*Pi + (4*I)*e*Pi + (8*I)*e^2*Pi + (16*I)*e^3*Pi + 
  (32*I)*e^4*Pi + (e^2*Pi^2)/6 + (5*e^3*Pi^2)/9 + (37*e^4*Pi^2)/27 + 
  (I/3)*e*Pi^3 - (I/6)*e^2*Pi^3 - (I/3)*e^3*Pi^3 - ((2*I)/3)*e^4*Pi^3 - 
  (3*e^2*Pi^4)/20 + (47*e^4*Pi^4)/720 - ((2*I)/45)*e^3*Pi^5 - 
  ((47*I)/720)*e^4*Pi^5 + (e^4*Pi^6)/112 + 
  Log[mu2]^4*((I/12)*e^4*(I + Pi) - (I/6)*e^4*Pi*RATIO[(1 - x)^(-1)]) + 
  G[0, 0, 0, 1, 1, x]*(2*e^4 + (2*e^4*RATIO[x^(-2)])/3 - 
    (8*e^4*RATIO[x^(-1)])/3) + G[1, 1, 0, 1, 1, x]*
   (2*e^4 + (2*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 0, 1, 1, x]*(-2*e^4 - (2*e^4*RATIO[x^(-2)])/3 + 
    (8*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   (-2*e^4 - (2*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 1, 1, x]*(2*e^3*(1 + 2*e - I*e*Pi) - 
    ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(2*e^4 + (2*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3)) + 
  G[1, 0, 1, 1, x]*((2*I)*e^3*(I + (2*I)*e + e*Pi) + 
    ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-2*e^4 - (2*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 0, 0, 0, 0, x]*(-10*e^4 + 20*e^4*RATIO[(1 - x)^(-1)] - 
    (20*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 0, 0, 0, 0, x]*
   (-6*e^4 + 12*e^4*RATIO[(1 - x)^(-1)] - (12*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 0, 0, x]*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
    (8*e^4)/(-1 + RATIO[x])^2) + G[1, 0, 1, 0, 0, 0, x]*
   (-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - (8*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 1, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 0, 0, x]*
   (-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - (4*e^4)/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 1, 1, 0, 0, x]*
   (-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - (4*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 0, 0, x]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
    (4*e^4)/(-1 + RATIO[x])^2) + G[0, 1, 1, 1, 0, 0, x]*
   (2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + (4*e^4)/(-1 + RATIO[x])^2) + 
  G[1, 0, 1, 1, 0, 0, x]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
    (4*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 0, 1, 0, 0, x]*
   (2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + (4*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 0, 0, 0, x]*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
    (8*e^4)/(-1 + RATIO[x])^2) + G[1, 1, 1, 0, 0, 0, x]*
   (4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + (8*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 0, 0, x]*(6*e^4 - 12*e^4*RATIO[(1 - x)^(-1)] + 
    (12*e^4)/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, 0, x]*
   (8*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + (16*e^4)/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 0, x]*(2*e^3*(1 + e - I*e*Pi) - 
    (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   (2*e^3*(1 + e - I*e*Pi) - (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 0, x]*
   ((2*I)*e^3*(I + I*e + e*Pi) - ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
      6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2) + 
    (((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, 0, 0, x]*((2*I)*e^3*(I + I*e + e*Pi) - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-2*e^4 + 4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2) + 
    (((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 0, x]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
        5*e^2*Pi^2))/6 - ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
       (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(-e^4 + 2*e^4*RATIO[(1 - x)^(-1)] - 
      (2*e^4)/(-1 + RATIO[x])^2) + Log[mu2]*((2*I)*e^3*(I + I*e + e*Pi) - 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
    (-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
      15*e^4*Pi^2)/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
       5*e^2*Pi^2))/6 - ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - 
       (66*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[(1 - x)^(-1)] + 
      (2*e^4)/(-1 + RATIO[x])^2) + Log[mu2]*(2*e^3*(1 + e - I*e*Pi) - 
      (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (2*(6*e^3 + 11*e^4 - (6*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 15*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 1, 1, 1, x]*
   (-16*e^4 - (8*e^4*RATIO[x^(-2)])/3 + (32*e^4*RATIO[x^(-1)])/3 + 
    (32*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(2*e^3*(4 + e - I*e*Pi) - 
    (4*(12*e^3 + 25*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]*(8*e^4 - 16*e^4*RATIO[(1 - x)^(-1)] + 
      (16*e^4)/(-1 + RATIO[x])^2) + (4*(12*e^3 + 22*e^4 - (3*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) + (32*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(2*e^4 + 2*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)] + 
    (16*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*((2*I)*e^3*(3*I + (5*I)*e + e*Pi) - 
    (2*I)*e^3*(6*I + (11*I)*e + 2*e*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-6*e^4 + 12*e^4*RATIO[(1 - x)^(-1)] - 
      (12*e^4)/(-1 + RATIO[x])^2) + ((2*I)*e^3*(6*I + (11*I)*e + 2*e*Pi))/
     (-1 + RATIO[x])^2 + (16*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*(2*e^4 + (4*e^4*RATIO[x^(-2)])/3 - 
    (16*e^4*RATIO[x^(-1)])/3 + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(-6*e^4 - (4*e^4*RATIO[x^(-2)])/3 + 
    (16*e^4*RATIO[x^(-1)])/3 + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(2*e^3*(2 + e - I*e*Pi) - 
    (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]*(4*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
      (8*e^4)/(-1 + RATIO[x])^2) + (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/
     (3*(-1 + RATIO[x])^2) + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((2*I)*e^3*(2*I + (3*I)*e + e*Pi) - 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-4*e^4 + 8*e^4*RATIO[(1 - x)^(-1)] - 
      (8*e^4)/(-1 + RATIO[x])^2) + 
    (((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*(2*e^4 - (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*(2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 0, 1, 0, x]*
   (2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 0, 0, 1, 0, x]*
   (2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 1, 1, 1, 0, x]*
   (2*e^4*(1 - I*Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 0, 1, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[1, 1, 0, 1, 0, x]*
   (2*e^4*(1 + I*Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + 
    (2*e^4*RATIO[x^2])/3) + G[0, 0, 0, 1, x]*
   ((2*I)*e^3*(I + (2*I)*e + e*Pi) + ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   ((2*I)*e^3*(I + (2*I)*e + e*Pi) + ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   ((-2*I)*e^3*(-I - (2*I)*e + e*Pi) - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   ((-2*I)*e^3*(-I - (2*I)*e + e*Pi) - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] + (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(-2*e^4 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*(-I + Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*(-I + Pi) + (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (-(e^3*(2 + 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2)) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*(I + Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (-(e^3*(2 + 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2)) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/(3*(-1 + RATIO[x])^2) + 
    (2*e^3*(12 + 23*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*(I + Pi) - (4*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((4*I)*e^4*Pi)/(-1 + RATIO[x])^2 + (8*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   ((2*I)*e^3*(I + (2*I)*e + e*Pi) + ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] - ((4*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 
      6*e^4*Pi)*RATIO[x^(-1)] - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*(-2*e^4 - (4*e^4*RATIO[x^(-2)])/3 + (16*e^4*RATIO[x^(-1)])/3 - 
      (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((2*e^2*(6 + 9*e + 18*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + 
       e^2*Pi^2))/3 - (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - 
       (33*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(2*e^4 - 4*e^4*RATIO[(1 - x)^(-1)] + 
      (4*e^4)/(-1 + RATIO[x])^2) + 
    (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
       6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*(2*e^3*(2 + 3*e - I*e*Pi) - 
      (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (4*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/(3*(-1 + RATIO[x])^2) - 
      (8*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, x]*((2*e^3*(18 + 38*e - (3*I)*e*Pi))/3 - 
    ((2*I)/3)*((3*I)*e^3 + (5*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] + 
    ((8*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] - 
    8*e^3*(1 + 2*e)*RATIO[x] + (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*(12*e^4 + 2*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)] - 
      8*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-(e^2*(36 + 12*e + 44*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
        3*e^2*Pi^2))/6 - ((-36*e^2 - 78*e^3 - 168*e^4 + (12*I)*e^3*Pi + 
       (22*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    Log[mu2]^2*(-3*e^4 + 6*e^4*RATIO[(1 - x)^(-1)] - 
      (6*e^4)/(-1 + RATIO[x])^2) + (-36*e^2 - 66*e^3 - 134*e^4 + 
      (12*I)*e^3*Pi + (22*I)*e^4*Pi - 3*e^4*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    (4*e^3*(6 + 11*e)*RATIO[x])/3 + (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*((2*I)*e^3*(3*I + I*e + e*Pi) - 
      (2*I)*e^3*(6*I + (13*I)*e + 2*e*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)*e^3*(6*I + (11*I)*e + 2*e*Pi))/(-1 + RATIO[x])^2 - 
      8*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) - 2*e*Zeta[3] + 
  (14*e^3*Zeta[3])/3 + (140*e^4*Zeta[3])/9 - ((14*I)/3)*e^3*Pi*Zeta[3] - 
  ((28*I)/3)*e^4*Pi*Zeta[3] + (e^3*Pi^2*Zeta[3])/6 - 
  ((7*I)/9)*e^4*Pi^3*Zeta[3] + (14*e^4*Zeta[3]^2)/3 + 
  (RATIO[x^(-1)]*((108*I)*e*Pi + (288*I)*e^2*Pi + (624*I)*e^3*Pi + 
     (1280*I)*e^4*Pi - 54*e^2*Pi^2 - 144*e^3*Pi^2 - 312*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (72*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/162 + 
  Log[mu2]^2*((((6*I)*e^3*Pi + (16*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/
     18 + (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 - 
    (e^3*RATIO[x]*(12*Pi^2 + 23*e*Pi^2 + 24*e*Zeta[3]))/18 - 
    (e^2*(360 + 1200*e + 2960*e^2 - (360*I)*Pi - (720*I)*e*Pi - 
       (1440*I)*e^2*Pi - 30*e^2*Pi^2 - (60*I)*e*Pi^3 + (30*I)*e^2*Pi^3 + 
       27*e^2*Pi^4 + 360*e*Zeta[3]))/360 - 
    (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + (1020*I)*e^3*Pi + 
       (2360*I)*e^4*Pi - 180*e^3*Pi^2 - 510*e^4*Pi^2 + (60*I)*e^3*Pi^3 + 
       (20*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3]))/
     180 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
      360*e^3*Zeta[3] - 660*e^4*Zeta[3])/(180*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, x]*(Log[mu2]^3*((2*e^4)/3 - (4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (2*e^2*(72 + 129*e + 248*e^2 + 12*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*(e^3*(2 + e - I*e*Pi) - (2*(6*e^3 + 14*e^4 - (3*I)*e^4*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*(6*e^3 + 11*e^4 - (3*I)*e^4*Pi))/
       (3*(-1 + RATIO[x])^2) + (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 3*e + 11*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + 
         e^2*Pi^2))/3 - (2*(36*e^2 + 84*e^3 + 185*e^4 - (18*I)*e^3*Pi - 
         (33*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
         6*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + (2*e^3*(24 + 43*e)*RATIO[x])/
       9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*(72 + 36*e + 132*e^2 + 328*e^3 - (36*I)*e*Pi - (36*I)*e^2*Pi - 
       (72*I)*e^3*Pi + 12*e^2*Pi^2 - 3*e^3*Pi^2 + (3*I)*e^3*Pi^3 - 
       132*e^3*Zeta[3]))/18 - (RATIO[(1 - x)^(-1)]*(216*e + 504*e^2 + 
       1110*e^3 + 2324*e^4 - (108*I)*e^2*Pi - (198*I)*e^3*Pi - 
       (402*I)*e^4*Pi + 36*e^3*Pi^2 + 57*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 
       396*e^4*Zeta[3]))/27 + (216*e + 396*e^2 + 804*e^3 + 1616*e^4 - 
      (108*I)*e^2*Pi - (198*I)*e^3*Pi - (402*I)*e^4*Pi + 36*e^3*Pi^2 + 
      66*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 396*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + G[0, 1, 1, x]*
   (((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-2)])/54 - 
    (2*(36*e^2 + 69*e^3 + 136*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*(e^4 + (e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(2*e^3*(1 + 2*e - I*e*Pi) - ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 
        3*e^4*Pi)*RATIO[x^(-2)] + ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 
        12*e^4*Pi)*RATIO[x^(-1)]) + (4*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3 + (e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - 
       (24*I)*e^2*Pi - e^2*Pi^2 - (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 + 
    ((2*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 0, 1, x]*((((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 - (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4 - (4*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(2*e^3*(1 + 2*e - I*e*Pi) - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi - e^2*Pi^2 - 
       (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 + ((2*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, x]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 + (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4 - (4*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(2*e^3*(1 + 2*e + I*e*Pi) + ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi - 13*e^2*Pi^2 + 
       (2*I)*e^2*Pi^3 - 12*e^2*Zeta[3]))/6 - ((2*I)/3)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, x]*((-2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    (2*(72*e^2 + 147*e^3 + 296*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
       12*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    (2*e^2*(72 + 147*e + 296*e^2 + 12*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*(-4*e^4 - (2*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 + 
      (8*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((2*I)/3)*e^3*(12*I + (26*I)*e + 3*e*Pi) + 
      ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((24*I)*e^3 + (49*I)*e^4 + 12*e^4*Pi)*RATIO[x^(-1)] + 
      (2*e^3*(24 + 49*e)*RATIO[x])/9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (I/9)*e^2*(72*I + (156*I)*e + (320*I)*e^2 + 18*e*Pi + 36*e^2*Pi + 
      (12*I)*e^2*Pi^2 + 3*e^2*Pi^3 + (18*I)*e^2*Zeta[3]) - 
    ((2*I)/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^3*((I/9)*e^4*Pi*RATIO[x^(-1)] - (2*e^4*Pi^2*RATIO[x])/9 + 
    (e^4*Pi^2*RATIO[x^2])/18 + (I/18)*e^3*(6*I + (20*I)*e + 6*Pi + 12*e*Pi + 
      e*Pi^3 + (6*I)*e*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 17*e^4*Pi + 
      (3*I)*e^4*Pi^2 + e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[0, 1, 0, x]*((2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4*(1 + I*Pi) - (2*I)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((2*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (4*e^4*RATIO[x])/3 + 
      (e^4*RATIO[x^2])/3) + Log[mu2]*
     (-(e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2)) + 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 + (12*I)*Pi + (12*I)*e*Pi + (24*I)*e^2*Pi - 
       6*e*Pi^2 - 13*e^2*Pi^2 - I*e^2*Pi^3 - 12*e^2*Zeta[3]))/6 + 
    (I/9)*RATIO[(1 - x)^(-1)]*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]) - 
    ((I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (33*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2) + G[1, 1, 0, x]*
   ((2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(e^4*(1 - I*Pi) + (2*I)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      ((2*I)*e^4*Pi)/(-1 + RATIO[x])^2 - (4*e^4*RATIO[x])/3 + 
      (e^4*RATIO[x^2])/3) + Log[mu2]*
     (e^3*(2 + 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2) - 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*e^3*(12 + 23*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e^2*(12 + 24*e + 48*e^2 - (12*I)*Pi - (12*I)*e*Pi - (24*I)*e^2*Pi + 
       6*e*Pi^2 - e^2*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 
       18*e^3*Pi^2 + 33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
    ((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 
      33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/(9*(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, x]*(Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + Log[mu2]^2*(I*e^3*(I + I*e + e*Pi) - 
      (I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
    Log[mu2]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/6 - ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
        15*e^4*Pi^2)/(9*(-1 + RATIO[x])^2)) + (4*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3 + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       (12*I)*e*Pi + (12*I)*e^2*Pi + (24*I)*e^3*Pi - 5*e^2*Pi^2 - 
       11*e^3*Pi^2 - I*e^3*Pi^3 + 16*e^3*Zeta[3]))/6 - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + 
       (216*I)*e^2*Pi + (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 
       165*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/54 + 
    (-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + (216*I)*e^2*Pi + 
      (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 165*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(54*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (I/27)*(-72*e^2*Pi - 138*e^3*Pi - 272*e^4*Pi - (36*I)*e^3*Pi^2 - 
      (69*I)*e^4*Pi^2 + 18*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*(-e^4/3 + (4*e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(I*e^3*(I + (2*I)*e + e*Pi) + (I/3)*e^4*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + (e^3*(12 + 23*e)*RATIO[x])/9 - 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*(-120 - 240*e - 480*e^2 - 960*e^3 + (120*I)*e*Pi + (240*I)*e^2*Pi + 
       (480*I)*e^3*Pi + 10*e^2*Pi^2 + 20*e^3*Pi^2 - (20*I)*e^2*Pi^3 - 
       (50*I)*e^3*Pi^3 + 9*e^3*Pi^4 + 120*e^2*Zeta[3] + 520*e^3*Zeta[3]))/
     60 - (e*RATIO[x]*(-432 - 828*e - 1632*e^2 - 3248*e^3 + 252*e^2*Pi^2 + 
       483*e^3*Pi^2 + 1440*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
       360*e^3*Zeta[3] + 660*e^4*Zeta[3]))/90 + 
    ((-60*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      660*e^4*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
    Log[mu2]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e^2*(-12 - 24*e - 48*e^2 + (12*I)*e*Pi + (24*I)*e^2*Pi + e^2*Pi^2 - 
         (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 + ((2*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 1, x]*(Log[mu2]^3*((2*e^4)/3 + (e^4*RATIO[x^(-2)])/9 - 
      (4*e^4*RATIO[x^(-1)])/9 - (4*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((e^3*(6 + 14*e - (3*I)*e*Pi))/3 - 
      (I/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] - 
      (2*e^3*(6 + 13*e)*RATIO[x])/9 + (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 - 
    (2*e*RATIO[x]*(108 + 234*e + 480*e^2 + 968*e^3 + 45*e^2*Pi^2 + 
       84*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 - 
    (e*(-2160 - 5040*e - 10560*e^2 - 21440*e^3 + (1080*I)*e*Pi + 
       (2160*I)*e^2*Pi + (4320*I)*e^3*Pi - 900*e^2*Pi^2 - 1740*e^3*Pi^2 - 
       (180*I)*e^2*Pi^3 - (450*I)*e^3*Pi^3 + 81*e^3*Pi^4 + 1080*e^2*Zeta[3] + 
       5040*e^3*Zeta[3]))/540 - (RATIO[(1 - x)^(-1)]*
      ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       660*e^4*Zeta[3]))/90 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3])/
     (90*(-1 + RATIO[x])^2) + (I/162)*RATIO[x^(-2)]*
     ((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - (656*I)*e^4 - 108*e^2*Pi - 
      180*e^3*Pi - 336*e^4*Pi - (45*I)*e^3*Pi^2 - (75*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) - ((2*I)/81)*RATIO[x^(-1)]*
     ((-108*I)*e - (234*I)*e^2 - (480*I)*e^3 - (968*I)*e^4 - 108*e^2*Pi - 
      207*e^3*Pi - 408*e^4*Pi - (45*I)*e^3*Pi^2 - (84*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    Log[mu2]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-2)])/54 - 
      (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (69*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
      (2*e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e^2*(36 + 84*e + 176*e^2 - (18*I)*e*Pi - (36*I)*e^2*Pi + 15*e^2*Pi^2 + 
         (3*I)*e^2*Pi^3 - 18*e^2*Zeta[3]))/9 - ((2*I)/3)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[1, 0, x]*(Log[mu2]^3*((-I/3)*e^4*(-I + Pi) + ((2*I)/3)*e^4*Pi*
       RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + 
      (4*e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((e^3*(-2 - 4*e - (2*I)*Pi - (2*I)*e*Pi + e*Pi^2))/2 - 
      (((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (e^3*(12 + 23*e)*RATIO[x])/9 - (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 - 
    (e*RATIO[x]*(-432 - 828*e - 1632*e^2 - 3248*e^3 + 252*e^2*Pi^2 + 
       483*e^3*Pi^2 + 1440*e^3*Zeta[3]))/162 - 
    (e*(120 + 240*e + 480*e^2 + 960*e^3 + (120*I)*Pi + (120*I)*e*Pi + 
       (240*I)*e^2*Pi + (480*I)*e^3*Pi - 60*e*Pi^2 - 130*e^2*Pi^2 - 
       260*e^3*Pi^2 - (10*I)*e^2*Pi^3 - (10*I)*e^3*Pi^3 + e^3*Pi^4 - 
       120*e^2*Zeta[3] - 520*e^3*Zeta[3] - (280*I)*e^3*Pi*Zeta[3]))/60 - 
    (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (1980*I)*e^2*Pi - 
       (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 540*e^2*Pi^2 + 990*e^3*Pi^2 + 
       2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
       1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/270 + 
    ((-1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 
      540*e^2*Pi^2 + 990*e^3*Pi^2 + 2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
      (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + 
      (2520*I)*e^4*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    Log[mu2]*((-2*e^2*(-36 - 69*e - 136*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e^2*(-12 - 24*e - 48*e^2 - (12*I)*Pi - (12*I)*e*Pi - (24*I)*e^2*Pi + 
         6*e*Pi^2 + 13*e^2*Pi^2 + I*e^2*Pi^3 + 12*e^2*Zeta[3]))/6 - 
      (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 
         18*e^3*Pi^2 + 33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/9 + 
      ((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 
        33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (9*(-1 + RATIO[x])^2))) + 
  G[0, 0, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[(1 - x)^(-1)])/6 - 
      e^4/(6*(-1 + RATIO[x])^2)) + Log[mu2]^3*((I/3)*e^3*(I + I*e + e*Pi) - 
      (I/9)*((6*I)*e^3 + (17*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 - 
      (4*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 + 12*e + 44*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/12 - ((-36*e^2 - 102*e^3 - 236*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
        15*e^4*Pi^2)/(18*(-1 + RATIO[x])^2) - (4*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) - 
    (e*RATIO[x]*(216 + 360*e + 672*e^2 + 1312*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/81 + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (-4320 - 4320*e - 15840*e^2 - 39360*e^3 - 86720*e^4 + (4320*I)*e*Pi + 
      (4320*I)*e^2*Pi + (8640*I)*e^3*Pi + (17280*I)*e^4*Pi - 1800*e^2*Pi^2 + 
      360*e^3*Pi^2 + 1320*e^4*Pi^2 - (360*I)*e^3*Pi^3 - (360*I)*e^4*Pi^3 + 
      177*e^4*Pi^4 + 5760*e^3*Zeta[3] + 10080*e^4*Zeta[3] - 
      (10080*I)*e^4*Pi*Zeta[3])/2160 + (-12960 - 23760*e - 48240*e^2 - 
      96960*e^3 - 194240*e^4 + (12960*I)*e*Pi + (23760*I)*e^2*Pi + 
      (48240*I)*e^3*Pi + (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 
      20100*e^4*Pi^2 - (1080*I)*e^3*Pi^3 - (1980*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 
      17280*e^3*Zeta[3] + 31680*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3])/
     (3240*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
      (-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 + 
       (12960*I)*e*Pi + (23760*I)*e^2*Pi + (48240*I)*e^3*Pi + 
       (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 8820*e^3*Pi^2 - 17040*e^4*Pi^2 - 
       (1080*I)*e^3*Pi^3 - (1980*I)*e^4*Pi^3 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 61920*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     3240 + Log[mu2]*((-2*e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x])/
       27 + (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e*(-36 - 36*e - 132*e^2 - 328*e^3 + (36*I)*e*Pi + (36*I)*e^2*Pi + 
         (72*I)*e^3*Pi - 15*e^2*Pi^2 + 3*e^3*Pi^2 - (3*I)*e^3*Pi^3 + 
         48*e^3*Zeta[3]))/18 + (-216*e - 396*e^2 - 804*e^3 - 1616*e^4 + 
        (216*I)*e^2*Pi + (396*I)*e^3*Pi + (804*I)*e^4*Pi - 90*e^3*Pi^2 - 
        165*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-216*e - 612*e^2 - 
         1416*e^3 - 3032*e^4 + (216*I)*e^2*Pi + (396*I)*e^3*Pi + 
         (804*I)*e^4*Pi - 90*e^3*Pi^2 - 147*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 
         288*e^4*Zeta[3]))/54)) - 2*e^3*Zeta[5] + 
  (e*RATIO[x]*(-2160*Pi^2 - 4140*e*Pi^2 - 8160*e^2*Pi^2 - 16240*e^3*Pi^2 + 
     36*e^2*Pi^4 + 69*e^3*Pi^4 - 4320*e*Zeta[3] - 8280*e^2*Zeta[3] - 
     16320*e^3*Zeta[3] + 5400*e^3*Pi^2*Zeta[3] - 4320*e^3*Zeta[5]))/1620 - 
  (e*RATIO[x^2]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 + 
  ((15120*I)*e*Pi^3 + (27720*I)*e^2*Pi^3 + (56280*I)*e^3*Pi^3 + 
    (113120*I)*e^4*Pi^3 - 6804*e^2*Pi^4 - 12474*e^3*Pi^4 - 25326*e^4*Pi^4 - 
    (2016*I)*e^3*Pi^5 - (3696*I)*e^4*Pi^5 + 405*e^4*Pi^6 - 90720*e*Zeta[3] - 
    166320*e^2*Zeta[3] - 337680*e^3*Zeta[3] - 678720*e^4*Zeta[3] + 
    7560*e^3*Pi^2*Zeta[3] + 13860*e^4*Pi^2*Zeta[3] - 
    (35280*I)*e^4*Pi^3*Zeta[3] + 211680*e^4*Zeta[3]^2 - 90720*e^3*Zeta[5] - 
    166320*e^4*Zeta[5])/(22680*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((90720*I)*Pi + (257040*I)*e*Pi + (594720*I)*e^2*Pi + 
     (1273440*I)*e^3*Pi + (2633120*I)*e^4*Pi - 45360*e*Pi^2 - 
     128520*e^2*Pi^2 - 297360*e^3*Pi^2 - 636720*e^4*Pi^2 + (15120*I)*e*Pi^3 + 
     (5040*I)*e^2*Pi^3 - (7980*I)*e^3*Pi^3 - (35560*I)*e^4*Pi^3 - 
     6804*e^2*Pi^4 - 4914*e^3*Pi^4 - 3906*e^4*Pi^4 - (2016*I)*e^3*Pi^5 - 
     (4641*I)*e^4*Pi^5 + 405*e^4*Pi^6 - 90720*e*Zeta[3] - 
     166320*e^2*Zeta[3] - 337680*e^3*Zeta[3] - 678720*e^4*Zeta[3] - 
     (211680*I)*e^3*Pi*Zeta[3] - (599760*I)*e^4*Pi*Zeta[3] + 
     7560*e^3*Pi^2*Zeta[3] + 119700*e^4*Pi^2*Zeta[3] - 
     (35280*I)*e^4*Pi^3*Zeta[3] + 211680*e^4*Zeta[3]^2 - 90720*e^3*Zeta[5] - 
     166320*e^4*Zeta[5]))/22680 + 
  G[1, x]*(Log[mu2]^3*((I/9)*e^4*(2*I + 3*Pi) + (I/9)*e^4*Pi*RATIO[x^(-2)] - 
      (I/9)*(I*e^4 + 4*e^4*Pi)*RATIO[x^(-1)] + (e^4*RATIO[x])/9) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*RATIO[x]*(-540 - 1440*e - 3120*e^2 - 6400*e^3 - 1080*e*Pi^2 - 
       2025*e^2*Pi^2 - 3960*e^3*Pi^2 + 18*e^3*Pi^4 - 2160*e^2*Zeta[3] - 
       2880*e^3*Zeta[3]))/810 + 
    (RATIO[x^(-2)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
       (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 - (432*I)*e*Pi - 
       (828*I)*e^2*Pi - (1632*I)*e^3*Pi - (3248*I)*e^4*Pi + 216*e^2*Pi^2 + 
       405*e^3*Pi^2 + 792*e^4*Pi^2 + (108*I)*e^3*Pi^3 + (207*I)*e^4*Pi^3 - 
       36*e^4*Pi^4 - 252*e^4*Zeta[3] + (1008*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
      (I/54)*((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 144*e^2*Pi - 
        276*e^3*Pi - 544*e^4*Pi - (72*I)*e^3*Pi^2 - (135*I)*e^4*Pi^2 + 
        36*e^4*Pi^3)*RATIO[x^(-1)] - 
      (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 + 
      (e^2*RATIO[x]*(36 + 96*e + 208*e^2 + 72*e*Pi^2 + 135*e^2*Pi^2 + 
         144*e^2*Zeta[3]))/54 - (e^2*(720 + 1920*e + 4160*e^2 - (1080*I)*Pi - 
         (2160*I)*e*Pi - (4320*I)*e^2*Pi + 1080*e*Pi^2 + 2100*e^2*Pi^2 - 
         (180*I)*e*Pi^3 + (90*I)*e^2*Pi^3 + 81*e^2*Pi^4 + 1080*e*Zeta[3] + 
         2160*e^2*Zeta[3]))/540 - (RATIO[(1 - x)^(-1)]*
        ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
         660*e^4*Zeta[3]))/90 + ((60*I)*e^3*Pi^3 + (110*I)*e^4*Pi^3 - 
        27*e^4*Pi^4 - 360*e^3*Zeta[3] - 660*e^4*Zeta[3])/
       (90*(-1 + RATIO[x])^2)) + Log[mu2]^2*
     ((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/18 + 
      ((3*e^3 + 8*e^4 - (12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (e^3*(3 + 8*e + 6*e*Pi^2)*RATIO[x])/9 - 
      (e^4*Pi^2*RATIO[x^2])/6 + (I/18)*e^3*(12*I + (32*I)*e + 18*Pi + 
        36*e*Pi + (18*I)*e*Pi^2 + 3*e*Pi^3 + (18*I)*e*Zeta[3]) - 
      (I/3)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      ((I/3)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
    (e*(-2160 - 5760*e - 12480*e^2 - 25600*e^3 + (3240*I)*Pi + 
       (6480*I)*e*Pi + (12960*I)*e^2*Pi + (25920*I)*e^3*Pi - 3240*e*Pi^2 - 
       6300*e^2*Pi^2 - 12480*e^3*Pi^2 + (540*I)*e*Pi^3 - (270*I)*e^2*Pi^3 - 
       (540*I)*e^3*Pi^3 - 243*e^2*Pi^4 + 54*e^3*Pi^4 - (72*I)*e^3*Pi^5 - 
       3240*e*Zeta[3] - 6480*e^2*Zeta[3] - 7920*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3] + 270*e^3*Pi^2*Zeta[3] - 3240*e^3*Zeta[5]))/
     1620 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + 
       (1340*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] + 
       180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/540 + 
    ((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + (1340*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
      297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 
      8040*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
     (540*(-1 + RATIO[x])^2)) + 
  Log[mu2]*((-I/54)*(-36*e^2*Pi - 96*e^3*Pi - 208*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (48*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (e^2*RATIO[x]*(-180*Pi^2 - 345*e*Pi^2 - 680*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 690*e^2*Zeta[3]))/135 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 + (1080*I)*Pi + (2160*I)*e*Pi + 
       (4320*I)*e^2*Pi + (8640*I)*e^3*Pi + 90*e^2*Pi^2 + 300*e^3*Pi^2 + 
       (180*I)*e*Pi^3 - (90*I)*e^2*Pi^3 - (180*I)*e^3*Pi^3 - 81*e^2*Pi^4 - 
       (24*I)*e^3*Pi^5 - 1080*e*Zeta[3] + 2520*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3] + 90*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/
     540 + ((360*I)*e^2*Pi^3 + (660*I)*e^3*Pi^3 + (1340*I)*e^4*Pi^3 - 
      162*e^3*Pi^4 - 297*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
      3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
      2160*e^4*Zeta[5])/(540*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6120*I)*e^2*Pi + 
       (14160*I)*e^3*Pi + (30320*I)*e^4*Pi - 1080*e^2*Pi^2 - 3060*e^3*Pi^2 - 
       7080*e^4*Pi^2 + (360*I)*e^2*Pi^3 + (120*I)*e^3*Pi^3 - 
       (190*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 117*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 
       2160*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 8040*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/
     540) + G[0, x]*(2 + (22*e)/3 + (164*e^2)/9 + (1084*e^3)/27 + 
    (6812*e^4)/81 - (2*I)*Pi - (2*I)*e*Pi - (4*I)*e^2*Pi - (8*I)*e^3*Pi - 
    (16*I)*e^4*Pi + e*Pi^2 - (e^2*Pi^2)/6 - (11*e^3*Pi^2)/18 - 
    (41*e^4*Pi^2)/27 + (I/6)*e^2*Pi^3 + (I/6)*e^3*Pi^3 + (I/3)*e^4*Pi^3 - 
    (e^3*Pi^4)/60 - (47*e^4*Pi^4)/720 + ((47*I)/720)*e^4*Pi^5 + 
    Log[mu2]^4*((e^4*(1 - I*Pi))/12 - (e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/
       6 - ((I/6)*e^4*Pi)/(-1 + RATIO[x])^2) + 
    Log[mu2]^3*((e^3*(6 + 22*e - (6*I)*Pi - (6*I)*e*Pi + 3*e*Pi^2))/18 - 
      ((6*e^3 + 17*e^4 - (6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^4*RATIO[x])/9) + 2*e^2*Zeta[3] - 
    (14*e^3*Zeta[3])/3 - (154*e^4*Zeta[3])/9 + ((14*I)/3)*e^3*Pi*Zeta[3] + 
    ((14*I)/3)*e^4*Pi*Zeta[3] - (5*e^4*Pi^2*Zeta[3])/2 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 - 
    (e*RATIO[x]*(540 + 1440*e + 3120*e^2 + 6400*e^3 - 1080*e*Pi^2 - 
       2115*e^2*Pi^2 - 4200*e^3*Pi^2 + 18*e^3*Pi^4 - 2160*e^2*Zeta[3] - 
       5400*e^3*Zeta[3]))/810 + Log[mu2]^2*
     ((e^3*(-3 - 8*e + 6*e*Pi^2)*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/6 + 
      (e^2*(36 + 132*e + 328*e^2 - (36*I)*Pi - (36*I)*e*Pi - (72*I)*e^2*Pi + 
         18*e*Pi^2 - 3*e^2*Pi^2 + (3*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/36 - 
      (RATIO[(1 - x)^(-1)]*(36*e^2 + 102*e^3 + 236*e^4 - (36*I)*e^2*Pi - 
         (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 30*e^4*Pi^2 + 
         (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/18 + 
      ((-36*I)*e^2*Pi - (66*I)*e^3*Pi - (134*I)*e^4*Pi + 18*e^3*Pi^2 + 
        33*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (18*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(-(e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 + 
      (e^2*RATIO[x]*(-36 - 96*e - 208*e^2 + 72*e*Pi^2 + 141*e^2*Pi^2 + 
         144*e^2*Zeta[3]))/54 - (e*(-1080 - 3960*e - 9840*e^2 - 21680*e^3 + 
         (1080*I)*Pi + (1080*I)*e*Pi + (2160*I)*e^2*Pi + (4320*I)*e^3*Pi - 
         540*e*Pi^2 + 90*e^2*Pi^2 + 330*e^3*Pi^2 - (90*I)*e^2*Pi^3 - 
         (90*I)*e^3*Pi^3 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 2520*e^3*Zeta[3] - 
         (2520*I)*e^3*Pi*Zeta[3]))/540 - 
      (RATIO[(1 - x)^(-1)]*(1080*e + 3060*e^2 + 7080*e^3 + 15160*e^4 - 
         (1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - 
         (8080*I)*e^4*Pi + 540*e^2*Pi^2 + 900*e^3*Pi^2 + 1755*e^4*Pi^2 + 
         (90*I)*e^3*Pi^3 + (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 
         540*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3]))/270 + 
      ((-1080*I)*e*Pi - (1980*I)*e^2*Pi - (4020*I)*e^3*Pi - (8080*I)*e^4*Pi + 
        540*e^2*Pi^2 + 990*e^3*Pi^2 + 2010*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
        (165*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 1980*e^4*Zeta[3] + 
        (2520*I)*e^4*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2)) + 2*e^4*Zeta[5] - 
    (RATIO[(1 - x)^(-1)]*(12960 + 36720*e + 84960*e^2 + 181920*e^3 + 
       376160*e^4 - (12960*I)*Pi - (23760*I)*e*Pi - (48240*I)*e^2*Pi - 
       (96960*I)*e^3*Pi - (194240*I)*e^4*Pi + 6480*e*Pi^2 + 10800*e^2*Pi^2 + 
       21060*e^3*Pi^2 + 41400*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 
       (1980*I)*e^3*Pi^3 + (4020*I)*e^4*Pi^3 - 108*e^3*Pi^4 - 621*e^4*Pi^4 + 
       (423*I)*e^4*Pi^5 + 12960*e^2*Zeta[3] - 6480*e^3*Zeta[3] - 
       37440*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] + 
       (55440*I)*e^4*Pi*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 
       12960*e^4*Zeta[5]))/3240 + ((-12960*I)*Pi - (23760*I)*e*Pi - 
      (48240*I)*e^2*Pi - (96960*I)*e^3*Pi - (194240*I)*e^4*Pi + 6480*e*Pi^2 + 
      11880*e^2*Pi^2 + 24120*e^3*Pi^2 + 48480*e^4*Pi^2 + (1080*I)*e^2*Pi^3 + 
      (1980*I)*e^3*Pi^3 + (4020*I)*e^4*Pi^3 - 108*e^3*Pi^4 - 198*e^4*Pi^4 + 
      (423*I)*e^4*Pi^5 + 12960*e^2*Zeta[3] + 23760*e^3*Zeta[3] + 
      48240*e^4*Zeta[3] + (30240*I)*e^3*Pi*Zeta[3] + 
      (55440*I)*e^4*Pi*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5])/
     (3240*(-1 + RATIO[x])^2))}


==> anc/H_gg_ga_+--+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*Log[mu2]^4*((11*e^2*(1 - I*Pi))/4 + ((11*I)/2)*e^2*Pi*
     RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 0, 0, 1, x]*
   (Nc*(-114*e^2 + 636*e^2*RATIO[(1 - x)^(-1)] - 
      (704*e^2)/(-1 + RATIO[x])^2) + 
    (-136*e^2 + 272*e^2*RATIO[(1 - x)^(-1)] - (136*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 0, 0, 0, 1, 0, x]*
   (Nc*(-114*e^2 + 636*e^2*RATIO[(1 - x)^(-1)] - 
      (704*e^2)/(-1 + RATIO[x])^2) + 
    (-136*e^2 + 272*e^2*RATIO[(1 - x)^(-1)] - (136*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[1, 0, 0, 0, 0, 0, x]*
   (Nc*(-8*e^2 + 184*e^2*RATIO[(1 - x)^(-1)] - (212*e^2)/(-1 + RATIO[x])^2) + 
    (-84*e^2 + 168*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 0, 1, 0, 0, 1, x]*
   (Nc*(-116*e^2 + 568*e^2*RATIO[(1 - x)^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2) + 
    (-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 0, 1, 0, 1, 0, x]*
   (Nc*(-116*e^2 + 568*e^2*RATIO[(1 - x)^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2) + 
    (-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 1, 0, 0, 1, 1, x]*
   (Nc*(-92*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
      (412*e^2)/(-1 + RATIO[x])^2) + (-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (88*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 0, 1, 0, 1, x]*
   (Nc*(-74*e^2 + 388*e^2*RATIO[(1 - x)^(-1)] - 
      (428*e^2)/(-1 + RATIO[x])^2) + (-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 0, 1, 1, 0, x]*
   (Nc*(-74*e^2 + 388*e^2*RATIO[(1 - x)^(-1)] - 
      (428*e^2)/(-1 + RATIO[x])^2) + (-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 0, 1, 1, 1, x]*
   (Nc*(-16*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
      (224*e^2)/(-1 + RATIO[x])^2) + (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 1, 0, 0, 1, x]*
   (Nc*(-48*e^2 + 288*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2)/(-1 + RATIO[x])^2) + (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 1, 0, 1, 0, x]*
   (Nc*(-48*e^2 + 288*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2)/(-1 + RATIO[x])^2) + (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 1, 0, 1, 1, x]*
   (Nc*(-24*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + (-24*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 1, 0, 1, x]*
   (Nc*(-62*e^2 + 268*e^2*RATIO[(1 - x)^(-1)] - 
      (292*e^2)/(-1 + RATIO[x])^2) + (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 1, 1, 0, x]*
   (Nc*(-62*e^2 + 268*e^2*RATIO[(1 - x)^(-1)] - 
      (292*e^2)/(-1 + RATIO[x])^2) + (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 0, 0, 1, x]*
   (Nc*(-58*e^2 + 236*e^2*RATIO[(1 - x)^(-1)] - 
      (256*e^2)/(-1 + RATIO[x])^2) + (-40*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] - 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 0, 1, 0, x]*
   (Nc*(-58*e^2 + 236*e^2*RATIO[(1 - x)^(-1)] - 
      (256*e^2)/(-1 + RATIO[x])^2) + (-40*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] - 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 1, 1, 0, 1, x]*
   (Nc*(-20*e^2 + 136*e^2*RATIO[(1 - x)^(-1)] - 
      (152*e^2)/(-1 + RATIO[x])^2) + (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 1, 1, 1, 0, x]*
   (Nc*(-20*e^2 + 136*e^2*RATIO[(1 - x)^(-1)] - 
      (152*e^2)/(-1 + RATIO[x])^2) + (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 0, 0, 1, 1, x]*
   ((-24*e^2 + 48*e^2*RATIO[(1 - x)^(-1)])/Nc + 
    Nc*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc*(2*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + (-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 1, 0, 0, 1, 0, x]*
   (Nc*(2*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - (24*e^2)/(-1 + RATIO[x])^2) + 
    (-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2)/Nc) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nc*(72*e^2*RATIO[(1 - x)^(-1)] - 
      (84*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 0, 1, 0, 1, x]*
   ((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-18*e^2 - 12*e^2*RATIO[(1 - x)^(-1)] + (20*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 1, 1, 0, x]*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-18*e^2 - 12*e^2*RATIO[(1 - x)^(-1)] + (20*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, 0, 0, x]*((12*e^2 - 24*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2)/Nc + Nc*(-24*e^2*RATIO[(1 - x)^(-1)] + 
      (28*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, 0, x]*
   (Nc*(-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2) + 
    (16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)/Nc) + 
  G[0, 1, 0, 1, 0, 0, x]*((-4*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 1, 0, 0, x]*((-20*e^2 + 40*e^2*RATIO[(1 - x)^(-1)] - 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(20*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] + (40*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 1, 0, 0, x]*((4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(22*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + (44*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, 1, 1, x]*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(8*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, 1, x]*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(2*e^2 - 76*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 1, 0, x]*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(2*e^2 - 76*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 1, 1, x]*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-20*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (100*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 1, 1, 1, x]*
   ((128*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-30*e^2 - 36*e^2*RATIO[(1 - x)^(-1)] + 
      (148*e^2)/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, 0, 1, x]*
   ((40*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] + (40*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(8*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + (156*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 0, 1, 0, x]*((40*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] + 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(8*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + (156*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, 0, x]*((72*e^2 - 144*e^2*RATIO[(1 - x)^(-1)] + 
      (80*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(44*e^2 - 280*e^2*RATIO[(1 - x)^(-1)] + 
      (312*e^2)/(-1 + RATIO[x])^2)) + G[0, 1, 0, 0, 0, 0, x]*
   ((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(140*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] + 
      (588*e^2)/(-1 + RATIO[x])^2)) + G[0, 1, 1, 0, 1, 1, x]*
   ((64*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + (128*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(138*e^2 - 660*e^2*RATIO[(1 - x)^(-1)] + 
      (660*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 1, 1, x]*
   ((56*e^2 - 112*e^2*RATIO[(1 - x)^(-1)] + (112*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(162*e^2 - 660*e^2*RATIO[(1 - x)^(-1)] + 
      (660*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 0, 0, x]*
   ((68*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(158*e^2 - 652*e^2*RATIO[(1 - x)^(-1)] + 
      (708*e^2)/(-1 + RATIO[x])^2)) + G[0, 1, 0, 1, 1, 1, x]*
   ((96*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(218*e^2 - 1012*e^2*RATIO[(1 - x)^(-1)] + 
      (1012*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 1, 1, x]*
   ((96*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(262*e^2 - 1100*e^2*RATIO[(1 - x)^(-1)] + 
      (1100*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, 0, x]*
   ((372*e^2 - 744*e^2*RATIO[(1 - x)^(-1)] + (496*e^2)/(-1 + RATIO[x])^2)/
     Nc + Nc*(232*e^2 - 1208*e^2*RATIO[(1 - x)^(-1)] + 
      (1332*e^2)/(-1 + RATIO[x])^2)) + Nc*G[1, 0, 1, 1, 0, 1, x]*
   (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 0, 1, 1, 1, 0, x]*(-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
    (64*e^2)/(-1 + RATIO[x])^2) + Nc*G[0, 1, 1, 1, 0, 0, x]*
   (-14*e^2 + 28*e^2*RATIO[(1 - x)^(-1)] - (28*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 1, 0, 1, 0, 0, x]*(-10*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - 
    (20*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 1, 0, 0, 0, x]*
   (-4*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 1, 1, 0, 0, 1, x]*(-2*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - 
    (4*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 1, 0, 1, 0, x]*
   (-2*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 0, 1, 1, 0, 0, x]*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
    (8*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 1, 1, 0, 0, x]*
   (6*e^2 - 12*e^2*RATIO[(1 - x)^(-1)] + (12*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 1, 0, 1, 0, 1, x]*(12*e^2 - 24*e^2*RATIO[(1 - x)^(-1)] + 
    (24*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 0, 1, 1, 0, x]*
   (12*e^2 - 24*e^2*RATIO[(1 - x)^(-1)] + (24*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[0, 1, 1, 1, 0, 1, x]*(22*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + 
    (44*e^2)/(-1 + RATIO[x])^2) + Nc*G[0, 1, 1, 1, 1, 0, x]*
   (22*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + (44*e^2)/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 1, x]*(Log[mu2]*((-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(28*e^2 - 56*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2)) + 
    (4*(-6 + e)*e + 8*e*(6 + 17*e)*RATIO[(1 - x)^(-1)] - 
      ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
    Nc*((e*(42 - 685*e - (228*I)*e*Pi))/3 - 
      (4*(21*e - 233*e^2 - (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
      (2*(6*e + 55*e^2 - (408*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (160*e^2*RATIO[x])/3 - 26*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nc*Log[mu2]*(2*e^2 - 4*e^2*RATIO[(1 - x)^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2) + Nc*((4*e*(3 - 38*e - (3*I)*e*Pi))/3 - 
      (4*(6*e + 17*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^2*RATIO[x^(-2)])/3 + (20*e^2*RATIO[x^(-1)])/3 + 
      (8*(3*e + e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (248*e^2*RATIO[x])/3 - 26*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((-4*I)*e^2*(-135*I + 8*Pi) + 
      (4*I)*e^2*(-253*I + 16*Pi)*RATIO[(1 - x)^(-1)] + 26*e^2*RATIO[x^(-2)] - 
      68*e^2*RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (400*e^2*RATIO[x])/3 - (172*e^2*RATIO[x^2])/3) + 
    (-136*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (176*e^2*RATIO[x])/3 - 
      (44*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 0, 0, x]*
   (Log[mu2]*(Nc*(-68*e^2 + 280*e^2*RATIO[(1 - x)^(-1)] - 
        (304*e^2)/(-1 + RATIO[x])^2) + 
      (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc*(((2*I)/3)*e*(54*I + (404*I)*e + 21*e*Pi) - 
      ((4*I)/3)*((108*I)*e + (446*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-1)] + ((I/3)*((468*I)*e + (985*I)*e^2 + 84*e^2*Pi))/
       (-1 + RATIO[x])^2 + (400*e^2*RATIO[x])/3 - (172*e^2*RATIO[x^2])/3) + 
    ((-2*I)*e*(-8*I - (59*I)*e + 12*e*Pi) - 
      (4*(-24*e + 25*e^2 - (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-3*e + 44*e^2 - (18*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (176*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 1, 1, x]*(Nc*((4*I)*e^2*(91*I + 3*Pi) - (12*I)*e^2*(55*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 + 
      ((24*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (196*e^2*RATIO[x])/3 - 
      (98*e^2*RATIO[x^2])/3) + (-104*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (4*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 48*e^2*RATIO[x] - 
      12*e^2*RATIO[x^2])/Nc) + G[0, 0, 1, 0, 0, x]*
   (Log[mu2]*(Nc*(-10*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - 
        (20*e^2)/(-1 + RATIO[x])^2) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*(((2*I)/3)*e*(6*I + (89*I)*e + 48*e*Pi) - 
      (4*I)*e*(2*I + (25*I)*e + 16*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-1)])/3 + (I*e*(8*I + (143*I)*e + 64*e*Pi))/
       (-1 + RATIO[x])^2 + 76*e^2*RATIO[x] - (98*e^2*RATIO[x^2])/3) + 
    (2*e*(2 - 21*e - (18*I)*e*Pi) - (8*(3*e - 2*e^2 - (27*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(3*e + 10*e^2 - (27*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((2*I)*e^2*(292*I + 11*Pi) - 
      (44*I)*e^2*(25*I + Pi)*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 - 
      (4*e^2*RATIO[x^(-1)])/3 + ((44*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (200*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (-136*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (128*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 0, x]*
   (Log[mu2]*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-2*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + 
        (52*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*(((-2*I)/3)*e*(-9*I - (638*I)*e + 3*e*Pi) - 
      (2*(18*e - 1421*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      40*e^2*RATIO[x^(-1)] + (4*e*(4 - 61*e - I*e*Pi))/(-1 + RATIO[x])^2 + 
      (200*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (2*e*(6 - 69*e - (10*I)*e*Pi) - (8*(9*e - 4*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(6*e + 2*e^2 - (15*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 0, 1, 1, 0, x]*
   (Nc*Log[mu2]*(24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*(e*(12 + 105*e - (4*I)*e*Pi) - 
      2*e*(12 + 173*e - (4*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (124*e^2*RATIO[x^(-1)])/3 + 
      (2*e*(12 + 45*e - (4*I)*e*Pi))/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] - 
      (2*e^2*RATIO[x^2])/3) + (64*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 1, x]*
   (Nc*Log[mu2]*(24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*(e*(12 + 105*e + (2*I)*e*Pi) - 
      2*e*(12 + 173*e - (34*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (124*e^2*RATIO[x^(-1)])/3 + 
      (2*e*(12 + 45*e - (28*I)*e*Pi))/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] - 
      (2*e^2*RATIO[x^2])/3) + (64*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 
      ((24*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 1, 0, x]*
   (Log[mu2]*((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
        (48*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(54*e^2 - 252*e^2*RATIO[(1 - x)^(-1)] + 
        (276*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*((e*(78 + 361*e + (24*I)*e*Pi))/3 - 
      (4*(93*e + 320*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      4*e^2*RATIO[x^(-2)] + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*(51*e + 52*e^2 + (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (40*e^2*RATIO[x])/3 - (2*e^2*RATIO[x^2])/3) + 
    (4*e*(6 + 25*e - I*e*Pi) - 8*e*(6 + 3*e - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*e*(3 - 8*e - I*e*Pi))/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 0, 1, x]*
   (Log[mu2]*((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
        (48*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(54*e^2 - 252*e^2*RATIO[(1 - x)^(-1)] + 
        (276*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*((e*(78 + 361*e - (288*I)*e*Pi))/3 - 
      (4*(93*e + 320*e^2 - (324*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      4*e^2*RATIO[x^(-2)] + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*(51*e + 52*e^2 - (147*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (40*e^2*RATIO[x])/3 - (2*e^2*RATIO[x^2])/3) + 
    (4*e*(6 + 25*e) - 24*e*(2 + e)*RATIO[(1 - x)^(-1)] + 
      (8*e*(3 - 8*e - (10*I)*e*Pi))/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[1, 1, 1, 0, 1, x]*
   ((-40*e^2 - (20*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-2*I)*e^2*(-28*I + Pi) + (4*I)*e^2*(-11*I + Pi)*
       RATIO[(1 - x)^(-1)] - 34*e^2*RATIO[x^(-2)] + 92*e^2*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 0, x]*
   ((-40*e^2 - (20*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*I)*e^2*(28*I + 3*Pi) - (4*I)*e^2*(11*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - 34*e^2*RATIO[x^(-2)] + 92*e^2*RATIO[x^(-1)] + 
      ((12*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nc*Log[mu2]*(-12*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + Nc*(2*e*(-3 + 33*e - (2*I)*e*Pi) - 
      (2*(-18*e + 311*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      4*e^2*RATIO[x^(-2)] + (20*e^2*RATIO[x^(-1)])/3 + 
      (2*(-18*e + 17*e^2 - (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (60*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 0, 1, 0, x]*
   (Nc*Log[mu2]*(-6*e^2 + 12*e^2*RATIO[(1 - x)^(-1)] - 
      (12*e^2)/(-1 + RATIO[x])^2) + Nc*((e*(-6 + 389*e - (12*I)*e*Pi))/3 - 
      (4*(-3*e + 229*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (38*e^2*RATIO[x^(-2)])/3 + 16*e^2*RATIO[x^(-1)] - 
      (((4*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x^2])/3) + (96*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 0, 1, x]*(Nc*Log[mu2]*(-6*e^2 + 12*e^2*RATIO[(1 - x)^(-1)] - 
      (12*e^2)/(-1 + RATIO[x])^2) + Nc*((e*(-6 + 389*e + (12*I)*e*Pi))/3 - 
      (4*(-3*e + 229*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (38*e^2*RATIO[x^(-2)])/3 + 16*e^2*RATIO[x^(-1)] + 
      (((4*I)/3)*((3*I)*e + (17*I)*e^2 + 21*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x^2])/3) + (96*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 0, 1, x]*
   (Nc*Log[mu2]*(-12*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + Nc*(6*e*(-1 + 11*e + (13*I)*e*Pi) - 
      (2*(-18*e + 311*e^2 + (522*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      4*e^2*RATIO[x^(-2)] + (20*e^2*RATIO[x^(-1)])/3 + 
      (2*(-18*e + 17*e^2 + (474*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (60*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 0, 1, 0, x]*
   (Log[mu2]*(Nc*(8*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (40*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((2*e*(3 + 263*e + (18*I)*e*Pi))/3 - 
      (2*(-30*e + 613*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      2*e^2*RATIO[x^(-2)] - 20*e^2*RATIO[x^(-1)] + 
      (3*e*(-8 + 23*e + (8*I)*e*Pi))/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 23*e + I*e*Pi) - (8*(-6*e + 26*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(-3*e + 8*e^2 + (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 1, 1, 0, x]*
   (Log[mu2]*((32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(20*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + 
        (152*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*(e*(10 + 93*e - (8*I)*e*Pi) - (4*(51*e + 223*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 + (228*e + 175*e^2 - (48*I)*e^2*Pi)/
       (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (16*e*(1 + 5*e + I*e*Pi) - (32*(3*e + 2*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (16*(3*e - 8*e^2 + (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 0, 0, 0, 1, x]*
   (Log[mu2]*(Nc*(8*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (40*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((2*e*(3 + 263*e + (30*I)*e*Pi))/3 - 
      (2*(-30*e + 613*e^2 + (168*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      2*e^2*RATIO[x^(-2)] - 20*e^2*RATIO[x^(-1)] + 
      (e*(-24 + 69*e + (100*I)*e*Pi))/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 23*e) - (16*(-3*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-3*e + 8*e^2 + (9*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 0, 1, x]*
   (Log[mu2]*((32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(20*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + 
        (152*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*(e*(10 + 93*e - (116*I)*e*Pi) - (4*(51*e + 223*e^2 - (300*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 + (228*e + 175*e^2 - (1116*I)*e^2*Pi)/
       (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (16*e*(1 + 5*e) - (32*(3*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(6*e - 16*e^2 - (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*
   (Log[mu2]*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
        (80*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(58*e^2 - 356*e^2*RATIO[(1 - x)^(-1)] + 
        (396*e^2)/(-1 + RATIO[x])^2)) + 
    (4*e*(10 + 16*e - (5*I)*e*Pi) - (8*(30*e - 4*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (40*(3*e - 8*e^2 - (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*((4*e*(24 + 41*e + (3*I)*e*Pi))/3 - 
      (8*(69*e + 92*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (612*e + 227*e^2 + (24*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*
   (Log[mu2]*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
        (80*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(58*e^2 - 356*e^2*RATIO[(1 - x)^(-1)] + 
        (396*e^2)/(-1 + RATIO[x])^2)) + 
    (8*e*(5 + 8*e) + (16*(-15*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(15*e - 40*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(48 + 82*e + (159*I)*e*Pi))/3 - 
      (4*(138*e + 184*e^2 + (285*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (612*e + 227*e^2 + (1056*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nc*Log[mu2]*(-12*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + (2*e^2*(23 + (4*I)*Pi) - 
      4*e^2*(5 + (4*I)*Pi)*RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      16*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
    Nc*((e*(-24 + 253*e - (30*I)*e*Pi))/3 + 
      ((2*I)/3)*((-24*I)*e - (83*I)*e^2 + 30*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (130*e^2*RATIO[x^(-2)])/3 - (340*e^2*RATIO[x^(-1)])/3 - 
      (((4*I)/3)*((-12*I)*e - (20*I)*e^2 + 15*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (152*e^2*RATIO[x])/3 + (52*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*
   (Log[mu2]*(Nc*(-116*e^2 + 520*e^2*RATIO[(1 - x)^(-1)] - 
        (520*e^2)/(-1 + RATIO[x])^2) + 
      (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - (96*e^2)/(-1 + RATIO[x])^2)/
       Nc) + (-4*e*(6 + 13*e) - 16*e*(-3 + 11*e)*RATIO[(1 - x)^(-1)] + 
      (16*e*(-3 + 8*e + (3*I)*e*Pi))/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x] + 
      4*e^2*RATIO[x^2])/Nc + Nc*(e*(-58 + 193*e + (40*I)*e*Pi) - 
      (4*(-195*e + 52*e^2 + (168*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2*RATIO[x^(-2)])/3 - 8*e^2*RATIO[x^(-1)] + 
      (((20*I)/3)*((39*I)*e + (28*I)*e^2 + 30*e^2*Pi))/(-1 + RATIO[x])^2 - 
      40*e^2*RATIO[x] + (52*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*Log[mu2]*(2*e^2 - 4*e^2*RATIO[(1 - x)^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2) + ((2*I)*e^2*(27*I + 2*Pi) - 
      (4*I)*e^2*(21*I + 2*Pi)*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/
       3 - (128*e^2*RATIO[x^(-1)])/3 + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*e^2*(59 + (6*I)*Pi))/3 - ((8*I)/3)*((92*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (182*e^2*RATIO[x^(-2)])/3 - 
      (476*e^2*RATIO[x^(-1)])/3 + (((4*I)/3)*((-43*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - 92*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*
   (Log[mu2]*(Nc*(-172*e^2 + 728*e^2*RATIO[(1 - x)^(-1)] - 
        (728*e^2)/(-1 + RATIO[x])^2) + 
      (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2)/
       Nc) + (-4*e*(8 + 27*e) - (64*(-3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-6*e + 16*e^2 + (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (80*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(2*e*(-43 + 127*e + (35*I)*e*Pi) - ((2*I)/3)*((546*I)*e + (59*I)*e^2 + 
        354*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*((546*I)*e + (551*I)*e^2 + 330*e^2*Pi))/(-1 + RATIO[x])^2 - 
      92*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*(Nc*Log[mu2]*(2*e^2 - 4*e^2*RATIO[(1 - x)^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2) + (2*e^2*(15 + (4*I)*Pi) - 
      4*e^2*(7 + (4*I)*Pi)*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc + 
    Nc*((2*e^2*(52 - (3*I)*Pi))/3 + ((4*I)/3)*((-56*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (((2*I)/3)*((19*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (364*e^2*RATIO[x])/3 + (134*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*
   (Log[mu2]*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(16*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
        (128*e^2)/(-1 + RATIO[x])^2)) + 
    (-8*e*(-1 + 4*e) - (16*(3*e + 4*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(3*e - 8*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc + 
    Nc*((e*(24 + 643*e - (54*I)*e*Pi))/3 - 
      (2*(96*e + 403*e^2 - (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (44*e^2*RATIO[x^(-1)])/3 + (2*(96*e - 71*e^2 - (114*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - 92*e^2*RATIO[x] + (134*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 1, x]*((112*e^2 + (56*e^2*RATIO[x^(-2)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (224*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(156*e^2 + 54*e^2*RATIO[x^(-2)] - 
      132*e^2*RATIO[x^(-1)] - 132*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*
   (Log[mu2]*(Nc*(-158*e^2 + 652*e^2*RATIO[(1 - x)^(-1)] - 
        (708*e^2)/(-1 + RATIO[x])^2) + 
      (-168*e^2 + 336*e^2*RATIO[(1 - x)^(-1)] - (224*e^2)/(-1 + RATIO[x])^2)/
       Nc) + ((2*I)*e*(42*I + (153*I)*e + 34*e*Pi) - 
      ((8*I)/3)*((63*I)*e + (152*I)*e^2 + 51*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*((42*I)*e + (14*I)*e^2 + 51*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (224*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(((-2*I)/3)*e*(-96*I - (13*I)*e + 60*e*Pi) + 
      ((8*I)/3)*((-111*I)*e - (125*I)*e^2 + 30*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(-486*e + 215*e^2 - (120*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      132*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*((((8*I)/3)*e*(6*I + (52*I)*e + 15*e*Pi) + 
      ((4*I)/9)*((6*I)*e - (53*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((24*I)*e + (211*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 + 211*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((2*e*(-42 + 1237*e + (18*I)*e*Pi))/3 + (44*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((-39*I)*e + (653*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((-102*I)*e + (1271*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (2*e*(102 - 1271*e - (414*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(-88*e^2 - (68*e^2*RATIO[x^(-2)])/3 + 
        (200*e^2*RATIO[x^(-1)])/3 + (200*e^2*RATIO[x])/3 - 
        (68*e^2*RATIO[x^2])/3) + (-32*e^2 - (16*e^2*RATIO[x^(-2)])/3 + 
        (64*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 0, x]*
   (Nc*Log[mu2]^2*(e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 
      (2*e^2)/(-1 + RATIO[x])^2) + 
    ((2*e*(-24 - 72*e + (15*I)*e*Pi + 2*e*Pi^2))/3 - 
      (4*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e - I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 + (4*e*(24 + 37*e - (36*I)*e*Pi)*RATIO[x])/
       9 + ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((12 - 252*e + 561*e^2 - (12*I)*e*Pi + (510*I)*e^2*Pi - 7*e^2*Pi^2)/
       6 - ((36 - 78*e - 1171*e^2 - (36*I)*e*Pi + (252*I)*e^2*Pi + 
         51*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((198*I)*e + (169*I)*e^2 + 246*e^2*Pi)*RATIO[x^(-1)] + 
      (36 - 42*e - 829*e^2 - (36*I)*e*Pi + (96*I)*e^2*Pi + 63*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (4*e*(42 - 59*e - (135*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((-2*I)*e^2*(-42*I + Pi) + (4*I)*e^2*(-8*I + Pi)*
         RATIO[(1 - x)^(-1)] - (92*e^2*RATIO[x^(-2)])/3 + 
        88*e^2*RATIO[x^(-1)] - ((4*I)*e^2*(-6*I + Pi))/(-1 + RATIO[x])^2 + 
        32*e^2*RATIO[x] - (40*e^2*RATIO[x^2])/3) + 
      (-32*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 1, x]*
   (Log[mu2]^2*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(44*e^2 - 184*e^2*RATIO[(1 - x)^(-1)] + 
        (184*e^2)/(-1 + RATIO[x])^2)) + 
    (4*(2 + 3*e + 29*e^2 - I*e^2*Pi + 7*e^2*Pi^2) - 
      (4*(36 - 150*e - 199*e^2 + (276*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + 8*e^2*RATIO[x^(-2)] + 40*e^2*RATIO[x^(-1)] + 
      (4*(36 - 96*e - 145*e^2 - (36*I)*e*Pi + (96*I)*e^2*Pi + 105*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(12 + 23*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(22 - 83*e - 180*e^2 - (32*I)*e*Pi + (189*I)*e^2*Pi + 57*e^2*Pi^2 - 
      ((828 - 360*e - 2459*e^2 - (1008*I)*e*Pi + (1602*I)*e^2*Pi + 
         2286*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((2*I)/9)*((3*I)*e - (211*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-6*I)*e + (269*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (828 + 792*e + 2014*e^2 - (936*I)*e*Pi - (1197*I)*e^2*Pi + 
        2328*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 4*e*(4 + 9*e - (11*I)*e*Pi)*
       RATIO[x] + ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(2*e*(22 - 79*e - (32*I)*e*Pi) - 
        8*e*(23 - 10*e - (28*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*e*(23 + 22*e - (26*I)*e*Pi))/(-1 + RATIO[x])^2 + 
        (80*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (8*e*(2 + 3*e) + (16*(-6*e + 25*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (32*(3*e - 8*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, x]*
   (Log[mu2]^2*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(57*e^2 - 162*e^2*RATIO[(1 - x)^(-1)] + 
        (170*e^2)/(-1 + RATIO[x])^2)) + 
    ((2*(18 + 135*e + 571*e^2 - (30*I)*e*Pi - (93*I)*e^2*Pi + 66*e^2*Pi^2))/
       3 - (2*(108 + 492*e + 1495*e^2 - (180*I)*e*Pi - (888*I)*e^2*Pi + 
         396*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi - (600*I)*e^2*Pi + 198*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (16*e*(6 + 40*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((216 + 840*e + 10577*e^2 + (144*I)*e*Pi + (2652*I)*e^2*Pi + 
        915*e^2*Pi^2)/18 - ((144 + 416*e - 449*e^2 + (48*I)*e*Pi + 
         (792*I)*e^2*Pi + 701*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (936 - 612*e - 12605*e^2 + (288*I)*e*Pi + (3774*I)*e^2*Pi + 
        4602*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      (2*e*(102 - 1697*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((2*e*(60 + 152*e + (21*I)*e*Pi))/3 - 
        4*e*(32 + 88*e + (7*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (4*(102*e - 7*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        (200*e^2*RATIO[x])/3 - (68*e^2*RATIO[x^2])/3) + 
      (4*e*(6 + 45*e - (10*I)*e*Pi) - (16*(9*e + 41*e^2 - (15*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (16*(6*e + 2*e^2 - (15*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/
       Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((2*e*(21 - 134*e + (6*I)*Pi - (121*I)*e*Pi))/3 - 
      (2*(18*e + 145*e^2 + (12*I)*e*Pi + (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (I/18)*((120*I)*e + (5*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((30*I)*e + (73*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*(3*e*Pi + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(2 + 55*e + (24*I)*e*Pi)*RATIO[x])/3 - 
      (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    (8*e*(1 + 5*e - (3*I)*e*Pi) - ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/9)*((12*I)*e + (5*I)*e^2 + 
        36*e^2*Pi)*RATIO[x^(-1)] + ((16*I)/9)*e*(3*I + (26*I)*e + 9*e*Pi)*
       RATIO[x] + (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(2*e^2*(13 + I*Pi) - 4*e^2*(6 + I*Pi)*RATIO[(1 - x)^(-1)] + 
        12*e^2*RATIO[x^(-2)] - (104*e^2*RATIO[x^(-1)])/3 + 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 
        (2*e^2*RATIO[x^2])/3) + (16*e^2 + (8*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 1, x]*
   (Nc*(-(e*(-42 + 268*e + (6*I)*Pi + (625*I)*e*Pi + 11*e*Pi^2))/3 + 
      (2*(-18*e - 145*e^2 + (6*I)*e*Pi + (496*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (I/18)*((-120*I)*e - (5*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/3)*((-30*I)*e - (73*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] - (2*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(4 + 110*e + (55*I)*e*Pi)*RATIO[x])/3 - 
      (I/18)*e^2*(-965*I + 624*Pi)*RATIO[x^2]) + 
    ((4*e*(6 + 30*e + (6*I)*e*Pi + e*Pi^2))/3 - 
      (8*((-24*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((12*I)*e + (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)/9)*e*(3*I + (26*I)*e + 15*e*Pi)*RATIO[x] + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(2*e^2*(13 - (3*I)*Pi) - 12*e^2*(2 - I*Pi)*
         RATIO[(1 - x)^(-1)] + 12*e^2*RATIO[x^(-2)] - (104*e^2*RATIO[x^(-1)])/
         3 - ((12*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 
        (2*e^2*RATIO[x^2])/3) + (16*e^2 + (8*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, x]*
   (Log[mu2]^2*(Nc*(-6*e^2 + 60*e^2*RATIO[(1 - x)^(-1)] - 
        (68*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((-108 - 708*e - 6115*e^2 - (36*I)*e*Pi - (666*I)*e^2*Pi + 
        852*e^2*Pi^2)/18 - (2*(-162 - 507*e - 1931*e^2 - (18*I)*e*Pi - 
         (42*I)*e^2*Pi + 1128*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((2*I)/3)*e^2*Pi*RATIO[x^(-2)] - (2*I)*(I*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (-360 - 75*e + 487*e^2 - (36*I)*e*Pi - 
        (780*I)*e^2*Pi + 2490*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 293*e + (189*I)*e*Pi)*RATIO[x])/9 - 
      (I/18)*e^2*(-965*I + 624*Pi)*RATIO[x^2]) + 
    (2*(-4 - 16*e - 55*e^2 + (2*I)*e*Pi - (13*I)*e^2*Pi + 28*e^2*Pi^2) - 
      (8*(-18 - 12*e - 11*e^2 + (9*I)*e*Pi - (6*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-36 + 96*e + 145*e^2 + (36*I)*e*Pi + 
         (120*I)*e^2*Pi + 270*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*e*(6*I + (43*I)*e + 30*e*Pi)*RATIO[x] + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((-2*I)/3)*e*(-12*I - (106*I)*e + 3*e*Pi) + 
        ((4*I)/3)*((-48*I)*e - (155*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((2*I)*e*(-36*I - I*e + 2*e*Pi))/(-1 + RATIO[x])^2 - 
        (40*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      ((8*I)*e*(2*I + (8*I)*e + e*Pi) - ((16*I)/3)*((6*I)*e + (4*I)*e^2 + 
          3*e^2*Pi)*RATIO[(1 - x)^(-1)] + (16*(-3*e + 8*e^2 + (3*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
       Nc)) + G[0, 0, 0, 1, x]*
   (Log[mu2]^2*(Nc*(-6*e^2 + 60*e^2*RATIO[(1 - x)^(-1)] - 
        (68*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((-108 - 708*e - 6115*e^2 + (684*I)*e*Pi - (4398*I)*e^2*Pi + 
        162*e^2*Pi^2)/18 - (2*(-162 - 507*e - 1931*e^2 + (666*I)*e*Pi - 
         (1224*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((-3*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-1)] + (-360 - 75*e + 487*e^2 + (1224*I)*e*Pi + 
        (993*I)*e^2*Pi + 1188*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 293*e + (102*I)*e*Pi)*RATIO[x])/9 - 
      (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    ((2*(-12 - 48*e - 165*e^2 + (6*I)*e^2*Pi + 76*e^2*Pi^2))/3 - 
      (8*(-18 - 12*e - 11*e^2 - (189*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-36 + 96*e + 145*e^2 + (108*I)*e*Pi - 
         (288*I)*e^2*Pi + 114*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*e*(6*I + (43*I)*e + 18*e*Pi)*RATIO[x] + 
      (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((2*I)/3)*e*(12*I + (106*I)*e + 111*e*Pi) - 
        ((4*I)/3)*((48*I)*e + (155*I)*e^2 + 219*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)*e*(36*I + I*e + 134*e*Pi))/(-1 + RATIO[x])^2 - 
        (40*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      (-16*e*(1 + 4*e) + (32*(3*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(-3*e + 8*e^2 + (9*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(Nc*Log[mu2]^2*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((6 - 105*e - 928*e^2 - (6*I)*e*Pi + (116*I)*e^2*Pi + 68*e^2*Pi^2)/3 - 
      (2*(18 - 444*e - 2141*e^2 - (18*I)*e*Pi - (291*I)*e^2*Pi + 
         600*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (I/3)*((2*I)*e + (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((-24*I)*e - (149*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(9 - 15*e - 151*e^2 - (9*I)*e*Pi + (24*I)*e^2*Pi + 333*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-36 + 403*e - (510*I)*e*Pi)*RATIO[x])/
       9 + (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e*(-42 - 119*e + (51*I)*e*Pi + 40*e*Pi^2))/3 - 
      (4*(-12*e - 16*e^2 + (21*I)*e^2*Pi + 40*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (24*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
      (4*e*(12 - 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-56*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e*(2 - 31*e - I*e*Pi) - 
        (4*(6*e - 148*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        2*e^2*RATIO[x^(-2)] - (40*e^2*RATIO[x^(-1)])/3 + 
        (4*(6*e - 10*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        24*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(Nc*Log[mu2]^2*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((6 - 105*e - 928*e^2 - (84*I)*e*Pi + (754*I)*e^2*Pi + 197*e^2*Pi^2)/
       3 - (2*(18 - 444*e - 2141*e^2 - (576*I)*e*Pi + (1344*I)*e^2*Pi + 
         1293*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((-24*I)*e - (149*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(9 - 15*e - 151*e^2 - (261*I)*e*Pi - (138*I)*e^2*Pi + 639*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-36 + 403*e - (228*I)*e*Pi)*RATIO[x])/
       9 + (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e*(-42 - 119*e - (12*I)*e*Pi + 34*e*Pi^2))/3 - 
      (8*(-6*e - 8*e^2 + (63*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - 4*e^2*RATIO[x^(-1)] + (4*e*Pi*(-6*I + (16*I)*e + 13*e*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(12 - 43*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-56*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e*(2 - 31*e - (27*I)*e*Pi) - 
        (4*(6*e - 148*e^2 - (189*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        2*e^2*RATIO[x^(-2)] - (40*e^2*RATIO[x^(-1)])/3 + 
        (4*(6*e - 10*e^2 - (171*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        24*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(Nc*Log[mu2]^2*(-7*e^2 + 14*e^2*RATIO[(1 - x)^(-1)] - 
      (14*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-36 - 1182*e - 6380*e^2 - (36*I)*e*Pi + (1116*I)*e^2*Pi + 
        81*e^2*Pi^2)/18 - ((-36 - 1356*e - 5519*e^2 - (36*I)*e*Pi - 
         (162*I)*e^2*Pi - 207*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((21*I)*e - (28*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (-36 - 204*e - 938*e^2 - (36*I)*e*Pi + (96*I)*e^2*Pi - 255*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (2*e*(4 + 155*e - (92*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-2*e*(60 + 184*e - (45*I)*e*Pi + 20*e*Pi^2))/3 + 
      (4*(18*e + 18*e^2 - (15*I)*e^2*Pi + 20*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (4*I)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((-I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
      (4*e*(12 - 37*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-80*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-9*I - (191*I)*e + 3*e*Pi) + 
        ((2*I)/3)*((-18*I)*e - (463*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*e^2*RATIO[x^(-2)])/3 + (56*e^2*RATIO[x^(-1)])/3 - 
        (((2*I)/3)*((-18*I)*e - (79*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
        (8*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(Nc*Log[mu2]^2*(-7*e^2 + 14*e^2*RATIO[(1 - x)^(-1)] - 
      (14*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-36 - 1182*e - 6380*e^2 + (72*I)*e*Pi + (4722*I)*e^2*Pi - 
        39*e^2*Pi^2)/18 - ((-36 - 1356*e - 5519*e^2 + (288*I)*e*Pi + 
         (3318*I)*e^2*Pi - 615*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-21*I)*e + (28*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (-36 - 204*e - 938*e^2 + (252*I)*e*Pi - (279*I)*e^2*Pi - 627*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (2*e*(4 + 155*e - (142*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-4*e*(30 + 92*e + (15*I)*e*Pi + 9*e*Pi^2))/3 + 
      (8*(9*e + 9*e^2 - (16*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(12 - 37*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-80*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((2*I)/3)*e*(9*I + (191*I)*e + 15*e*Pi) - 
        ((2*I)/3)*((18*I)*e + (463*I)*e^2 + 102*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*e^2*RATIO[x^(-2)])/3 + (56*e^2*RATIO[x^(-1)])/3 + 
        (((2*I)/3)*((18*I)*e + (79*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 - 
        (8*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*(((2*e*(15 + 21*e + (12*I)*Pi + (3*I)*e*Pi + 29*e*Pi^2))/
       3 - (2*(6*e + 21*e^2 + (24*I)*e*Pi + (98*I)*e^2*Pi + 58*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-1)] + 
      (2*(9*e^2 + (24*I)*e*Pi + (80*I)*e^2*Pi + 30*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(24*I + I*e + 72*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(33 - 232*e - (24*I)*Pi - (369*I)*e*Pi + 78*e*Pi^2))/3 - 
      ((306*e + 2765*e^2 - (144*I)*e*Pi - (798*I)*e^2*Pi + 972*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 132*e^2*Pi)*RATIO[x^(-1)] + 
      (232*e + 1687*e^2 - (96*I)*e*Pi - (630*I)*e^2*Pi + 704*e^2*Pi^2)/
       (6*(-1 + RATIO[x])^2) + (4*e*(-12 + 11*e + (86*I)*e*Pi)*RATIO[x])/3 + 
      (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(5 + (4*I)*Pi) - 8*e^2*(1 + (4*I)*Pi)*
         RATIO[(1 - x)^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(2*e*(1 + 13*e - (7*I)*e*Pi) - (2*(6*e + 119*e^2 - (42*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
        (2*(6*e + 127*e^2 - (42*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        32*e^2*RATIO[x] + (40*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((-4*e*(-8 - 16*e + (2*I)*e*Pi + e*Pi^2) + 
      8*e*(-6 - 6*e + (6*I)*e*Pi + e*Pi^2)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((27*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)/9)*e*(6*I + (7*I)*e + 18*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(414 + 1145*e + (36*I)*Pi - (483*I)*e*Pi + 18*e*Pi^2))/3 - 
      (2*(390*e + 1558*e^2 + (36*I)*e*Pi - (219*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((-6*I)*e + (589*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (2*e*Pi*(12*I + (45*I)*e + 4*e*Pi))/
       (-1 + RATIO[x])^2 + ((8*I)/9)*e*(15*I + (37*I)*e + 111*e*Pi)*
       RATIO[x] + (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((64*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e^2*(137 + (12*I)*Pi) - 
        8*e^2*(65 + (6*I)*Pi)*RATIO[(1 - x)^(-1)] - (2*e^2*RATIO[x^(-2)])/3 + 
        ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 1, x]*
   (((4*e*(30 + 62*e + (3*I)*e*Pi + 8*e*Pi^2))/3 - 
      (32*(6*e + 8*e^2 - (3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*((-12*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((25*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(-24 + 41*e + (24*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-570 - 1992*e + (18*I)*Pi + (420*I)*e*Pi + 31*e*Pi^2))/3 + 
      (2*(-546*e - 2405*e^2 + (18*I)*e*Pi + (247*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/9)*((-6*I)*e - (320*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-1)] - (2*((18*I)*e*Pi - (17*I)*e^2*Pi + 
         15*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      ((2*I)/9)*e*(90*I + (839*I)*e + 288*e*Pi)*RATIO[x] + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((80*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(6*e^2*(63 - (2*I)*Pi) - 
        8*e^2*(91 - (3*I)*Pi)*RATIO[(1 - x)^(-1)] - 2*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] - ((24*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (104*e^2*RATIO[x])/3 + (44*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, x]*(Nc*Log[mu2]^2*(-e^2 + 2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2) + 
    ((-2*e*(-51 - 125*e - (6*I)*Pi - (33*I)*e*Pi + 17*e*Pi^2))/3 + 
      (2*(-6*e + 77*e^2 - (12*I)*e*Pi - (100*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (2*(-21*e^2 - (12*I)*e*Pi - (40*I)*e^2*Pi + 14*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-12 + 37*e + (12*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((72 + 1752*e + 5374*e^2 + (36*I)*e*Pi - (1068*I)*e^2*Pi - 
        93*e^2*Pi^2)/18 - ((24 + 688*e + 3518*e^2 + (12*I)*e*Pi - 
         (250*I)*e^2*Pi - 151*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (2*I)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((12*I)*e - (71*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (144 + 1296*e + 8885*e^2 + (72*I)*e*Pi - 
        (690*I)*e^2*Pi - 1026*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      ((2*I)/9)*e*(90*I + (383*I)*e + 144*e*Pi)*RATIO[x] + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(17 + (2*I)*Pi) - 8*e^2*(1 + (2*I)*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(9 + 286*e + (6*I)*e*Pi))/3 - 
        (2*(18*e + 683*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        16*e^2*RATIO[x^(-1)] + (2*(18*e + 205*e^2 + (12*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) - (104*e^2*RATIO[x])/3 + 
        (44*e^2*RATIO[x^2])/3))) + Nc*Log[mu2]^3*
   (((-4*I)/3)*e^2*Pi*RATIO[x^(-1)] + (8*e^2*Pi^2*RATIO[x])/3 - 
    (2*e^2*Pi^2*RATIO[x^2])/3 + (e*(12 + 40*e - (12*I)*Pi - (17*I)*e*Pi + 
       7*e*Pi^2 - (2*I)*e*Pi^3 + 12*e*Zeta[3]))/3 - 
    (((4*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (34*I)*e^2*Pi + 13*e^2*Pi^2 - 
       (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/3) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 + (14*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (14*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]^2*((24*e^2 - 16*e^2*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(e*(-3 + 26*e - (3*I)*e*Pi) - ((-18*e + 193*e^2 - (18*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 - ((I/3)*((-18*I)*e - (53*I)*e^2 + 
           18*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-4*e*(-18 - 64*e - (9*I)*e*Pi + 20*e*Pi^2))/3 + 
        (8*(-6*e - 8*e^2 - (3*I)*e^2*Pi + 20*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - (32*e^2*Pi^2)/(-1 + RATIO[x])^2 + (32*e^2*(2 - I*Pi)*RATIO[x])/
         3 + (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-12 + 192*e + 1746*e^2 + (96*I)*e^2*Pi - 89*e^2*Pi^2)/6 - 
        ((-36 + 630*e + 2776*e^2 + (96*I)*e^2*Pi - 843*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*I)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (-36 - 126*e - 482*e^2 + (324*I)*e^2*Pi - 939*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (4*e*(12 - 241*e - (78*I)*e*Pi)*RATIO[x])/
         9 + (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((4*I)*e^2*Pi*RATIO[x^(-1)] + (2*((9*I)*e^2*Pi - 24*e*Pi^2 + 
         16*e^2*Pi^2 - (6*I)*e^2*Pi^3))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(24 + 259*e - (12*I)*Pi + (4*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (108 + 384*e + 793*e^2 + (54*I)*e*Pi + (180*I)*e^2*Pi - 120*e*Pi^2 - 
        561*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 144*e^2*Zeta[3])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 + (18*I)*e*Pi + 
         (63*I)*e^2*Pi - 120*e*Pi^2 - 201*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 
         144*e^2*Zeta[3]))/9)/Nc + 
    Nc*((((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-6*e + 53*e^2 + (160*I)*e^2*Pi - 40*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*(18 - 762*e - 3361*e^2 - (252*I)*e*Pi - (39*I)*e^2*Pi)*RATIO[x])/
       27 - (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*
        RATIO[x^2])/36 - (RATIO[(1 - x)^(-1)]*(2196 + 9036*e + 29213*e^2 + 
         (288*I)*e*Pi + (7554*I)*e^2*Pi - 2646*e*Pi^2 - 9249*e^2*Pi^2 - 
         (162*I)*e^2*Pi^3 - 8568*e^2*Zeta[3]))/54 + 
      (684 + 5514*e + 21913*e^2 + (288*I)*e*Pi - (3444*I)*e^2*Pi - 
        306*e*Pi^2 - 1468*e^2*Pi^2 - (54*I)*e^2*Pi^3 - 1128*e^2*Zeta[3])/36 - 
      ((I/54)*(-180*I - (1044*I)*e - (3967*I)*e^2 - 972*e*Pi - 8667*e^2*Pi - 
         (2934*I)*e*Pi^2 - (2796*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
         (9432*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^3*(-15*e^2 + 30*e^2*RATIO[(1 - x)^(-1)] - 
      (30*e^2)/(-1 + RATIO[x])^2) + Log[mu2]^2*
     (((4*I)*e^2*(9*I + 2*Pi) - (8*I)*e^2*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*((I/3)*e*(45*I + (148*I)*e + 18*e*Pi) - 
        (I/3)*((90*I)*e + (437*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((I/3)*((90*I)*e + (109*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 - 
        20*e^2*RATIO[x] + 5*e^2*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(27 + 125*e - (6*I)*Pi - (33*I)*e*Pi + 17*e*Pi^2))/3 + 
        (4*(30*e + 77*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 34*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(-21*e^2 - (12*I)*e*Pi - 
           (40*I)*e^2*Pi + 14*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((8*I)/3)*e^2*(13*I + 4*Pi)*RATIO[x] - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((-108 - 780*e - 6934*e^2 + (36*I)*e*Pi - 
          (1224*I)*e^2*Pi - 675*e^2*Pi^2)/18 - 
        ((-108 - 906*e + 430*e^2 + (36*I)*e*Pi - (1314*I)*e^2*Pi - 
           1395*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-36 - 10*e + 969*e^2 + (12*I)*e*Pi - (252*I)*e^2*Pi - 505*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (8*e*(-9 + 254*e + (15*I)*e*Pi)*RATIO[x])/
         9 + (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((-2*e*(78 + 973*e - (24*I)*Pi + (8*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(-90 - 231*e - 688*e^2 + (36*I)*Pi + 
         (264*I)*e*Pi + (989*I)*e^2*Pi - 102*e*Pi^2 + 67*e^2*Pi^2 + 
         (48*I)*e^2*Pi^3 - 1800*e^2*Zeta[3]))/9 + 
      (2*(63*e + 210*e^2 + (36*I)*Pi + (120*I)*e*Pi + (314*I)*e^2*Pi - 
         42*e*Pi^2 + 220*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + ((2*I)/9)*(81*I + (375*I)*e + (973*I)*e^2 + 
        18*Pi + 99*e*Pi + 468*e^2*Pi + (51*I)*e*Pi^2 + (81*I)*e^2*Pi^2 + 
        24*e^2*Pi^3 + (900*I)*e^2*Zeta[3]))/Nc + 
    Nc*((2*I)*e^2*Pi*RATIO[x^(-1)] - 
      (e*(-3228 - 12803*e - (252*I)*Pi + (570*I)*e*Pi + 204*e*Pi^2)*RATIO[x])/
       27 + (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/108 + (504 + 9927*e + 65212*e^2 - (2466*I)*e*Pi - 
        (17451*I)*e^2*Pi - 4302*e*Pi^2 - 2970*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
        67608*e^2*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-600 + 1138*e + 20579*e^2 - (1344*I)*e*Pi - 
         (9558*I)*e^2*Pi - 1314*e*Pi^2 - 2077*e^2*Pi^2 - (36*I)*e^2*Pi^3 - 
         20376*e^2*Zeta[3]))/18 - (I/54)*(-1008*I - (9807*I)*e - 
        (19270*I)*e^2 + 1944*e*Pi + 7416*e^2*Pi - (891*I)*e*Pi^2 - 
        (1560*I)*e^2*Pi^2 + 54*e^2*Pi^3 - (11124*I)*e^2*Zeta[3]))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(I*e^2*(7*I + Pi) - (2*I)*e^2*(4*I + Pi)*
       RATIO[(1 - x)^(-1)] + e^2*RATIO[x^(-2)] - (4*e^2*RATIO[x^(-1)])/3 + 
      ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      2*e^2*RATIO[x^2]) + Log[mu2]*
     ((((-16*I)/3)*e^2*(-4*I + 3*Pi) - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*((-I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
        (16*e^2*(5 + (2*I)*Pi)*RATIO[x])/3 + (8*e^2*(3 - I*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((2*e*(-6 + 164*e - (108*I)*e*Pi + 3*e*Pi^2))/3 - 
        (4*(-6*e - 44*e^2 - (18*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - ((2*I)/9)*((3*I)*e + (10*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] + 
        ((152*I)/9)*((-I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e^2*Pi*(-6*I + Pi))/(-1 + RATIO[x])^2 + ((8*I)/3)*e^2*
         (43*I + 19*Pi)*RATIO[x] + (2*e*(-3 + 211*e - (75*I)*e*Pi)*
          RATIO[x^2])/9)) + 
    Nc*(((30*e + 61*e^2 - (432*I)*e*Pi - (519*I)*e^2*Pi + 1059*e^2*Pi^2)*
        RATIO[x^(-2)])/54 - (2*(-18 - 153*e - 688*e^2 - (324*I)*e*Pi - 
         (78*I)*e^2*Pi + 615*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (2*(18 + 804*e + 3137*e^2 - (324*I)*e*Pi - (78*I)*e^2*Pi + 
         255*e^2*Pi^2)*RATIO[x])/27 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 + ((36*I)*Pi - (42*I)*e*Pi - (829*I)*e^2*Pi + 18*e*Pi^2 + 
        210*e^2*Pi^2 + (45*I)*e^2*Pi^3 - 324*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 264*e - 1868*e^2 + 
         (36*I)*Pi - (42*I)*e*Pi - (829*I)*e^2*Pi + 18*e*Pi^2 - 
         1162*e^2*Pi^2 + (45*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9 + 
      (-72 + 1944*e + 8295*e^2 + (72*I)*Pi - (1152*I)*e*Pi + 
        (4086*I)*e^2*Pi + 36*e*Pi^2 - 764*e^2*Pi^2 + (90*I)*e^2*Pi^3 - 
        144*e^2*Zeta[3])/36) + 
    ((2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 7*e^2 - (24*I)*e*Pi + (14*I)*e^2*Pi + 64*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*e*(-30 - 281*e - (12*I)*Pi + (7*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x])/9 + (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9 - ((4*I)*e^2*(Pi - (2*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (e*(96 + 961*e + (72*I)*Pi + (264*I)*e*Pi + 
         246*e*Pi^2 + 72*e*Zeta[3]))/9 + 
      (4*RATIO[(1 - x)^(-1)]*((3*I)*e^2*Pi + 17*e^2*Pi^2 + 12*e^2*Zeta[3]))/
       3)/Nc) + G[1, 1, 1, x]*(Nc*Log[mu2]^2*(30*e^2 + 5*e^2*RATIO[x^(-2)] - 
      20*e^2*RATIO[x^(-1)] - 20*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    ((-2*e*(-132 - 1495*e + (36*I)*Pi + (180*I)*e*Pi + 54*e*Pi^2))/9 + 
      ((-72*e - 57*e^2 - (12*I)*e*Pi + (34*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(102*e + 959*e^2 - (24*I)*e*Pi - 
         (208*I)*e^2*Pi + 28*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*e*(102 + 959*e - (24*I)*Pi - (10*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Log[mu2]*(((16*e^2*(11 - (3*I)*Pi))/3 - 
        ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((8*I)/3)*((17*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
        ((8*I)/3)*e^2*(17*I + 4*Pi)*RATIO[x] - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((2*e*(18 - 824*e - (3*I)*e*Pi))/3 - 
        (24*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*
         ((9*I)*e - (413*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((-18*I)*e + (415*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(-18 + 415*e + (78*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9)) + 
    Nc*(((-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)*
        RATIO[x^(-2)])/108 + ((2724*e + 12365*e^2 - (144*I)*e*Pi - 
         (3960*I)*e^2*Pi - 846*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (e*(2724 + 12365*e + (540*I)*Pi + (1314*I)*e*Pi + 180*e*Pi^2)*RATIO[x])/
       27 + (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/108 + (e*(-5196 - 29841*e - (36*I)*Pi + (3348*I)*e*Pi + 
         476*e*Pi^2 - (24*I)*e*Pi^3 + 144*e*Zeta[3]))/18 - 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + (145*I)*e^2*Pi + 15*e^2*Pi^2 - 
         (4*I)*e^2*Pi^3 + 24*e^2*Zeta[3]))/3)) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 + (14*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (14*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]^2*((24*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(e*(-3 + 26*e + (31*I)*e*Pi) - ((-18*e + 193*e^2 + (330*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + ((I/3)*((18*I)*e + (53*I)*e^2 + 
           306*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(-9 - 32*e - (3*I)*e*Pi + 9*e*Pi^2))/3 + 
        (16*(-3*e - 4*e^2 + (23*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - (16*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (32*e^2*(2 + I*Pi)*RATIO[x])/3 + 
        (8*e^2*(3 - I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-12 + 192*e + 1746*e^2 + (180*I)*e*Pi - (1060*I)*e^2*Pi - 
          319*e^2*Pi^2)/6 - ((-36 + 630*e + 2776*e^2 + (972*I)*e*Pi - 
           (1422*I)*e^2*Pi - 2109*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*e^2*RATIO[x^(-1)])/3 + (-36 - 126*e - 482*e^2 + (900*I)*e*Pi + 
          (1248*I)*e^2*Pi - 2133*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*(12 - 241*e + (78*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 211*e - (75*I)*e*Pi)*RATIO[x^2])/9)) + 
    Nc*((((-6*I)*e*Pi + (422*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e + 53*e^2 + (24*I)*e*Pi - (1070*I)*e^2*Pi + 4*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (2*(-18 + 762*e + 3361*e^2 - (216*I)*e*Pi - 
         (798*I)*e^2*Pi + 267*e^2*Pi^2)*RATIO[x])/27 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 - (RATIO[(1 - x)^(-1)]*(2196 + 9036*e + 29213*e^2 + (2808*I)*Pi - 
         (4464*I)*e*Pi - (21270*I)*e^2*Pi - 6282*e*Pi^2 - 4041*e^2*Pi^2 - 
         (3186*I)*e^2*Pi^3 - 5760*e^2*Zeta[3]))/54 + 
      (684 + 5514*e + 21913*e^2 + (504*I)*Pi - (3252*I)*e*Pi - 
        (8234*I)*e^2*Pi - 942*e*Pi^2 + 1558*e^2*Pi^2 - (558*I)*e^2*Pi^3 - 
        624*e^2*Zeta[3])/36 - ((I/54)*(-180*I - (1044*I)*e - (3967*I)*e^2 - 
         2592*Pi - 3546*e*Pi - 12114*e^2*Pi - (6354*I)*e*Pi^2 - 
         (6120*I)*e^2*Pi^2 + 2934*e^2*Pi^3 - (7272*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2) + ((8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (40*I)*e^2*Pi*RATIO[x^(-1)] - 
      (4*e*(-24 - 259*e - (12*I)*Pi - (8*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
      (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (108 + 384*e + 793*e^2 + (36*I)*e*Pi + (822*I)*e^2*Pi - 108*e*Pi^2 - 
        408*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 216*e^2*Zeta[3])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 - (276*I)*e*Pi - 
         (346*I)*e^2*Pi - 108*e*Pi^2 + 280*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 
         216*e^2*Zeta[3]))/9 + (2*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 
         96*e*Pi^2 + 256*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2))/Nc) + G[0, 1, 1, x]*
   (Log[mu2]^2*((-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(I*e^2*(95*I + 4*Pi) - (8*I)*e^2*(23*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x] - 
        e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(6 + 16*e + (3*I)*e*Pi + 3*e*Pi^2))/3 + 
        (16*(6*e + 8*e^2 - (6*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
        ((8*I)/3)*e^2*(-I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((2*e*(-138 - 410*e + (6*I)*Pi + (189*I)*e*Pi + 9*e*Pi^2))/3 - 
        (4*(-138*e - 618*e^2 + (6*I)*e*Pi + (122*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (2*(3*e + 230*e^2)*RATIO[x^(-2)])/9 - 
        ((8*I)/9)*((-3*I)*e - (146*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
        (4*((6*I)*e*Pi - (10*I)*e^2*Pi + 3*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (8*e*(1 + 12*e - (19*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    Nc*(((225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((2*I)/9)*((279*I)*e + (1133*I)*e^2 - 12*e*Pi + 547*e^2*Pi)*
       RATIO[x^(-1)] + (2*e*(186 + 950*e - (342*I)*Pi - (876*I)*e*Pi + 
         39*e*Pi^2)*RATIO[x])/27 - 
      (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       108 + ((36*I)*Pi - (60*I)*e*Pi - (604*I)*e^2*Pi + 18*e*Pi^2 + 
        9*e^2*Pi^2 + (402*I)*e^2*Pi^3 - 2916*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (-1656 - 4944*e - 14449*e^2 + (72*I)*Pi + 
        (2268*I)*e*Pi + (2928*I)*e^2*Pi + 108*e*Pi^2 - 3880*e^2*Pi^2 + 
        (444*I)*e^2*Pi^3 - 2232*e^2*Zeta[3])/36 - 
      (2*RATIO[(1 - x)^(-1)]*(-414 - 1854*e - 6620*e^2 + (18*I)*Pi + 
         (366*I)*e*Pi + (1366*I)*e^2*Pi + 27*e*Pi^2 - 955*e^2*Pi^2 + 
         (219*I)*e^2*Pi^3 - 1422*e^2*Zeta[3]))/9) + 
    (((-4*I)/3)*((3*I)*e + (2*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((12*I)*e + (109*I)*e^2 + 29*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(-6 - 85*e - (24*I)*Pi - (16*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 + 
      ((8*I)*e^2*(Pi^3 + (8*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (-72 - 192*e - 983*e^2 - (36*I)*e*Pi - (354*I)*e^2*Pi - 36*e*Pi^2 - 
        246*e^2*Pi^2 - 360*e^2*Zeta[3])/9 + 
      (4*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 - (36*I)*e*Pi - 
         (48*I)*e^2*Pi + 18*e*Pi^2 + 114*e^2*Pi^2 + 180*e^2*Zeta[3]))/9)/
     Nc) + G[1, 0, 1, x]*(Nc*Log[mu2]^2*((-7*I)*e^2*(-I + Pi) + 
      (2*I)*e^2*(-4*I + 7*Pi)*RATIO[(1 - x)^(-1)] + e^2*RATIO[x^(-2)] - 
      (4*e^2*RATIO[x^(-1)])/3 - ((14*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - 2*e^2*RATIO[x^2]) + 
    Log[mu2]*(((8*e^2*(-8 - (6*I)*Pi + Pi^2))/3 - 
        (16*((9*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2*RATIO[x^(-1)])/3 + (16*e^2*(5 - (2*I)*Pi)*RATIO[x])/3 + 
        (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(-(e*(12 - 328*e + (18*I)*Pi - (398*I)*e*Pi + 19*e*Pi^2))/3 + 
        (2*(12*e + 88*e^2 + (18*I)*e*Pi - (293*I)*e^2*Pi + 19*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (2*(3*e + 10*e^2)*RATIO[x^(-2)])/9 + 
        ((8*I)/9)*((-19*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
        (2*((18*I)*e*Pi + (79*I)*e^2*Pi + 15*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((8*I)/3)*e^2*(-43*I + 7*Pi)*RATIO[x] + 
        (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((8*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-6*e - 7*e^2 + (162*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(30 + 281*e - (12*I)*Pi - (5*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 - 
      (e*(96 + 961*e + (72*I)*Pi + (720*I)*e*Pi - 12*Pi^2 + 156*e*Pi^2 - 
         72*e*Zeta[3]))/9 + (8*RATIO[(1 - x)^(-1)]*((-9*I)*e*Pi - 
         (9*I)*e^2*Pi - e*Pi^2 + 19*e^2*Pi^2 - 6*e^2*Zeta[3]))/3 - 
      (((8*I)/3)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)/Nc + 
    Nc*(((30*e + 61*e^2 - (2646*I)*e^2*Pi + 489*e^2*Pi^2)*RATIO[x^(-2)])/54 - 
      (2*(-18 - 153*e - 688*e^2 - (108*I)*e*Pi - (1827*I)*e^2*Pi + 
         297*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*(-18 - 804*e - 3137*e^2 - (144*I)*e*Pi - (597*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x])/27 - 
      (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36 + (-72 + 1944*e + 8295*e^2 - (72*I)*Pi + (2460*I)*e*Pi + 
        (4916*I)*e^2*Pi - 132*e*Pi^2 - 4954*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
        360*e^2*Zeta[3])/36 + ((-36*I)*Pi - (204*I)*e*Pi - (938*I)*e^2*Pi - 
        54*e*Pi^2 - 168*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 432*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 264*e - 1868*e^2 - 
         (36*I)*Pi + (912*I)*e*Pi + (3301*I)*e^2*Pi - 66*e*Pi^2 - 
         2807*e^2*Pi^2 - (117*I)*e^2*Pi^3 + 468*e^2*Zeta[3]))/9)) + 
  G[1, 0, 0, x]*(Nc*Log[mu2]^3*((5*e^2)/3 - (10*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (10*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*Log[mu2]^2*
     ((-I/3)*e^2*(-14*I + 9*Pi) + (6*I)*e^2*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-1)])/3 - ((6*I)*e^2*(-4*I + Pi))/(-1 + RATIO[x])^2 + 
      4*e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    Log[mu2]*(((4*e^2*(8 - (9*I)*Pi + 2*Pi^2))/3 - 
        (8*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*e^2*(-5*I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-36 - 84*e + 814*e^2 + (972*I)*e^2*Pi - 15*e^2*Pi^2)/18 - 
        ((-36 - 318*e - 2246*e^2 + (780*I)*e^2*Pi + 129*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
        (-36 - 282*e - 2060*e^2 + (324*I)*e^2*Pi + 153*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (4*e*(2 + e - (22*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    (((4*I)/9)*((6*I)*e + (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(-30 - 143*e - (24*I)*Pi + (14*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 + 
      (e*(48 + 173*e - (54*I)*Pi - (258*I)*e*Pi + 12*Pi^2 - 381*e*Pi^2 - 
         (18*I)*e*Pi^3 + 360*e*Zeta[3]))/9 + 
      (2*(-6*e - 20*e^2 + (9*I)*e^2*Pi - 24*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-6*e - 20*e^2 - (30*I)*e*Pi - (125*I)*e^2*Pi + 
         4*e*Pi^2 - 51*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/3)/Nc + 
    Nc*((((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-72 - 534*e - 2369*e^2 - (108*I)*e*Pi - (126*I)*e^2*Pi + 
         282*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*e*(-30 - 538*e - (198*I)*Pi + (264*I)*e*Pi + 231*e*Pi^2)*RATIO[x])/
       27 - (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108 - (RATIO[(1 - x)^(-1)]*(-108 - 1005*e - 5577*e^2 + 
         (390*I)*e*Pi + (2789*I)*e^2*Pi + 36*e*Pi^2 - 1710*e^2*Pi^2 - 
         (93*I)*e^2*Pi^3 + 2172*e^2*Zeta[3]))/9 + 
      (72 + 3270*e + 11231*e^2 + (2916*I)*e*Pi - (1152*I)*e^2*Pi - 
        216*e*Pi^2 - 9498*e^2*Pi^2 - (558*I)*e^2*Pi^3 + 3960*e^2*Zeta[3])/
       108 + (-216 - 1926*e - 10842*e^2 + (324*I)*e*Pi + (2889*I)*e^2*Pi + 
        96*e*Pi^2 - 760*e^2*Pi^2 - (186*I)*e^2*Pi^3 + 4848*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2))) + 
  Log[mu2]^2*(((4*I)*e^2*Pi*RATIO[x^(-1)] + 4*e^2*Pi^2*RATIO[x] + 
      2*e^2*Pi^2*RATIO[x^2] + (2*e^2*(90 - (90*I)*Pi - 75*Pi^2 + 17*Pi^4 + 
         540*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*((90*I)*e^2*Pi + 
         17*e^2*Pi^4 + 180*e^2*Zeta[3]))/45 + 
      (4*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2))/Nc + 
    Nc*((I/18)*(-18*e*Pi + 462*e^2*Pi - (27*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*RATIO[x^2]*(-3*Pi^2 + 64*e*Pi^2 - (3*I)*e*Pi^3 - 
         6*e*Zeta[3]))/6 + (e*RATIO[x]*(36*Pi^2 - 417*e*Pi^2 + 
         (44*I)*e*Pi^3 + 24*e*Zeta[3]))/18 - 
      (RATIO[(1 - x)^(-1)]*((-216*I)*Pi - (612*I)*e*Pi + (720*I)*e^2*Pi + 
         324*e*Pi^2 + 510*e^2*Pi^2 - (36*I)*e*Pi^3 + (272*I)*e^2*Pi^3 + 
         25*e^2*Pi^4 + 216*e*Zeta[3] + 2940*e^2*Zeta[3] + 
         (2808*I)*e^2*Pi*Zeta[3]))/36 + (1080 + 3600*e + 10320*e^2 - 
        (1080*I)*Pi - (1080*I)*e*Pi - (10920*I)*e^2*Pi + 1080*e*Pi^2 + 
        11330*e^2*Pi^2 - (180*I)*e*Pi^3 + (170*I)*e^2*Pi^3 - 19*e^2*Pi^4 + 
        1080*e*Zeta[3] + 10800*e^2*Zeta[3] + (5400*I)*e^2*Pi*Zeta[3])/360 + 
      ((-180*I)*e*Pi^3 + (190*I)*e^2*Pi^3 + 237*e^2*Pi^4 + 1080*e*Zeta[3] - 
        1140*e^2*Zeta[3] + (12600*I)*e^2*Pi*Zeta[3])/
       (180*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((e^2*(19 + (5*I)*Pi))/3 - 
      (2*e^2*(7 + (5*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (((10*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((4*e^2 - 8*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(18 - 146*e + (22*I)*e*Pi + 3*e*Pi^2))/3 - 
        ((18*e + 119*e^2 - (72*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + I*e^2*Pi*RATIO[x^(-2)] - (I/3)*((3*I)*e^2 + 20*e^2*Pi)*
         RATIO[x^(-1)] + (2*e^2*Pi*(-12*I + Pi))/(-1 + RATIO[x])^2 + 
        (e*(-12 + 139*e - (20*I)*e*Pi)*RATIO[x])/3 + 
        (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-2)] + ((2*I)/9)*(-6*e*Pi - 7*e^2*Pi - 
        (12*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
      ((-36 - 426*e - 2105*e^2 - (12*I)*e*Pi - (14*I)*e^2*Pi + 144*e^2*Pi^2 + 
         (16*I)*e^2*Pi^3)*RATIO[x])/9 + 
      ((-36 - 30*e + 43*e^2 + 102*e^2*Pi^2 - (8*I)*e^2*Pi^3)*RATIO[x^2])/18 + 
      (2*RATIO[(1 - x)^(-1)]*((30*I)*e*Pi + (100*I)*e^2*Pi - 130*e*Pi^2 - 
         340*e^2*Pi^2 - (25*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 120*e*Zeta[3] - 
         10*e^2*Zeta[3] + (240*I)*e^2*Pi*Zeta[3]))/15 + 
      (4*((-45*I)*e*Pi - (150*I)*e^2*Pi + 45*e^2*Pi^2 + e^2*Pi^4 - 
         90*e*Zeta[3] + 240*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (180 + 3390*e + 19195*e^2 - (120*I)*e*Pi - 
        (1100*I)*e^2*Pi + 1740*e*Pi^2 + 5910*e^2*Pi^2 - (30*I)*e^2*Pi^3 - 
        36*e^2*Pi^4 - 720*e*Zeta[3] + 3780*e^2*Zeta[3] - 
        (1440*I)*e^2*Pi*Zeta[3])/90)/Nc + 
    Nc*((-I/54)*(-30*e*Pi - 61*e^2*Pi - (93*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-2)] + (RATIO[x]*(972 + 4146*e + 15027*e^2 - (48*I)*Pi - 
         (280*I)*e*Pi - (1508*I)*e^2*Pi + 72*e*Pi^2 - 2080*e^2*Pi^2 + 
         (384*I)*e^2*Pi^3 - 2064*e^2*Zeta[3]))/36 + (I/54)*RATIO[x^(-1)]*
       ((186*I)*e + (1439*I)*e^2 - 72*Pi - 420*e*Pi - 2262*e^2*Pi - 
        (12*I)*e*Pi^2 - (1361*I)*e^2*Pi^2 + 312*e^2*Pi^3 + 
        (1440*I)*e^2*Zeta[3]) + (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + 
         (120*I)*e*Pi + (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - 
         (900*I)*e^2*Pi^3 + 5472*e^2*Zeta[3]))/216 + 
      ((-108*I)*Pi - (963*I)*e*Pi - (5421*I)*e^2*Pi + 36*Pi^2 + 243*e*Pi^2 + 
        1499*e^2*Pi^2 + (48*I)*e*Pi^3 + (248*I)*e^2*Pi^3 - 37*e^2*Pi^4 - 
        288*e*Zeta[3] + 375*e^2*Zeta[3] + (1272*I)*e^2*Pi*Zeta[3])/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(612 + 5364*e + 
         33151*e^2 - (648*I)*Pi - (5778*I)*e*Pi - (32526*I)*e^2*Pi + 
         216*Pi^2 + 4044*e*Pi^2 + 18392*e^2*Pi^2 + (288*I)*e*Pi^3 + 
         (1290*I)*e^2*Pi^3 - 198*e^2*Pi^4 - 1512*e*Zeta[3] + 
         19584*e^2*Zeta[3] + (7632*I)*e^2*Pi*Zeta[3]))/54 + 
      (-6876 - 29838*e - 82763*e^2 + (144*I)*Pi + (5748*I)*e*Pi + 
        (15724*I)*e^2*Pi + 432*Pi^2 + 4740*e*Pi^2 + 25456*e^2*Pi^2 + 
        (576*I)*e*Pi^3 - (2100*I)*e^2*Pi^3 - 108*e^2*Pi^4 - 432*e*Zeta[3] + 
        44568*e^2*Zeta[3] + (15264*I)*e^2*Pi*Zeta[3])/216) + 
    Log[mu2]*(Nc*((((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(3*e - 23*e^2 - (24*I)*e*Pi - (93*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*(162 + 691*e - (16*I)*Pi - (62*I)*e*Pi + 
           20*e*Pi^2)*RATIO[x])/3 - (e*(414 + 1707*e - (12*I)*Pi - 
           (40*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/18 + 
        ((-36*I)*Pi - (282*I)*e*Pi - (2060*I)*e^2*Pi + 54*e*Pi^2 + 
          453*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 576*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(36 + 306*e + 
           2024*e^2 - (36*I)*Pi - (282*I)*e*Pi - (2060*I)*e^2*Pi + 
           54*e*Pi^2 + 1312*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 504*e^2*Zeta[3]))/
         9 + (36 - 1038*e - 4709*e^2 - (36*I)*Pi + (60*I)*e*Pi + 
          (1030*I)*e^2*Pi + 54*e*Pi^2 + 715*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 
          72*e^2*Zeta[3])/18) + (((-8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((4*I)/3)*e*(-6*I - (71*I)*e + 2*e*Pi)*RATIO[x] - 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 - ((8*I)*e^2*(Pi - (2*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (2*e*(6 + 113*e - (4*I)*e*Pi + 58*e*Pi^2 - 
           24*e*Zeta[3]))/3 - (8*RATIO[(1 - x)^(-1)]*((-3*I)*e^2*Pi + 
           13*e^2*Pi^2 - 12*e^2*Zeta[3]))/3)/Nc)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*(-8*e^2 - (4*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 + (16*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-8*e^2 + 4*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] + 
        4*e^2*RATIO[x^2])/Nc + Nc*(e*(-6 + 136*e - I*e*Pi) + 
        (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + (I/3)*((3*I)*e - (64*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e - (65*I)*e^2 + 
          8*e^2*Pi)*RATIO[x^(-1)] + (2*e*(6 - 65*e + (2*I)*e*Pi)*RATIO[x])/
         3 + (e*(-3 + 64*e - (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/18 + (I/18)*RATIO[x^(-2)]*(-36*I - (30*I)*e + 
        (43*I)*e^2 - 72*e*Pi - 54*e^2*Pi - (114*I)*e^2*Pi^2 + 20*e^2*Pi^3 + 
        (120*I)*e^2*Zeta[3]) - (I/9)*RATIO[x^(-1)]*(36*I + (390*I)*e + 
        (2003*I)*e^2 + 120*e*Pi + 1124*e^2*Pi + (60*I)*e^2*Pi^2 + 
        40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x]*(36 + 390*e + 2003*e^2 - (12*I)*e*Pi - (14*I)*e^2*Pi + 
         150*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/9 + 
      (-180 - 2670*e - 16255*e^2 + (480*I)*e*Pi + (4805*I)*e^2*Pi + 
        360*e*Pi^2 + 1110*e^2*Pi^2 + (420*I)*e^2*Pi^3 + 17*e^2*Pi^4 + 
        1080*e^2*Zeta[3])/45 - (2*RATIO[(1 - x)^(-1)]*((-180*I)*e^2*Pi^3 + 
         17*e^2*Pi^4 + 1440*e^2*Zeta[3]))/45 + 
      (2*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2))/Nc + 
    Nc*((RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - (120*I)*e*Pi - 
         (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + (756*I)*e^2*Pi^3 - 
         7632*e^2*Zeta[3]))/216 + (I/216)*RATIO[x^(-2)]*
       (-2484*I - (10242*I)*e - (34587*I)*e^2 - 5184*e*Pi - 21474*e^2*Pi + 
        (564*I)*e*Pi^2 - (4190*I)*e^2*Pi^2 + 816*e^2*Pi^3 + 
        (15264*I)*e^2*Zeta[3]) - (I/108)*RATIO[x^(-1)]*
       (-2916*I - (15126*I)*e - (61565*I)*e^2 - 144*Pi - 6432*e*Pi - 
        25096*e^2*Pi + (672*I)*e*Pi^2 - (3110*I)*e^2*Pi^2 + 1080*e^2*Pi^3 + 
        (19872*I)*e^2*Zeta[3]) + (RATIO[x]*(-2916 - 15126*e - 61565*e^2 - 
         (144*I)*Pi - (1224*I)*e*Pi - (5504*I)*e^2*Pi - 696*e*Pi^2 - 
         6554*e^2*Pi^2 - (1344*I)*e^2*Pi^3 + 9936*e^2*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*((-360*I)*Pi - (2640*I)*e*Pi - (18680*I)*e^2*Pi - 
         180*e*Pi^2 - 1710*e^2*Pi^2 - (180*I)*e*Pi^3 - (4160*I)*e^2*Pi^3 - 
         121*e^2*Pi^4 + 1080*e*Zeta[3] + 30000*e^2*Zeta[3] - 
         (360*I)*e^2*Pi*Zeta[3]))/90 + ((-180*I)*e*Pi^3 - (380*I)*e^2*Pi^3 - 
        93*e^2*Pi^4 + 1080*e*Zeta[3] + 2280*e^2*Zeta[3] - 
        (720*I)*e^2*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
      (41580 + 269070*e + 1197665*e^2 - (1080*I)*Pi - (45000*I)*e*Pi - 
        (236505*I)*e^2*Pi - 1920*e*Pi^2 + 54700*e^2*Pi^2 - (540*I)*e*Pi^3 - 
        (5640*I)*e^2*Pi^3 - 471*e^2*Pi^4 + 3240*e*Zeta[3] - 
        10980*e^2*Zeta[3] - (7560*I)*e^2*Pi*Zeta[3])/540) + 
    Log[mu2]*(((4*e*(-6 - 89*e + (16*I)*e*Pi + 12*e*Pi^2))/3 - 
        ((2*I)/3)*((6*I)*e + (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/3)*((6*I)*e + (65*I)*e^2 + 20*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(6 + 65*e - (2*I)*e*Pi)*RATIO[x])/3 + (2*e*(6 + 5*e)*RATIO[x^2])/
         3)/Nc + Nc*(((414*e + 1707*e^2 + (12*I)*e*Pi - (844*I)*e^2*Pi - 
           118*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
        ((-474*e - 2489*e^2 + (1032*I)*e^2*Pi + 160*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (e*(474 + 2489*e + (152*I)*e*Pi + 92*e*Pi^2)*RATIO[x])/9 + 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         18 + (e*(1362 + 8905*e - (36*I)*Pi - (1512*I)*e*Pi - 118*e*Pi^2 - 
           (12*I)*e*Pi^3 + 72*e*Zeta[3]))/9 - 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (44*I)*e^2*Pi - 3*e^2*Pi^2 - 
           (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/3))) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((e^2*(19 - (7*I)*Pi))/3 - 
      (14*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/3 - (((14*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*(((4*e^2*(3 + (6*I)*Pi + 2*Pi^2))/3 - 
        (16*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        8*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(36 - 292*e - (18*I)*Pi - (300*I)*e*Pi + e*Pi^2))/6 - 
        ((18*e + 119*e^2 - (18*I)*e*Pi - (317*I)*e^2*Pi + e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + e^2*RATIO[x^(-1)] + 
        ((-18*I)*e*Pi - (53*I)*e^2*Pi + 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-12 + 139*e - (4*I)*e*Pi)*RATIO[x])/3 + 
        (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    (((2*I)/9)*(18*e*Pi + 12*e^2*Pi + (18*I)*e^2*Pi^2 + e^2*Pi^3)*
       RATIO[x^(-2)] - ((4*I)/9)*(-36*e*Pi - 327*e^2*Pi - (30*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-1)] + (RATIO[x]*(-36 - 426*e - 2105*e^2 + 
         (12*I)*e*Pi + (14*I)*e^2*Pi + 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/9 + (RATIO[x^2]*(-36 - 30*e + 43*e^2 + 
         102*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/18 + 
      (2*RATIO[(1 - x)^(-1)]*((180*I)*Pi + (240*I)*e*Pi + (55*I)*e^2*Pi - 
         60*Pi^2 - 510*e*Pi^2 - 645*e^2*Pi^2 - (385*I)*e^2*Pi^3 + 
         34*e^2*Pi^4 - 360*e*Zeta[3] + 1170*e^2*Zeta[3] - 
         (720*I)*e^2*Pi*Zeta[3]))/45 + (180 + 3390*e + 19195*e^2 + 
        (360*I)*Pi + (2280*I)*e*Pi + (4880*I)*e^2*Pi + 120*Pi^2 + 
        900*e*Pi^2 + 570*e^2*Pi^2 - (810*I)*e^2*Pi^3 - 68*e^2*Pi^4 + 
        720*e*Zeta[3] + 5940*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3])/90 + 
      ((-120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 117*e^2*Pi^4 + 1080*e*Zeta[3] - 
        2880*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2))/
     Nc + Nc*((((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 493*e^2*Pi^2)*
        RATIO[x^(-2)])/18 + (RATIO[x]*(2916 + 12438*e + 45081*e^2 + 
         (144*I)*Pi + (1224*I)*e*Pi + (5588*I)*e^2*Pi + 840*e*Pi^2 - 
         6256*e^2*Pi^2 + (2712*I)*e^2*Pi^3 - 12096*e^2*Zeta[3]))/108 + 
      (I/54)*RATIO[x^(-1)]*((186*I)*e + (1439*I)*e^2 - 3348*e*Pi - 
        13554*e^2*Pi - (168*I)*e*Pi^2 - (4195*I)*e^2*Pi^2 + 228*e^2*Pi^3 - 
        (864*I)*e^2*Zeta[3]) + (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + 
         (120*I)*e*Pi + (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - 
         (1764*I)*e^2*Pi^3 + 10656*e^2*Zeta[3]))/216 + 
      ((-900*I)*Pi - (5220*I)*e*Pi - (19835*I)*e^2*Pi + 2790*e*Pi^2 + 
        16290*e^2*Pi^2 - (3150*I)*e*Pi^3 + (1020*I)*e^2*Pi^3 + 
        4023*e^2*Pi^4 + 30240*e*Zeta[3] + 19440*e^2*Zeta[3] + 
        (44640*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(3060 + 26820*e + 165755*e^2 - (12780*I)*Pi - 
         (56880*I)*e*Pi - (190415*I)*e^2*Pi - 360*Pi^2 + 30450*e*Pi^2 + 
         138200*e^2*Pi^2 - (3510*I)*e*Pi^3 + (20025*I)*e^2*Pi^3 + 
         4578*e^2*Pi^4 + 31320*e*Zeta[3] + 6300*e^2*Zeta[3] + 
         (47880*I)*e^2*Pi*Zeta[3]))/270 + (-34380 - 149190*e - 413815*e^2 - 
        (27000*I)*Pi - (45180*I)*e*Pi - (58620*I)*e^2*Pi - 720*Pi^2 + 
        50280*e*Pi^2 + 250450*e^2*Pi^2 - (2700*I)*e*Pi^3 + 
        (23880*I)*e^2*Pi^3 + 5664*e^2*Pi^4 + 23760*e*Zeta[3] + 
        13680*e^2*Zeta[3] + (56880*I)*e^2*Pi*Zeta[3])/1080) + 
    Log[mu2]*(((8*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((4*I)/3)*e*(6*I + (71*I)*e + 2*e*Pi)*RATIO[x] - 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 + (2*e*(6 + 113*e + (12*I)*Pi + 
           (76*I)*e*Pi + 4*Pi^2 + 30*e*Pi^2 + 24*e*Zeta[3]))/3 - 
        (((16*I)/3)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (8*I)*e^2*Pi + 2*e*Pi^2 + 
           17*e^2*Pi^2 + 12*e^2*Zeta[3]))/3)/Nc + 
      Nc*((((6*I)*e*Pi + (460*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(3*e - 23*e^2 - (12*I)*e*Pi - (581*I)*e^2*Pi + 22*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*(486 + 2073*e + (158*I)*e*Pi + 164*e*Pi^2)*
          RATIO[x])/9 - (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 
           74*e*Pi^2)*RATIO[x^2])/18 + (36 - 1038*e - 4709*e^2 - (36*I)*Pi - 
          (864*I)*e*Pi - (1434*I)*e^2*Pi - 6*e*Pi^2 + 1673*e^2*Pi^2 - 
          (81*I)*e^2*Pi^3 + 792*e^2*Zeta[3])/18 + 
        ((-36*I)*Pi - (126*I)*e*Pi - (482*I)*e^2*Pi + 18*e*Pi^2 + 
          219*e^2*Pi^2 - (201*I)*e^2*Pi^3 + 2016*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(36 + 306*e + 
           2024*e^2 - (36*I)*Pi - (918*I)*e*Pi - (3926*I)*e^2*Pi - 6*e*Pi^2 + 
           2060*e^2*Pi^2 - (225*I)*e^2*Pi^3 + 2088*e^2*Zeta[3]))/9))) + 
  G[0, 0, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[(1 - x)^(-1)])/2 + 
      (11*e^2)/(2*(-1 + RATIO[x])^2)) + Nc*Log[mu2]^3*
     ((e*(12 + 26*e - (19*I)*e*Pi))/3 - (2*(12*e + 48*e^2 - (19*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*(12*e + 22*e^2 - (19*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*(((4*e^2*(6 - (9*I)*Pi + 2*Pi^2))/3 - 
        (8*(-3*e^2 - (9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*((36 + 108*e + 948*e^2 - (72*I)*e*Pi + (32*I)*e^2*Pi + 163*e^2*Pi^2)/
         12 - ((36 + 174*e - 140*e^2 - (72*I)*e*Pi + (88*I)*e^2*Pi + 
           259*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
        (36 + 66*e - 310*e^2 - (72*I)*e*Pi - (60*I)*e^2*Pi + 275*e^2*Pi^2)/
         (6*(-1 + RATIO[x])^2) + (4*e*(3 - 37*e + (5*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-3 + 64*e - (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (20*I)*e^2*Pi^3 - 
         72*e^2*Zeta[3]))/18 + (RATIO[x]*(36 + 462*e + 2207*e^2 + 
         (12*I)*e*Pi + (14*I)*e^2*Pi + 120*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/9 + (-180 - 600*e - 1210*e^2 + (270*I)*e*Pi + 
        (900*I)*e^2*Pi - 720*e*Pi^2 - 1935*e^2*Pi^2 - (180*I)*e*Pi^3 - 
        (600*I)*e^2*Pi^3 + 79*e^2*Pi^4 + 1080*e*Zeta[3] - 11520*e^2*Zeta[3] + 
        (720*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-180 - 960*e - 2770*e^2 - (540*I)*Pi - 
         (2190*I)*e*Pi - (8690*I)*e^2*Pi + 120*Pi^2 - 210*e*Pi^2 - 
         915*e^2*Pi^2 - (180*I)*e*Pi^3 - (450*I)*e^2*Pi^3 + 177*e^2*Pi^4 + 
         3600*e*Zeta[3] - 2880*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/45 + 
      (360 - 660*e - 4370*e^2 - (540*I)*Pi - (2940*I)*e*Pi - 
        (12850*I)*e^2*Pi + 120*Pi^2 + 810*e*Pi^2 + 3030*e^2*Pi^2 - 
        (180*I)*e*Pi^3 + 177*e^2*Pi^4 + 3600*e*Zeta[3] + 12960*e^2*Zeta[3] + 
        (720*I)*e^2*Pi*Zeta[3])/90)/Nc + 
    Nc*((I/9)*(-6*e*Pi + 53*e^2*Pi + (3*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - 
         (120*I)*e*Pi - (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + 
         (1188*I)*e^2*Pi^3 - 10224*e^2*Zeta[3]))/216 + 
      (RATIO[x]*(-2916 - 9750*e - 28597*e^2 + (144*I)*Pi + (840*I)*e*Pi + 
         (4440*I)*e^2*Pi - 72*e*Pi^2 - 6318*e^2*Pi^2 - (1080*I)*e^2*Pi^3 + 
         11808*e^2*Zeta[3]))/108 + (9936 - 17256*e - 323260*e^2 + 
        (1872*I)*Pi + (13920*I)*e*Pi + (90028*I)*e^2*Pi + 1368*Pi^2 + 
        9744*e*Pi^2 + 75448*e^2*Pi^2 + (144*I)*e*Pi^3 + (4200*I)*e^2*Pi^3 + 
        963*e^2*Pi^4 + 19008*e*Zeta[3] + 52560*e^2*Zeta[3] - 
        (15264*I)*e^2*Pi*Zeta[3])/432 + (-39960 - 299880*e - 1578480*e^2 + 
        (6480*I)*Pi + (97740*I)*e*Pi + (625140*I)*e^2*Pi + 16920*Pi^2 + 
        13740*e*Pi^2 - 43850*e^2*Pi^2 + (720*I)*e*Pi^3 + (12420*I)*e^2*Pi^3 + 
        13047*e^2*Pi^4 + 306720*e*Zeta[3] + 319320*e^2*Zeta[3] - 
        (76320*I)*e^2*Pi*Zeta[3])/(1080*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-52200 - 471240*e - 2732540*e^2 + (16560*I)*Pi + 
         (169080*I)*e*Pi + (933160*I)*e^2*Pi + 15480*Pi^2 + 55740*e*Pi^2 + 
         182000*e^2*Pi^2 + (720*I)*e*Pi^3 + (4440*I)*e^2*Pi^3 + 
         11871*e^2*Pi^4 + 276480*e*Zeta[3] + 758160*e^2*Zeta[3] - 
         (76320*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((4*e*(6 + 77*e + (2*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 + (2*e*(12 - 22*e - (18*I)*Pi - 
           (98*I)*e*Pi + 4*Pi^2 + 27*e*Pi^2 - (6*I)*e*Pi^3 + 120*e*Zeta[3]))/
         3 + (4*(-6*e - 20*e^2 + (9*I)*e^2*Pi - 24*e^2*Pi^2 - 
           (6*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-6*e - 32*e^2 - (18*I)*e*Pi - (73*I)*e^2*Pi + 
           4*e*Pi^2 - 7*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/3)/Nc + 
      Nc*(((-4*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (e*(-498 - 1657*e + (48*I)*Pi + (180*I)*e*Pi + 12*e*Pi^2)*RATIO[x])/
         9 + (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*
          RATIO[x^2])/18 + (72 + 1092*e - 782*e^2 - (36*I)*Pi + 
          (120*I)*e*Pi + (1148*I)*e^2*Pi + 186*e*Pi^2 + 842*e^2*Pi^2 + 
          (33*I)*e^2*Pi^3 + 1656*e^2*Zeta[3])/18 - 
        (RATIO[(1 - x)^(-1)]*(72 - 666*e - 7382*e^2 - (36*I)*Pi + 
           (246*I)*e*Pi + (2786*I)*e^2*Pi + 330*e*Pi^2 + 1055*e^2*Pi^2 + 
           (33*I)*e^2*Pi^3 + 4680*e^2*Zeta[3]))/9 + 
        (-666*e - 4998*e^2 - (36*I)*Pi + (42*I)*e*Pi + (1495*I)*e^2*Pi + 
          354*e*Pi^2 + 361*e^2*Pi^2 + (33*I)*e^2*Pi^3 + 5184*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2)))) + 
  (2 + 10*e + 34*e^2 - (2*I)*Pi - ((17*I)/3)*e*Pi - ((149*I)/18)*e^2*Pi - 
    (5*Pi^2)/3 - (107*e*Pi^2)/6 - (1237*e^2*Pi^2)/12 - ((16*I)/9)*e*Pi^3 + 
    ((10*I)/27)*e^2*Pi^3 + (17*Pi^4)/45 + (19*e*Pi^4)/90 - (11*e^2*Pi^4)/90 + 
    ((4*I)/45)*e*Pi^5 + ((9*I)/20)*e^2*Pi^5 - (e^2*Pi^6)/189 + 12*Zeta[3] + 
    (92*e*Zeta[3])/3 - (68*e^2*Zeta[3])/9 + (6*I)*e*Pi*Zeta[3] + 
    ((164*I)/3)*e^2*Pi*Zeta[3] + (68*e*Pi^2*Zeta[3])/3 + 
    37*e^2*Pi^2*Zeta[3] + ((2*I)/3)*e^2*Pi^3*Zeta[3] + 52*e^2*Zeta[3]^2 + 
    (RATIO[x^(-1)]*((108*I)*Pi + (306*I)*e*Pi + (447*I)*e^2*Pi - 108*e*Pi^2 - 
       306*e^2*Pi^2 + (12*I)*e*Pi^3 - (100*I)*e^2*Pi^3 - 6*e^2*Pi^4 + 
       (216*I)*e^2*Pi*Zeta[3]))/54 + 44*e*Zeta[5] + 110*e^2*Zeta[5] - 
    (22*I)*e^2*Pi*Zeta[5] + (RATIO[x^2]*(540*Pi^2 + 450*e*Pi^2 - 
       645*e^2*Pi^2 + 48*e*Pi^4 - 262*e^2*Pi^4 + (94*I)*e^2*Pi^5 + 
       2160*e*Zeta[3] + 1440*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] - 
       (4080*I)*e^2*Pi*Zeta[3] + 120*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/
     540 + (RATIO[x]*(540*Pi^2 + 6390*e*Pi^2 + 31575*e^2*Pi^2 + 
       (60*I)*e*Pi^3 + (70*I)*e^2*Pi^3 - 96*e*Pi^4 + 248*e^2*Pi^4 - 
       (188*I)*e^2*Pi^5 + 3960*e*Zeta[3] + 38820*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (600*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/270 - 
    (RATIO[(1 - x)^(-1)]*((7560*I)*Pi + (32760*I)*e*Pi + (83580*I)*e^2*Pi - 
       7560*e*Pi^2 - 32760*e^2*Pi^2 - (3780*I)*e*Pi^3 - (12600*I)*e^2*Pi^3 + 
       1428*Pi^4 - 210*e*Pi^4 - 1540*e^2*Pi^4 + (336*I)*e*Pi^5 - 
       (1225*I)*e^2*Pi^5 - 20*e^2*Pi^6 + 15120*Zeta[3] + 12600*e*Zeta[3] - 
       20580*e^2*Zeta[3] - (63000*I)*e*Pi*Zeta[3] + (34860*I)*e^2*Pi*
        Zeta[3] + 85680*e*Pi^2*Zeta[3] + 146580*e^2*Pi^2*Zeta[3] + 
       (2520*I)*e^2*Pi^3*Zeta[3] + 196560*e^2*Zeta[3]^2 + 166320*e*Zeta[5] - 
       100800*e^2*Zeta[5] - (83160*I)*e^2*Pi*Zeta[5]))/1890 - 
    (2*((-945*I)*e*Pi^3 - (3150*I)*e^2*Pi^3 - 189*Pi^4 + 504*e*Pi^4 + 
       1659*e^2*Pi^4 - (504*I)*e*Pi^5 - (168*I)*e^2*Pi^5 + 856*e^2*Pi^6 + 
       5670*e*Zeta[3] + 18900*e^2*Zeta[3] - (11340*I)*Pi*Zeta[3] + 
       (30240*I)*e*Pi*Zeta[3] + (48510*I)*e^2*Pi*Zeta[3] - 
       15120*e*Pi^2*Zeta[3] - 27720*e^2*Pi^2*Zeta[3] + 
       (30240*I)*e^2*Pi^3*Zeta[3] - 96390*e^2*Zeta[3]^2 - 79380*e*Zeta[5] + 
       279720*e^2*Zeta[5] - (391230*I)*e^2*Pi*Zeta[5]))/
     (2835*(-1 + RATIO[x])^2))/Nc + Nc*(2 + 10*e + 34*e^2 - ((85*I)/6)*Pi - 
    ((3227*I)/36)*e*Pi - ((28133*I)/72)*e^2*Pi + (463*Pi^2)/36 + 
    (16573*e*Pi^2)/216 + (355969*e^2*Pi^2)/1296 + (I/9)*Pi^3 - 
    ((1633*I)/108)*e*Pi^3 - ((16787*I)/324)*e^2*Pi^3 - (7*Pi^4)/18 + 
    (1403*e*Pi^4)/1080 + (73729*e^2*Pi^4)/3240 - ((77*I)/90)*e*Pi^5 - 
    ((139*I)/144)*e^2*Pi^5 - (2417*e^2*Pi^6)/3024 + 15*Zeta[3] + 
    (472*e*Zeta[3])/3 + (5119*e^2*Zeta[3])/9 + (6*I)*Pi*Zeta[3] + 
    ((71*I)/3)*e*Pi*Zeta[3] + ((689*I)/18)*e^2*Pi*Zeta[3] - 
    (45*e*Pi^2*Zeta[3])/2 - (296*e^2*Pi^2*Zeta[3])/9 - 
    ((239*I)/6)*e^2*Pi^3*Zeta[3] + 71*e^2*Zeta[3]^2 + 
    (I/3240)*RATIO[x^(-1)]*(45900*Pi + 290430*e*Pi + 1265985*e^2*Pi + 
      (40320*I)*e*Pi^2 + (247260*I)*e^2*Pi^2 + 2880*Pi^3 + 9300*e*Pi^3 - 
      12880*e^2*Pi^3 + (2610*I)*e^2*Pi^4 + 3552*e^2*Pi^5 + 
      34560*e*Pi*Zeta[3] + 44640*e^2*Pi*Zeta[3]) + 66*e*Zeta[5] - 
    (143*e^2*Zeta[5])/6 + (146*I)*e^2*Pi*Zeta[5] + 
    (RATIO[x^2]*(12420*Pi^2 + 51210*e*Pi^2 + 172935*e^2*Pi^2 - 
       (600*I)*e*Pi^3 - (1220*I)*e^2*Pi^3 + 1824*e*Pi^4 + 2656*e^2*Pi^4 + 
       (1584*I)*e^2*Pi^5 + 52800*e*Zeta[3] + 222200*e^2*Zeta[3] + 
       (28800*I)*e*Pi*Zeta[3] + (23520*I)*e^2*Pi*Zeta[3] - 
       10200*e^2*Pi^2*Zeta[3] - 122400*e^2*Zeta[5]))/2160 + 
    (RATIO[x]*(-43740*Pi^2 - 186570*e*Pi^2 - 676215*e^2*Pi^2 + (720*I)*Pi^3 + 
       (2280*I)*e*Pi^3 + (17300*I)*e^2*Pi^3 - 5016*e*Pi^4 - 12380*e^2*Pi^4 - 
       (2136*I)*e^2*Pi^5 - 4320*Zeta[3] - 237600*e*Zeta[3] - 
       980880*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] - 
       (95040*I)*e^2*Pi*Zeta[3] + 53280*e^2*Pi^2*Zeta[3] + 
       408240*e^2*Zeta[5]))/3240 + ((32760*I)*Pi^3 + (331380*I)*e*Pi^3 + 
      (1999130*I)*e^2*Pi^3 - 1512*Pi^4 - 51534*e*Pi^4 - 355845*e^2*Pi^4 - 
      (28728*I)*e*Pi^5 - (139734*I)*e^2*Pi^5 - 57583*e^2*Pi^6 - 
      196560*Zeta[3] - 1988280*e*Zeta[3] - 11994780*e^2*Zeta[3] + 
      (725760*I)*Pi*Zeta[3] + (309960*I)*e*Pi*Zeta[3] + 
      (331380*I)*e^2*Pi*Zeta[3] - 446040*e*Pi^2*Zeta[3] - 
      2577960*e^2*Pi^2*Zeta[3] - (3092040*I)*e^2*Pi^3*Zeta[3] + 
      10977120*e^2*Zeta[3]^2 + 7711200*e*Zeta[5] + 1364580*e^2*Zeta[5] + 
      (24766560*I)*e^2*Pi*Zeta[5])/(22680*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((672840*I)*Pi + (5155920*I)*e*Pi + 
       (25852260*I)*e^2*Pi - 128520*Pi^2 - 1799280*e*Pi^2 - 
       12117630*e^2*Pi^2 + (55440*I)*Pi^3 - (34020*I)*e*Pi^3 - 
       (794290*I)*e^2*Pi^3 - 8568*Pi^4 - 31962*e*Pi^4 + 293902*e^2*Pi^4 - 
       (26712*I)*e*Pi^5 - (123249*I)*e^2*Pi^5 - 64311*e^2*Pi^6 + 
       801360*Zeta[3] + 2351160*e*Zeta[3] + 2333940*e^2*Zeta[3] + 
       (816480*I)*Pi*Zeta[3] + (1179360*I)*e*Pi*Zeta[3] + 
       (2683800*I)*e^2*Pi*Zeta[3] - 839160*e*Pi^2*Zeta[3] - 
       2359980*e^2*Pi^2*Zeta[3] - (3349080*I)*e^2*Pi^3*Zeta[3] + 
       10568880*e^2*Zeta[3]^2 + 7348320*e*Zeta[5] + 7310520*e^2*Zeta[5] + 
       (28395360*I)*e^2*Pi*Zeta[5]))/22680) + 
  G[0, x]*(Nc*Log[mu2]^4*(((11*I)/4)*e^2*(I + Pi) - ((11*I)/2)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((11*I)/2)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nc*Log[mu2]^3*(-(e*(12 + 51*e - (12*I)*Pi - (12*I)*e*Pi + 13*e*Pi^2))/3 + 
      (2*(12*e + 34*e^2 - (12*I)*e*Pi - (22*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*((-12*I)*e*Pi - (22*I)*e^2*Pi + 
         13*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((-4*e^2*RATIO[x] - ((8*I)*e^2*(Pi - (2*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 - 4*e^2*(-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3]) - 
        (8*RATIO[(1 - x)^(-1)]*(3*e^2 - (3*I)*e^2*Pi + e^2*Pi^2 - 
           12*e^2*Zeta[3]))/3)/Nc + Nc*(I*e^2*Pi*RATIO[x^(-1)] - 
        (e*(-9 + 231*e - (9*I)*e*Pi + 56*e*Pi^2)*RATIO[x])/9 + 
        e^2*Pi^2*RATIO[x^2] + (-108 - 504*e + 1812*e^2 + (108*I)*Pi + 
          (108*I)*e*Pi - (744*I)*e^2*Pi - 162*e*Pi^2 - 659*e^2*Pi^2 - 
          (57*I)*e^2*Pi^3 - 936*e^2*Zeta[3])/36 - 
        ((I/6)*(-36*Pi - 66*e*Pi + 310*e^2*Pi - (54*I)*e*Pi^2 - 
           (79*I)*e^2*Pi^2 + 19*e^2*Pi^3 - (648*I)*e^2*Zeta[3]))/
         (-1 + RATIO[x])^2 + (I/18)*RATIO[(1 - x)^(-1)]*(-108*I - (306*I)*e + 
          (360*I)*e^2 - 108*Pi - 198*e*Pi + 930*e^2*Pi - (162*I)*e*Pi^2 - 
          (934*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (1800*I)*e^2*Zeta[3]))) + 
    Log[mu2]*(((4*e^2*RATIO[x^2]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/9 + 
        ((2*I)/9)*e*RATIO[x]*(18*I + (51*I)*e + (54*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]) - (2*e*(-90 - 345*e - (90*I)*Pi - (635*I)*e*Pi + 
           30*Pi^2 + 150*e*Pi^2 - (15*I)*e*Pi^3 + 6*e*Pi^4 + 120*Zeta[3] + 
           810*e*Zeta[3] + (240*I)*e*Pi*Zeta[3]))/15 + 
        (4*RATIO[(1 - x)^(-1)]*(-30*e - 130*e^2 + (30*I)*e*Pi + 
           (100*I)*e^2*Pi - 10*e*Pi^2 - 120*e^2*Pi^2 - (25*I)*e^2*Pi^3 + 
           6*e^2*Pi^4 + 120*e*Zeta[3] + 170*e^2*Zeta[3] + 
           (240*I)*e^2*Pi*Zeta[3]))/15 + 
        (8*((-45*I)*e*Pi - (150*I)*e^2*Pi + 45*e^2*Pi^2 + e^2*Pi^4 - 
           90*e*Zeta[3] + 240*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-I/9)*(-6*e*Pi + 46*e^2*Pi - (3*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
         RATIO[x^(-1)] + (e*RATIO[x]*(-1530 - 9681*e + (36*I)*Pi - 
           (276*I)*e*Pi - 192*Pi^2 + 2644*e*Pi^2 - (24*I)*e*Pi^3 - 
           1872*e*Zeta[3]))/54 + (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 - 
           (13*I)*e*Pi^3 + 150*e*Zeta[3]))/9 + 
        ((-6660*I)*e*Pi - (49980*I)*e^2*Pi - 360*Pi^2 - 360*e*Pi^2 + 
          7060*e^2*Pi^2 - (180*I)*e*Pi^3 - (370*I)*e^2*Pi^3 - 857*e^2*Pi^4 - 
          9000*e*Zeta[3] - 9240*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3])/
         (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
          (16020*e + 122760*e^2 - (19980*I)*e*Pi - (149940*I)*e^2*Pi - 
           1080*Pi^2 - 11400*e*Pi^2 - 34960*e^2*Pi^2 - (540*I)*e*Pi^3 - 
           (2190*I)*e^2*Pi^3 - 2331*e^2*Pi^4 - 24840*e*Zeta[3] - 
           93420*e^2*Zeta[3] + (14040*I)*e^2*Pi*Zeta[3]))/270 + 
        (-1080 + 43740*e + 333450*e^2 - (13500*I)*e*Pi - (110370*I)*e^2*Pi - 
          1080*Pi^2 - 9480*e*Pi^2 - 76220*e^2*Pi^2 - (540*I)*e*Pi^3 - 
          (1320*I)*e^2*Pi^3 - 891*e^2*Pi^4 - 11880*e*Zeta[3] - 
          42840*e^2*Zeta[3] + (14040*I)*e^2*Pi*Zeta[3])/540)) + 
    Nc*(-(e*RATIO[x^2]*(2592*Pi^2 + 10737*e*Pi^2 + (192*I)*Pi^3 - 
          (78*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 8508*e*Zeta[3] + 
          (5616*I)*e*Pi*Zeta[3]))/216 + 
      (RATIO[x]*(-45900 - 290430*e - 1265985*e^2 - (11160*I)*e*Pi - 
         (86340*I)*e^2*Pi - 3600*Pi^2 + 83460*e*Pi^2 + 391400*e^2*Pi^2 + 
         (1440*I)*e*Pi^3 - (13740*I)*e^2*Pi^3 + 6216*e^2*Pi^4 - 
         51840*e*Zeta[3] + 419760*e^2*Zeta[3] + (95040*I)*e^2*Pi*Zeta[3]))/
       3240 - (I/54)*RATIO[x^(-1)]*(186*e*Pi + 1439*e^2*Pi - 
        (21*I)*e^2*Pi^2 + 96*e*Pi^3 + 223*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*(96120 + 736560*e + 3693180*e^2 - (119880*I)*Pi - 
         (899640*I)*e*Pi - (4735440*I)*e^2*Pi - 53280*Pi^2 - 176460*e*Pi^2 - 
         218350*e^2*Pi^2 - (1080*I)*Pi^3 - (8100*I)*e*Pi^3 - 
         (24900*I)*e^2*Pi^3 - 14040*e*Pi^4 - 11859*e^2*Pi^4 + 
         (12645*I)*e^2*Pi^5 - 142560*Zeta[3] - 548640*e*Zeta[3] - 
         1721880*e^2*Zeta[3] + (90720*I)*e*Pi*Zeta[3] + 
         (760320*I)*e^2*Pi*Zeta[3] - 704160*e^2*Pi^2*Zeta[3] - 
         2890080*e^2*Zeta[5]))/3240 + ((-39960*I)*Pi - (299880*I)*e*Pi - 
        (1578480*I)*e^2*Pi + 1800*Pi^2 + 50400*e*Pi^2 + 339550*e^2*Pi^2 - 
        (360*I)*Pi^3 - (900*I)*e*Pi^3 + (13810*I)*e^2*Pi^3 - 5160*e*Pi^4 - 
        7034*e^2*Pi^4 + (4215*I)*e^2*Pi^5 - 51840*Zeta[3] - 51480*e*Zeta[3] - 
        68940*e^2*Zeta[3] + (30240*I)*e*Pi*Zeta[3] + (253080*I)*e^2*Pi*
         Zeta[3] - 262800*e^2*Pi^2*Zeta[3] - 1064880*e^2*Zeta[5])/
       (1080*(-1 + RATIO[x])^2) + (56808 + 410796*e + 1983666*e^2 - 
        (14040*I)*Pi - (125820*I)*e*Pi - (666078*I)*e^2*Pi - 10080*Pi^2 - 
        88980*e*Pi^2 - 328342*e^2*Pi^2 - (216*I)*Pi^3 - (1584*I)*e*Pi^3 + 
        (6756*I)*e^2*Pi^3 - 1080*e*Pi^4 - 1791*e^2*Pi^4 + (2529*I)*e^2*Pi^5 - 
        12960*Zeta[3] - 51408*e*Zeta[3] - 554184*e^2*Zeta[3] + 
        (18144*I)*e*Pi*Zeta[3] + (51408*I)*e^2*Pi*Zeta[3] - 
        39744*e^2*Pi^2*Zeta[3] - 212544*e^2*Zeta[5])/1296) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-1)] - 
      (e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 + (60*I)*Pi^3 - (170*I)*e*Pi^3 + 
         4*e*Pi^4 - 360*Zeta[3] + 3180*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
       270 + (RATIO[x]*(-540 - 1530*e - 2235*e^2 - 1620*e*Pi^2 - 
         15840*e^2*Pi^2 + (240*I)*e*Pi^3 - (80*I)*e^2*Pi^3 + 16*e^2*Pi^4 - 
         1440*e*Zeta[3] - 9240*e^2*Zeta[3] + (7200*I)*e^2*Pi*Zeta[3]))/270 - 
      (RATIO[(1 - x)^(-1)]*(1080 + 4680*e + 11940*e^2 - (1080*I)*Pi - 
         (3600*I)*e*Pi - (7260*I)*e^2*Pi + 360*Pi^2 + 4320*e*Pi^2 + 
         20880*e^2*Pi^2 + (900*I)*e*Pi^3 + (5010*I)*e^2*Pi^3 - 216*e*Pi^4 + 
         545*e^2*Pi^4 - (18*I)*e^2*Pi^5 - 4320*Zeta[3] - 6120*e*Zeta[3] + 
         17340*e^2*Zeta[3] - (8640*I)*e*Pi*Zeta[3] - (24480*I)*e^2*Pi*
          Zeta[3] - 21960*e^2*Pi^2*Zeta[3] - 109080*e^2*Zeta[5]))/270 + 
      (1080 + 4140*e + 9450*e^2 + (1080*I)*Pi + (7620*I)*e*Pi + 
        (37930*I)*e^2*Pi - 360*Pi^2 - 1800*e*Pi^2 - 3890*e^2*Pi^2 + 
        (180*I)*e*Pi^3 + (540*I)*e^2*Pi^3 - 72*e*Pi^4 - 105*e^2*Pi^4 - 
        (6*I)*e^2*Pi^5 - 1440*Zeta[3] - 9720*e*Zeta[3] - 21600*e^2*Zeta[3] - 
        (2880*I)*e*Pi*Zeta[3] - (9360*I)*e^2*Pi*Zeta[3] - 
        7320*e^2*Pi^2*Zeta[3] - 36360*e^2*Zeta[5])/180 + 
      ((-540*I)*Pi - (1800*I)*e*Pi - (3630*I)*e^2*Pi + 540*e*Pi^2 + 
        1800*e^2*Pi^2 + (225*I)*e^2*Pi^3 + 12*e*Pi^4 + 760*e^2*Pi^4 - 
        (9*I)*e^2*Pi^5 - 1080*Zeta[3] + 2880*e*Zeta[3] + 5160*e^2*Zeta[3] - 
        (4320*I)*e*Pi*Zeta[3] - (14400*I)*e^2*Pi*Zeta[3] - 
        3960*e^2*Pi^2*Zeta[3] - 29160*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2))/
     Nc) + Log[mu2]*
   ((((2*I)/9)*(18*e*Pi + 51*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*RATIO[x^2]*(90*Pi^2 + 75*e*Pi^2 + 8*e*Pi^4 + 
         360*e*Zeta[3] + (240*I)*e*Pi*Zeta[3]))/45 - 
      (2*e*RATIO[x]*(-90*Pi^2 - 1065*e*Pi^2 - (10*I)*e*Pi^3 + 16*e*Pi^4 - 
         660*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*(180 + 900*e - (180*I)*Pi - (510*I)*e*Pi - 150*Pi^2 - 1605*e*Pi^2 - 
         (160*I)*e*Pi^3 + 34*Pi^4 + 19*e*Pi^4 + (8*I)*e*Pi^5 + 1080*Zeta[3] + 
         2760*e*Zeta[3] + (540*I)*e*Pi*Zeta[3] + 2040*e*Pi^2*Zeta[3] + 
         3960*e*Zeta[5]))/45 + (4*((15*I)*e^2*Pi^3 + 3*e*Pi^4 - 8*e^2*Pi^4 + 
         (8*I)*e^2*Pi^5 - 90*e^2*Zeta[3] + (180*I)*e*Pi*Zeta[3] - 
         (480*I)*e^2*Pi*Zeta[3] + 240*e^2*Pi^2*Zeta[3] + 1260*e^2*Zeta[5]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((180*I)*e*Pi + (780*I)*e^2*Pi - 180*e^2*Pi^2 - (90*I)*e^2*Pi^3 + 
         34*e*Pi^4 - 5*e^2*Pi^4 + (8*I)*e^2*Pi^5 + 360*e*Zeta[3] + 
         300*e^2*Zeta[3] - (1500*I)*e^2*Pi*Zeta[3] + 2040*e^2*Pi^2*Zeta[3] + 
         3960*e^2*Zeta[5]))/45)/Nc + 
    Nc*((e*RATIO[x^2]*(2070*Pi^2 + 8535*e*Pi^2 - (60*I)*Pi^3 - 
         (200*I)*e*Pi^3 + 304*e*Pi^4 + 8800*e*Zeta[3] + 
         (4680*I)*e*Pi*Zeta[3]))/180 - 
      (e*RATIO[x]*(7290*Pi^2 + 31095*e*Pi^2 - (480*I)*Pi^3 - 
         (1070*I)*e*Pi^3 + 836*e*Pi^4 + 720*Zeta[3] + 39600*e*Zeta[3] + 
         (10080*I)*e*Pi*Zeta[3]))/270 + (I/54)*RATIO[x^(-1)]*
       (1530*e*Pi + 9681*e^2*Pi - (36*I)*e*Pi^2 + (1248*I)*e^2*Pi^2 + 
        96*e*Pi^3 + 328*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) + 
      ((260*I)*e*Pi^3 + (2630*I)*e^2*Pi^3 + 48*e*Pi^4 - 299*e^2*Pi^4 - 
        (201*I)*e^2*Pi^5 - 1560*e*Zeta[3] - 15780*e^2*Zeta[3] + 
        (6120*I)*e*Pi*Zeta[3] + (3120*I)*e^2*Pi*Zeta[3] - 
        3540*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5])/(90*(-1 + RATIO[x])^2) + 
      (2160*e + 10800*e^2 + (1080*I)*Pi - (11700*I)*e*Pi - (87930*I)*e^2*Pi + 
        1080*Pi^2 + 16050*e*Pi^2 + 87185*e^2*Pi^2 + (120*I)*e*Pi^3 - 
        (16420*I)*e^2*Pi^3 - 240*e*Pi^4 + 1313*e^2*Pi^4 - (843*I)*e^2*Pi^5 + 
        16200*e*Zeta[3] + 169920*e^2*Zeta[3] + (7560*I)*e*Pi*Zeta[3] + 
        (25560*I)*e^2*Pi*Zeta[3] - 24300*e^2*Pi^2*Zeta[3] + 
        71280*e^2*Zeta[5])/540 - (RATIO[(1 - x)^(-1)]*((16020*I)*e*Pi + 
         (122760*I)*e^2*Pi + 1080*Pi^2 - 35760*e^2*Pi^2 + (1860*I)*e*Pi^3 + 
         (720*I)*e^2*Pi^3 - 24*e*Pi^4 - 701*e^2*Pi^4 - (555*I)*e^2*Pi^5 + 
         19080*e*Zeta[3] + 55980*e^2*Zeta[3] + (20520*I)*e*Pi*Zeta[3] + 
         (30060*I)*e^2*Pi*Zeta[3] - 19980*e^2*Pi^2*Zeta[3] + 
         174960*e^2*Zeta[5]))/270)) + 
  G[1, x]*(Nc*Log[mu2]^3*((e^2*(1 - (5*I)*Pi))/3 - ((14*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*(((-4*e^2*(12 + (3*I)*Pi + 4*Pi^2))/3 + 
        (4*I)*e^2*Pi*RATIO[x^(-2)] + (4*I)*((-I)*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] + 4*e^2*RATIO[x])/Nc + 
      Nc*((((-6*I)*e*Pi + (128*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-9*e + 231*e^2 + (36*I)*e*Pi - (417*I)*e^2*Pi - 58*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (e*(9 - 231*e + (9*I)*e*Pi + 16*e*Pi^2)*
          RATIO[x])/9 + e^2*Pi^2*RATIO[x^2] + 
        (e*(-9 - 1086*e + (795*I)*e*Pi + 62*e*Pi^2 - (12*I)*e*Pi^3 + 
           72*e*Zeta[3]))/9 - (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
         (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + 
           (119*I)*e^2*Pi - 9*e^2*Pi^2 - (8*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/
         3)) + Log[mu2]*((((2*I)/9)*(18*e*Pi + 15*e^2*Pi + (18*I)*e^2*Pi^2 + 
          2*e^2*Pi^3)*RATIO[x^(-2)] - ((2*I)/9)*((18*I)*e + (51*I)*e^2 - 
          36*e*Pi - 426*e^2*Pi - (36*I)*e^2*Pi^2 + 8*e^2*Pi^3)*
         RATIO[x^(-1)] + ((4*I)/9)*e^2*RATIO[x^2]*((9*I)*Pi^2 + Pi^3 + 
          (6*I)*Zeta[3]) + (2*e*(-360 - 1470*e - (90*I)*Pi - (1695*I)*e*Pi - 
           120*Pi^2 - 390*e*Pi^2 + 17*e*Pi^4 - 360*e*Zeta[3]))/45 + 
        (2*e*RATIO[x]*(18 + 51*e - 54*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (4*RATIO[(1 - x)^(-1)]*((60*I)*e^2*Pi^3 + 17*e^2*Pi^4 - 
           540*e^2*Zeta[3]))/45 + (4*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/
         (15*(-1 + RATIO[x])^2))/Nc + 
      Nc*((I/18)*(414*e*Pi + 1707*e^2*Pi - (12*I)*e*Pi^2 + (404*I)*e^2*Pi^2 + 
          56*e^2*Pi^3)*RATIO[x^(-2)] + (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 + 
           (31*I)*e*Pi^3 - 114*e*Zeta[3]))/9 + 
        (e*RATIO[x]*(1530 + 9681*e - (36*I)*Pi + (276*I)*e*Pi + 48*Pi^2 + 
           3344*e*Pi^2 - (408*I)*e*Pi^3 + 1008*e*Zeta[3]))/54 - 
        (I/54)*RATIO[x^(-1)]*((1530*I)*e + (9681*I)*e^2 + 2916*e*Pi + 
          12438*e^2*Pi - (168*I)*e*Pi^2 + (2240*I)*e^2*Pi^2 + 576*e^2*Pi^3 - 
          (864*I)*e^2*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((360*I)*Pi + 
           (3060*I)*e*Pi + (20240*I)*e^2*Pi - 180*e*Pi^2 - 930*e^2*Pi^2 - 
           (180*I)*e*Pi^3 + (1940*I)*e^2*Pi^3 - 263*e^2*Pi^4 + 
           1080*e*Zeta[3] - 19740*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/90 + 
        ((-180*I)*e*Pi^3 - (430*I)*e^2*Pi^3 - 207*e^2*Pi^4 + 1080*e*Zeta[3] + 
          2580*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3])/
         (90*(-1 + RATIO[x])^2) + (-216 - 13248*e - 90468*e^2 + (216*I)*Pi + 
          (9900*I)*e*Pi + (52542*I)*e^2*Pi + 312*e*Pi^2 - 14534*e^2*Pi^2 - 
          (108*I)*e*Pi^3 + (2946*I)*e^2*Pi^3 - 201*e^2*Pi^4 + 648*e*Zeta[3] - 
          13032*e^2*Zeta[3] - (2808*I)*e^2*Pi*Zeta[3])/108)) + 
    (-(e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 - (60*I)*Pi^3 + (170*I)*e*Pi^3 + 
          68*e*Pi^4 + 360*Zeta[3] + 1140*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
       270 + (RATIO[x^(-2)]*((108*I)*Pi + (90*I)*e*Pi - (129*I)*e^2*Pi - 
         108*e*Pi^2 - 90*e^2*Pi^2 + (12*I)*e*Pi^3 - (124*I)*e^2*Pi^3 - 
         6*e^2*Pi^4 + (216*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(108 + 306*e + 447*e^2 + (216*I)*Pi + (2556*I)*e*Pi + 
         (12630*I)*e^2*Pi - 216*e*Pi^2 - 2538*e^2*Pi^2 - (48*I)*e*Pi^3 - 
         (200*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 288*e^2*Zeta[3] - 
         (864*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x]*(540 + 1530*e + 2235*e^2 - 1620*e*Pi^2 - 16560*e^2*Pi^2 - 
         (240*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 272*e^2*Pi^4 + 1440*e*Zeta[3] - 
         10560*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/270 + 
      (2*((15*I)*e^2*Pi^3 + 3*e*Pi^4 - 8*e^2*Pi^4 + (8*I)*e^2*Pi^5 - 
         90*e^2*Zeta[3] + (180*I)*e*Pi*Zeta[3] - (480*I)*e^2*Pi*Zeta[3] + 
         240*e^2*Pi^2*Zeta[3] + 1260*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((60*I)*e*Pi^3 + (95*I)*e^2*Pi^3 + 17*e*Pi^4 - 
         59*e^2*Pi^4 + (4*I)*e^2*Pi^5 - 540*e*Zeta[3] - 630*e^2*Zeta[3] - 
         (2730*I)*e^2*Pi*Zeta[3] + 1020*e^2*Pi^2*Zeta[3] + 1980*e^2*Zeta[5]))/
       45 + (-720 - 2940*e - 7270*e^2 - (180*I)*Pi - (3390*I)*e*Pi - 
        (19195*I)*e^2*Pi - 240*Pi^2 - 780*e*Pi^2 + 2585*e^2*Pi^2 - 
        (490*I)*e^2*Pi^3 + 34*e*Pi^4 + 74*e^2*Pi^4 + (8*I)*e^2*Pi^5 - 
        720*e*Zeta[3] + 600*e^2*Zeta[3] - (1260*I)*e^2*Pi*Zeta[3] + 
        2040*e^2*Pi^2*Zeta[3] + 3960*e^2*Zeta[5])/90)/Nc + 
    Nc*(-(e*RATIO[x^2]*(12960*Pi^2 + 53685*e*Pi^2 - (1680*I)*Pi^3 - 
          (2790*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 56940*e*Zeta[3] + 
          (2160*I)*e*Pi*Zeta[3]))/1080 + 
      (RATIO[x^(-2)]*((2484*I)*Pi + (10242*I)*e*Pi + (34587*I)*e^2*Pi - 
         2544*e*Pi^2 - 10364*e^2*Pi^2 + (300*I)*e*Pi^3 - (1804*I)*e^2*Pi^3 - 
         174*e^2*Pi^4 - (864*I)*e^2*Pi*Zeta[3]))/216 + 
      (RATIO[x]*(45900 + 290430*e + 1265985*e^2 + (11160*I)*e*Pi + 
         (86340*I)*e^2*Pi + 3600*Pi^2 + 104460*e*Pi^2 + 388360*e^2*Pi^2 - 
         (10080*I)*e*Pi^3 + (2580*I)*e^2*Pi^3 + 13116*e^2*Pi^4 + 
         34560*e*Zeta[3] + 335520*e^2*Zeta[3] + (34560*I)*e^2*Pi*Zeta[3]))/
       3240 + (RATIO[x^(-1)]*(45900 + 290430*e + 1265985*e^2 - (87480*I)*Pi - 
         (373140*I)*e*Pi - (1352430*I)*e^2*Pi - 720*Pi^2 + 76020*e*Pi^2 + 
         310780*e^2*Pi^2 - (15120*I)*e*Pi^3 + (63720*I)*e^2*Pi^3 + 
         7476*e^2*Pi^4 - 25920*e*Zeta[3] - 246240*e^2*Zeta[3] - 
         (56160*I)*e^2*Pi*Zeta[3]))/3240 - 
      (RATIO[(1 - x)^(-1)]*((6120*I)*Pi + (53640*I)*e*Pi + 
         (331510*I)*e^2*Pi - 1260*e*Pi^2 - 4680*e^2*Pi^2 - (720*I)*Pi^3 + 
         (5760*I)*e*Pi^3 + (29720*I)*e^2*Pi^3 - 888*e*Pi^4 - 14495*e^2*Pi^4 - 
         (2064*I)*e^2*Pi^5 + 4320*Zeta[3] - 57240*e*Zeta[3] - 
         247800*e^2*Zeta[3] - (2160*I)*e*Pi*Zeta[3] - (128880*I)*e^2*Pi*
          Zeta[3] - 23400*e^2*Pi^2*Zeta[3] + 191160*e^2*Zeta[5]))/540 + 
      ((-720*I)*Pi^3 - (1620*I)*e*Pi^3 - (1090*I)*e^2*Pi^3 - 720*e*Pi^4 - 
        5019*e^2*Pi^4 - (2112*I)*e^2*Pi^5 + 4320*Zeta[3] + 9720*e*Zeta[3] + 
        6540*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] - (97020*I)*e^2*Pi*Zeta[3] - 
        14040*e^2*Pi^2*Zeta[3] + 199800*e^2*Zeta[5])/
       (540*(-1 + RATIO[x])^2) + (-187920 - 1330380*e - 6289950*e^2 + 
        (139860*I)*Pi + (769410*I)*e*Pi + (3230505*I)*e^2*Pi + 1440*Pi^2 - 
        224760*e*Pi^2 - 1072265*e^2*Pi^2 - (2160*I)*Pi^3 + (41220*I)*e*Pi^3 - 
        (53160*I)*e^2*Pi^3 - 3312*e*Pi^4 - 50337*e^2*Pi^4 - 
        (7056*I)*e^2*Pi^5 + 12960*Zeta[3] - 195480*e*Zeta[3] - 
        468900*e^2*Zeta[3] - (45360*I)*e*Pi*Zeta[3] - (195480*I)*e^2*Pi*
         Zeta[3] - 83160*e^2*Pi^2*Zeta[3] + 262440*e^2*Zeta[5])/3240)), 
 Nc*Log[mu2]^4*((11*e^2*(1 - I*Pi))/4 + ((11*I)/2)*e^2*Pi*
     RATIO[(1 - x)^(-1)]) + G[0, 0, 0, 0, 0, 1, x]*
   (Nc*(-114*e^2 + 636*e^2*RATIO[(1 - x)^(-1)] - 
      (704*e^2)/(-1 + RATIO[x])^2) + 
    (-136*e^2 + 272*e^2*RATIO[(1 - x)^(-1)] - (136*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 0, 0, 0, 1, 0, x]*
   (Nc*(-114*e^2 + 636*e^2*RATIO[(1 - x)^(-1)] - 
      (704*e^2)/(-1 + RATIO[x])^2) + 
    (-136*e^2 + 272*e^2*RATIO[(1 - x)^(-1)] - (136*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[1, 0, 0, 0, 0, 0, x]*
   (Nc*(-8*e^2 + 184*e^2*RATIO[(1 - x)^(-1)] - (212*e^2)/(-1 + RATIO[x])^2) + 
    (-84*e^2 + 168*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 0, 1, 0, 0, 1, x]*
   (Nc*(-116*e^2 + 568*e^2*RATIO[(1 - x)^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2) + 
    (-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 0, 1, 0, 1, 0, x]*
   (Nc*(-116*e^2 + 568*e^2*RATIO[(1 - x)^(-1)] - 
      (624*e^2)/(-1 + RATIO[x])^2) + 
    (-112*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - (112*e^2)/(-1 + RATIO[x])^2)/
     Nc) + G[0, 1, 0, 0, 1, 1, x]*
   (Nc*(-92*e^2 + 448*e^2*RATIO[(1 - x)^(-1)] - 
      (412*e^2)/(-1 + RATIO[x])^2) + (-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (88*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 0, 1, 0, 1, x]*
   (Nc*(-74*e^2 + 388*e^2*RATIO[(1 - x)^(-1)] - 
      (428*e^2)/(-1 + RATIO[x])^2) + (-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 0, 1, 1, 0, x]*
   (Nc*(-74*e^2 + 388*e^2*RATIO[(1 - x)^(-1)] - 
      (428*e^2)/(-1 + RATIO[x])^2) + (-80*e^2 + 160*e^2*RATIO[(1 - x)^(-1)] - 
      (80*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 0, 1, 1, 1, x]*
   (Nc*(-16*e^2 + 224*e^2*RATIO[(1 - x)^(-1)] - 
      (224*e^2)/(-1 + RATIO[x])^2) + (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 1, 0, 0, 1, x]*
   (Nc*(-48*e^2 + 288*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2)/(-1 + RATIO[x])^2) + (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 1, 0, 1, 0, x]*
   (Nc*(-48*e^2 + 288*e^2*RATIO[(1 - x)^(-1)] - 
      (320*e^2)/(-1 + RATIO[x])^2) + (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (64*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 1, 0, 1, 1, x]*
   (Nc*(-24*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - 
      (192*e^2)/(-1 + RATIO[x])^2) + (-24*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 1, 0, 1, x]*
   (Nc*(-62*e^2 + 268*e^2*RATIO[(1 - x)^(-1)] - 
      (292*e^2)/(-1 + RATIO[x])^2) + (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 1, 1, 0, x]*
   (Nc*(-62*e^2 + 268*e^2*RATIO[(1 - x)^(-1)] - 
      (292*e^2)/(-1 + RATIO[x])^2) + (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - 
      (48*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 0, 0, 1, x]*
   (Nc*(-58*e^2 + 236*e^2*RATIO[(1 - x)^(-1)] - 
      (256*e^2)/(-1 + RATIO[x])^2) + (-40*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] - 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 1, 0, 0, 1, 0, x]*
   (Nc*(-58*e^2 + 236*e^2*RATIO[(1 - x)^(-1)] - 
      (256*e^2)/(-1 + RATIO[x])^2) + (-40*e^2 + 80*e^2*RATIO[(1 - x)^(-1)] - 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 1, 1, 0, 1, x]*
   (Nc*(-20*e^2 + 136*e^2*RATIO[(1 - x)^(-1)] - 
      (152*e^2)/(-1 + RATIO[x])^2) + (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2)/Nc) + G[0, 0, 1, 1, 1, 0, x]*
   (Nc*(-20*e^2 + 136*e^2*RATIO[(1 - x)^(-1)] - 
      (152*e^2)/(-1 + RATIO[x])^2) + (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 0, 0, 1, 1, x]*
   ((-24*e^2 + 48*e^2*RATIO[(1 - x)^(-1)])/Nc + 
    Nc*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc*(2*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + (-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 1, 0, 0, 1, 0, x]*
   (Nc*(2*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - (24*e^2)/(-1 + RATIO[x])^2) + 
    (-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2)/Nc) + 
  G[1, 0, 1, 0, 0, 0, x]*(Nc*(72*e^2*RATIO[(1 - x)^(-1)] - 
      (84*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc) + G[1, 0, 0, 1, 0, 1, x]*
   ((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (16*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-18*e^2 - 12*e^2*RATIO[(1 - x)^(-1)] + (20*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 1, 1, 0, x]*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-18*e^2 - 12*e^2*RATIO[(1 - x)^(-1)] + (20*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, 0, 0, x]*((12*e^2 - 24*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2)/Nc + Nc*(-24*e^2*RATIO[(1 - x)^(-1)] + 
      (28*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 0, 0, x]*
   (Nc*(-8*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2) + 
    (16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)/Nc) + 
  G[0, 1, 0, 1, 0, 0, x]*((-4*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 1, 0, 0, x]*((-20*e^2 + 40*e^2*RATIO[(1 - x)^(-1)] - 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(20*e^2 - 40*e^2*RATIO[(1 - x)^(-1)] + (40*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 1, 0, 0, x]*((4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(22*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + (44*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 1, 0, 0, 1, 1, x]*((8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
      (16*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(8*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + (64*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, 1, x]*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(2*e^2 - 76*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 1, 0, x]*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(2*e^2 - 76*e^2*RATIO[(1 - x)^(-1)] + (88*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 1, 1, x]*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
      (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-20*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
      (100*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 1, 1, 1, x]*
   ((128*e^2 - 256*e^2*RATIO[(1 - x)^(-1)] + (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(-30*e^2 - 36*e^2*RATIO[(1 - x)^(-1)] + 
      (148*e^2)/(-1 + RATIO[x])^2)) + G[1, 0, 0, 0, 0, 1, x]*
   ((40*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] + (40*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(8*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + (156*e^2)/(-1 + RATIO[x])^2)) + 
  G[1, 0, 0, 0, 1, 0, x]*((40*e^2 - 80*e^2*RATIO[(1 - x)^(-1)] + 
      (40*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(8*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + (156*e^2)/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, 0, x]*((72*e^2 - 144*e^2*RATIO[(1 - x)^(-1)] + 
      (80*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(44*e^2 - 280*e^2*RATIO[(1 - x)^(-1)] + 
      (312*e^2)/(-1 + RATIO[x])^2)) + G[0, 1, 0, 0, 0, 0, x]*
   ((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(140*e^2 - 544*e^2*RATIO[(1 - x)^(-1)] + 
      (588*e^2)/(-1 + RATIO[x])^2)) + G[0, 1, 1, 0, 1, 1, x]*
   ((64*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + (128*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(138*e^2 - 660*e^2*RATIO[(1 - x)^(-1)] + 
      (660*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 1, 1, x]*
   ((56*e^2 - 112*e^2*RATIO[(1 - x)^(-1)] + (112*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(162*e^2 - 660*e^2*RATIO[(1 - x)^(-1)] + 
      (660*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 0, 0, x]*
   ((68*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + (24*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(158*e^2 - 652*e^2*RATIO[(1 - x)^(-1)] + 
      (708*e^2)/(-1 + RATIO[x])^2)) + G[0, 1, 0, 1, 1, 1, x]*
   ((96*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(218*e^2 - 1012*e^2*RATIO[(1 - x)^(-1)] + 
      (1012*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 1, 1, x]*
   ((96*e^2 - 192*e^2*RATIO[(1 - x)^(-1)] + (192*e^2)/(-1 + RATIO[x])^2)/Nc + 
    Nc*(262*e^2 - 1100*e^2*RATIO[(1 - x)^(-1)] + 
      (1100*e^2)/(-1 + RATIO[x])^2)) + G[0, 0, 0, 0, 0, 0, x]*
   ((372*e^2 - 744*e^2*RATIO[(1 - x)^(-1)] + (496*e^2)/(-1 + RATIO[x])^2)/
     Nc + Nc*(232*e^2 - 1208*e^2*RATIO[(1 - x)^(-1)] + 
      (1332*e^2)/(-1 + RATIO[x])^2)) + Nc*G[1, 0, 1, 1, 0, 1, x]*
   (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - (64*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 0, 1, 1, 1, 0, x]*(-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - 
    (64*e^2)/(-1 + RATIO[x])^2) + Nc*G[0, 1, 1, 1, 0, 0, x]*
   (-14*e^2 + 28*e^2*RATIO[(1 - x)^(-1)] - (28*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 1, 0, 1, 0, 0, x]*(-10*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - 
    (20*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 1, 0, 0, 0, x]*
   (-4*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 1, 1, 0, 0, 1, x]*(-2*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - 
    (4*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 1, 0, 1, 0, x]*
   (-2*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 0, 1, 1, 0, 0, x]*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
    (8*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 1, 1, 0, 0, x]*
   (6*e^2 - 12*e^2*RATIO[(1 - x)^(-1)] + (12*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[1, 1, 0, 1, 0, 1, x]*(12*e^2 - 24*e^2*RATIO[(1 - x)^(-1)] + 
    (24*e^2)/(-1 + RATIO[x])^2) + Nc*G[1, 1, 0, 1, 1, 0, x]*
   (12*e^2 - 24*e^2*RATIO[(1 - x)^(-1)] + (24*e^2)/(-1 + RATIO[x])^2) + 
  Nc*G[0, 1, 1, 1, 0, 1, x]*(22*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + 
    (44*e^2)/(-1 + RATIO[x])^2) + Nc*G[0, 1, 1, 1, 1, 0, x]*
   (22*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + (44*e^2)/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 1, x]*(Log[mu2]*((-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(28*e^2 - 56*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2)) + 
    (4*(-6 + e)*e + 8*e*(6 + 17*e)*RATIO[(1 - x)^(-1)] - 
      ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
    Nc*((e*(42 - 685*e - (228*I)*e*Pi))/3 - 
      (4*(21*e - 233*e^2 - (222*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
      (2*(6*e + 55*e^2 - (408*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (160*e^2*RATIO[x])/3 - 26*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 0, 0, x]*(Nc*Log[mu2]*(2*e^2 - 4*e^2*RATIO[(1 - x)^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2) + Nc*((4*e*(3 - 38*e - (3*I)*e*Pi))/3 - 
      (4*(6*e + 17*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^2*RATIO[x^(-2)])/3 + (20*e^2*RATIO[x^(-1)])/3 + 
      (8*(3*e + e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (248*e^2*RATIO[x])/3 - 26*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(Nc*((-4*I)*e^2*(-135*I + 8*Pi) + 
      (4*I)*e^2*(-253*I + 16*Pi)*RATIO[(1 - x)^(-1)] + 26*e^2*RATIO[x^(-2)] - 
      68*e^2*RATIO[x^(-1)] - ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (400*e^2*RATIO[x])/3 - (172*e^2*RATIO[x^2])/3) + 
    (-136*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (176*e^2*RATIO[x])/3 - 
      (44*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 0, 0, x]*
   (Log[mu2]*(Nc*(-68*e^2 + 280*e^2*RATIO[(1 - x)^(-1)] - 
        (304*e^2)/(-1 + RATIO[x])^2) + 
      (-32*e^2 + 64*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2)/
       Nc) + Nc*(((2*I)/3)*e*(54*I + (404*I)*e + 21*e*Pi) - 
      ((4*I)/3)*((108*I)*e + (446*I)*e^2 + 21*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-1)] + ((I/3)*((468*I)*e + (985*I)*e^2 + 84*e^2*Pi))/
       (-1 + RATIO[x])^2 + (400*e^2*RATIO[x])/3 - (172*e^2*RATIO[x^2])/3) + 
    ((-2*I)*e*(-8*I - (59*I)*e + 12*e*Pi) - 
      (4*(-24*e + 25*e^2 - (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-3*e + 44*e^2 - (18*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (176*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 1, 1, x]*(Nc*((4*I)*e^2*(91*I + 3*Pi) - (12*I)*e^2*(55*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 + 
      ((24*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (196*e^2*RATIO[x])/3 - 
      (98*e^2*RATIO[x^2])/3) + (-104*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - 
      (4*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 48*e^2*RATIO[x] - 
      12*e^2*RATIO[x^2])/Nc) + G[0, 0, 1, 0, 0, x]*
   (Log[mu2]*(Nc*(-10*e^2 + 20*e^2*RATIO[(1 - x)^(-1)] - 
        (20*e^2)/(-1 + RATIO[x])^2) + (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*(((2*I)/3)*e*(6*I + (89*I)*e + 48*e*Pi) - 
      (4*I)*e*(2*I + (25*I)*e + 16*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-1)])/3 + (I*e*(8*I + (143*I)*e + 64*e*Pi))/
       (-1 + RATIO[x])^2 + 76*e^2*RATIO[x] - (98*e^2*RATIO[x^2])/3) + 
    (2*e*(2 - 21*e - (18*I)*e*Pi) - (8*(3*e - 2*e^2 - (27*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(3*e + 10*e^2 - (27*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + 48*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 1, 1, x]*(Nc*((2*I)*e^2*(292*I + 11*Pi) - 
      (44*I)*e^2*(25*I + Pi)*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 - 
      (4*e^2*RATIO[x^(-1)])/3 + ((44*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (200*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (-136*e^2 + 192*e^2*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + (128*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 0, x]*
   (Log[mu2]*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-2*e^2 - 44*e^2*RATIO[(1 - x)^(-1)] + 
        (52*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*(((-2*I)/3)*e*(-9*I - (638*I)*e + 3*e*Pi) - 
      (2*(18*e - 1421*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      40*e^2*RATIO[x^(-1)] + (4*e*(4 - 61*e - I*e*Pi))/(-1 + RATIO[x])^2 + 
      (200*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (2*e*(6 - 69*e - (10*I)*e*Pi) - (8*(9*e - 4*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(6*e + 2*e^2 - (15*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (128*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 0, 1, 1, 0, x]*
   (Nc*Log[mu2]*(24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*(e*(12 + 105*e - (4*I)*e*Pi) - 
      2*e*(12 + 173*e - (4*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (124*e^2*RATIO[x^(-1)])/3 + 
      (2*e*(12 + 45*e - (4*I)*e*Pi))/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] - 
      (2*e^2*RATIO[x^2])/3) + (64*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 1, x]*
   (Nc*Log[mu2]*(24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
      (48*e^2)/(-1 + RATIO[x])^2) + Nc*(e*(12 + 105*e + (2*I)*e*Pi) - 
      2*e*(12 + 173*e - (34*I)*e*Pi)*RATIO[(1 - x)^(-1)] - 
      (68*e^2*RATIO[x^(-2)])/3 + (124*e^2*RATIO[x^(-1)])/3 + 
      (2*e*(12 + 45*e - (28*I)*e*Pi))/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] - 
      (2*e^2*RATIO[x^2])/3) + (64*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] - 
      ((24*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 1, 0, x]*
   (Log[mu2]*((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
        (48*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(54*e^2 - 252*e^2*RATIO[(1 - x)^(-1)] + 
        (276*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*((e*(78 + 361*e + (24*I)*e*Pi))/3 - 
      (4*(93*e + 320*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      4*e^2*RATIO[x^(-2)] + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*(51*e + 52*e^2 + (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (40*e^2*RATIO[x])/3 - (2*e^2*RATIO[x^2])/3) + 
    (4*e*(6 + 25*e - I*e*Pi) - 8*e*(6 + 3*e - I*e*Pi)*RATIO[(1 - x)^(-1)] + 
      (8*e*(3 - 8*e - I*e*Pi))/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 0, 1, x]*
   (Log[mu2]*((48*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] + 
        (48*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(54*e^2 - 252*e^2*RATIO[(1 - x)^(-1)] + 
        (276*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*((e*(78 + 361*e - (288*I)*e*Pi))/3 - 
      (4*(93*e + 320*e^2 - (324*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      4*e^2*RATIO[x^(-2)] + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*(51*e + 52*e^2 - (147*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (40*e^2*RATIO[x])/3 - (2*e^2*RATIO[x^2])/3) + 
    (4*e*(6 + 25*e) - 24*e*(2 + e)*RATIO[(1 - x)^(-1)] + 
      (8*e*(3 - 8*e - (10*I)*e*Pi))/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[1, 1, 1, 0, 1, x]*
   ((-40*e^2 - (20*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-2*I)*e^2*(-28*I + Pi) + (4*I)*e^2*(-11*I + Pi)*
       RATIO[(1 - x)^(-1)] - 34*e^2*RATIO[x^(-2)] + 92*e^2*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 0, x]*
   ((-40*e^2 - (20*e^2*RATIO[x^(-2)])/3 + (80*e^2*RATIO[x^(-1)])/3 + 
      (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*I)*e^2*(28*I + 3*Pi) - (4*I)*e^2*(11*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - 34*e^2*RATIO[x^(-2)] + 92*e^2*RATIO[x^(-1)] + 
      ((12*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 1, 1, 1, 0, x]*
   (Nc*Log[mu2]*(-12*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + Nc*(2*e*(-3 + 33*e - (2*I)*e*Pi) - 
      (2*(-18*e + 311*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      4*e^2*RATIO[x^(-2)] + (20*e^2*RATIO[x^(-1)])/3 + 
      (2*(-18*e + 17*e^2 - (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (60*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 0, 1, 0, x]*
   (Nc*Log[mu2]*(-6*e^2 + 12*e^2*RATIO[(1 - x)^(-1)] - 
      (12*e^2)/(-1 + RATIO[x])^2) + Nc*((e*(-6 + 389*e - (12*I)*e*Pi))/3 - 
      (4*(-3*e + 229*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (38*e^2*RATIO[x^(-2)])/3 + 16*e^2*RATIO[x^(-1)] - 
      (((4*I)/3)*((-3*I)*e - (17*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x^2])/3) + (96*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 0, 1, x]*(Nc*Log[mu2]*(-6*e^2 + 12*e^2*RATIO[(1 - x)^(-1)] - 
      (12*e^2)/(-1 + RATIO[x])^2) + Nc*((e*(-6 + 389*e + (12*I)*e*Pi))/3 - 
      (4*(-3*e + 229*e^2 + (24*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (38*e^2*RATIO[x^(-2)])/3 + 16*e^2*RATIO[x^(-1)] + 
      (((4*I)/3)*((3*I)*e + (17*I)*e^2 + 21*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x^2])/3) + (96*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-2)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (32*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 0, 1, x]*
   (Nc*Log[mu2]*(-12*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + Nc*(6*e*(-1 + 11*e + (13*I)*e*Pi) - 
      (2*(-18*e + 311*e^2 + (522*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      4*e^2*RATIO[x^(-2)] + (20*e^2*RATIO[x^(-1)])/3 + 
      (2*(-18*e + 17*e^2 + (474*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      32*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (60*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + (4*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + ((64*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 0, 1, 0, x]*
   (Log[mu2]*(Nc*(8*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (40*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((2*e*(3 + 263*e + (18*I)*e*Pi))/3 - 
      (2*(-30*e + 613*e^2 + (36*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      2*e^2*RATIO[x^(-2)] - 20*e^2*RATIO[x^(-1)] + 
      (3*e*(-8 + 23*e + (8*I)*e*Pi))/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 23*e + I*e*Pi) - (8*(-6*e + 26*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (8*(-3*e + 8*e^2 + (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 1, 1, 0, x]*
   (Log[mu2]*((32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(20*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + 
        (152*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*(e*(10 + 93*e - (8*I)*e*Pi) - (4*(51*e + 223*e^2 - (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 + (228*e + 175*e^2 - (48*I)*e^2*Pi)/
       (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (16*e*(1 + 5*e + I*e*Pi) - (32*(3*e + 2*e^2 + (3*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (16*(3*e - 8*e^2 + (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 0, 0, 0, 1, x]*
   (Log[mu2]*(Nc*(8*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (40*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((2*e*(3 + 263*e + (30*I)*e*Pi))/3 - 
      (2*(-30*e + 613*e^2 + (168*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      2*e^2*RATIO[x^(-2)] - 20*e^2*RATIO[x^(-1)] + 
      (e*(-24 + 69*e + (100*I)*e*Pi))/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 23*e) - (16*(-3*e + 13*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(-3*e + 8*e^2 + (9*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 0, 1, x]*
   (Log[mu2]*((32*e^2 - 64*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(20*e^2 - 136*e^2*RATIO[(1 - x)^(-1)] + 
        (152*e^2)/(-1 + RATIO[x])^2)) + 
    Nc*(e*(10 + 93*e - (116*I)*e*Pi) - (4*(51*e + 223*e^2 - (300*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 + (228*e + 175*e^2 - (1116*I)*e^2*Pi)/
       (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (16*e*(1 + 5*e) - (32*(3*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(6*e - 16*e^2 - (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*
   (Log[mu2]*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
        (80*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(58*e^2 - 356*e^2*RATIO[(1 - x)^(-1)] + 
        (396*e^2)/(-1 + RATIO[x])^2)) + 
    (4*e*(10 + 16*e - (5*I)*e*Pi) - (8*(30*e - 4*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (40*(3*e - 8*e^2 - (3*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/
     Nc + Nc*((4*e*(24 + 41*e + (3*I)*e*Pi))/3 - 
      (8*(69*e + 92*e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (612*e + 227*e^2 + (24*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 0, 0, 1, x]*
   (Log[mu2]*((80*e^2 - 160*e^2*RATIO[(1 - x)^(-1)] + 
        (80*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(58*e^2 - 356*e^2*RATIO[(1 - x)^(-1)] + 
        (396*e^2)/(-1 + RATIO[x])^2)) + 
    (8*e*(5 + 8*e) + (16*(-15*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*(15*e - 40*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (80*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(48 + 82*e + (159*I)*e*Pi))/3 - 
      (4*(138*e + 184*e^2 + (285*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (612*e + 227*e^2 + (1056*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 0, 0, x]*(Nc*Log[mu2]*(-12*e^2 + 24*e^2*RATIO[(1 - x)^(-1)] - 
      (24*e^2)/(-1 + RATIO[x])^2) + (2*e^2*(23 + (4*I)*Pi) - 
      4*e^2*(5 + (4*I)*Pi)*RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      16*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
    Nc*((e*(-24 + 253*e - (30*I)*e*Pi))/3 + 
      ((2*I)/3)*((-24*I)*e - (83*I)*e^2 + 30*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (130*e^2*RATIO[x^(-2)])/3 - (340*e^2*RATIO[x^(-1)])/3 - 
      (((4*I)/3)*((-12*I)*e - (20*I)*e^2 + 15*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (152*e^2*RATIO[x])/3 + (52*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*
   (Log[mu2]*(Nc*(-116*e^2 + 520*e^2*RATIO[(1 - x)^(-1)] - 
        (520*e^2)/(-1 + RATIO[x])^2) + 
      (-48*e^2 + 96*e^2*RATIO[(1 - x)^(-1)] - (96*e^2)/(-1 + RATIO[x])^2)/
       Nc) + (-4*e*(6 + 13*e) - 16*e*(-3 + 11*e)*RATIO[(1 - x)^(-1)] + 
      (16*e*(-3 + 8*e + (3*I)*e*Pi))/(-1 + RATIO[x])^2 - 16*e^2*RATIO[x] + 
      4*e^2*RATIO[x^2])/Nc + Nc*(e*(-58 + 193*e + (40*I)*e*Pi) - 
      (4*(-195*e + 52*e^2 + (168*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2*RATIO[x^(-2)])/3 - 8*e^2*RATIO[x^(-1)] + 
      (((20*I)/3)*((39*I)*e + (28*I)*e^2 + 30*e^2*Pi))/(-1 + RATIO[x])^2 - 
      40*e^2*RATIO[x] + (52*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 0, x]*(Nc*Log[mu2]*(2*e^2 - 4*e^2*RATIO[(1 - x)^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2) + ((2*I)*e^2*(27*I + 2*Pi) - 
      (4*I)*e^2*(21*I + 2*Pi)*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x^(-2)])/
       3 - (128*e^2*RATIO[x^(-1)])/3 + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (80*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*e^2*(59 + (6*I)*Pi))/3 - ((8*I)/3)*((92*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (182*e^2*RATIO[x^(-2)])/3 - 
      (476*e^2*RATIO[x^(-1)])/3 + (((4*I)/3)*((-43*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - 92*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*
   (Log[mu2]*(Nc*(-172*e^2 + 728*e^2*RATIO[(1 - x)^(-1)] - 
        (728*e^2)/(-1 + RATIO[x])^2) + 
      (-64*e^2 + 128*e^2*RATIO[(1 - x)^(-1)] - (128*e^2)/(-1 + RATIO[x])^2)/
       Nc) + (-4*e*(8 + 27*e) - (64*(-3*e + 11*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (32*(-6*e + 16*e^2 + (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      (80*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(2*e*(-43 + 127*e + (35*I)*e*Pi) - ((2*I)/3)*((546*I)*e + (59*I)*e^2 + 
        354*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*((546*I)*e + (551*I)*e^2 + 330*e^2*Pi))/(-1 + RATIO[x])^2 - 
      92*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*(Nc*Log[mu2]*(2*e^2 - 4*e^2*RATIO[(1 - x)^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2) + (2*e^2*(15 + (4*I)*Pi) - 
      4*e^2*(7 + (4*I)*Pi)*RATIO[(1 - x)^(-1)] - (8*e^2*RATIO[x^(-2)])/3 + 
      (32*e^2*RATIO[x^(-1)])/3 + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc + 
    Nc*((2*e^2*(52 - (3*I)*Pi))/3 + ((4*I)/3)*((-56*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (32*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (((2*I)/3)*((19*I)*e^2 + 6*e^2*Pi))/
       (-1 + RATIO[x])^2 - (364*e^2*RATIO[x])/3 + (134*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, 1, x]*
   (Log[mu2]*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(16*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] + 
        (128*e^2)/(-1 + RATIO[x])^2)) + 
    (-8*e*(-1 + 4*e) - (16*(3*e + 4*e^2)*RATIO[(1 - x)^(-1)])/3 + 
      (16*(3*e - 8*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      32*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc + 
    Nc*((e*(24 + 643*e - (54*I)*e*Pi))/3 - 
      (2*(96*e + 403*e^2 - (126*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (44*e^2*RATIO[x^(-1)])/3 + (2*(96*e - 71*e^2 - (114*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - 92*e^2*RATIO[x] + (134*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 1, x]*((112*e^2 + (56*e^2*RATIO[x^(-2)])/3 - 
      (224*e^2*RATIO[x^(-1)])/3 - (224*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(156*e^2 + 54*e^2*RATIO[x^(-2)] - 
      132*e^2*RATIO[x^(-1)] - 132*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*
   (Log[mu2]*(Nc*(-158*e^2 + 652*e^2*RATIO[(1 - x)^(-1)] - 
        (708*e^2)/(-1 + RATIO[x])^2) + 
      (-168*e^2 + 336*e^2*RATIO[(1 - x)^(-1)] - (224*e^2)/(-1 + RATIO[x])^2)/
       Nc) + ((2*I)*e*(42*I + (153*I)*e + 34*e*Pi) - 
      ((8*I)/3)*((63*I)*e + (152*I)*e^2 + 51*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/3)*((42*I)*e + (14*I)*e^2 + 51*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (224*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(((-2*I)/3)*e*(-96*I - (13*I)*e + 60*e*Pi) + 
      ((8*I)/3)*((-111*I)*e - (125*I)*e^2 + 30*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(-486*e + 215*e^2 - (120*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
      132*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, x]*((((8*I)/3)*e*(6*I + (52*I)*e + 15*e*Pi) + 
      ((4*I)/9)*((6*I)*e - (53*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((24*I)*e + (211*I)*e^2 + 60*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(24 + 211*e - (60*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((2*e*(-42 + 1237*e + (18*I)*e*Pi))/3 + (44*I)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((-39*I)*e + (653*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((-102*I)*e + (1271*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (2*e*(102 - 1271*e - (414*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(-88*e^2 - (68*e^2*RATIO[x^(-2)])/3 + 
        (200*e^2*RATIO[x^(-1)])/3 + (200*e^2*RATIO[x])/3 - 
        (68*e^2*RATIO[x^2])/3) + (-32*e^2 - (16*e^2*RATIO[x^(-2)])/3 + 
        (64*e^2*RATIO[x^(-1)])/3 + (64*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 0, x]*
   (Nc*Log[mu2]^2*(e^2 - 2*e^2*RATIO[(1 - x)^(-1)] + 
      (2*e^2)/(-1 + RATIO[x])^2) + 
    ((2*e*(-24 - 72*e + (15*I)*e*Pi + 2*e*Pi^2))/3 - 
      (4*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/9)*((3*I)*e - I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 + (4*e*(24 + 37*e - (36*I)*e*Pi)*RATIO[x])/
       9 + ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((12 - 252*e + 561*e^2 - (12*I)*e*Pi + (510*I)*e^2*Pi - 7*e^2*Pi^2)/
       6 - ((36 - 78*e - 1171*e^2 - (36*I)*e*Pi + (252*I)*e^2*Pi + 
         51*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((198*I)*e + (169*I)*e^2 + 246*e^2*Pi)*RATIO[x^(-1)] + 
      (36 - 42*e - 829*e^2 - (36*I)*e*Pi + (96*I)*e^2*Pi + 63*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (4*e*(42 - 59*e - (135*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*((-2*I)*e^2*(-42*I + Pi) + (4*I)*e^2*(-8*I + Pi)*
         RATIO[(1 - x)^(-1)] - (92*e^2*RATIO[x^(-2)])/3 + 
        88*e^2*RATIO[x^(-1)] - ((4*I)*e^2*(-6*I + Pi))/(-1 + RATIO[x])^2 + 
        32*e^2*RATIO[x] - (40*e^2*RATIO[x^2])/3) + 
      (-32*e^2 - (16*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 1, 1, x]*
   (Log[mu2]^2*((16*e^2 - 32*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(44*e^2 - 184*e^2*RATIO[(1 - x)^(-1)] + 
        (184*e^2)/(-1 + RATIO[x])^2)) + 
    (4*(2 + 3*e + 29*e^2 - I*e^2*Pi + 7*e^2*Pi^2) - 
      (4*(36 - 150*e - 199*e^2 + (276*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + 8*e^2*RATIO[x^(-2)] + 40*e^2*RATIO[x^(-1)] + 
      (4*(36 - 96*e - 145*e^2 - (36*I)*e*Pi + (96*I)*e^2*Pi + 105*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (8*e*(12 + 23*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(22 - 83*e - 180*e^2 - (32*I)*e*Pi + (189*I)*e^2*Pi + 57*e^2*Pi^2 - 
      ((828 - 360*e - 2459*e^2 - (1008*I)*e*Pi + (1602*I)*e^2*Pi + 
         2286*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((2*I)/9)*((3*I)*e - (211*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-6*I)*e + (269*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (828 + 792*e + 2014*e^2 - (936*I)*e*Pi - (1197*I)*e^2*Pi + 
        2328*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 4*e*(4 + 9*e - (11*I)*e*Pi)*
       RATIO[x] + ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(2*e*(22 - 79*e - (32*I)*e*Pi) - 
        8*e*(23 - 10*e - (28*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*e*(23 + 22*e - (26*I)*e*Pi))/(-1 + RATIO[x])^2 + 
        (80*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3) + 
      (8*e*(2 + 3*e) + (16*(-6*e + 25*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (32*(3*e - 8*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 0, 0, 0, x]*
   (Log[mu2]^2*((24*e^2 - 48*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(57*e^2 - 162*e^2*RATIO[(1 - x)^(-1)] + 
        (170*e^2)/(-1 + RATIO[x])^2)) + 
    ((2*(18 + 135*e + 571*e^2 - (30*I)*e*Pi - (93*I)*e^2*Pi + 66*e^2*Pi^2))/
       3 - (2*(108 + 492*e + 1495*e^2 - (180*I)*e*Pi - (888*I)*e^2*Pi + 
         396*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi - (600*I)*e^2*Pi + 198*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (16*e*(6 + 40*e - (15*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((216 + 840*e + 10577*e^2 + (144*I)*e*Pi + (2652*I)*e^2*Pi + 
        915*e^2*Pi^2)/18 - ((144 + 416*e - 449*e^2 + (48*I)*e*Pi + 
         (792*I)*e^2*Pi + 701*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (936 - 612*e - 12605*e^2 + (288*I)*e*Pi + (3774*I)*e^2*Pi + 
        4602*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      (2*e*(102 - 1697*e - (270*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((2*e*(60 + 152*e + (21*I)*e*Pi))/3 - 
        4*e*(32 + 88*e + (7*I)*e*Pi)*RATIO[(1 - x)^(-1)] + 
        (4*(102*e - 7*e^2 + (21*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        (200*e^2*RATIO[x])/3 - (68*e^2*RATIO[x^2])/3) + 
      (4*e*(6 + 45*e - (10*I)*e*Pi) - (16*(9*e + 41*e^2 - (15*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (16*(6*e + 2*e^2 - (15*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) + (64*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/
       Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((2*e*(21 - 134*e + (6*I)*Pi - (121*I)*e*Pi))/3 - 
      (2*(18*e + 145*e^2 + (12*I)*e*Pi + (4*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (I/18)*((120*I)*e + (5*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((30*I)*e + (73*I)*e^2 + 96*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*(3*e*Pi + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(2 + 55*e + (24*I)*e*Pi)*RATIO[x])/3 - 
      (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    (8*e*(1 + 5*e - (3*I)*e*Pi) - ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 
        18*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/9)*((12*I)*e + (5*I)*e^2 + 
        36*e^2*Pi)*RATIO[x^(-1)] + ((16*I)/9)*e*(3*I + (26*I)*e + 9*e*Pi)*
       RATIO[x] + (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(2*e^2*(13 + I*Pi) - 4*e^2*(6 + I*Pi)*RATIO[(1 - x)^(-1)] + 
        12*e^2*RATIO[x^(-2)] - (104*e^2*RATIO[x^(-1)])/3 + 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 
        (2*e^2*RATIO[x^2])/3) + (16*e^2 + (8*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 0, 1, x]*
   (Nc*(-(e*(-42 + 268*e + (6*I)*Pi + (625*I)*e*Pi + 11*e*Pi^2))/3 + 
      (2*(-18*e - 145*e^2 + (6*I)*e*Pi + (496*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (I/18)*((-120*I)*e - (5*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/3)*((-30*I)*e - (73*I)*e^2 + 28*e^2*Pi)*
       RATIO[x^(-1)] - (2*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(4 + 110*e + (55*I)*e*Pi)*RATIO[x])/3 - 
      (I/18)*e^2*(-965*I + 624*Pi)*RATIO[x^2]) + 
    ((4*e*(6 + 30*e + (6*I)*e*Pi + e*Pi^2))/3 - 
      (8*((-24*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((12*I)*e + (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)/9)*e*(3*I + (26*I)*e + 15*e*Pi)*RATIO[x] + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(2*e^2*(13 - (3*I)*Pi) - 12*e^2*(2 - I*Pi)*
         RATIO[(1 - x)^(-1)] + 12*e^2*RATIO[x^(-2)] - (104*e^2*RATIO[x^(-1)])/
         3 - ((12*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 
        (2*e^2*RATIO[x^2])/3) + (16*e^2 + (8*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, x]*
   (Log[mu2]^2*(Nc*(-6*e^2 + 60*e^2*RATIO[(1 - x)^(-1)] - 
        (68*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((-108 - 708*e - 6115*e^2 - (36*I)*e*Pi - (666*I)*e^2*Pi + 
        852*e^2*Pi^2)/18 - (2*(-162 - 507*e - 1931*e^2 - (18*I)*e*Pi - 
         (42*I)*e^2*Pi + 1128*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((2*I)/3)*e^2*Pi*RATIO[x^(-2)] - (2*I)*(I*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (-360 - 75*e + 487*e^2 - (36*I)*e*Pi - 
        (780*I)*e^2*Pi + 2490*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 293*e + (189*I)*e*Pi)*RATIO[x])/9 - 
      (I/18)*e^2*(-965*I + 624*Pi)*RATIO[x^2]) + 
    (2*(-4 - 16*e - 55*e^2 + (2*I)*e*Pi - (13*I)*e^2*Pi + 28*e^2*Pi^2) - 
      (8*(-18 - 12*e - 11*e^2 + (9*I)*e*Pi - (6*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-36 + 96*e + 145*e^2 + (36*I)*e*Pi + 
         (120*I)*e^2*Pi + 270*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*e*(6*I + (43*I)*e + 30*e*Pi)*RATIO[x] + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((-2*I)/3)*e*(-12*I - (106*I)*e + 3*e*Pi) + 
        ((4*I)/3)*((-48*I)*e - (155*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        ((2*I)*e*(-36*I - I*e + 2*e*Pi))/(-1 + RATIO[x])^2 - 
        (40*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      ((8*I)*e*(2*I + (8*I)*e + e*Pi) - ((16*I)/3)*((6*I)*e + (4*I)*e^2 + 
          3*e^2*Pi)*RATIO[(1 - x)^(-1)] + (16*(-3*e + 8*e^2 + (3*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/
       Nc)) + G[0, 0, 0, 1, x]*
   (Log[mu2]^2*(Nc*(-6*e^2 + 60*e^2*RATIO[(1 - x)^(-1)] - 
        (68*e^2)/(-1 + RATIO[x])^2) + (-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        (16*e^2)/(-1 + RATIO[x])^2)/Nc) + 
    Nc*((-108 - 708*e - 6115*e^2 + (684*I)*e*Pi - (4398*I)*e^2*Pi + 
        162*e^2*Pi^2)/18 - (2*(-162 - 507*e - 1931*e^2 + (666*I)*e*Pi - 
         (1224*I)*e^2*Pi + 423*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((-3*I)*e^2 + 8*e^2*Pi)*
       RATIO[x^(-1)] + (-360 - 75*e + 487*e^2 + (1224*I)*e*Pi + 
        (993*I)*e^2*Pi + 1188*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 293*e + (102*I)*e*Pi)*RATIO[x])/9 - 
      (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    ((2*(-12 - 48*e - 165*e^2 + (6*I)*e^2*Pi + 76*e^2*Pi^2))/3 - 
      (8*(-18 - 12*e - 11*e^2 - (189*I)*e^2*Pi + 114*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-36 + 96*e + 145*e^2 + (108*I)*e*Pi - 
         (288*I)*e^2*Pi + 114*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      ((8*I)/9)*e*(6*I + (43*I)*e + 18*e*Pi)*RATIO[x] + 
      (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((2*I)/3)*e*(12*I + (106*I)*e + 111*e*Pi) - 
        ((4*I)/3)*((48*I)*e + (155*I)*e^2 + 219*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)*e*(36*I + I*e + 134*e*Pi))/(-1 + RATIO[x])^2 - 
        (40*e^2*RATIO[x])/3 + (2*e^2*RATIO[x^2])/3) + 
      (-16*e*(1 + 4*e) + (32*(3*e + 2*e^2)*RATIO[(1 - x)^(-1)])/3 + 
        (16*(-3*e + 8*e^2 + (9*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(Nc*Log[mu2]^2*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((6 - 105*e - 928*e^2 - (6*I)*e*Pi + (116*I)*e^2*Pi + 68*e^2*Pi^2)/3 - 
      (2*(18 - 444*e - 2141*e^2 - (18*I)*e*Pi - (291*I)*e^2*Pi + 
         600*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (I/3)*((2*I)*e + (11*I)*e^2 + 14*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((-24*I)*e - (149*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(9 - 15*e - 151*e^2 - (9*I)*e*Pi + (24*I)*e^2*Pi + 333*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-36 + 403*e - (510*I)*e*Pi)*RATIO[x])/
       9 + (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e*(-42 - 119*e + (51*I)*e*Pi + 40*e*Pi^2))/3 - 
      (4*(-12*e - 16*e^2 + (21*I)*e^2*Pi + 40*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] + (24*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
      (4*e*(12 - 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-56*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e*(2 - 31*e - I*e*Pi) - 
        (4*(6*e - 148*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        2*e^2*RATIO[x^(-2)] - (40*e^2*RATIO[x^(-1)])/3 + 
        (4*(6*e - 10*e^2 - (3*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        24*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 1, x]*(Nc*Log[mu2]^2*(4*e^2 - 8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((6 - 105*e - 928*e^2 - (84*I)*e*Pi + (754*I)*e^2*Pi + 197*e^2*Pi^2)/
       3 - (2*(18 - 444*e - 2141*e^2 - (576*I)*e*Pi + (1344*I)*e^2*Pi + 
         1293*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((-24*I)*e - (149*I)*e^2 + 84*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(9 - 15*e - 151*e^2 - (261*I)*e*Pi - (138*I)*e^2*Pi + 639*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-36 + 403*e - (228*I)*e*Pi)*RATIO[x])/
       9 + (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e*(-42 - 119*e - (12*I)*e*Pi + 34*e*Pi^2))/3 - 
      (8*(-6*e - 8*e^2 + (63*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 - 4*e^2*RATIO[x^(-1)] + (4*e*Pi*(-6*I + (16*I)*e + 13*e*Pi))/
       (-1 + RATIO[x])^2 + (4*e*(12 - 43*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-56*e^2 + 32*e^2*RATIO[(1 - x)^(-1)] - 
        ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e*(2 - 31*e - (27*I)*e*Pi) - 
        (4*(6*e - 148*e^2 - (189*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        2*e^2*RATIO[x^(-2)] - (40*e^2*RATIO[x^(-1)])/3 + 
        (4*(6*e - 10*e^2 - (171*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        24*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(Nc*Log[mu2]^2*(-7*e^2 + 14*e^2*RATIO[(1 - x)^(-1)] - 
      (14*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-36 - 1182*e - 6380*e^2 - (36*I)*e*Pi + (1116*I)*e^2*Pi + 
        81*e^2*Pi^2)/18 - ((-36 - 1356*e - 5519*e^2 - (36*I)*e*Pi - 
         (162*I)*e^2*Pi - 207*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 174*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((21*I)*e - (28*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-1)] + 
      (-36 - 204*e - 938*e^2 - (36*I)*e*Pi + (96*I)*e^2*Pi - 255*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (2*e*(4 + 155*e - (92*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-2*e*(60 + 184*e - (45*I)*e*Pi + 20*e*Pi^2))/3 + 
      (4*(18*e + 18*e^2 - (15*I)*e^2*Pi + 20*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (4*I)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((-I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (16*e^2*Pi^2)/(-1 + RATIO[x])^2 + 
      (4*e*(12 - 37*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-80*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-9*I - (191*I)*e + 3*e*Pi) + 
        ((2*I)/3)*((-18*I)*e - (463*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*e^2*RATIO[x^(-2)])/3 + (56*e^2*RATIO[x^(-1)])/3 - 
        (((2*I)/3)*((-18*I)*e - (79*I)*e^2 + 6*e^2*Pi))/(-1 + RATIO[x])^2 - 
        (8*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(Nc*Log[mu2]^2*(-7*e^2 + 14*e^2*RATIO[(1 - x)^(-1)] - 
      (14*e^2)/(-1 + RATIO[x])^2) + 
    Nc*((-36 - 1182*e - 6380*e^2 + (72*I)*e*Pi + (4722*I)*e^2*Pi - 
        39*e^2*Pi^2)/18 - ((-36 - 1356*e - 5519*e^2 + (288*I)*e*Pi + 
         (3318*I)*e^2*Pi - 615*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (I/9)*((6*I)*e - (11*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/9)*((-21*I)*e + (28*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (-36 - 204*e - 938*e^2 + (252*I)*e*Pi - (279*I)*e^2*Pi - 627*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (2*e*(4 + 155*e - (142*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-4*e*(30 + 92*e + (15*I)*e*Pi + 9*e*Pi^2))/3 + 
      (8*(9*e + 9*e^2 - (16*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (4*e*(12 - 37*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-80*e^2 + 48*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((2*I)/3)*e*(9*I + (191*I)*e + 15*e*Pi) - 
        ((2*I)/3)*((18*I)*e + (463*I)*e^2 + 102*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*e^2*RATIO[x^(-2)])/3 + (56*e^2*RATIO[x^(-1)])/3 + 
        (((2*I)/3)*((18*I)*e + (79*I)*e^2 + 90*e^2*Pi))/(-1 + RATIO[x])^2 - 
        (8*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 0, 0, x]*(((2*e*(15 + 21*e + (12*I)*Pi + (3*I)*e*Pi + 29*e*Pi^2))/
       3 - (2*(6*e + 21*e^2 + (24*I)*e*Pi + (98*I)*e^2*Pi + 58*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-1)] + 
      (2*(9*e^2 + (24*I)*e*Pi + (80*I)*e^2*Pi + 30*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(24*I + I*e + 72*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(33 - 232*e - (24*I)*Pi - (369*I)*e*Pi + 78*e*Pi^2))/3 - 
      ((306*e + 2765*e^2 - (144*I)*e*Pi - (798*I)*e^2*Pi + 972*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 132*e^2*Pi)*RATIO[x^(-1)] + 
      (232*e + 1687*e^2 - (96*I)*e*Pi - (630*I)*e^2*Pi + 704*e^2*Pi^2)/
       (6*(-1 + RATIO[x])^2) + (4*e*(-12 + 11*e + (86*I)*e*Pi)*RATIO[x])/3 + 
      (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(5 + (4*I)*Pi) - 8*e^2*(1 + (4*I)*Pi)*
         RATIO[(1 - x)^(-1)] + ((32*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(2*e*(1 + 13*e - (7*I)*e*Pi) - (2*(6*e + 119*e^2 - (42*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-1)])/3 + 
        (2*(6*e + 127*e^2 - (42*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        32*e^2*RATIO[x] + (40*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 1, x]*((-4*e*(-8 - 16*e + (2*I)*e*Pi + e*Pi^2) + 
      8*e*(-6 - 6*e + (6*I)*e*Pi + e*Pi^2)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((27*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      ((16*I)/9)*e*(6*I + (7*I)*e + 18*e*Pi)*RATIO[x] + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(414 + 1145*e + (36*I)*Pi - (483*I)*e*Pi + 18*e*Pi^2))/3 - 
      (2*(390*e + 1558*e^2 + (36*I)*e*Pi - (219*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + ((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((-6*I)*e + (589*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (2*e*Pi*(12*I + (45*I)*e + 4*e*Pi))/
       (-1 + RATIO[x])^2 + ((8*I)/9)*e*(15*I + (37*I)*e + 111*e*Pi)*
       RATIO[x] + (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((64*e^2 - 96*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e^2*(137 + (12*I)*Pi) - 
        8*e^2*(65 + (6*I)*Pi)*RATIO[(1 - x)^(-1)] - (2*e^2*RATIO[x^(-2)])/3 + 
        ((48*I)*e^2*Pi)/(-1 + RATIO[x])^2 - (80*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 1, x]*
   (((4*e*(30 + 62*e + (3*I)*e*Pi + 8*e*Pi^2))/3 - 
      (32*(6*e + 8*e^2 - (3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*((-12*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((25*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e*(-24 + 41*e + (24*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-570 - 1992*e + (18*I)*Pi + (420*I)*e*Pi + 31*e*Pi^2))/3 + 
      (2*(-546*e - 2405*e^2 + (18*I)*e*Pi + (247*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - ((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/9)*((-6*I)*e - (320*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-1)] - (2*((18*I)*e*Pi - (17*I)*e^2*Pi + 
         15*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      ((2*I)/9)*e*(90*I + (839*I)*e + 288*e*Pi)*RATIO[x] + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((80*e^2 - 128*e^2*RATIO[(1 - x)^(-1)] - (64*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(6*e^2*(63 - (2*I)*Pi) - 
        8*e^2*(91 - (3*I)*Pi)*RATIO[(1 - x)^(-1)] - 2*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] - ((24*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (104*e^2*RATIO[x])/3 + (44*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, x]*(Nc*Log[mu2]^2*(-e^2 + 2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2) + 
    ((-2*e*(-51 - 125*e - (6*I)*Pi - (33*I)*e*Pi + 17*e*Pi^2))/3 + 
      (2*(-6*e + 77*e^2 - (12*I)*e*Pi - (100*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (32*e^2*RATIO[x^(-1)])/3 - 
      (2*(-21*e^2 - (12*I)*e*Pi - (40*I)*e^2*Pi + 14*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (8*e*(-12 + 37*e + (12*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((72 + 1752*e + 5374*e^2 + (36*I)*e*Pi - (1068*I)*e^2*Pi - 
        93*e^2*Pi^2)/18 - ((24 + 688*e + 3518*e^2 + (12*I)*e*Pi - 
         (250*I)*e^2*Pi - 151*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (2*I)*e^2*Pi*RATIO[x^(-2)] + ((2*I)/3)*((12*I)*e - (71*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] + (144 + 1296*e + 8885*e^2 + (72*I)*e*Pi - 
        (690*I)*e^2*Pi - 1026*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      ((2*I)/9)*e*(90*I + (383*I)*e + 144*e*Pi)*RATIO[x] + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(17 + (2*I)*Pi) - 8*e^2*(1 + (2*I)*Pi)*
         RATIO[(1 - x)^(-1)] + ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (64*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(9 + 286*e + (6*I)*e*Pi))/3 - 
        (2*(18*e + 683*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        16*e^2*RATIO[x^(-1)] + (2*(18*e + 205*e^2 + (12*I)*e^2*Pi))/
         (3*(-1 + RATIO[x])^2) - (104*e^2*RATIO[x])/3 + 
        (44*e^2*RATIO[x^2])/3))) + Nc*Log[mu2]^3*
   (((-4*I)/3)*e^2*Pi*RATIO[x^(-1)] + (8*e^2*Pi^2*RATIO[x])/3 - 
    (2*e^2*Pi^2*RATIO[x^2])/3 + (e*(12 + 40*e - (12*I)*Pi - (17*I)*e*Pi + 
       7*e*Pi^2 - (2*I)*e*Pi^3 + 12*e*Zeta[3]))/3 - 
    (((4*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (34*I)*e^2*Pi + 13*e^2*Pi^2 - 
       (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/3) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 + (14*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (14*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]^2*((24*e^2 - 16*e^2*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(e*(-3 + 26*e - (3*I)*e*Pi) - ((-18*e + 193*e^2 - (18*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 - ((I/3)*((-18*I)*e - (53*I)*e^2 + 
           18*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-4*e*(-18 - 64*e - (9*I)*e*Pi + 20*e*Pi^2))/3 + 
        (8*(-6*e - 8*e^2 - (3*I)*e^2*Pi + 20*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - (32*e^2*Pi^2)/(-1 + RATIO[x])^2 + (32*e^2*(2 - I*Pi)*RATIO[x])/
         3 + (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-12 + 192*e + 1746*e^2 + (96*I)*e^2*Pi - 89*e^2*Pi^2)/6 - 
        ((-36 + 630*e + 2776*e^2 + (96*I)*e^2*Pi - 843*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*I)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (-36 - 126*e - 482*e^2 + (324*I)*e^2*Pi - 939*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (4*e*(12 - 241*e - (78*I)*e*Pi)*RATIO[x])/
         9 + (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((4*I)*e^2*Pi*RATIO[x^(-1)] + (2*((9*I)*e^2*Pi - 24*e*Pi^2 + 
         16*e^2*Pi^2 - (6*I)*e^2*Pi^3))/(3*(-1 + RATIO[x])^2) + 
      (4*e*(24 + 259*e - (12*I)*Pi + (4*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (108 + 384*e + 793*e^2 + (54*I)*e*Pi + (180*I)*e^2*Pi - 120*e*Pi^2 - 
        561*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 144*e^2*Zeta[3])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 + (18*I)*e*Pi + 
         (63*I)*e^2*Pi - 120*e*Pi^2 - 201*e^2*Pi^2 - (18*I)*e^2*Pi^3 - 
         144*e^2*Zeta[3]))/9)/Nc + 
    Nc*((((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-6*e + 53*e^2 + (160*I)*e^2*Pi - 40*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*(18 - 762*e - 3361*e^2 - (252*I)*e*Pi - (39*I)*e^2*Pi)*RATIO[x])/
       27 - (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*
        RATIO[x^2])/36 - (RATIO[(1 - x)^(-1)]*(2196 + 9036*e + 29213*e^2 + 
         (288*I)*e*Pi + (7554*I)*e^2*Pi - 2646*e*Pi^2 - 9249*e^2*Pi^2 - 
         (162*I)*e^2*Pi^3 - 8568*e^2*Zeta[3]))/54 + 
      (684 + 5514*e + 21913*e^2 + (288*I)*e*Pi - (3444*I)*e^2*Pi - 
        306*e*Pi^2 - 1468*e^2*Pi^2 - (54*I)*e^2*Pi^3 - 1128*e^2*Zeta[3])/36 - 
      ((I/54)*(-180*I - (1044*I)*e - (3967*I)*e^2 - 972*e*Pi - 8667*e^2*Pi - 
         (2934*I)*e*Pi^2 - (2796*I)*e^2*Pi^2 + 162*e^2*Pi^3 - 
         (9432*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^3*(-15*e^2 + 30*e^2*RATIO[(1 - x)^(-1)] - 
      (30*e^2)/(-1 + RATIO[x])^2) + Log[mu2]^2*
     (((4*I)*e^2*(9*I + 2*Pi) - (8*I)*e^2*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*((I/3)*e*(45*I + (148*I)*e + 18*e*Pi) - 
        (I/3)*((90*I)*e + (437*I)*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((I/3)*((90*I)*e + (109*I)*e^2 + 36*e^2*Pi))/(-1 + RATIO[x])^2 - 
        20*e^2*RATIO[x] + 5*e^2*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(27 + 125*e - (6*I)*Pi - (33*I)*e*Pi + 17*e*Pi^2))/3 + 
        (4*(30*e + 77*e^2 - (12*I)*e*Pi - (88*I)*e^2*Pi + 34*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - (4*(-21*e^2 - (12*I)*e*Pi - 
           (40*I)*e^2*Pi + 14*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((8*I)/3)*e^2*(13*I + 4*Pi)*RATIO[x] - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((-108 - 780*e - 6934*e^2 + (36*I)*e*Pi - 
          (1224*I)*e^2*Pi - 675*e^2*Pi^2)/18 - 
        ((-108 - 906*e + 430*e^2 + (36*I)*e*Pi - (1314*I)*e^2*Pi - 
           1395*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-36 - 10*e + 969*e^2 + (12*I)*e*Pi - (252*I)*e^2*Pi - 505*e^2*Pi^2)/
         (3*(-1 + RATIO[x])^2) + (8*e*(-9 + 254*e + (15*I)*e*Pi)*RATIO[x])/
         9 + (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((-2*e*(78 + 973*e - (24*I)*Pi + (8*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(-90 - 231*e - 688*e^2 + (36*I)*Pi + 
         (264*I)*e*Pi + (989*I)*e^2*Pi - 102*e*Pi^2 + 67*e^2*Pi^2 + 
         (48*I)*e^2*Pi^3 - 1800*e^2*Zeta[3]))/9 + 
      (2*(63*e + 210*e^2 + (36*I)*Pi + (120*I)*e*Pi + (314*I)*e^2*Pi - 
         42*e*Pi^2 + 220*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 720*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2) + ((2*I)/9)*(81*I + (375*I)*e + (973*I)*e^2 + 
        18*Pi + 99*e*Pi + 468*e^2*Pi + (51*I)*e*Pi^2 + (81*I)*e^2*Pi^2 + 
        24*e^2*Pi^3 + (900*I)*e^2*Zeta[3]))/Nc + 
    Nc*((2*I)*e^2*Pi*RATIO[x^(-1)] - 
      (e*(-3228 - 12803*e - (252*I)*Pi + (570*I)*e*Pi + 204*e*Pi^2)*RATIO[x])/
       27 + (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/108 + (504 + 9927*e + 65212*e^2 - (2466*I)*e*Pi - 
        (17451*I)*e^2*Pi - 4302*e*Pi^2 - 2970*e^2*Pi^2 - (108*I)*e^2*Pi^3 - 
        67608*e^2*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-600 + 1138*e + 20579*e^2 - (1344*I)*e*Pi - 
         (9558*I)*e^2*Pi - 1314*e*Pi^2 - 2077*e^2*Pi^2 - (36*I)*e^2*Pi^3 - 
         20376*e^2*Zeta[3]))/18 - (I/54)*(-1008*I - (9807*I)*e - 
        (19270*I)*e^2 + 1944*e*Pi + 7416*e^2*Pi - (891*I)*e*Pi^2 - 
        (1560*I)*e^2*Pi^2 + 54*e^2*Pi^3 - (11124*I)*e^2*Zeta[3]))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(I*e^2*(7*I + Pi) - (2*I)*e^2*(4*I + Pi)*
       RATIO[(1 - x)^(-1)] + e^2*RATIO[x^(-2)] - (4*e^2*RATIO[x^(-1)])/3 + 
      ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      2*e^2*RATIO[x^2]) + Log[mu2]*
     ((((-16*I)/3)*e^2*(-4*I + 3*Pi) - ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*((-I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
        (16*e^2*(5 + (2*I)*Pi)*RATIO[x])/3 + (8*e^2*(3 - I*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((2*e*(-6 + 164*e - (108*I)*e*Pi + 3*e*Pi^2))/3 - 
        (4*(-6*e - 44*e^2 - (18*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - ((2*I)/9)*((3*I)*e + (10*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] + 
        ((152*I)/9)*((-I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e^2*Pi*(-6*I + Pi))/(-1 + RATIO[x])^2 + ((8*I)/3)*e^2*
         (43*I + 19*Pi)*RATIO[x] + (2*e*(-3 + 211*e - (75*I)*e*Pi)*
          RATIO[x^2])/9)) + 
    Nc*(((30*e + 61*e^2 - (432*I)*e*Pi - (519*I)*e^2*Pi + 1059*e^2*Pi^2)*
        RATIO[x^(-2)])/54 - (2*(-18 - 153*e - 688*e^2 - (324*I)*e*Pi - 
         (78*I)*e^2*Pi + 615*e^2*Pi^2)*RATIO[x^(-1)])/27 - 
      (2*(18 + 804*e + 3137*e^2 - (324*I)*e*Pi - (78*I)*e^2*Pi + 
         255*e^2*Pi^2)*RATIO[x])/27 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 + ((36*I)*Pi - (42*I)*e*Pi - (829*I)*e^2*Pi + 18*e*Pi^2 + 
        210*e^2*Pi^2 + (45*I)*e^2*Pi^3 - 324*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 264*e - 1868*e^2 + 
         (36*I)*Pi - (42*I)*e*Pi - (829*I)*e^2*Pi + 18*e*Pi^2 - 
         1162*e^2*Pi^2 + (45*I)*e^2*Pi^3 - 288*e^2*Zeta[3]))/9 + 
      (-72 + 1944*e + 8295*e^2 + (72*I)*Pi - (1152*I)*e*Pi + 
        (4086*I)*e^2*Pi + 36*e*Pi^2 - 764*e^2*Pi^2 + (90*I)*e^2*Pi^3 - 
        144*e^2*Zeta[3])/36) + 
    ((2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 7*e^2 - (24*I)*e*Pi + (14*I)*e^2*Pi + 64*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (4*e*(-30 - 281*e - (12*I)*Pi + (7*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x])/9 + (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9 - ((4*I)*e^2*(Pi - (2*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (e*(96 + 961*e + (72*I)*Pi + (264*I)*e*Pi + 
         246*e*Pi^2 + 72*e*Zeta[3]))/9 + 
      (4*RATIO[(1 - x)^(-1)]*((3*I)*e^2*Pi + 17*e^2*Pi^2 + 12*e^2*Zeta[3]))/
       3)/Nc) + G[1, 1, 1, x]*(Nc*Log[mu2]^2*(30*e^2 + 5*e^2*RATIO[x^(-2)] - 
      20*e^2*RATIO[x^(-1)] - 20*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    ((-2*e*(-132 - 1495*e + (36*I)*Pi + (180*I)*e*Pi + 54*e*Pi^2))/9 + 
      ((-72*e - 57*e^2 - (12*I)*e*Pi + (34*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(102*e + 959*e^2 - (24*I)*e*Pi - 
         (208*I)*e^2*Pi + 28*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (2*e*(102 + 959*e - (24*I)*Pi - (10*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Log[mu2]*(((16*e^2*(11 - (3*I)*Pi))/3 - 
        ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
        ((8*I)/3)*((17*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
        ((8*I)/3)*e^2*(17*I + 4*Pi)*RATIO[x] - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((2*e*(18 - 824*e - (3*I)*e*Pi))/3 - 
        (24*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*
         ((9*I)*e - (413*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((-18*I)*e + (415*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(-18 + 415*e + (78*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9)) + 
    Nc*(((-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)*
        RATIO[x^(-2)])/108 + ((2724*e + 12365*e^2 - (144*I)*e*Pi - 
         (3960*I)*e^2*Pi - 846*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (e*(2724 + 12365*e + (540*I)*Pi + (1314*I)*e*Pi + 180*e*Pi^2)*RATIO[x])/
       27 + (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/108 + (e*(-5196 - 29841*e - (36*I)*Pi + (3348*I)*e*Pi + 
         476*e*Pi^2 - (24*I)*e*Pi^3 + 144*e*Zeta[3]))/18 - 
      (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + (145*I)*e^2*Pi + 15*e^2*Pi^2 - 
         (4*I)*e^2*Pi^3 + 24*e^2*Zeta[3]))/3)) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 + (14*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (14*e^2)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]^2*((24*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + 
        ((16*I)*e^2*Pi)/(-1 + RATIO[x])^2)/Nc + 
      Nc*(e*(-3 + 26*e + (31*I)*e*Pi) - ((-18*e + 193*e^2 + (330*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + ((I/3)*((18*I)*e + (53*I)*e^2 + 
           306*e^2*Pi))/(-1 + RATIO[x])^2 + (32*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(-9 - 32*e - (3*I)*e*Pi + 9*e*Pi^2))/3 + 
        (16*(-3*e - 4*e^2 + (23*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 - (16*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (32*e^2*(2 + I*Pi)*RATIO[x])/3 + 
        (8*e^2*(3 - I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-12 + 192*e + 1746*e^2 + (180*I)*e*Pi - (1060*I)*e^2*Pi - 
          319*e^2*Pi^2)/6 - ((-36 + 630*e + 2776*e^2 + (972*I)*e*Pi - 
           (1422*I)*e^2*Pi - 2109*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (4*e^2*RATIO[x^(-1)])/3 + (-36 - 126*e - 482*e^2 + (900*I)*e*Pi + 
          (1248*I)*e^2*Pi - 2133*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*e*(12 - 241*e + (78*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 211*e - (75*I)*e*Pi)*RATIO[x^2])/9)) + 
    Nc*((((-6*I)*e*Pi + (422*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e + 53*e^2 + (24*I)*e*Pi - (1070*I)*e^2*Pi + 4*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - (2*(-18 + 762*e + 3361*e^2 - (216*I)*e*Pi - 
         (798*I)*e^2*Pi + 267*e^2*Pi^2)*RATIO[x])/27 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 - (RATIO[(1 - x)^(-1)]*(2196 + 9036*e + 29213*e^2 + (2808*I)*Pi - 
         (4464*I)*e*Pi - (21270*I)*e^2*Pi - 6282*e*Pi^2 - 4041*e^2*Pi^2 - 
         (3186*I)*e^2*Pi^3 - 5760*e^2*Zeta[3]))/54 + 
      (684 + 5514*e + 21913*e^2 + (504*I)*Pi - (3252*I)*e*Pi - 
        (8234*I)*e^2*Pi - 942*e*Pi^2 + 1558*e^2*Pi^2 - (558*I)*e^2*Pi^3 - 
        624*e^2*Zeta[3])/36 - ((I/54)*(-180*I - (1044*I)*e - (3967*I)*e^2 - 
         2592*Pi - 3546*e*Pi - 12114*e^2*Pi - (6354*I)*e*Pi^2 - 
         (6120*I)*e^2*Pi^2 + 2934*e^2*Pi^3 - (7272*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2) + ((8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (40*I)*e^2*Pi*RATIO[x^(-1)] - 
      (4*e*(-24 - 259*e - (12*I)*Pi - (8*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
      (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (108 + 384*e + 793*e^2 + (36*I)*e*Pi + (822*I)*e^2*Pi - 108*e*Pi^2 - 
        408*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 216*e^2*Zeta[3])/9 - 
      (2*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 - (276*I)*e*Pi - 
         (346*I)*e^2*Pi - 108*e*Pi^2 + 280*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 
         216*e^2*Zeta[3]))/9 + (2*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 
         96*e*Pi^2 + 256*e^2*Pi^2 - (66*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/
       (9*(-1 + RATIO[x])^2))/Nc) + G[0, 1, 1, x]*
   (Log[mu2]^2*((-16*e^2 + 32*e^2*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(I*e^2*(95*I + 4*Pi) - (8*I)*e^2*(23*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x] - 
        e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(6 + 16*e + (3*I)*e*Pi + 3*e*Pi^2))/3 + 
        (16*(6*e + 8*e^2 - (6*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
        ((8*I)/3)*e^2*(-I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((2*e*(-138 - 410*e + (6*I)*Pi + (189*I)*e*Pi + 9*e*Pi^2))/3 - 
        (4*(-138*e - 618*e^2 + (6*I)*e*Pi + (122*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (2*(3*e + 230*e^2)*RATIO[x^(-2)])/9 - 
        ((8*I)/9)*((-3*I)*e - (146*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
        (4*((6*I)*e*Pi - (10*I)*e^2*Pi + 3*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        (8*e*(1 + 12*e - (19*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    Nc*(((225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((2*I)/9)*((279*I)*e + (1133*I)*e^2 - 12*e*Pi + 547*e^2*Pi)*
       RATIO[x^(-1)] + (2*e*(186 + 950*e - (342*I)*Pi - (876*I)*e*Pi + 
         39*e*Pi^2)*RATIO[x])/27 - 
      (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       108 + ((36*I)*Pi - (60*I)*e*Pi - (604*I)*e^2*Pi + 18*e*Pi^2 + 
        9*e^2*Pi^2 + (402*I)*e^2*Pi^3 - 2916*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (-1656 - 4944*e - 14449*e^2 + (72*I)*Pi + 
        (2268*I)*e*Pi + (2928*I)*e^2*Pi + 108*e*Pi^2 - 3880*e^2*Pi^2 + 
        (444*I)*e^2*Pi^3 - 2232*e^2*Zeta[3])/36 - 
      (2*RATIO[(1 - x)^(-1)]*(-414 - 1854*e - 6620*e^2 + (18*I)*Pi + 
         (366*I)*e*Pi + (1366*I)*e^2*Pi + 27*e*Pi^2 - 955*e^2*Pi^2 + 
         (219*I)*e^2*Pi^3 - 1422*e^2*Zeta[3]))/9) + 
    (((-4*I)/3)*((3*I)*e + (2*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((12*I)*e + (109*I)*e^2 + 29*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(-6 - 85*e - (24*I)*Pi - (16*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 + 
      ((8*I)*e^2*(Pi^3 + (8*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (-72 - 192*e - 983*e^2 - (36*I)*e*Pi - (354*I)*e^2*Pi - 36*e*Pi^2 - 
        246*e^2*Pi^2 - 360*e^2*Zeta[3])/9 + 
      (4*RATIO[(1 - x)^(-1)]*(36 + 48*e + 11*e^2 - (36*I)*e*Pi - 
         (48*I)*e^2*Pi + 18*e*Pi^2 + 114*e^2*Pi^2 + 180*e^2*Zeta[3]))/9)/
     Nc) + G[1, 0, 1, x]*(Nc*Log[mu2]^2*((-7*I)*e^2*(-I + Pi) + 
      (2*I)*e^2*(-4*I + 7*Pi)*RATIO[(1 - x)^(-1)] + e^2*RATIO[x^(-2)] - 
      (4*e^2*RATIO[x^(-1)])/3 - ((14*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - 2*e^2*RATIO[x^2]) + 
    Log[mu2]*(((8*e^2*(-8 - (6*I)*Pi + Pi^2))/3 - 
        (16*((9*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2*RATIO[x^(-1)])/3 + (16*e^2*(5 - (2*I)*Pi)*RATIO[x])/3 + 
        (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(-(e*(12 - 328*e + (18*I)*Pi - (398*I)*e*Pi + 19*e*Pi^2))/3 + 
        (2*(12*e + 88*e^2 + (18*I)*e*Pi - (293*I)*e^2*Pi + 19*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (2*(3*e + 10*e^2)*RATIO[x^(-2)])/9 + 
        ((8*I)/9)*((-19*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
        (2*((18*I)*e*Pi + (79*I)*e^2*Pi + 15*e^2*Pi^2))/
         (3*(-1 + RATIO[x])^2) - ((8*I)/3)*e^2*(-43*I + 7*Pi)*RATIO[x] + 
        (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((8*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-6*e - 7*e^2 + (162*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (4*e*(30 + 281*e - (12*I)*Pi - (5*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 - 
      (e*(96 + 961*e + (72*I)*Pi + (720*I)*e*Pi - 12*Pi^2 + 156*e*Pi^2 - 
         72*e*Zeta[3]))/9 + (8*RATIO[(1 - x)^(-1)]*((-9*I)*e*Pi - 
         (9*I)*e^2*Pi - e*Pi^2 + 19*e^2*Pi^2 - 6*e^2*Zeta[3]))/3 - 
      (((8*I)/3)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2)/Nc + 
    Nc*(((30*e + 61*e^2 - (2646*I)*e^2*Pi + 489*e^2*Pi^2)*RATIO[x^(-2)])/54 - 
      (2*(-18 - 153*e - 688*e^2 - (108*I)*e*Pi - (1827*I)*e^2*Pi + 
         297*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*(-18 - 804*e - 3137*e^2 - (144*I)*e*Pi - (597*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x])/27 - 
      (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36 + (-72 + 1944*e + 8295*e^2 - (72*I)*Pi + (2460*I)*e*Pi + 
        (4916*I)*e^2*Pi - 132*e*Pi^2 - 4954*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
        360*e^2*Zeta[3])/36 + ((-36*I)*Pi - (204*I)*e*Pi - (938*I)*e^2*Pi - 
        54*e*Pi^2 - 168*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 432*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 264*e - 1868*e^2 - 
         (36*I)*Pi + (912*I)*e*Pi + (3301*I)*e^2*Pi - 66*e*Pi^2 - 
         2807*e^2*Pi^2 - (117*I)*e^2*Pi^3 + 468*e^2*Zeta[3]))/9)) + 
  G[1, 0, 0, x]*(Nc*Log[mu2]^3*((5*e^2)/3 - (10*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (10*e^2)/(3*(-1 + RATIO[x])^2)) + Nc*Log[mu2]^2*
     ((-I/3)*e^2*(-14*I + 9*Pi) + (6*I)*e^2*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (16*e^2*RATIO[x^(-1)])/3 - ((6*I)*e^2*(-4*I + Pi))/(-1 + RATIO[x])^2 + 
      4*e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    Log[mu2]*(((4*e^2*(8 - (9*I)*Pi + 2*Pi^2))/3 - 
        (8*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 - 
        ((8*I)/3)*e^2*(-5*I + 4*Pi)*RATIO[x] + ((8*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-36 - 84*e + 814*e^2 + (972*I)*e^2*Pi - 15*e^2*Pi^2)/18 - 
        ((-36 - 318*e - 2246*e^2 + (780*I)*e^2*Pi + 129*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] + 
        (-36 - 282*e - 2060*e^2 + (324*I)*e^2*Pi + 153*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (4*e*(2 + e - (22*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    (((4*I)/9)*((6*I)*e + (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(-30 - 143*e - (24*I)*Pi + (14*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 + 
      (e*(48 + 173*e - (54*I)*Pi - (258*I)*e*Pi + 12*Pi^2 - 381*e*Pi^2 - 
         (18*I)*e*Pi^3 + 360*e*Zeta[3]))/9 + 
      (2*(-6*e - 20*e^2 + (9*I)*e^2*Pi - 24*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 
         36*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(-6*e - 20*e^2 - (30*I)*e*Pi - (125*I)*e^2*Pi + 
         4*e*Pi^2 - 51*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/3)/Nc + 
    Nc*((((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-72 - 534*e - 2369*e^2 - (108*I)*e*Pi - (126*I)*e^2*Pi + 
         282*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (2*e*(-30 - 538*e - (198*I)*Pi + (264*I)*e*Pi + 231*e*Pi^2)*RATIO[x])/
       27 - (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108 - (RATIO[(1 - x)^(-1)]*(-108 - 1005*e - 5577*e^2 + 
         (390*I)*e*Pi + (2789*I)*e^2*Pi + 36*e*Pi^2 - 1710*e^2*Pi^2 - 
         (93*I)*e^2*Pi^3 + 2172*e^2*Zeta[3]))/9 + 
      (72 + 3270*e + 11231*e^2 + (2916*I)*e*Pi - (1152*I)*e^2*Pi - 
        216*e*Pi^2 - 9498*e^2*Pi^2 - (558*I)*e^2*Pi^3 + 3960*e^2*Zeta[3])/
       108 + (-216 - 1926*e - 10842*e^2 + (324*I)*e*Pi + (2889*I)*e^2*Pi + 
        96*e*Pi^2 - 760*e^2*Pi^2 - (186*I)*e^2*Pi^3 + 4848*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2))) + 
  Log[mu2]^2*(((4*I)*e^2*Pi*RATIO[x^(-1)] + 4*e^2*Pi^2*RATIO[x] + 
      2*e^2*Pi^2*RATIO[x^2] + (2*e^2*(90 - (90*I)*Pi - 75*Pi^2 + 17*Pi^4 + 
         540*Zeta[3]))/45 - (4*RATIO[(1 - x)^(-1)]*((90*I)*e^2*Pi + 
         17*e^2*Pi^4 + 180*e^2*Zeta[3]))/45 + 
      (4*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2))/Nc + 
    Nc*((I/18)*(-18*e*Pi + 462*e^2*Pi - (27*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*RATIO[x^2]*(-3*Pi^2 + 64*e*Pi^2 - (3*I)*e*Pi^3 - 
         6*e*Zeta[3]))/6 + (e*RATIO[x]*(36*Pi^2 - 417*e*Pi^2 + 
         (44*I)*e*Pi^3 + 24*e*Zeta[3]))/18 - 
      (RATIO[(1 - x)^(-1)]*((-216*I)*Pi - (612*I)*e*Pi + (720*I)*e^2*Pi + 
         324*e*Pi^2 + 510*e^2*Pi^2 - (36*I)*e*Pi^3 + (272*I)*e^2*Pi^3 + 
         25*e^2*Pi^4 + 216*e*Zeta[3] + 2940*e^2*Zeta[3] + 
         (2808*I)*e^2*Pi*Zeta[3]))/36 + (1080 + 3600*e + 10320*e^2 - 
        (1080*I)*Pi - (1080*I)*e*Pi - (10920*I)*e^2*Pi + 1080*e*Pi^2 + 
        11330*e^2*Pi^2 - (180*I)*e*Pi^3 + (170*I)*e^2*Pi^3 - 19*e^2*Pi^4 + 
        1080*e*Zeta[3] + 10800*e^2*Zeta[3] + (5400*I)*e^2*Pi*Zeta[3])/360 + 
      ((-180*I)*e*Pi^3 + (190*I)*e^2*Pi^3 + 237*e^2*Pi^4 + 1080*e*Zeta[3] - 
        1140*e^2*Zeta[3] + (12600*I)*e^2*Pi*Zeta[3])/
       (180*(-1 + RATIO[x])^2))) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((e^2*(19 + (5*I)*Pi))/3 - 
      (2*e^2*(7 + (5*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      (((10*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((4*e^2 - 8*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(18 - 146*e + (22*I)*e*Pi + 3*e*Pi^2))/3 - 
        ((18*e + 119*e^2 - (72*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
         3 + I*e^2*Pi*RATIO[x^(-2)] - (I/3)*((3*I)*e^2 + 20*e^2*Pi)*
         RATIO[x^(-1)] + (2*e^2*Pi*(-12*I + Pi))/(-1 + RATIO[x])^2 + 
        (e*(-12 + 139*e - (20*I)*e*Pi)*RATIO[x])/3 + 
        (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-2)] + ((2*I)/9)*(-6*e*Pi - 7*e^2*Pi - 
        (12*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
      ((-36 - 426*e - 2105*e^2 - (12*I)*e*Pi - (14*I)*e^2*Pi + 144*e^2*Pi^2 + 
         (16*I)*e^2*Pi^3)*RATIO[x])/9 + 
      ((-36 - 30*e + 43*e^2 + 102*e^2*Pi^2 - (8*I)*e^2*Pi^3)*RATIO[x^2])/18 + 
      (2*RATIO[(1 - x)^(-1)]*((30*I)*e*Pi + (100*I)*e^2*Pi - 130*e*Pi^2 - 
         340*e^2*Pi^2 - (25*I)*e^2*Pi^3 + 6*e^2*Pi^4 + 120*e*Zeta[3] - 
         10*e^2*Zeta[3] + (240*I)*e^2*Pi*Zeta[3]))/15 + 
      (4*((-45*I)*e*Pi - (150*I)*e^2*Pi + 45*e^2*Pi^2 + e^2*Pi^4 - 
         90*e*Zeta[3] + 240*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (180 + 3390*e + 19195*e^2 - (120*I)*e*Pi - 
        (1100*I)*e^2*Pi + 1740*e*Pi^2 + 5910*e^2*Pi^2 - (30*I)*e^2*Pi^3 - 
        36*e^2*Pi^4 - 720*e*Zeta[3] + 3780*e^2*Zeta[3] - 
        (1440*I)*e^2*Pi*Zeta[3])/90)/Nc + 
    Nc*((-I/54)*(-30*e*Pi - 61*e^2*Pi - (93*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-2)] + (RATIO[x]*(972 + 4146*e + 15027*e^2 - (48*I)*Pi - 
         (280*I)*e*Pi - (1508*I)*e^2*Pi + 72*e*Pi^2 - 2080*e^2*Pi^2 + 
         (384*I)*e^2*Pi^3 - 2064*e^2*Zeta[3]))/36 + (I/54)*RATIO[x^(-1)]*
       ((186*I)*e + (1439*I)*e^2 - 72*Pi - 420*e*Pi - 2262*e^2*Pi - 
        (12*I)*e*Pi^2 - (1361*I)*e^2*Pi^2 + 312*e^2*Pi^3 + 
        (1440*I)*e^2*Zeta[3]) + (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + 
         (120*I)*e*Pi + (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - 
         (900*I)*e^2*Pi^3 + 5472*e^2*Zeta[3]))/216 + 
      ((-108*I)*Pi - (963*I)*e*Pi - (5421*I)*e^2*Pi + 36*Pi^2 + 243*e*Pi^2 + 
        1499*e^2*Pi^2 + (48*I)*e*Pi^3 + (248*I)*e^2*Pi^3 - 37*e^2*Pi^4 - 
        288*e*Zeta[3] + 375*e^2*Zeta[3] + (1272*I)*e^2*Pi*Zeta[3])/
       (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(612 + 5364*e + 
         33151*e^2 - (648*I)*Pi - (5778*I)*e*Pi - (32526*I)*e^2*Pi + 
         216*Pi^2 + 4044*e*Pi^2 + 18392*e^2*Pi^2 + (288*I)*e*Pi^3 + 
         (1290*I)*e^2*Pi^3 - 198*e^2*Pi^4 - 1512*e*Zeta[3] + 
         19584*e^2*Zeta[3] + (7632*I)*e^2*Pi*Zeta[3]))/54 + 
      (-6876 - 29838*e - 82763*e^2 + (144*I)*Pi + (5748*I)*e*Pi + 
        (15724*I)*e^2*Pi + 432*Pi^2 + 4740*e*Pi^2 + 25456*e^2*Pi^2 + 
        (576*I)*e*Pi^3 - (2100*I)*e^2*Pi^3 - 108*e^2*Pi^4 - 432*e*Zeta[3] + 
        44568*e^2*Zeta[3] + (15264*I)*e^2*Pi*Zeta[3])/216) + 
    Log[mu2]*(Nc*((((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)*RATIO[x^(-2)])/
         9 + (2*(3*e - 23*e^2 - (24*I)*e*Pi - (93*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*(162 + 691*e - (16*I)*Pi - (62*I)*e*Pi + 
           20*e*Pi^2)*RATIO[x])/3 - (e*(414 + 1707*e - (12*I)*Pi - 
           (40*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/18 + 
        ((-36*I)*Pi - (282*I)*e*Pi - (2060*I)*e^2*Pi + 54*e*Pi^2 + 
          453*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 576*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(36 + 306*e + 
           2024*e^2 - (36*I)*Pi - (282*I)*e*Pi - (2060*I)*e^2*Pi + 
           54*e*Pi^2 + 1312*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 504*e^2*Zeta[3]))/
         9 + (36 - 1038*e - 4709*e^2 - (36*I)*Pi + (60*I)*e*Pi + 
          (1030*I)*e^2*Pi + 54*e*Pi^2 + 715*e^2*Pi^2 + (87*I)*e^2*Pi^3 - 
          72*e^2*Zeta[3])/18) + (((-8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((4*I)/3)*e*(-6*I - (71*I)*e + 2*e*Pi)*RATIO[x] - 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 - ((8*I)*e^2*(Pi - (2*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (2*e*(6 + 113*e - (4*I)*e*Pi + 58*e*Pi^2 - 
           24*e*Zeta[3]))/3 - (8*RATIO[(1 - x)^(-1)]*((-3*I)*e^2*Pi + 
           13*e^2*Pi^2 - 12*e^2*Zeta[3]))/3)/Nc)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*(-8*e^2 - (4*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 + (16*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-8*e^2 + 4*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] + 
        4*e^2*RATIO[x^2])/Nc + Nc*(e*(-6 + 136*e - I*e*Pi) + 
        (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + (I/3)*((3*I)*e - (64*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e - (65*I)*e^2 + 
          8*e^2*Pi)*RATIO[x^(-1)] + (2*e*(6 - 65*e + (2*I)*e*Pi)*RATIO[x])/
         3 + (e*(-3 + 64*e - (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/18 + (I/18)*RATIO[x^(-2)]*(-36*I - (30*I)*e + 
        (43*I)*e^2 - 72*e*Pi - 54*e^2*Pi - (114*I)*e^2*Pi^2 + 20*e^2*Pi^3 + 
        (120*I)*e^2*Zeta[3]) - (I/9)*RATIO[x^(-1)]*(36*I + (390*I)*e + 
        (2003*I)*e^2 + 120*e*Pi + 1124*e^2*Pi + (60*I)*e^2*Pi^2 + 
        40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x]*(36 + 390*e + 2003*e^2 - (12*I)*e*Pi - (14*I)*e^2*Pi + 
         150*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/9 + 
      (-180 - 2670*e - 16255*e^2 + (480*I)*e*Pi + (4805*I)*e^2*Pi + 
        360*e*Pi^2 + 1110*e^2*Pi^2 + (420*I)*e^2*Pi^3 + 17*e^2*Pi^4 + 
        1080*e^2*Zeta[3])/45 - (2*RATIO[(1 - x)^(-1)]*((-180*I)*e^2*Pi^3 + 
         17*e^2*Pi^4 + 1440*e^2*Zeta[3]))/45 + 
      (2*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2))/Nc + 
    Nc*((RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - (120*I)*e*Pi - 
         (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + (756*I)*e^2*Pi^3 - 
         7632*e^2*Zeta[3]))/216 + (I/216)*RATIO[x^(-2)]*
       (-2484*I - (10242*I)*e - (34587*I)*e^2 - 5184*e*Pi - 21474*e^2*Pi + 
        (564*I)*e*Pi^2 - (4190*I)*e^2*Pi^2 + 816*e^2*Pi^3 + 
        (15264*I)*e^2*Zeta[3]) - (I/108)*RATIO[x^(-1)]*
       (-2916*I - (15126*I)*e - (61565*I)*e^2 - 144*Pi - 6432*e*Pi - 
        25096*e^2*Pi + (672*I)*e*Pi^2 - (3110*I)*e^2*Pi^2 + 1080*e^2*Pi^3 + 
        (19872*I)*e^2*Zeta[3]) + (RATIO[x]*(-2916 - 15126*e - 61565*e^2 - 
         (144*I)*Pi - (1224*I)*e*Pi - (5504*I)*e^2*Pi - 696*e*Pi^2 - 
         6554*e^2*Pi^2 - (1344*I)*e^2*Pi^3 + 9936*e^2*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*((-360*I)*Pi - (2640*I)*e*Pi - (18680*I)*e^2*Pi - 
         180*e*Pi^2 - 1710*e^2*Pi^2 - (180*I)*e*Pi^3 - (4160*I)*e^2*Pi^3 - 
         121*e^2*Pi^4 + 1080*e*Zeta[3] + 30000*e^2*Zeta[3] - 
         (360*I)*e^2*Pi*Zeta[3]))/90 + ((-180*I)*e*Pi^3 - (380*I)*e^2*Pi^3 - 
        93*e^2*Pi^4 + 1080*e*Zeta[3] + 2280*e^2*Zeta[3] - 
        (720*I)*e^2*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) + 
      (41580 + 269070*e + 1197665*e^2 - (1080*I)*Pi - (45000*I)*e*Pi - 
        (236505*I)*e^2*Pi - 1920*e*Pi^2 + 54700*e^2*Pi^2 - (540*I)*e*Pi^3 - 
        (5640*I)*e^2*Pi^3 - 471*e^2*Pi^4 + 3240*e*Zeta[3] - 
        10980*e^2*Zeta[3] - (7560*I)*e^2*Pi*Zeta[3])/540) + 
    Log[mu2]*(((4*e*(-6 - 89*e + (16*I)*e*Pi + 12*e*Pi^2))/3 - 
        ((2*I)/3)*((6*I)*e + (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/3)*((6*I)*e + (65*I)*e^2 + 20*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(6 + 65*e - (2*I)*e*Pi)*RATIO[x])/3 + (2*e*(6 + 5*e)*RATIO[x^2])/
         3)/Nc + Nc*(((414*e + 1707*e^2 + (12*I)*e*Pi - (844*I)*e^2*Pi - 
           118*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
        ((-474*e - 2489*e^2 + (1032*I)*e^2*Pi + 160*e^2*Pi^2)*RATIO[x^(-1)])/
         9 - (e*(474 + 2489*e + (152*I)*e*Pi + 92*e*Pi^2)*RATIO[x])/9 + 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         18 + (e*(1362 + 8905*e - (36*I)*Pi - (1512*I)*e*Pi - 118*e*Pi^2 - 
           (12*I)*e*Pi^3 + 72*e*Zeta[3]))/9 - 
        (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (44*I)*e^2*Pi - 3*e^2*Pi^2 - 
           (2*I)*e^2*Pi^3 + 12*e^2*Zeta[3]))/3))) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((e^2*(19 - (7*I)*Pi))/3 - 
      (14*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/3 - (((14*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (16*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*(((4*e^2*(3 + (6*I)*Pi + 2*Pi^2))/3 - 
        (16*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        8*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(36 - 292*e - (18*I)*Pi - (300*I)*e*Pi + e*Pi^2))/6 - 
        ((18*e + 119*e^2 - (18*I)*e*Pi - (317*I)*e^2*Pi + e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + e^2*RATIO[x^(-1)] + 
        ((-18*I)*e*Pi - (53*I)*e^2*Pi + 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-12 + 139*e - (4*I)*e*Pi)*RATIO[x])/3 + 
        (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    (((2*I)/9)*(18*e*Pi + 12*e^2*Pi + (18*I)*e^2*Pi^2 + e^2*Pi^3)*
       RATIO[x^(-2)] - ((4*I)/9)*(-36*e*Pi - 327*e^2*Pi - (30*I)*e^2*Pi^2 + 
        2*e^2*Pi^3)*RATIO[x^(-1)] + (RATIO[x]*(-36 - 426*e - 2105*e^2 + 
         (12*I)*e*Pi + (14*I)*e^2*Pi + 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/9 + (RATIO[x^2]*(-36 - 30*e + 43*e^2 + 
         102*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 96*e^2*Zeta[3]))/18 + 
      (2*RATIO[(1 - x)^(-1)]*((180*I)*Pi + (240*I)*e*Pi + (55*I)*e^2*Pi - 
         60*Pi^2 - 510*e*Pi^2 - 645*e^2*Pi^2 - (385*I)*e^2*Pi^3 + 
         34*e^2*Pi^4 - 360*e*Zeta[3] + 1170*e^2*Zeta[3] - 
         (720*I)*e^2*Pi*Zeta[3]))/45 + (180 + 3390*e + 19195*e^2 + 
        (360*I)*Pi + (2280*I)*e*Pi + (4880*I)*e^2*Pi + 120*Pi^2 + 
        900*e*Pi^2 + 570*e^2*Pi^2 - (810*I)*e^2*Pi^3 - 68*e^2*Pi^4 + 
        720*e*Zeta[3] + 5940*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3])/90 + 
      ((-120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 117*e^2*Pi^4 + 1080*e*Zeta[3] - 
        2880*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2))/
     Nc + Nc*((((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 493*e^2*Pi^2)*
        RATIO[x^(-2)])/18 + (RATIO[x]*(2916 + 12438*e + 45081*e^2 + 
         (144*I)*Pi + (1224*I)*e*Pi + (5588*I)*e^2*Pi + 840*e*Pi^2 - 
         6256*e^2*Pi^2 + (2712*I)*e^2*Pi^3 - 12096*e^2*Zeta[3]))/108 + 
      (I/54)*RATIO[x^(-1)]*((186*I)*e + (1439*I)*e^2 - 3348*e*Pi - 
        13554*e^2*Pi - (168*I)*e*Pi^2 - (4195*I)*e^2*Pi^2 + 228*e^2*Pi^3 - 
        (864*I)*e^2*Zeta[3]) + (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + 
         (120*I)*e*Pi + (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - 
         (1764*I)*e^2*Pi^3 + 10656*e^2*Zeta[3]))/216 + 
      ((-900*I)*Pi - (5220*I)*e*Pi - (19835*I)*e^2*Pi + 2790*e*Pi^2 + 
        16290*e^2*Pi^2 - (3150*I)*e*Pi^3 + (1020*I)*e^2*Pi^3 + 
        4023*e^2*Pi^4 + 30240*e*Zeta[3] + 19440*e^2*Zeta[3] + 
        (44640*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(3060 + 26820*e + 165755*e^2 - (12780*I)*Pi - 
         (56880*I)*e*Pi - (190415*I)*e^2*Pi - 360*Pi^2 + 30450*e*Pi^2 + 
         138200*e^2*Pi^2 - (3510*I)*e*Pi^3 + (20025*I)*e^2*Pi^3 + 
         4578*e^2*Pi^4 + 31320*e*Zeta[3] + 6300*e^2*Zeta[3] + 
         (47880*I)*e^2*Pi*Zeta[3]))/270 + (-34380 - 149190*e - 413815*e^2 - 
        (27000*I)*Pi - (45180*I)*e*Pi - (58620*I)*e^2*Pi - 720*Pi^2 + 
        50280*e*Pi^2 + 250450*e^2*Pi^2 - (2700*I)*e*Pi^3 + 
        (23880*I)*e^2*Pi^3 + 5664*e^2*Pi^4 + 23760*e*Zeta[3] + 
        13680*e^2*Zeta[3] + (56880*I)*e^2*Pi*Zeta[3])/1080) + 
    Log[mu2]*(((8*I)*e^2*Pi*RATIO[x^(-2)] + (32*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((4*I)/3)*e*(6*I + (71*I)*e + 2*e*Pi)*RATIO[x] - 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 + (2*e*(6 + 113*e + (12*I)*Pi + 
           (76*I)*e*Pi + 4*Pi^2 + 30*e*Pi^2 + 24*e*Zeta[3]))/3 - 
        (((16*I)/3)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (8*I)*e^2*Pi + 2*e*Pi^2 + 
           17*e^2*Pi^2 + 12*e^2*Zeta[3]))/3)/Nc + 
      Nc*((((6*I)*e*Pi + (460*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        (2*(3*e - 23*e^2 - (12*I)*e*Pi - (581*I)*e^2*Pi + 22*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*(486 + 2073*e + (158*I)*e*Pi + 164*e*Pi^2)*
          RATIO[x])/9 - (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 
           74*e*Pi^2)*RATIO[x^2])/18 + (36 - 1038*e - 4709*e^2 - (36*I)*Pi - 
          (864*I)*e*Pi - (1434*I)*e^2*Pi - 6*e*Pi^2 + 1673*e^2*Pi^2 - 
          (81*I)*e^2*Pi^3 + 792*e^2*Zeta[3])/18 + 
        ((-36*I)*Pi - (126*I)*e*Pi - (482*I)*e^2*Pi + 18*e*Pi^2 + 
          219*e^2*Pi^2 - (201*I)*e^2*Pi^3 + 2016*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(36 + 306*e + 
           2024*e^2 - (36*I)*Pi - (918*I)*e*Pi - (3926*I)*e^2*Pi - 6*e*Pi^2 + 
           2060*e^2*Pi^2 - (225*I)*e^2*Pi^3 + 2088*e^2*Zeta[3]))/9))) + 
  G[0, 0, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[(1 - x)^(-1)])/2 + 
      (11*e^2)/(2*(-1 + RATIO[x])^2)) + Nc*Log[mu2]^3*
     ((e*(12 + 26*e - (19*I)*e*Pi))/3 - (2*(12*e + 48*e^2 - (19*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 + (2*(12*e + 22*e^2 - (19*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*(((4*e^2*(6 - (9*I)*Pi + 2*Pi^2))/3 - 
        (8*(-3*e^2 - (9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (8*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*((36 + 108*e + 948*e^2 - (72*I)*e*Pi + (32*I)*e^2*Pi + 163*e^2*Pi^2)/
         12 - ((36 + 174*e - 140*e^2 - (72*I)*e*Pi + (88*I)*e^2*Pi + 
           259*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
        (36 + 66*e - 310*e^2 - (72*I)*e*Pi - (60*I)*e^2*Pi + 275*e^2*Pi^2)/
         (6*(-1 + RATIO[x])^2) + (4*e*(3 - 37*e + (5*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-3 + 64*e - (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (20*I)*e^2*Pi^3 - 
         72*e^2*Zeta[3]))/18 + (RATIO[x]*(36 + 462*e + 2207*e^2 + 
         (12*I)*e*Pi + (14*I)*e^2*Pi + 120*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/9 + (-180 - 600*e - 1210*e^2 + (270*I)*e*Pi + 
        (900*I)*e^2*Pi - 720*e*Pi^2 - 1935*e^2*Pi^2 - (180*I)*e*Pi^3 - 
        (600*I)*e^2*Pi^3 + 79*e^2*Pi^4 + 1080*e*Zeta[3] - 11520*e^2*Zeta[3] + 
        (720*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-180 - 960*e - 2770*e^2 - (540*I)*Pi - 
         (2190*I)*e*Pi - (8690*I)*e^2*Pi + 120*Pi^2 - 210*e*Pi^2 - 
         915*e^2*Pi^2 - (180*I)*e*Pi^3 - (450*I)*e^2*Pi^3 + 177*e^2*Pi^4 + 
         3600*e*Zeta[3] - 2880*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/45 + 
      (360 - 660*e - 4370*e^2 - (540*I)*Pi - (2940*I)*e*Pi - 
        (12850*I)*e^2*Pi + 120*Pi^2 + 810*e*Pi^2 + 3030*e^2*Pi^2 - 
        (180*I)*e*Pi^3 + 177*e^2*Pi^4 + 3600*e*Zeta[3] + 12960*e^2*Zeta[3] + 
        (720*I)*e^2*Pi*Zeta[3])/90)/Nc + 
    Nc*((I/9)*(-6*e*Pi + 53*e^2*Pi + (3*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - 
         (120*I)*e*Pi - (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + 
         (1188*I)*e^2*Pi^3 - 10224*e^2*Zeta[3]))/216 + 
      (RATIO[x]*(-2916 - 9750*e - 28597*e^2 + (144*I)*Pi + (840*I)*e*Pi + 
         (4440*I)*e^2*Pi - 72*e*Pi^2 - 6318*e^2*Pi^2 - (1080*I)*e^2*Pi^3 + 
         11808*e^2*Zeta[3]))/108 + (9936 - 17256*e - 323260*e^2 + 
        (1872*I)*Pi + (13920*I)*e*Pi + (90028*I)*e^2*Pi + 1368*Pi^2 + 
        9744*e*Pi^2 + 75448*e^2*Pi^2 + (144*I)*e*Pi^3 + (4200*I)*e^2*Pi^3 + 
        963*e^2*Pi^4 + 19008*e*Zeta[3] + 52560*e^2*Zeta[3] - 
        (15264*I)*e^2*Pi*Zeta[3])/432 + (-39960 - 299880*e - 1578480*e^2 + 
        (6480*I)*Pi + (97740*I)*e*Pi + (625140*I)*e^2*Pi + 16920*Pi^2 + 
        13740*e*Pi^2 - 43850*e^2*Pi^2 + (720*I)*e*Pi^3 + (12420*I)*e^2*Pi^3 + 
        13047*e^2*Pi^4 + 306720*e*Zeta[3] + 319320*e^2*Zeta[3] - 
        (76320*I)*e^2*Pi*Zeta[3])/(1080*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-52200 - 471240*e - 2732540*e^2 + (16560*I)*Pi + 
         (169080*I)*e*Pi + (933160*I)*e^2*Pi + 15480*Pi^2 + 55740*e*Pi^2 + 
         182000*e^2*Pi^2 + (720*I)*e*Pi^3 + (4440*I)*e^2*Pi^3 + 
         11871*e^2*Pi^4 + 276480*e*Zeta[3] + 758160*e^2*Zeta[3] - 
         (76320*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((4*e*(6 + 77*e + (2*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 + (2*e*(12 - 22*e - (18*I)*Pi - 
           (98*I)*e*Pi + 4*Pi^2 + 27*e*Pi^2 - (6*I)*e*Pi^3 + 120*e*Zeta[3]))/
         3 + (4*(-6*e - 20*e^2 + (9*I)*e^2*Pi - 24*e^2*Pi^2 - 
           (6*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-6*e - 32*e^2 - (18*I)*e*Pi - (73*I)*e^2*Pi + 
           4*e*Pi^2 - 7*e^2*Pi^2 - (6*I)*e^2*Pi^3 + 120*e^2*Zeta[3]))/3)/Nc + 
      Nc*(((-4*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (e*(-498 - 1657*e + (48*I)*Pi + (180*I)*e*Pi + 12*e*Pi^2)*RATIO[x])/
         9 + (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*
          RATIO[x^2])/18 + (72 + 1092*e - 782*e^2 - (36*I)*Pi + 
          (120*I)*e*Pi + (1148*I)*e^2*Pi + 186*e*Pi^2 + 842*e^2*Pi^2 + 
          (33*I)*e^2*Pi^3 + 1656*e^2*Zeta[3])/18 - 
        (RATIO[(1 - x)^(-1)]*(72 - 666*e - 7382*e^2 - (36*I)*Pi + 
           (246*I)*e*Pi + (2786*I)*e^2*Pi + 330*e*Pi^2 + 1055*e^2*Pi^2 + 
           (33*I)*e^2*Pi^3 + 4680*e^2*Zeta[3]))/9 + 
        (-666*e - 4998*e^2 - (36*I)*Pi + (42*I)*e*Pi + (1495*I)*e^2*Pi + 
          354*e*Pi^2 + 361*e^2*Pi^2 + (33*I)*e^2*Pi^3 + 5184*e^2*Zeta[3])/
         (9*(-1 + RATIO[x])^2)))) + 
  (2 + 10*e + 34*e^2 - (2*I)*Pi - ((17*I)/3)*e*Pi - ((149*I)/18)*e^2*Pi - 
    (5*Pi^2)/3 - (107*e*Pi^2)/6 - (1237*e^2*Pi^2)/12 - ((16*I)/9)*e*Pi^3 + 
    ((10*I)/27)*e^2*Pi^3 + (17*Pi^4)/45 + (19*e*Pi^4)/90 - (11*e^2*Pi^4)/90 + 
    ((4*I)/45)*e*Pi^5 + ((9*I)/20)*e^2*Pi^5 - (e^2*Pi^6)/189 + 12*Zeta[3] + 
    (92*e*Zeta[3])/3 - (68*e^2*Zeta[3])/9 + (6*I)*e*Pi*Zeta[3] + 
    ((164*I)/3)*e^2*Pi*Zeta[3] + (68*e*Pi^2*Zeta[3])/3 + 
    37*e^2*Pi^2*Zeta[3] + ((2*I)/3)*e^2*Pi^3*Zeta[3] + 52*e^2*Zeta[3]^2 + 
    (RATIO[x^(-1)]*((108*I)*Pi + (306*I)*e*Pi + (447*I)*e^2*Pi - 108*e*Pi^2 - 
       306*e^2*Pi^2 + (12*I)*e*Pi^3 - (100*I)*e^2*Pi^3 - 6*e^2*Pi^4 + 
       (216*I)*e^2*Pi*Zeta[3]))/54 + 44*e*Zeta[5] + 110*e^2*Zeta[5] - 
    (22*I)*e^2*Pi*Zeta[5] + (RATIO[x^2]*(540*Pi^2 + 450*e*Pi^2 - 
       645*e^2*Pi^2 + 48*e*Pi^4 - 262*e^2*Pi^4 + (94*I)*e^2*Pi^5 + 
       2160*e*Zeta[3] + 1440*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] - 
       (4080*I)*e^2*Pi*Zeta[3] + 120*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/
     540 + (RATIO[x]*(540*Pi^2 + 6390*e*Pi^2 + 31575*e^2*Pi^2 + 
       (60*I)*e*Pi^3 + (70*I)*e^2*Pi^3 - 96*e*Pi^4 + 248*e^2*Pi^4 - 
       (188*I)*e^2*Pi^5 + 3960*e*Zeta[3] + 38820*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (600*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/270 - 
    (RATIO[(1 - x)^(-1)]*((7560*I)*Pi + (32760*I)*e*Pi + (83580*I)*e^2*Pi - 
       7560*e*Pi^2 - 32760*e^2*Pi^2 - (3780*I)*e*Pi^3 - (12600*I)*e^2*Pi^3 + 
       1428*Pi^4 - 210*e*Pi^4 - 1540*e^2*Pi^4 + (336*I)*e*Pi^5 - 
       (1225*I)*e^2*Pi^5 - 20*e^2*Pi^6 + 15120*Zeta[3] + 12600*e*Zeta[3] - 
       20580*e^2*Zeta[3] - (63000*I)*e*Pi*Zeta[3] + (34860*I)*e^2*Pi*
        Zeta[3] + 85680*e*Pi^2*Zeta[3] + 146580*e^2*Pi^2*Zeta[3] + 
       (2520*I)*e^2*Pi^3*Zeta[3] + 196560*e^2*Zeta[3]^2 + 166320*e*Zeta[5] - 
       100800*e^2*Zeta[5] - (83160*I)*e^2*Pi*Zeta[5]))/1890 - 
    (2*((-945*I)*e*Pi^3 - (3150*I)*e^2*Pi^3 - 189*Pi^4 + 504*e*Pi^4 + 
       1659*e^2*Pi^4 - (504*I)*e*Pi^5 - (168*I)*e^2*Pi^5 + 856*e^2*Pi^6 + 
       5670*e*Zeta[3] + 18900*e^2*Zeta[3] - (11340*I)*Pi*Zeta[3] + 
       (30240*I)*e*Pi*Zeta[3] + (48510*I)*e^2*Pi*Zeta[3] - 
       15120*e*Pi^2*Zeta[3] - 27720*e^2*Pi^2*Zeta[3] + 
       (30240*I)*e^2*Pi^3*Zeta[3] - 96390*e^2*Zeta[3]^2 - 79380*e*Zeta[5] + 
       279720*e^2*Zeta[5] - (391230*I)*e^2*Pi*Zeta[5]))/
     (2835*(-1 + RATIO[x])^2))/Nc + Nc*(2 + 10*e + 34*e^2 - ((85*I)/6)*Pi - 
    ((3227*I)/36)*e*Pi - ((28133*I)/72)*e^2*Pi + (463*Pi^2)/36 + 
    (16573*e*Pi^2)/216 + (355969*e^2*Pi^2)/1296 + (I/9)*Pi^3 - 
    ((1633*I)/108)*e*Pi^3 - ((16787*I)/324)*e^2*Pi^3 - (7*Pi^4)/18 + 
    (1403*e*Pi^4)/1080 + (73729*e^2*Pi^4)/3240 - ((77*I)/90)*e*Pi^5 - 
    ((139*I)/144)*e^2*Pi^5 - (2417*e^2*Pi^6)/3024 + 15*Zeta[3] + 
    (472*e*Zeta[3])/3 + (5119*e^2*Zeta[3])/9 + (6*I)*Pi*Zeta[3] + 
    ((71*I)/3)*e*Pi*Zeta[3] + ((689*I)/18)*e^2*Pi*Zeta[3] - 
    (45*e*Pi^2*Zeta[3])/2 - (296*e^2*Pi^2*Zeta[3])/9 - 
    ((239*I)/6)*e^2*Pi^3*Zeta[3] + 71*e^2*Zeta[3]^2 + 
    (I/3240)*RATIO[x^(-1)]*(45900*Pi + 290430*e*Pi + 1265985*e^2*Pi + 
      (40320*I)*e*Pi^2 + (247260*I)*e^2*Pi^2 + 2880*Pi^3 + 9300*e*Pi^3 - 
      12880*e^2*Pi^3 + (2610*I)*e^2*Pi^4 + 3552*e^2*Pi^5 + 
      34560*e*Pi*Zeta[3] + 44640*e^2*Pi*Zeta[3]) + 66*e*Zeta[5] - 
    (143*e^2*Zeta[5])/6 + (146*I)*e^2*Pi*Zeta[5] + 
    (RATIO[x^2]*(12420*Pi^2 + 51210*e*Pi^2 + 172935*e^2*Pi^2 - 
       (600*I)*e*Pi^3 - (1220*I)*e^2*Pi^3 + 1824*e*Pi^4 + 2656*e^2*Pi^4 + 
       (1584*I)*e^2*Pi^5 + 52800*e*Zeta[3] + 222200*e^2*Zeta[3] + 
       (28800*I)*e*Pi*Zeta[3] + (23520*I)*e^2*Pi*Zeta[3] - 
       10200*e^2*Pi^2*Zeta[3] - 122400*e^2*Zeta[5]))/2160 + 
    (RATIO[x]*(-43740*Pi^2 - 186570*e*Pi^2 - 676215*e^2*Pi^2 + (720*I)*Pi^3 + 
       (2280*I)*e*Pi^3 + (17300*I)*e^2*Pi^3 - 5016*e*Pi^4 - 12380*e^2*Pi^4 - 
       (2136*I)*e^2*Pi^5 - 4320*Zeta[3] - 237600*e*Zeta[3] - 
       980880*e^2*Zeta[3] - (64800*I)*e*Pi*Zeta[3] - 
       (95040*I)*e^2*Pi*Zeta[3] + 53280*e^2*Pi^2*Zeta[3] + 
       408240*e^2*Zeta[5]))/3240 + ((32760*I)*Pi^3 + (331380*I)*e*Pi^3 + 
      (1999130*I)*e^2*Pi^3 - 1512*Pi^4 - 51534*e*Pi^4 - 355845*e^2*Pi^4 - 
      (28728*I)*e*Pi^5 - (139734*I)*e^2*Pi^5 - 57583*e^2*Pi^6 - 
      196560*Zeta[3] - 1988280*e*Zeta[3] - 11994780*e^2*Zeta[3] + 
      (725760*I)*Pi*Zeta[3] + (309960*I)*e*Pi*Zeta[3] + 
      (331380*I)*e^2*Pi*Zeta[3] - 446040*e*Pi^2*Zeta[3] - 
      2577960*e^2*Pi^2*Zeta[3] - (3092040*I)*e^2*Pi^3*Zeta[3] + 
      10977120*e^2*Zeta[3]^2 + 7711200*e*Zeta[5] + 1364580*e^2*Zeta[5] + 
      (24766560*I)*e^2*Pi*Zeta[5])/(22680*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((672840*I)*Pi + (5155920*I)*e*Pi + 
       (25852260*I)*e^2*Pi - 128520*Pi^2 - 1799280*e*Pi^2 - 
       12117630*e^2*Pi^2 + (55440*I)*Pi^3 - (34020*I)*e*Pi^3 - 
       (794290*I)*e^2*Pi^3 - 8568*Pi^4 - 31962*e*Pi^4 + 293902*e^2*Pi^4 - 
       (26712*I)*e*Pi^5 - (123249*I)*e^2*Pi^5 - 64311*e^2*Pi^6 + 
       801360*Zeta[3] + 2351160*e*Zeta[3] + 2333940*e^2*Zeta[3] + 
       (816480*I)*Pi*Zeta[3] + (1179360*I)*e*Pi*Zeta[3] + 
       (2683800*I)*e^2*Pi*Zeta[3] - 839160*e*Pi^2*Zeta[3] - 
       2359980*e^2*Pi^2*Zeta[3] - (3349080*I)*e^2*Pi^3*Zeta[3] + 
       10568880*e^2*Zeta[3]^2 + 7348320*e*Zeta[5] + 7310520*e^2*Zeta[5] + 
       (28395360*I)*e^2*Pi*Zeta[5]))/22680) + 
  G[0, x]*(Nc*Log[mu2]^4*(((11*I)/4)*e^2*(I + Pi) - ((11*I)/2)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((11*I)/2)*e^2*Pi)/(-1 + RATIO[x])^2) + 
    Nc*Log[mu2]^3*(-(e*(12 + 51*e - (12*I)*Pi - (12*I)*e*Pi + 13*e*Pi^2))/3 + 
      (2*(12*e + 34*e^2 - (12*I)*e*Pi - (22*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*((-12*I)*e*Pi - (22*I)*e^2*Pi + 
         13*e^2*Pi^2))/(3*(-1 + RATIO[x])^2) + (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((-4*e^2*RATIO[x] - ((8*I)*e^2*(Pi - (2*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 - 4*e^2*(-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3]) - 
        (8*RATIO[(1 - x)^(-1)]*(3*e^2 - (3*I)*e^2*Pi + e^2*Pi^2 - 
           12*e^2*Zeta[3]))/3)/Nc + Nc*(I*e^2*Pi*RATIO[x^(-1)] - 
        (e*(-9 + 231*e - (9*I)*e*Pi + 56*e*Pi^2)*RATIO[x])/9 + 
        e^2*Pi^2*RATIO[x^2] + (-108 - 504*e + 1812*e^2 + (108*I)*Pi + 
          (108*I)*e*Pi - (744*I)*e^2*Pi - 162*e*Pi^2 - 659*e^2*Pi^2 - 
          (57*I)*e^2*Pi^3 - 936*e^2*Zeta[3])/36 - 
        ((I/6)*(-36*Pi - 66*e*Pi + 310*e^2*Pi - (54*I)*e*Pi^2 - 
           (79*I)*e^2*Pi^2 + 19*e^2*Pi^3 - (648*I)*e^2*Zeta[3]))/
         (-1 + RATIO[x])^2 + (I/18)*RATIO[(1 - x)^(-1)]*(-108*I - (306*I)*e + 
          (360*I)*e^2 - 108*Pi - 198*e*Pi + 930*e^2*Pi - (162*I)*e*Pi^2 - 
          (934*I)*e^2*Pi^2 + 57*e^2*Pi^3 - (1800*I)*e^2*Zeta[3]))) + 
    Log[mu2]*(((4*e^2*RATIO[x^2]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/9 + 
        ((2*I)/9)*e*RATIO[x]*(18*I + (51*I)*e + (54*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]) - (2*e*(-90 - 345*e - (90*I)*Pi - (635*I)*e*Pi + 
           30*Pi^2 + 150*e*Pi^2 - (15*I)*e*Pi^3 + 6*e*Pi^4 + 120*Zeta[3] + 
           810*e*Zeta[3] + (240*I)*e*Pi*Zeta[3]))/15 + 
        (4*RATIO[(1 - x)^(-1)]*(-30*e - 130*e^2 + (30*I)*e*Pi + 
           (100*I)*e^2*Pi - 10*e*Pi^2 - 120*e^2*Pi^2 - (25*I)*e^2*Pi^3 + 
           6*e^2*Pi^4 + 120*e*Zeta[3] + 170*e^2*Zeta[3] + 
           (240*I)*e^2*Pi*Zeta[3]))/15 + 
        (8*((-45*I)*e*Pi - (150*I)*e^2*Pi + 45*e^2*Pi^2 + e^2*Pi^4 - 
           90*e*Zeta[3] + 240*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-I/9)*(-6*e*Pi + 46*e^2*Pi - (3*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
         RATIO[x^(-1)] + (e*RATIO[x]*(-1530 - 9681*e + (36*I)*Pi - 
           (276*I)*e*Pi - 192*Pi^2 + 2644*e*Pi^2 - (24*I)*e*Pi^3 - 
           1872*e*Zeta[3]))/54 + (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 - 
           (13*I)*e*Pi^3 + 150*e*Zeta[3]))/9 + 
        ((-6660*I)*e*Pi - (49980*I)*e^2*Pi - 360*Pi^2 - 360*e*Pi^2 + 
          7060*e^2*Pi^2 - (180*I)*e*Pi^3 - (370*I)*e^2*Pi^3 - 857*e^2*Pi^4 - 
          9000*e*Zeta[3] - 9240*e^2*Zeta[3] + (4680*I)*e^2*Pi*Zeta[3])/
         (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
          (16020*e + 122760*e^2 - (19980*I)*e*Pi - (149940*I)*e^2*Pi - 
           1080*Pi^2 - 11400*e*Pi^2 - 34960*e^2*Pi^2 - (540*I)*e*Pi^3 - 
           (2190*I)*e^2*Pi^3 - 2331*e^2*Pi^4 - 24840*e*Zeta[3] - 
           93420*e^2*Zeta[3] + (14040*I)*e^2*Pi*Zeta[3]))/270 + 
        (-1080 + 43740*e + 333450*e^2 - (13500*I)*e*Pi - (110370*I)*e^2*Pi - 
          1080*Pi^2 - 9480*e*Pi^2 - 76220*e^2*Pi^2 - (540*I)*e*Pi^3 - 
          (1320*I)*e^2*Pi^3 - 891*e^2*Pi^4 - 11880*e*Zeta[3] - 
          42840*e^2*Zeta[3] + (14040*I)*e^2*Pi*Zeta[3])/540)) + 
    Nc*(-(e*RATIO[x^2]*(2592*Pi^2 + 10737*e*Pi^2 + (192*I)*Pi^3 - 
          (78*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 8508*e*Zeta[3] + 
          (5616*I)*e*Pi*Zeta[3]))/216 + 
      (RATIO[x]*(-45900 - 290430*e - 1265985*e^2 - (11160*I)*e*Pi - 
         (86340*I)*e^2*Pi - 3600*Pi^2 + 83460*e*Pi^2 + 391400*e^2*Pi^2 + 
         (1440*I)*e*Pi^3 - (13740*I)*e^2*Pi^3 + 6216*e^2*Pi^4 - 
         51840*e*Zeta[3] + 419760*e^2*Zeta[3] + (95040*I)*e^2*Pi*Zeta[3]))/
       3240 - (I/54)*RATIO[x^(-1)]*(186*e*Pi + 1439*e^2*Pi - 
        (21*I)*e^2*Pi^2 + 96*e*Pi^3 + 223*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*(96120 + 736560*e + 3693180*e^2 - (119880*I)*Pi - 
         (899640*I)*e*Pi - (4735440*I)*e^2*Pi - 53280*Pi^2 - 176460*e*Pi^2 - 
         218350*e^2*Pi^2 - (1080*I)*Pi^3 - (8100*I)*e*Pi^3 - 
         (24900*I)*e^2*Pi^3 - 14040*e*Pi^4 - 11859*e^2*Pi^4 + 
         (12645*I)*e^2*Pi^5 - 142560*Zeta[3] - 548640*e*Zeta[3] - 
         1721880*e^2*Zeta[3] + (90720*I)*e*Pi*Zeta[3] + 
         (760320*I)*e^2*Pi*Zeta[3] - 704160*e^2*Pi^2*Zeta[3] - 
         2890080*e^2*Zeta[5]))/3240 + ((-39960*I)*Pi - (299880*I)*e*Pi - 
        (1578480*I)*e^2*Pi + 1800*Pi^2 + 50400*e*Pi^2 + 339550*e^2*Pi^2 - 
        (360*I)*Pi^3 - (900*I)*e*Pi^3 + (13810*I)*e^2*Pi^3 - 5160*e*Pi^4 - 
        7034*e^2*Pi^4 + (4215*I)*e^2*Pi^5 - 51840*Zeta[3] - 51480*e*Zeta[3] - 
        68940*e^2*Zeta[3] + (30240*I)*e*Pi*Zeta[3] + (253080*I)*e^2*Pi*
         Zeta[3] - 262800*e^2*Pi^2*Zeta[3] - 1064880*e^2*Zeta[5])/
       (1080*(-1 + RATIO[x])^2) + (56808 + 410796*e + 1983666*e^2 - 
        (14040*I)*Pi - (125820*I)*e*Pi - (666078*I)*e^2*Pi - 10080*Pi^2 - 
        88980*e*Pi^2 - 328342*e^2*Pi^2 - (216*I)*Pi^3 - (1584*I)*e*Pi^3 + 
        (6756*I)*e^2*Pi^3 - 1080*e*Pi^4 - 1791*e^2*Pi^4 + (2529*I)*e^2*Pi^5 - 
        12960*Zeta[3] - 51408*e*Zeta[3] - 554184*e^2*Zeta[3] + 
        (18144*I)*e*Pi*Zeta[3] + (51408*I)*e^2*Pi*Zeta[3] - 
        39744*e^2*Pi^2*Zeta[3] - 212544*e^2*Zeta[5])/1296) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-1)] - 
      (e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 + (60*I)*Pi^3 - (170*I)*e*Pi^3 + 
         4*e*Pi^4 - 360*Zeta[3] + 3180*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
       270 + (RATIO[x]*(-540 - 1530*e - 2235*e^2 - 1620*e*Pi^2 - 
         15840*e^2*Pi^2 + (240*I)*e*Pi^3 - (80*I)*e^2*Pi^3 + 16*e^2*Pi^4 - 
         1440*e*Zeta[3] - 9240*e^2*Zeta[3] + (7200*I)*e^2*Pi*Zeta[3]))/270 - 
      (RATIO[(1 - x)^(-1)]*(1080 + 4680*e + 11940*e^2 - (1080*I)*Pi - 
         (3600*I)*e*Pi - (7260*I)*e^2*Pi + 360*Pi^2 + 4320*e*Pi^2 + 
         20880*e^2*Pi^2 + (900*I)*e*Pi^3 + (5010*I)*e^2*Pi^3 - 216*e*Pi^4 + 
         545*e^2*Pi^4 - (18*I)*e^2*Pi^5 - 4320*Zeta[3] - 6120*e*Zeta[3] + 
         17340*e^2*Zeta[3] - (8640*I)*e*Pi*Zeta[3] - (24480*I)*e^2*Pi*
          Zeta[3] - 21960*e^2*Pi^2*Zeta[3] - 109080*e^2*Zeta[5]))/270 + 
      (1080 + 4140*e + 9450*e^2 + (1080*I)*Pi + (7620*I)*e*Pi + 
        (37930*I)*e^2*Pi - 360*Pi^2 - 1800*e*Pi^2 - 3890*e^2*Pi^2 + 
        (180*I)*e*Pi^3 + (540*I)*e^2*Pi^3 - 72*e*Pi^4 - 105*e^2*Pi^4 - 
        (6*I)*e^2*Pi^5 - 1440*Zeta[3] - 9720*e*Zeta[3] - 21600*e^2*Zeta[3] - 
        (2880*I)*e*Pi*Zeta[3] - (9360*I)*e^2*Pi*Zeta[3] - 
        7320*e^2*Pi^2*Zeta[3] - 36360*e^2*Zeta[5])/180 + 
      ((-540*I)*Pi - (1800*I)*e*Pi - (3630*I)*e^2*Pi + 540*e*Pi^2 + 
        1800*e^2*Pi^2 + (225*I)*e^2*Pi^3 + 12*e*Pi^4 + 760*e^2*Pi^4 - 
        (9*I)*e^2*Pi^5 - 1080*Zeta[3] + 2880*e*Zeta[3] + 5160*e^2*Zeta[3] - 
        (4320*I)*e*Pi*Zeta[3] - (14400*I)*e^2*Pi*Zeta[3] - 
        3960*e^2*Pi^2*Zeta[3] - 29160*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2))/
     Nc) + Log[mu2]*
   ((((2*I)/9)*(18*e*Pi + 51*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*RATIO[x^2]*(90*Pi^2 + 75*e*Pi^2 + 8*e*Pi^4 + 
         360*e*Zeta[3] + (240*I)*e*Pi*Zeta[3]))/45 - 
      (2*e*RATIO[x]*(-90*Pi^2 - 1065*e*Pi^2 - (10*I)*e*Pi^3 + 16*e*Pi^4 - 
         660*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*(180 + 900*e - (180*I)*Pi - (510*I)*e*Pi - 150*Pi^2 - 1605*e*Pi^2 - 
         (160*I)*e*Pi^3 + 34*Pi^4 + 19*e*Pi^4 + (8*I)*e*Pi^5 + 1080*Zeta[3] + 
         2760*e*Zeta[3] + (540*I)*e*Pi*Zeta[3] + 2040*e*Pi^2*Zeta[3] + 
         3960*e*Zeta[5]))/45 + (4*((15*I)*e^2*Pi^3 + 3*e*Pi^4 - 8*e^2*Pi^4 + 
         (8*I)*e^2*Pi^5 - 90*e^2*Zeta[3] + (180*I)*e*Pi*Zeta[3] - 
         (480*I)*e^2*Pi*Zeta[3] + 240*e^2*Pi^2*Zeta[3] + 1260*e^2*Zeta[5]))/
       (45*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        ((180*I)*e*Pi + (780*I)*e^2*Pi - 180*e^2*Pi^2 - (90*I)*e^2*Pi^3 + 
         34*e*Pi^4 - 5*e^2*Pi^4 + (8*I)*e^2*Pi^5 + 360*e*Zeta[3] + 
         300*e^2*Zeta[3] - (1500*I)*e^2*Pi*Zeta[3] + 2040*e^2*Pi^2*Zeta[3] + 
         3960*e^2*Zeta[5]))/45)/Nc + 
    Nc*((e*RATIO[x^2]*(2070*Pi^2 + 8535*e*Pi^2 - (60*I)*Pi^3 - 
         (200*I)*e*Pi^3 + 304*e*Pi^4 + 8800*e*Zeta[3] + 
         (4680*I)*e*Pi*Zeta[3]))/180 - 
      (e*RATIO[x]*(7290*Pi^2 + 31095*e*Pi^2 - (480*I)*Pi^3 - 
         (1070*I)*e*Pi^3 + 836*e*Pi^4 + 720*Zeta[3] + 39600*e*Zeta[3] + 
         (10080*I)*e*Pi*Zeta[3]))/270 + (I/54)*RATIO[x^(-1)]*
       (1530*e*Pi + 9681*e^2*Pi - (36*I)*e*Pi^2 + (1248*I)*e^2*Pi^2 + 
        96*e*Pi^3 + 328*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) + 
      ((260*I)*e*Pi^3 + (2630*I)*e^2*Pi^3 + 48*e*Pi^4 - 299*e^2*Pi^4 - 
        (201*I)*e^2*Pi^5 - 1560*e*Zeta[3] - 15780*e^2*Zeta[3] + 
        (6120*I)*e*Pi*Zeta[3] + (3120*I)*e^2*Pi*Zeta[3] - 
        3540*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5])/(90*(-1 + RATIO[x])^2) + 
      (2160*e + 10800*e^2 + (1080*I)*Pi - (11700*I)*e*Pi - (87930*I)*e^2*Pi + 
        1080*Pi^2 + 16050*e*Pi^2 + 87185*e^2*Pi^2 + (120*I)*e*Pi^3 - 
        (16420*I)*e^2*Pi^3 - 240*e*Pi^4 + 1313*e^2*Pi^4 - (843*I)*e^2*Pi^5 + 
        16200*e*Zeta[3] + 169920*e^2*Zeta[3] + (7560*I)*e*Pi*Zeta[3] + 
        (25560*I)*e^2*Pi*Zeta[3] - 24300*e^2*Pi^2*Zeta[3] + 
        71280*e^2*Zeta[5])/540 - (RATIO[(1 - x)^(-1)]*((16020*I)*e*Pi + 
         (122760*I)*e^2*Pi + 1080*Pi^2 - 35760*e^2*Pi^2 + (1860*I)*e*Pi^3 + 
         (720*I)*e^2*Pi^3 - 24*e*Pi^4 - 701*e^2*Pi^4 - (555*I)*e^2*Pi^5 + 
         19080*e*Zeta[3] + 55980*e^2*Zeta[3] + (20520*I)*e*Pi*Zeta[3] + 
         (30060*I)*e^2*Pi*Zeta[3] - 19980*e^2*Pi^2*Zeta[3] + 
         174960*e^2*Zeta[5]))/270)) + 
  G[1, x]*(Nc*Log[mu2]^3*((e^2*(1 - (5*I)*Pi))/3 - ((14*I)/3)*e^2*Pi*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] - (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*(((-4*e^2*(12 + (3*I)*Pi + 4*Pi^2))/3 + 
        (4*I)*e^2*Pi*RATIO[x^(-2)] + (4*I)*((-I)*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] + 4*e^2*RATIO[x])/Nc + 
      Nc*((((-6*I)*e*Pi + (128*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-9*e + 231*e^2 + (36*I)*e*Pi - (417*I)*e^2*Pi - 58*e^2*Pi^2)*
          RATIO[x^(-1)])/9 - (e*(9 - 231*e + (9*I)*e*Pi + 16*e*Pi^2)*
          RATIO[x])/9 + e^2*Pi^2*RATIO[x^2] + 
        (e*(-9 - 1086*e + (795*I)*e*Pi + 62*e*Pi^2 - (12*I)*e*Pi^3 + 
           72*e*Zeta[3]))/9 - (((8*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
         (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*((18*I)*e*Pi + 
           (119*I)*e^2*Pi - 9*e^2*Pi^2 - (8*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/
         3)) + Log[mu2]*((((2*I)/9)*(18*e*Pi + 15*e^2*Pi + (18*I)*e^2*Pi^2 + 
          2*e^2*Pi^3)*RATIO[x^(-2)] - ((2*I)/9)*((18*I)*e + (51*I)*e^2 - 
          36*e*Pi - 426*e^2*Pi - (36*I)*e^2*Pi^2 + 8*e^2*Pi^3)*
         RATIO[x^(-1)] + ((4*I)/9)*e^2*RATIO[x^2]*((9*I)*Pi^2 + Pi^3 + 
          (6*I)*Zeta[3]) + (2*e*(-360 - 1470*e - (90*I)*Pi - (1695*I)*e*Pi - 
           120*Pi^2 - 390*e*Pi^2 + 17*e*Pi^4 - 360*e*Zeta[3]))/45 + 
        (2*e*RATIO[x]*(18 + 51*e - 54*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (4*RATIO[(1 - x)^(-1)]*((60*I)*e^2*Pi^3 + 17*e^2*Pi^4 - 
           540*e^2*Zeta[3]))/45 + (4*(e^2*Pi^4 + (60*I)*e^2*Pi*Zeta[3]))/
         (15*(-1 + RATIO[x])^2))/Nc + 
      Nc*((I/18)*(414*e*Pi + 1707*e^2*Pi - (12*I)*e*Pi^2 + (404*I)*e^2*Pi^2 + 
          56*e^2*Pi^3)*RATIO[x^(-2)] + (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 + 
           (31*I)*e*Pi^3 - 114*e*Zeta[3]))/9 + 
        (e*RATIO[x]*(1530 + 9681*e - (36*I)*Pi + (276*I)*e*Pi + 48*Pi^2 + 
           3344*e*Pi^2 - (408*I)*e*Pi^3 + 1008*e*Zeta[3]))/54 - 
        (I/54)*RATIO[x^(-1)]*((1530*I)*e + (9681*I)*e^2 + 2916*e*Pi + 
          12438*e^2*Pi - (168*I)*e*Pi^2 + (2240*I)*e^2*Pi^2 + 576*e^2*Pi^3 - 
          (864*I)*e^2*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((360*I)*Pi + 
           (3060*I)*e*Pi + (20240*I)*e^2*Pi - 180*e*Pi^2 - 930*e^2*Pi^2 - 
           (180*I)*e*Pi^3 + (1940*I)*e^2*Pi^3 - 263*e^2*Pi^4 + 
           1080*e*Zeta[3] - 19740*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/90 + 
        ((-180*I)*e*Pi^3 - (430*I)*e^2*Pi^3 - 207*e^2*Pi^4 + 1080*e*Zeta[3] + 
          2580*e^2*Zeta[3] - (1080*I)*e^2*Pi*Zeta[3])/
         (90*(-1 + RATIO[x])^2) + (-216 - 13248*e - 90468*e^2 + (216*I)*Pi + 
          (9900*I)*e*Pi + (52542*I)*e^2*Pi + 312*e*Pi^2 - 14534*e^2*Pi^2 - 
          (108*I)*e*Pi^3 + (2946*I)*e^2*Pi^3 - 201*e^2*Pi^4 + 648*e*Zeta[3] - 
          13032*e^2*Zeta[3] - (2808*I)*e^2*Pi*Zeta[3])/108)) + 
    (-(e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 - (60*I)*Pi^3 + (170*I)*e*Pi^3 + 
          68*e*Pi^4 + 360*Zeta[3] + 1140*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
       270 + (RATIO[x^(-2)]*((108*I)*Pi + (90*I)*e*Pi - (129*I)*e^2*Pi - 
         108*e*Pi^2 - 90*e^2*Pi^2 + (12*I)*e*Pi^3 - (124*I)*e^2*Pi^3 - 
         6*e^2*Pi^4 + (216*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(108 + 306*e + 447*e^2 + (216*I)*Pi + (2556*I)*e*Pi + 
         (12630*I)*e^2*Pi - 216*e*Pi^2 - 2538*e^2*Pi^2 - (48*I)*e*Pi^3 - 
         (200*I)*e^2*Pi^3 + 24*e^2*Pi^4 - 288*e^2*Zeta[3] - 
         (864*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x]*(540 + 1530*e + 2235*e^2 - 1620*e*Pi^2 - 16560*e^2*Pi^2 - 
         (240*I)*e*Pi^3 + (140*I)*e^2*Pi^3 + 272*e^2*Pi^4 + 1440*e*Zeta[3] - 
         10560*e^2*Zeta[3] + (1440*I)*e^2*Pi*Zeta[3]))/270 + 
      (2*((15*I)*e^2*Pi^3 + 3*e*Pi^4 - 8*e^2*Pi^4 + (8*I)*e^2*Pi^5 - 
         90*e^2*Zeta[3] + (180*I)*e*Pi*Zeta[3] - (480*I)*e^2*Pi*Zeta[3] + 
         240*e^2*Pi^2*Zeta[3] + 1260*e^2*Zeta[5]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((60*I)*e*Pi^3 + (95*I)*e^2*Pi^3 + 17*e*Pi^4 - 
         59*e^2*Pi^4 + (4*I)*e^2*Pi^5 - 540*e*Zeta[3] - 630*e^2*Zeta[3] - 
         (2730*I)*e^2*Pi*Zeta[3] + 1020*e^2*Pi^2*Zeta[3] + 1980*e^2*Zeta[5]))/
       45 + (-720 - 2940*e - 7270*e^2 - (180*I)*Pi - (3390*I)*e*Pi - 
        (19195*I)*e^2*Pi - 240*Pi^2 - 780*e*Pi^2 + 2585*e^2*Pi^2 - 
        (490*I)*e^2*Pi^3 + 34*e*Pi^4 + 74*e^2*Pi^4 + (8*I)*e^2*Pi^5 - 
        720*e*Zeta[3] + 600*e^2*Zeta[3] - (1260*I)*e^2*Pi*Zeta[3] + 
        2040*e^2*Pi^2*Zeta[3] + 3960*e^2*Zeta[5])/90)/Nc + 
    Nc*(-(e*RATIO[x^2]*(12960*Pi^2 + 53685*e*Pi^2 - (1680*I)*Pi^3 - 
          (2790*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 56940*e*Zeta[3] + 
          (2160*I)*e*Pi*Zeta[3]))/1080 + 
      (RATIO[x^(-2)]*((2484*I)*Pi + (10242*I)*e*Pi + (34587*I)*e^2*Pi - 
         2544*e*Pi^2 - 10364*e^2*Pi^2 + (300*I)*e*Pi^3 - (1804*I)*e^2*Pi^3 - 
         174*e^2*Pi^4 - (864*I)*e^2*Pi*Zeta[3]))/216 + 
      (RATIO[x]*(45900 + 290430*e + 1265985*e^2 + (11160*I)*e*Pi + 
         (86340*I)*e^2*Pi + 3600*Pi^2 + 104460*e*Pi^2 + 388360*e^2*Pi^2 - 
         (10080*I)*e*Pi^3 + (2580*I)*e^2*Pi^3 + 13116*e^2*Pi^4 + 
         34560*e*Zeta[3] + 335520*e^2*Zeta[3] + (34560*I)*e^2*Pi*Zeta[3]))/
       3240 + (RATIO[x^(-1)]*(45900 + 290430*e + 1265985*e^2 - (87480*I)*Pi - 
         (373140*I)*e*Pi - (1352430*I)*e^2*Pi - 720*Pi^2 + 76020*e*Pi^2 + 
         310780*e^2*Pi^2 - (15120*I)*e*Pi^3 + (63720*I)*e^2*Pi^3 + 
         7476*e^2*Pi^4 - 25920*e*Zeta[3] - 246240*e^2*Zeta[3] - 
         (56160*I)*e^2*Pi*Zeta[3]))/3240 - 
      (RATIO[(1 - x)^(-1)]*((6120*I)*Pi + (53640*I)*e*Pi + 
         (331510*I)*e^2*Pi - 1260*e*Pi^2 - 4680*e^2*Pi^2 - (720*I)*Pi^3 + 
         (5760*I)*e*Pi^3 + (29720*I)*e^2*Pi^3 - 888*e*Pi^4 - 14495*e^2*Pi^4 - 
         (2064*I)*e^2*Pi^5 + 4320*Zeta[3] - 57240*e*Zeta[3] - 
         247800*e^2*Zeta[3] - (2160*I)*e*Pi*Zeta[3] - (128880*I)*e^2*Pi*
          Zeta[3] - 23400*e^2*Pi^2*Zeta[3] + 191160*e^2*Zeta[5]))/540 + 
      ((-720*I)*Pi^3 - (1620*I)*e*Pi^3 - (1090*I)*e^2*Pi^3 - 720*e*Pi^4 - 
        5019*e^2*Pi^4 - (2112*I)*e^2*Pi^5 + 4320*Zeta[3] + 9720*e*Zeta[3] + 
        6540*e^2*Zeta[3] - (4320*I)*e*Pi*Zeta[3] - (97020*I)*e^2*Pi*Zeta[3] - 
        14040*e^2*Pi^2*Zeta[3] + 199800*e^2*Zeta[5])/
       (540*(-1 + RATIO[x])^2) + (-187920 - 1330380*e - 6289950*e^2 + 
        (139860*I)*Pi + (769410*I)*e*Pi + (3230505*I)*e^2*Pi + 1440*Pi^2 - 
        224760*e*Pi^2 - 1072265*e^2*Pi^2 - (2160*I)*Pi^3 + (41220*I)*e*Pi^3 - 
        (53160*I)*e^2*Pi^3 - 3312*e*Pi^4 - 50337*e^2*Pi^4 - 
        (7056*I)*e^2*Pi^5 + 12960*Zeta[3] - 195480*e*Zeta[3] - 
        468900*e^2*Zeta[3] - (45360*I)*e*Pi*Zeta[3] - (195480*I)*e^2*Pi*
         Zeta[3] - 83160*e^2*Pi^2*Zeta[3] + 262440*e^2*Zeta[5])/3240))}


==> anc/H_gg_ga_+--+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, 1, 1, 1, 0, 0, x]*(-4 + (16 - 32*RATIO[(1 - x)^(-1)])/Nc^2 + 
    Nc^2*(10 - 20*RATIO[(1 - x)^(-1)]) + 8*RATIO[(1 - x)^(-1)]) + 
  Nc^2*Log[mu2]^4*(((9*I)/4)*(I + Pi) - ((9*I)/2)*Pi*RATIO[(1 - x)^(-1)]) + 
  Log[mu2]^3*(Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)]) + 
    Nc^2*((11 - (20*I)*Pi - 9*Pi^2)/3 + (2*((11*I)*Pi + 9*Pi^2)*
        RATIO[(1 - x)^(-1)])/3)) + G[0, 1, 1, 1, 0, x]*
   ((-4*I)*(-48*I + Pi) + (8*I)*(-44*I + Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)*(6*I + Pi) - (32*I)*(10*I + Pi)*RATIO[(1 - x)^(-1)])/Nc^2 + 
    Nf*((-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 32/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(4 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)) + 
    Nc^2*(((5*I)/3)*(25*I + 6*Pi) - ((10*I)/3)*(55*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] - 130/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 1, 1, x]*(376 + (320 - 640*RATIO[(1 - x)^(-1)])/Nc^2 - 
    752*RATIO[(1 - x)^(-1)] + Nc^2*(2*(139 - (3*I)*Pi) + 
      (4*I)*(139*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      ((12*I)*Pi)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 1, 1, x]*
   (-136 + 752*RATIO[(1 - x)^(-1)] + (-128 + 640*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(-86 + 556*RATIO[(1 - x)^(-1)] - 
      556/(-1 + RATIO[x])^2) - 752/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, 1, x]*(-184 + 716*RATIO[(1 - x)^(-1)] + 
    (-272 + 832*RATIO[(1 - x)^(-1)] - 632/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(-150 + 708*RATIO[(1 - x)^(-1)] - 624/(-1 + RATIO[x])^2) - 
    714/(-1 + RATIO[x])^2) + G[0, 0, 1, 1, 0, 0, x]*
   (-158 + 604*RATIO[(1 - x)^(-1)] + 
    Nf*((-192 + 1152*RATIO[(1 - x)^(-1)] - 1152/(-1 + RATIO[x])^2)/Nc + 
      Nc*(48 - 288*RATIO[(1 - x)^(-1)] + 288/(-1 + RATIO[x])^2)) + 
    Nc^2*(-226 + 1376*RATIO[(1 - x)^(-1)] - 1410/(-1 + RATIO[x])^2) + 
    (-116 + 472*RATIO[(1 - x)^(-1)] - 520/(-1 + RATIO[x])^2)/Nc^2 - 
    608/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 1, 1, x]*
   (-84 + 408*RATIO[(1 - x)^(-1)] + Nc^2*(-82 + 452*RATIO[(1 - x)^(-1)] - 
      452/(-1 + RATIO[x])^2) + (-64 + 320*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2)/Nc^2 - 408/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 0, 0, x]*(-94 + 248*RATIO[(1 - x)^(-1)] + 
    Nf*((-160 + 800*RATIO[(1 - x)^(-1)] - 720/(-1 + RATIO[x])^2)/Nc + 
      Nc*(40 - 200*RATIO[(1 - x)^(-1)] + 180/(-1 + RATIO[x])^2)) + 
    Nc^2*(-154 + 716*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2) + 
    (-70 + 140*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2)/Nc^2 - 
    202/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 0, 0, x]*
   (-58 + 188*RATIO[(1 - x)^(-1)] + 
    Nf*((-48 + 288*RATIO[(1 - x)^(-1)] - 288/(-1 + RATIO[x])^2)/Nc + 
      Nc*(12 - 72*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^2*(-100 + 476*RATIO[(1 - x)^(-1)] - 502/(-1 + RATIO[x])^2) + 
    (-4 + 56*RATIO[(1 - x)^(-1)] - 104/(-1 + RATIO[x])^2)/Nc^2 - 
    196/(-1 + RATIO[x])^2) + G[0, 1, 1, 0, 0, 1, x]*
   (14 + 32*RATIO[(1 - x)^(-1)] + (-20 + 88*RATIO[(1 - x)^(-1)] - 
      80/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(-12 + 36*RATIO[(1 - x)^(-1)] - 
      10/(-1 + RATIO[x])^2) - 82/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 1, 0, x]*(14 + 32*RATIO[(1 - x)^(-1)] + 
    (-20 + 88*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(-12 + 36*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) - 
    82/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, 0, x]*
   (-60 + 120*RATIO[(1 - x)^(-1)] + Nc^2*(-56 + 232*RATIO[(1 - x)^(-1)] - 
      252/(-1 + RATIO[x])^2) - 80/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 0, 0, x]*(-52 + 92*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-50 + 196*RATIO[(1 - x)^(-1)] - 212/(-1 + RATIO[x])^2) + 
    (-8 + 16*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2)/Nc^2 - 
    46/(-1 + RATIO[x])^2) + G[0, 0, 0, 1, 0, 1, x]*
   (38 - 4*RATIO[(1 - x)^(-1)] + (8 - 16*RATIO[(1 - x)^(-1)] + 
      24/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(66 - 348*RATIO[(1 - x)^(-1)] + 
      356/(-1 + RATIO[x])^2) - 40/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 1, 0, x]*(38 - 4*RATIO[(1 - x)^(-1)] + 
    (8 - 16*RATIO[(1 - x)^(-1)] + 24/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(66 - 348*RATIO[(1 - x)^(-1)] + 356/(-1 + RATIO[x])^2) - 
    40/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 0, 0, 0, x]*
   (-12 + 24*RATIO[(1 - x)^(-1)] - 24/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 0, 1, 1, x]*(-24 + 48*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-22 + 116*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2) - 
    24/(-1 + RATIO[x])^2) + G[0, 1, 0, 0, 0, 1, x]*
   (-28 + 68*RATIO[(1 - x)^(-1)] + Nc^2*(-30 + 144*RATIO[(1 - x)^(-1)] - 
      158/(-1 + RATIO[x])^2) + (-8 + 16*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2)/Nc^2 - 22/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 1, 0, x]*(-28 + 68*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-30 + 144*RATIO[(1 - x)^(-1)] - 158/(-1 + RATIO[x])^2) + 
    (-8 + 16*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)/Nc^2 - 
    22/(-1 + RATIO[x])^2) + G[1, 1, 0, 0, 1, 1, x]*
   (-8 + 16*RATIO[(1 - x)^(-1)] + Nc^2*(-26 + 100*RATIO[(1 - x)^(-1)] - 
      100/(-1 + RATIO[x])^2) - 16/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 0, 1, x]*(-16 + 32*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-12 + 72*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2) - 
    16/(-1 + RATIO[x])^2) + G[1, 0, 0, 1, 1, 0, x]*
   (-16 + 32*RATIO[(1 - x)^(-1)] + Nc^2*(-12 + 72*RATIO[(1 - x)^(-1)] - 
      80/(-1 + RATIO[x])^2) - 16/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 0, 0, 0, x]*(-12 + 24*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-22 + 68*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) - 
    16/(-1 + RATIO[x])^2) + Nc^2*G[0, 1, 1, 1, 0, 1, x]*
   (-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[0, 1, 1, 1, 1, 0, x]*(-6 + 12*RATIO[(1 - x)^(-1)] - 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 0, 1, 0, 1, x]*
   (-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 1, 0, 1, 1, 0, x]*(-6 + 12*RATIO[(1 - x)^(-1)] - 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 1, 0, 0, x]*
   (-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 0, 1, 0, 0, 1, x]*(-4 + 8*RATIO[(1 - x)^(-1)] - 
    8/(-1 + RATIO[x])^2) + Nc^2*G[1, 0, 1, 0, 1, 0, x]*
   (-4 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 0, 1, 1, 0, 1, x]*(2 - 4*RATIO[(1 - x)^(-1)] + 
    4/(-1 + RATIO[x])^2) + Nc^2*G[1, 0, 1, 1, 1, 0, x]*
   (2 - 4*RATIO[(1 - x)^(-1)] + 4/(-1 + RATIO[x])^2) + 
  G[1, 0, 1, 0, 0, 0, x]*(4 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 0, 0, 1, x]*(8 - 16*RATIO[(1 - x)^(-1)] + 
    Nc^2*(14 - 52*RATIO[(1 - x)^(-1)] + 56/(-1 + RATIO[x])^2) + 
    8/(-1 + RATIO[x])^2) + G[1, 1, 0, 0, 1, 0, x]*
   (8 - 16*RATIO[(1 - x)^(-1)] + Nc^2*(14 - 52*RATIO[(1 - x)^(-1)] + 
      56/(-1 + RATIO[x])^2) + 8/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 0, 1, 0, 1, 1, x]*(6 - 12*RATIO[(1 - x)^(-1)] + 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 0, 0, 1, x]*
   (6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 1, 1, 0, 1, 0, x]*(6 - 12*RATIO[(1 - x)^(-1)] + 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 0, 1, 0, 0, x]*
   (8 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 1, 1, x]*(8 - 16*RATIO[(1 - x)^(-1)] + 
    Nc^2*(22 - 92*RATIO[(1 - x)^(-1)] + 92/(-1 + RATIO[x])^2) + 
    16/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, 1, x]*
   (36 - 72*RATIO[(1 - x)^(-1)] + Nc^2*(30 - 156*RATIO[(1 - x)^(-1)] + 
      172/(-1 + RATIO[x])^2) + 40/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 0, 1, 0, x]*(36 - 72*RATIO[(1 - x)^(-1)] + 
    Nc^2*(30 - 156*RATIO[(1 - x)^(-1)] + 172/(-1 + RATIO[x])^2) + 
    40/(-1 + RATIO[x])^2) + G[1, 0, 0, 1, 0, 0, x]*
   (36 - 72*RATIO[(1 - x)^(-1)] + Nc^2*(24 - 120*RATIO[(1 - x)^(-1)] + 
      132/(-1 + RATIO[x])^2) + 48/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 0, 0, 1, x]*(8 - 28*RATIO[(1 - x)^(-1)] + 
    (20 - 88*RATIO[(1 - x)^(-1)] + 120/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(36 - 192*RATIO[(1 - x)^(-1)] + 180/(-1 + RATIO[x])^2) + 
    66/(-1 + RATIO[x])^2) + G[0, 0, 1, 0, 1, 0, x]*
   (8 - 28*RATIO[(1 - x)^(-1)] + (20 - 88*RATIO[(1 - x)^(-1)] + 
      120/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(36 - 192*RATIO[(1 - x)^(-1)] + 
      180/(-1 + RATIO[x])^2) + 66/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 0, 0, x]*(52 - 116*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-8 + 40*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) + 
      (32 - 160*RATIO[(1 - x)^(-1)] + 144/(-1 + RATIO[x])^2)/Nc) + 
    (10 - 20*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(78 - 360*RATIO[(1 - x)^(-1)] + 378/(-1 + RATIO[x])^2) + 
    66/(-1 + RATIO[x])^2) + G[0, 0, 1, 0, 0, 0, x]*
   (60 - 156*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-32 + 160*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2) + 
      (128 - 640*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2)/Nc) + 
    (40 - 80*RATIO[(1 - x)^(-1)] + 24/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(106 - 548*RATIO[(1 - x)^(-1)] + 540/(-1 + RATIO[x])^2) + 
    102/(-1 + RATIO[x])^2) + G[0, 0, 0, 0, 0, 1, x]*
   (18 - 96*RATIO[(1 - x)^(-1)] + Nc^2*(-6 + 24*RATIO[(1 - x)^(-1)] - 
      26/(-1 + RATIO[x])^2) + (32 - 64*RATIO[(1 - x)^(-1)] + 
      40/(-1 + RATIO[x])^2)/Nc^2 + 106/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, 0, x]*(18 - 96*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-6 + 24*RATIO[(1 - x)^(-1)] - 26/(-1 + RATIO[x])^2) + 
    (32 - 64*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2)/Nc^2 + 
    106/(-1 + RATIO[x])^2) + G[0, 1, 0, 0, 1, 1, x]*
   (54 - 168*RATIO[(1 - x)^(-1)] + (76 - 200*RATIO[(1 - x)^(-1)] + 
      80/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(38 - 160*RATIO[(1 - x)^(-1)] + 
      134/(-1 + RATIO[x])^2) + 106/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 0, 0, x]*(44 - 160*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-40 + 200*RATIO[(1 - x)^(-1)] - 180/(-1 + RATIO[x])^2) + 
      (160 - 800*RATIO[(1 - x)^(-1)] + 720/(-1 + RATIO[x])^2)/Nc) + 
    (66 - 132*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(90 - 456*RATIO[(1 - x)^(-1)] + 422/(-1 + RATIO[x])^2) + 
    140/(-1 + RATIO[x])^2) + G[0, 1, 1, 0, 1, 1, x]*
   (22 - 12*Nc^2 - 164*RATIO[(1 - x)^(-1)] + 
    (32 - 160*RATIO[(1 - x)^(-1)] + 160/(-1 + RATIO[x])^2)/Nc^2 + 
    164/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 0, 1, x]*
   (40 - 200*RATIO[(1 - x)^(-1)] + (-96*RATIO[(1 - x)^(-1)] + 
      160/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(12 - 144*RATIO[(1 - x)^(-1)] + 
      184/(-1 + RATIO[x])^2) + 196/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 1, 1, 0, x]*(40 - 200*RATIO[(1 - x)^(-1)] + 
    (-96*RATIO[(1 - x)^(-1)] + 160/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(12 - 144*RATIO[(1 - x)^(-1)] + 184/(-1 + RATIO[x])^2) + 
    196/(-1 + RATIO[x])^2) + G[0, 0, 1, 0, 1, 1, x]*
   (66 - 312*RATIO[(1 - x)^(-1)] + Nc^2*(2 - 64*RATIO[(1 - x)^(-1)] + 
      34/(-1 + RATIO[x])^2) + (116 - 376*RATIO[(1 - x)^(-1)] + 
      240/(-1 + RATIO[x])^2)/Nc^2 + 254/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 1, 0, 1, x]*(64 - 368*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-20 - 80*RATIO[(1 - x)^(-1)] + 132/(-1 + RATIO[x])^2) + 
    (32 - 256*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2)/Nc^2 + 
    352/(-1 + RATIO[x])^2) + G[0, 0, 1, 1, 1, 0, x]*
   (64 - 368*RATIO[(1 - x)^(-1)] + Nc^2*(-20 - 80*RATIO[(1 - x)^(-1)] + 
      132/(-1 + RATIO[x])^2) + (32 - 256*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2)/Nc^2 + 352/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 1, 1, x]*(56 - 472*RATIO[(1 - x)^(-1)] + 
    Nc^2*(8 - 112*RATIO[(1 - x)^(-1)] + 44/(-1 + RATIO[x])^2) + 
    (168 - 624*RATIO[(1 - x)^(-1)] + 480/(-1 + RATIO[x])^2)/Nc^2 + 
    500/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 1, 0, x]*
   (6*(1 - I*Pi) + (12*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((12*I)*Pi)/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 0, 1, x]*
   (6*(1 + I*Pi) - (12*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
    ((12*I)*Pi)/(-1 + RATIO[x])^2) + G[0, 1, 1, 0, 1, x]*
   ((12*I)*(16*I + 3*Pi) - (44*I)*(8*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*((-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 32/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(4 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) + 
    ((12*I)*(8*I + Pi) - (8*I)*(40*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((-I/3)*(-125*I + 54*Pi) + ((2*I)/3)*(-275*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] + (((2*I)/3)*(65*I + 3*Pi))/
       (-1 + RATIO[x])^2) + ((82*I)*Pi)/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 0, x]*(3*(17 + (4*I)*Pi) - (2*I)*(11*I + 12*Pi)*
     RATIO[(1 - x)^(-1)] + (20 + 8*RATIO[(1 - x)^(-1)])/Nc^2 - 
    8*RATIO[x^(-1)] + Nf*(Nc*(-8/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
        16/(3*(-1 + RATIO[x])^2)) + (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 
        32/(15*(-1 + RATIO[x])^2))/Nc) + 
    Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-8 + 40*RATIO[(1 - x)^(-1)] - 44/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + Nc^2*((199 + (12*I)*Pi)/3 - 
      ((2*I)/3)*(-139*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
      (((8*I)/3)*(28*I + 3*Pi))/(-1 + RATIO[x])^2) + 
    ((24*I)*(I + Pi))/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, x]*
   ((-2*I)*(-37*I + 6*Pi) + (12*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (-16 + 8*RATIO[(1 - x)^(-1)])/Nc^2 + 16*RATIO[x^(-1)] + 
    Nf*((-88 + 144*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(26 - 44*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)) + 
    Log[mu2]*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(28 - 80*RATIO[(1 - x)^(-1)] + 84/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + Nc^2*(((2*I)/3)*(308*I + 3*Pi) - 
      ((4*I)/3)*(248*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-1)] + 
      (((2*I)/3)*(-115*I + 6*Pi))/(-1 + RATIO[x])^2) - 
    ((24*I)*(2*I + Pi))/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 1, x]*
   (51 + (4*I)*Pi - (2*I)*(11*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
    (20 + 8*RATIO[(1 - x)^(-1)])/Nc^2 - 8*RATIO[x^(-1)] + 
    Nf*(Nc*(-8/3 + (16*RATIO[(1 - x)^(-1)])/3 - 16/(3*(-1 + RATIO[x])^2)) + 
      (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*(199/3 - (278*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] - 
      224/(3*(-1 + RATIO[x])^2)) + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-8 + 40*RATIO[(1 - x)^(-1)] - 44/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + ((8*I)*(3*I + Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 0, x]*((I/3)*(95*I + 186*Pi) - ((4*I)/3)*(-23*I + 93*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(4*(1 - (10*I)*Pi) + (8*I)*(2*I + 25*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/3)*(13*I + 135*Pi))/(-1 + RATIO[x])^2) + 
      (((16*I)/3)*(13*I + 30*Pi) - ((32*I)/3)*(31*I + 75*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/3)*(67*I + 135*Pi))/
         (-1 + RATIO[x])^2)/Nc) + Log[mu2]*(-20 + 40*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-12 + 96*RATIO[(1 - x)^(-1)] - 108/(-1 + RATIO[x])^2) - 
      16/(-1 + RATIO[x])^2) + ((74*I)*(I + Pi) - (4*I)*(27*I + 37*Pi)*
       RATIO[(1 - x)^(-1)] + ((12*I)*(I + 6*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((I/3)*(151*I + 432*Pi) - ((4*I)/3)*(104*I + 531*Pi)*
       RATIO[(1 - x)^(-1)] + ((I/3)*(167*I + 2010*Pi))/(-1 + RATIO[x])^2) + 
    (((14*I)/3)*(-29*I + 18*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 0, x]*(4*(13 - (4*I)*Pi) + (4*I)*(-21*I + 8*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(((8*(211 - (60*I)*Pi))/3 + ((16*I)/3)*(241*I + 150*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)*(38*I + 45*Pi))/(-1 + RATIO[x])^2)/
       Nc + Nc*(((10*I)/3)*(35*I + 12*Pi) - ((4*I)/3)*(151*I + 150*Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*(17*I + 135*Pi))/
         (-1 + RATIO[x])^2)) + Log[mu2]*(60 - 120*RATIO[(1 - x)^(-1)] + 
      Nc^2*(60 - 240*RATIO[(1 - x)^(-1)] + 260/(-1 + RATIO[x])^2) + 
      80/(-1 + RATIO[x])^2) + (2*(70 - (19*I)*Pi) + (4*I)*(50*I + 19*Pi)*
       RATIO[(1 - x)^(-1)] - ((20*I)*(3*I + 2*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(391 - (100*I)*Pi + (4*I)*(159*I + 125*Pi)*RATIO[(1 - x)^(-1)] - 
      (I*(-103*I + 470*Pi))/(-1 + RATIO[x])^2) - (((2*I)/3)*(-359*I + 24*Pi))/
     (-1 + RATIO[x])^2) + G[0, 0, 0, 0, 1, x]*((-I/3)*(-95*I + 558*Pi) + 
    ((4*I)/3)*(23*I + 495*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*((-208/3 + (992*RATIO[(1 - x)^(-1)])/3 - 1072/(3*(-1 + RATIO[x])^2))/
       Nc + Nc*(4 - 16*RATIO[(1 - x)^(-1)] + 52/(3*(-1 + RATIO[x])^2))) + 
    Log[mu2]*(-20 + 40*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-12 + 96*RATIO[(1 - x)^(-1)] - 108/(-1 + RATIO[x])^2) - 
      16/(-1 + RATIO[x])^2) + ((-2*I)*(-37*I + 120*Pi) + 
      (12*I)*(-9*I + 64*Pi)*RATIO[(1 - x)^(-1)] - ((4*I)*(-3*I + 148*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + Nc^2*((-I/3)*(-151*I + 504*Pi) + 
      ((4*I)/3)*(-104*I + 621*Pi)*RATIO[(1 - x)^(-1)] - 
      ((I/3)*(-167*I + 2274*Pi))/(-1 + RATIO[x])^2) - 
    (((2*I)/3)*(203*I + 936*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 0, x]*((2*I)*(97*I + 18*Pi) - ((2*I)/3)*(443*I + 108*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*((((32*I)/3)*(34*I + 3*Pi) - ((32*I)/3)*(62*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/3)*(20*I + 27*Pi))/(-1 + RATIO[x])^2)/
       Nc + Nc*((4*(79 - (6*I)*Pi))/3 + ((8*I)/3)*(82*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*(61*I + 27*Pi))/
         (-1 + RATIO[x])^2)) + Log[mu2]*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(16 - 56*RATIO[(1 - x)^(-1)] + 60/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + ((2*I)*(37*I + Pi) - (4*I)*(19*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((4*I)*(15*I + 4*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((I/3)*(1321*I + 192*Pi) - ((2*I)/3)*(1847*I + 408*Pi)*
       RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + (I*(701*I + 280*Pi))/
       (-1 + RATIO[x])^2 - (40*RATIO[x])/3) + (((4*I)/3)*(67*I + 45*Pi))/
     (-1 + RATIO[x])^2 - (32*RATIO[x])/3) + G[0, 0, 1, 0, 0, x]*
   (I*(153*I + 64*Pi) - ((2*I)/3)*(317*I + 264*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-4 + 8*RATIO[(1 - x)^(-1)] + Nc^2*(24*RATIO[(1 - x)^(-1)] - 
        28/(-1 + RATIO[x])^2)) + 
    Nf*(Nc*((2*(181 - (48*I)*Pi))/3 + ((4*I)/3)*(169*I + 120*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*(37*I + 108*Pi))/
         (-1 + RATIO[x])^2) + (((32*I)/3)*(47*I + 12*Pi) - 
        ((32*I)/3)*(97*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(65*I + 108*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    ((12*I)*(11*I + 5*Pi) - (8*I)*(20*I + 21*Pi)*RATIO[(1 - x)^(-1)] + 
      ((48*I)*(2*I + 3*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((2*I)*(195*I + 71*Pi) - ((4*I)/3)*(719*I + 537*Pi)*
       RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-1)])/3 + ((I/3)*(1289*I + 2076*Pi))/
       (-1 + RATIO[x])^2 - (32*RATIO[x])/3) + ((3*I)*(I + 56*Pi))/
     (-1 + RATIO[x])^2 - (32*RATIO[x])/3) + G[0, 0, 1, 1, 1, x]*
   (((-2*I)/3)*(-517*I + 72*Pi) + ((4*I)/3)*(-467*I + 252*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*((608/15 - (448*RATIO[(1 - x)^(-1)])/15 + 448/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(20 - 104*RATIO[(1 - x)^(-1)] + 104/(-1 + RATIO[x])^2)) + 
    Log[mu2]*(24 - 48*RATIO[(1 - x)^(-1)] + 
      Nc^2*(66 - 276*RATIO[(1 - x)^(-1)] + 276/(-1 + RATIO[x])^2) + 
      48/(-1 + RATIO[x])^2) + ((-16*I)*(-25*I + 6*Pi) + 
      (192*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - ((32*I)*(-3*I + 10*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + Nc^2*((-5*I)*(-93*I + 8*Pi) + 
      ((2*I)/3)*(-2581*I + 300*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-2239*I + 222*Pi))/(-1 + RATIO[x])^2 - (40*RATIO[x])/3) - 
    (((16*I)/3)*(-17*I + 66*Pi))/(-1 + RATIO[x])^2 - (32*RATIO[x])/3) + 
  G[0, 1, 0, 1, 1, x]*(((-2*I)/3)*(-415*I + 54*Pi) + 
    ((4*I)/3)*(-323*I + 144*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*((16/5 - (96*RATIO[(1 - x)^(-1)])/5 + 96/(5*(-1 + RATIO[x])^2))/Nc + 
      Nc*(76/3 - (344*RATIO[(1 - x)^(-1)])/3 + 344/(3*(-1 + RATIO[x])^2))) + 
    Log[mu2]*(8 - 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(26 - 100*RATIO[(1 - x)^(-1)] + 100/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + ((-4*I)*(-65*I + 16*Pi) + 
      (8*I)*(-33*I + 28*Pi)*RATIO[(1 - x)^(-1)] - ((8*I)*(-3*I + 20*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + Nc^2*(((-4*I)/3)*(-248*I + 33*Pi) + 
      (4*I)*(-315*I + 52*Pi)*RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-1)])/3 - 
      ((6*I)*(-195*I + 28*Pi))/(-1 + RATIO[x])^2 - (32*RATIO[x])/3) - 
    (((2*I)/3)*(-253*I + 294*Pi))/(-1 + RATIO[x])^2 - (32*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, x]*(-9 + (48 - 80*RATIO[(1 - x)^(-1)])/Nc^2 - 
    82*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 4/(-1 + RATIO[x])^2) + 
    Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 8/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*(98/3 - 6/(-1 + RATIO[x])^2 - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 0, 1, 0, 1, x]*(-106 + 196*RATIO[(1 - x)^(-1)] + 
    (-16 + 160*RATIO[(1 - x)^(-1)])/Nc^2 + (16*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-4 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2) + 
      (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 
      4/(-1 + RATIO[x])^2) + Nc^2*(-38/3 + (272*RATIO[(1 - x)^(-1)])/3 + 
      4*RATIO[x^(-1)] + 256/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3) - 
    (16*RATIO[x])/3) + G[1, 0, 1, 1, 0, x]*(-106 + 196*RATIO[(1 - x)^(-1)] + 
    (-16 + 160*RATIO[(1 - x)^(-1)])/Nc^2 + (16*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-4 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2) + 
      (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 
      4/(-1 + RATIO[x])^2) + Nc^2*(-38/3 + (272*RATIO[(1 - x)^(-1)])/3 + 
      4*RATIO[x^(-1)] + 256/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3) - 
    (16*RATIO[x])/3) + G[1, 1, 0, 0, 1, x]*
   (-9 + (48 - 80*RATIO[(1 - x)^(-1)])/Nc^2 - 82*RATIO[(1 - x)^(-1)] + 
    (16*RATIO[x^(-1)])/3 + Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 
      4/(-1 + RATIO[x])^2) + Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
      8/(3*(-1 + RATIO[x])^2)) + Nc^2*((14*(7 - (3*I)*Pi))/3 + 
      (52*I)*Pi*RATIO[(1 - x)^(-1)] - ((6*I)*(-I + 8*Pi))/(-1 + RATIO[x])^2 - 
      (8*RATIO[x])/3) - ((8*I)*Pi)/(-1 + RATIO[x])^2 - (16*RATIO[x])/3) + 
  G[0, 1, 1, 0, 0, x]*((911 - (114*I)*Pi)/3 + ((2*I)/3)*(931*I + 186*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-148 + 296*RATIO[(1 - x)^(-1)] - 16/(3*(-1 + RATIO[x])^2)) + 
      (8912/15 - (17632*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 
      12/(-1 + RATIO[x])^2) + (4*(57 - (7*I)*Pi) + (8*I)*(69*I + 13*Pi)*
       RATIO[(1 - x)^(-1)] - ((88*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(2*(325 - (28*I)*Pi) + ((4*I)/3)*(1036*I + 165*Pi)*
       RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] - (((2*I)/3)*(44*I + 315*Pi))/
       (-1 + RATIO[x])^2 - (4*RATIO[x])/3) - ((128*I)*Pi)/(-1 + RATIO[x])^2 + 
    (8*RATIO[x])/3) + G[0, 0, 0, 1, 1, x]*(2*(205 + (51*I)*Pi) - 
    ((82*I)/3)*(-25*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(8 - 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(54 - 204*RATIO[(1 - x)^(-1)] + 196/(-1 + RATIO[x])^2) + 
      32/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(-16/3 + (80*RATIO[(1 - x)^(-1)])/3 - 24/(-1 + RATIO[x])^2) - 
      16/(3*Nc*(-1 + RATIO[x])^2)) + 
    (22*(27 + (8*I)*Pi) - (4*I)*(-207*I + 160*Pi)*RATIO[(1 - x)^(-1)] + 
      ((12*I)*(-5*I + 42*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((1597 + (384*I)*Pi)/3 - (2*I)*(-683*I + 332*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/3)*(-1133*I + 894*Pi))/
       (-1 + RATIO[x])^2 - (4*RATIO[x])/3) + ((I/3)*(-53*I + 1476*Pi))/
     (-1 + RATIO[x])^2 + (8*RATIO[x])/3) + G[1, 1, 1, 0, 0, x]*
   (40/3 - 32/Nc^2 - (8*RATIO[x^(-1)])/3 + 
    Nc*Nf*(4/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) - 
    (8*RATIO[x])/3 + Nc^2*(-16 - (64*RATIO[(1 - x)^(-1)])/3 - 
      (20*RATIO[x^(-1)])/3 + 64/(3*(-1 + RATIO[x])^2) + (4*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, x]*(-119 + 58*RATIO[(1 - x)^(-1)] + 
    (-160 + 80*RATIO[(1 - x)^(-1)])/Nc^2 + (56*RATIO[x^(-1)])/3 + 
    Nf*((-112/5 + (32*RATIO[(1 - x)^(-1)])/5 - 32/(5*(-1 + RATIO[x])^2))/Nc + 
      Nc*(20/3 - (40*RATIO[(1 - x)^(-1)])/3 + 40/(3*(-1 + RATIO[x])^2))) + 
    Log[mu2]*(8 - 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(18 - 84*RATIO[(1 - x)^(-1)] + 84/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + ((16*I)*(-3*I + Pi))/(-1 + RATIO[x])^2 - 
    (8*RATIO[x])/3 + Nc^2*((I/3)*(313*I + 84*Pi) - (2*I)*(-17*I + 52*Pi)*
       RATIO[(1 - x)^(-1)] + 20*RATIO[x^(-1)] + ((32*I)*(-5*I + 3*Pi))/
       (-1 + RATIO[x])^2 + (4*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 1, x]*((2*(151 + (27*I)*Pi))/3 - (6*I)*(-19*I + 14*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-28/3 + (152*RATIO[(1 - x)^(-1)])/3 - 
        176/(3*(-1 + RATIO[x])^2)) + 
      (-208/15 + (608*RATIO[(1 - x)^(-1)])/15 - 128/(15*(-1 + RATIO[x])^2))/
       Nc) + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-4 + 32*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + ((2*I)*(19*I + 34*Pi) - 
      (4*I)*(33*I + 46*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)*(-3*I + 22*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + ((I/3)*(-253*I + 228*Pi))/
     (-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
    Nc^2*(2*(13 + (2*I)*Pi) + (2*I)*(217*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*RATIO[x^(-1)])/3 - (((10*I)/3)*(185*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x])/3)) + G[0, 0, 1, 0, 1, x]*((229 + (198*I)*Pi)/3 - 
    ((2*I)/3)*(-215*I + 486*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(8/3 + (32*RATIO[(1 - x)^(-1)])/3 - 56/(3*(-1 + RATIO[x])^2)) + 
      (-208/5 + (288*RATIO[(1 - x)^(-1)])/5 - 48/(5*(-1 + RATIO[x])^2))/Nc) + 
    Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(14 - 28*RATIO[(1 - x)^(-1)] + 20/(-1 + RATIO[x])^2)) + 
    (4*(1 + (34*I)*Pi) - (8*I)*(-3*I + 58*Pi)*RATIO[(1 - x)^(-1)] + 
      ((24*I)*(-2*I + 15*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    ((16*I)*(-I + 20*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
    Nc^2*(((4*I)/3)*(38*I + 39*Pi) - ((2*I)/3)*(-421*I + 426*Pi)*
       RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-1)])/3 + ((6*I)*(-92*I + 39*Pi))/
       (-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, x]*((2*(151 - (39*I)*Pi))/3 + (2*I)*(57*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(((4*I)/3)*(7*I + 9*Pi) - ((8*I)/3)*(19*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + (((8*I)/3)*(22*I + 27*Pi))/
         (-1 + RATIO[x])^2) + (((-16*I)/15)*(-13*I + 45*Pi) + 
        ((32*I)/15)*(-19*I + 135*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/15)*(-4*I + 135*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-4 + 32*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + ((-2*I)*(-19*I + 2*Pi) - 
      (4*I)*(33*I + 10*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)*(-3*I + 14*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 - ((I/3)*(253*I + 24*Pi))/(-1 + RATIO[x])^2 + 
    (16*RATIO[x])/3 + Nc^2*(2*(13 - (46*I)*Pi) + (14*I)*(31*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 - 
      (((2*I)/3)*(925*I + 531*Pi))/(-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, x]*((229 - (306*I)*Pi)/3 + ((2*I)/3)*(215*I + 378*Pi)*
     RATIO[(1 - x)^(-1)] + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(14 - 28*RATIO[(1 - x)^(-1)] + 20/(-1 + RATIO[x])^2)) + 
    Nf*(Nc*((8*(1 + (18*I)*Pi))/3 - ((32*I)/3)*(I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + (((8*I)/3)*(7*I + 108*Pi))/
         (-1 + RATIO[x])^2) + (((-16*I)/5)*(-13*I + 60*Pi) + 
        ((288*I)/5)*(-I + 20*Pi)*RATIO[(1 - x)^(-1)] - 
        (((48*I)/5)*(-I + 120*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    (4*(1 - (21*I)*Pi) + (24*I)*(I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)*(6*I + 25*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
    ((16*I)*(I + 16*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
    Nc^2*(((-8*I)/3)*(-19*I + 87*Pi) + ((2*I)/3)*(421*I + 1902*Pi)*
       RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-1)])/3 - ((2*I)*(276*I + 629*Pi))/
       (-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, x]*(-82 + 164*RATIO[(1 - x)^(-1)] + 
    (-80 + 160*RATIO[(1 - x)^(-1)])/Nc^2 - (32*RATIO[x^(-1)])/3 + 
    (32*RATIO[x])/3 + Nc^2*((-6*I)*Pi + (12*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (32*RATIO[x^(-1)])/3 - ((12*I)*Pi)/(-1 + RATIO[x])^2 + 
      (32*RATIO[x])/3)) + G[1, 0, 1, 0, 0, x]*((2*(131 + (6*I)*Pi))/3 + 
    (4 - 104*RATIO[(1 - x)^(-1)])/Nc^2 - (4*I)*(-47*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
    Nf*((2048/15 - (4288*RATIO[(1 - x)^(-1)])/15 - 32/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(-100/3 + (200*RATIO[(1 - x)^(-1)])/3 + 
        16/(3*(-1 + RATIO[x])^2))) + Nc^2*Log[mu2]*
     (2 - 4*RATIO[(1 - x)^(-1)] + 4/(-1 + RATIO[x])^2) + 
    ((8*I)*Pi)/(-1 + RATIO[x])^2 + (32*RATIO[x])/3 + 
    Nc^2*(181 - (2*I)*Pi + ((2*I)/3)*(637*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*RATIO[x^(-1)])/3 - (((4*I)/3)*(-46*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (32*RATIO[x])/3)) + G[1, 0, 1, 1, 1, x]*
   (204 + (160 - 320*RATIO[(1 - x)^(-1)])/Nc^2 - 408*RATIO[(1 - x)^(-1)] - 
    (32*RATIO[x^(-1)])/3 + (32*RATIO[x])/3 + 
    Nc^2*(2*(113 + I*Pi) - (4*I)*(-113*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (40*RATIO[x^(-1)])/3 + ((4*I)*Pi)/(-1 + RATIO[x])^2 + 
      (40*RATIO[x])/3)) + G[1, 1, 0, 0, 0, x]*((205 - (12*I)*Pi)/3 + 
    (12 - 8*RATIO[(1 - x)^(-1)])/Nc^2 + (2*I)*(25*I + 4*Pi)*
     RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
    Nc*Nf*(8/3 - (16*RATIO[(1 - x)^(-1)])/3 + 16/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(14 - 28*RATIO[(1 - x)^(-1)] + 28/(-1 + RATIO[x])^2) - 
    ((8*I)*Pi)/(-1 + RATIO[x])^2 + (32*RATIO[x])/3 + 
    Nc^2*((2*(100 + (9*I)*Pi))/3 - (4*I)*(-53*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*(-7*I + 9*Pi))/(-1 + RATIO[x])^2 + (40*RATIO[x])/3)) + 
  G[1, 1, 1, 0, x]*((639 + (40*I)*Pi)/3 + 33*RATIO[x^(-2)] - 
    ((2*I)/3)*(-87*I + 4*Pi)*RATIO[x^(-1)] + 
    Nf*((1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)])/Nc + Nc*(((4*I)/3)*(21*I + Pi) - 
        ((8*I)/3)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 
        (520*RATIO[x^(-1)])/9 + (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (16*RATIO[x])/9)) + Nc^2*Log[mu2]*((6*I)*(I + Pi) - 
      (12*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] + 
      ((12*I)*Pi)/(-1 + RATIO[x])^2 - 4*RATIO[x]) - 
    ((8*I)/3)*(-6*I + Pi)*RATIO[x] + Nc^2*((847 - (96*I)*Pi - 36*Pi^2)/6 + 
      (2*(-41 - (32*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      102*RATIO[x^(-2)] - ((4*I)/9)*(-409*I + 6*Pi)*RATIO[x^(-1)] - 
      (4*((-16*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      ((313 - (24*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(57 - (16*I)*Pi) + 22*RATIO[x^(-2)] + 12*RATIO[x^(-1)] + 8*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 1, 0, 1, x]*((639 - (273*I)*Pi - 4*Pi^2)/3 + 
    (2*((123*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 33*RATIO[x^(-2)] - 
    ((2*I)/3)*(-87*I + 8*Pi)*RATIO[x^(-1)] + 
    Nf*((1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)])/Nc + Nc*(((-4*I)/3)*(-21*I + Pi) + 
        ((8*I)/3)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 
        (520*RATIO[x^(-1)])/9 - (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (16*RATIO[x])/9)) + Nc^2*Log[mu2]*((-2*I)*(-3*I + Pi) + 
      (4*I)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] - 
      ((4*I)*Pi)/(-1 + RATIO[x])^2 - 4*RATIO[x]) + 
    ((16*I)/3)*(3*I + Pi)*RATIO[x] + Nc^2*((847 + (160*I)*Pi + 28*Pi^2)/6 - 
      (2*(41 - (18*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      102*RATIO[x^(-2)] - ((4*I)/9)*(-409*I + 15*Pi)*RATIO[x^(-1)] + 
      (2*Pi*(-3*I + 4*Pi))/(-1 + RATIO[x])^2 + ((313 + (36*I)*Pi)*RATIO[x])/
       9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(57 - (16*I)*Pi) + (80*I)*Pi*RATIO[(1 - x)^(-1)] + 22*RATIO[x^(-2)] + 
      12*RATIO[x^(-1)] + 8*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 0, 0, 1, x]*((-1319 + (3303*I)*Pi - 273*Pi^2)/9 - 
    ((-3259 + (5934*I)*Pi - 870*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(3 - 42*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2) + 
      12/(-1 + RATIO[x])^2) + (-815 + (1113*I)*Pi - 948*Pi^2)/
     (9*(-1 + RATIO[x])^2) + ((8*I)/3)*(3*I + Pi)*RATIO[x] + 
    Nf*(((8*(313 - (120*I)*Pi))/15 + ((16*I)/9)*(277*I + 180*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/45)*(1471*I + 2010*Pi))/
         (-1 + RATIO[x])^2 - (64*RATIO[x])/9)/Nc + 
      Nc*(((2*I)/9)*(23*I + 12*Pi) - ((4*I)/3)*(-13*I + 10*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*(-187*I + 90*Pi))/
         (-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) - ((4*I)/3)*(41*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + Nf*((16/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
          16/(3*(-1 + RATIO[x])^2))/Nc + Nc*(4 - 24*RATIO[(1 - x)^(-1)] + 
          80/(3*(-1 + RATIO[x])^2))) + (((8*I)/3)*(11*I + 15*Pi))/
       (-1 + RATIO[x])^2 + Nc^2*((49 + (144*I)*Pi)/3 - 
        ((2*I)/3)*(65*I + 288*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(221*I + 276*Pi))/(-1 + RATIO[x])^2 + 4*RATIO[x])) + 
    Nc^2*((-664 + (8970*I)*Pi - 1233*Pi^2)/18 - 
      (-455 + (1184*I)*Pi - 317*Pi^2)*RATIO[(1 - x)^(-1)] + 
      (-3740 + (4971*I)*Pi - 2673*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      ((101 + (24*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    ((-2*(-87 - (780*I)*Pi + 56*Pi^2))/3 + (16*(-21 - (135*I)*Pi + 23*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*(-129 - (72*I)*Pi + 146*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 8*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 0, 1, 0, x]*((-1319 - (792*I)*Pi - 282*Pi^2)/9 - 
    ((-3259 - (1104*I)*Pi - 1050*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(3 - 42*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2) + 
      12/(-1 + RATIO[x])^2) + (-815 - (147*I)*Pi - 1143*Pi^2)/
     (9*(-1 + RATIO[x])^2) - ((8*I)/3)*(-3*I + 2*Pi)*RATIO[x] + 
    Nf*(((-8*(-313 + (1008*I)*Pi + 20*Pi^2))/15 + 
        (16*(-1385 + (3042*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (((8*I)/45)*(1471*I + 1974*Pi))/(-1 + RATIO[x])^2 - (64*RATIO[x])/9)/
       Nc + Nc*((2*(-23 + (573*I)*Pi + 12*Pi^2))/9 - 
        (4*(13 + (179*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (((2*I)/9)*(-187*I + 258*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) - ((4*I)/3)*(41*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + Nf*((16/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
          16/(3*(-1 + RATIO[x])^2))/Nc + Nc*(4 - 24*RATIO[(1 - x)^(-1)] + 
          80/(3*(-1 + RATIO[x])^2))) + (((8*I)/3)*(11*I + 9*Pi))/
       (-1 + RATIO[x])^2 + Nc^2*((49 + (60*I)*Pi)/3 - 
        ((2*I)/3)*(65*I + 132*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(221*I + 132*Pi))/(-1 + RATIO[x])^2 + 4*RATIO[x])) + 
    Nc^2*((-664 - (7638*I)*Pi - 645*Pi^2)/18 - 
      ((-1365 - (2164*I)*Pi - 533*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + (-3740 - (225*I)*Pi - 1536*Pi^2)/
       (9*(-1 + RATIO[x])^2) + ((101 - (36*I)*Pi)*RATIO[x])/9 - 
      (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    ((-2*(-87 + (192*I)*Pi + 43*Pi^2))/3 + (4*(-84 + (102*I)*Pi + 85*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*(-129 + (72*I)*Pi + 182*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 8*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 1, 1, 0, x]*((155 + (383*I)*Pi + 11*Pi^2)/3 - 
    (2*(651 + (403*I)*Pi + 56*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (-5 + 10*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) + 
    (714 + 191*Pi^2)/(3*(-1 + RATIO[x])^2) + (8*(9 + I*Pi)*RATIO[x])/3 + 
    Log[mu2]*(16 + Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
        8/(3*(-1 + RATIO[x])^2)) + Nc^2*(((2*I)/3)*(4*I + 3*Pi) - 
        (4*I)*Pi*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-1)])/3 + 
        ((4*I)*(-2*I + Pi))/(-1 + RATIO[x])^2 + (4*RATIO[x])/3)) + 
    Nf*((((8*I)/45)*(29*I + 3300*Pi) - ((16*I)/45)*(83*I + 3300*Pi)*
         RATIO[(1 - x)^(-1)] - 1712/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((4*(8 - (327*I)*Pi))/9 + ((8*I)/9)*(26*I + 327*Pi)*
         RATIO[(1 - x)^(-1)] + (8*RATIO[x^(-1)])/9 - 
        8/(9*(-1 + RATIO[x])^2) + (16*RATIO[x])/9)) + 
    ((2*(117 + (198*I)*Pi + 19*Pi^2))/3 - (4*(273 + (174*I)*Pi + 37*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (4*(189 + 34*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((212 + (3634*I)*Pi + 111*Pi^2)/6 - 
      ((-334 + (3594*I)*Pi + 201*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (41*RATIO[x^(-2)])/2 + (I/9)*(485*I + 48*Pi)*RATIO[x^(-1)] + 
      (2*(335 - (9*I)*Pi + 80*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (799*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 0, 1, x]*((-469 - (168*I)*Pi - 4*Pi^2)/3 - 
    ((-511 - (216*I)*Pi - 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x^(-2)] + 
    ((16*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (1 - 2*RATIO[(1 - x)^(-1)] + 2/(-1 + RATIO[x])^2) + 
    Log[mu2]*(12 - 8*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(4/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((25 + (36*I)*Pi)/3 - (6*I)*(-I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)*(15*I + 22*Pi))/(-1 + RATIO[x])^2 - (4*RATIO[x])/3) + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2) - (4*(3 - (18*I)*Pi + 10*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (8*(6 - I*Pi)*RATIO[x])/3 + 
    Nf*(Nc*((16*(17 + (3*I)*Pi))/9 - ((32*I)/9)*(-20*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
        (((16*I)/9)*(-7*I + 6*Pi))/(-1 + RATIO[x])^2 - (16*RATIO[x])/9) + 
      ((32*(31 - (21*I)*Pi))/45 + ((64*I)/15)*(2*I + Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 - (((64*I)/15)*Pi)/
         (-1 + RATIO[x])^2 + (64*RATIO[x])/9)/Nc) + 
    ((-2*I)*(-I + 70*Pi) + (4*I)*(-23*I + 22*Pi)*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - 8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-4880 - (534*I)*Pi - 339*Pi^2)/18 - 
      ((-2197 + (398*I)*Pi - 209*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (5*RATIO[x^(-2)])/2 + (2*I)*(-13*I + 6*Pi)*RATIO[x^(-1)] + 
      (-395 + (166*I)*Pi - 193*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (587*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 1, 0, x]*((-469 - (20*I)*Pi - 8*Pi^2)/3 - 
    ((-511 - 16*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x^(-2)] - 
    ((8*I)/3)*(6*I + Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(12 - 8*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(4/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((25 + (6*I)*Pi)/3 - (2*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)*(15*I + 2*Pi))/(-1 + RATIO[x])^2 - (4*RATIO[x])/3)) + 
    Nc^2*Log[mu2]^2*(1 - 2*RATIO[(1 - x)^(-1)] + 2/(-1 + RATIO[x])^2) - 
    (4*(-I + Pi)*(I + Pi))/(-1 + RATIO[x])^2 + (16*(3 + I*Pi)*RATIO[x])/3 + 
    Nf*(Nc*((4*(68 - (81*I)*Pi))/9 + ((8*I)/9)*(80*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
        112/(9*(-1 + RATIO[x])^2) - (16*RATIO[x])/9) + 
      ((16*(62 + (405*I)*Pi))/45 - ((32*I)/15)*(-4*I + 135*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 + (64*RATIO[x])/9)/Nc) + 
    ((-2*I)*(-I + 6*Pi) + (4*I)*(-23*I + 14*Pi)*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - 8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-4880 + (3180*I)*Pi - 21*Pi^2)/18 - 
      ((-2197 + (1020*I)*Pi - 19*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (5*RATIO[x^(-2)])/2 - ((2*I)/3)*(39*I + 2*Pi)*RATIO[x^(-1)] + 
      (-395 - (18*I)*Pi - 21*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (I/9)*(587*I + 60*Pi)*RATIO[x] + (71*RATIO[x^2])/2)) + 
  G[0, 1, 0, 1, x]*((-5*(-31 + (96*I)*Pi + 2*Pi^2))/3 + 
    (2*(-651 + (475*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (-5 + 10*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) + 
    (714 - (253*I)*Pi - 58*Pi^2)/(3*(-1 + RATIO[x])^2) + 
    (8*(9 - (2*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(16 + Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
        8/(3*(-1 + RATIO[x])^2)) + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      Nc^2*(((4*I)/3)*(2*I + 9*Pi) - (48*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (4*RATIO[x^(-1)])/3 + ((4*I)*(-2*I + 11*Pi))/(-1 + RATIO[x])^2 + 
        (4*RATIO[x])/3)) + 
    Nf*((((-8*I)/45)*(-29*I + 60*Pi) + ((16*I)/45)*(-83*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/45)*(107*I + 30*Pi))/
         (-1 + RATIO[x])^2)/Nc + Nc*((4*(8 + (33*I)*Pi))/9 - 
        ((8*I)/9)*(-26*I + 69*Pi)*RATIO[(1 - x)^(-1)] + (8*RATIO[x^(-1)])/9 + 
        (((8*I)/9)*(I + 60*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    ((2*(117 - (447*I)*Pi + 16*Pi^2))/3 - (4*(273 - (297*I)*Pi + 4*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (4*(-189 + (9*I)*Pi + 20*Pi^2))/
       (3*(-1 + RATIO[x])^2) - 8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((212 - (1844*I)*Pi + 39*Pi^2)/6 - 
      ((-334 - (2478*I)*Pi + 27*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (41*RATIO[x^(-2)])/2 + (I/9)*(485*I + 36*Pi)*RATIO[x^(-1)] + 
      (670 - (1636*I)*Pi - 29*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (I/9)*(-799*I + 60*Pi)*RATIO[x] + (71*RATIO[x^2])/2)) + 
  G[1, 1, 0, 0, x]*((-989 + (178*I)*Pi - 4*Pi^2)/3 + 
    (4*(-3 - (99*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 84*RATIO[x^(-2)] - 
    ((8*I)/3)*(33*I + Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
        8/(3*(-1 + RATIO[x])^2)) + Nc^2*((2*(7 + (3*I)*Pi))/3 - 
        ((4*I)/3)*(13*I + 3*Pi)*RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-1)])/3 + 
        (((4*I)/3)*(7*I + 3*Pi))/(-1 + RATIO[x])^2 - (8*RATIO[x])/3)) + 
    Nc^2*Log[mu2]^2*(-5 + 10*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) + 
    4/(-1 + RATIO[x])^2 + (2*(81 + (8*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((-5830 + (624*I)*Pi - 35*Pi^2)/6 - 
      ((535 + (1752*I)*Pi - 177*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (513*RATIO[x^(-2)])/2 - ((2*I)/3)*(729*I + 4*Pi)*RATIO[x^(-1)] + 
      (853 - (54*I)*Pi - 189*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      ((2027 + (72*I)*Pi)*RATIO[x])/9 - 119*RATIO[x^2]) + 
    ((2*I)*(49*I + 30*Pi) - (88*I)*Pi*RATIO[(1 - x)^(-1)] - 
      52*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 36*RATIO[x] - 34*RATIO[x^2])/
     Nc^2 - 51*RATIO[x^2] + 
    Nf*((-37088/45 + (32*RATIO[(1 - x)^(-1)])/15 - 224*RATIO[x^(-2)] + 
        (3392*RATIO[x^(-1)])/9 + (1664*RATIO[x])/9 - 112*RATIO[x^2])/Nc + 
      Nc*(2008/9 + (64*RATIO[(1 - x)^(-1)])/9 + 64*RATIO[x^(-2)] - 
        (1040*RATIO[x^(-1)])/9 - 112/(9*(-1 + RATIO[x])^2) - 
        (520*RATIO[x])/9 + 32*RATIO[x^2]))) + 
  G[1, 1, 1, 1, x]*(-414 - 43*RATIO[x^(-2)] + 62*RATIO[x^(-1)] + 
    62*RATIO[x] + Nc^2*((6*I)*(81*I + Pi) - (12*I)*Pi*RATIO[(1 - x)^(-1)] - 
      124*RATIO[x^(-2)] + 228*RATIO[x^(-1)] + 228*RATIO[x] - 
      124*RATIO[x^2]) + (-228 - 26*RATIO[x^(-2)] - 20*RATIO[x^(-1)] - 
      20*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 43*RATIO[x^2] + 
    Nf*((-160 - 112*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*(48 + 32*RATIO[x^(-2)] - 56*RATIO[x^(-1)] - 
        56*RATIO[x] + 32*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   ((2027 - (46*I)*Pi + 14*Pi^2)/6 + (2*(-1191 + (68*I)*Pi + 2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + Log[mu2]^2*(-18 + 36*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-30 + 96*RATIO[(1 - x)^(-1)] - 102/(-1 + RATIO[x])^2) - 
      24/(-1 + RATIO[x])^2) + Log[mu2]*((4*I)*(7*I + Pi) - 
      (8*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
      Nf*(Nc*(-8 + 32*RATIO[(1 - x)^(-1)] - 104/(3*(-1 + RATIO[x])^2)) + 
        (-8 + 16*RATIO[(1 - x)^(-1)] - 32/(3*(-1 + RATIO[x])^2))/Nc) + 
      Nc^2*(((-4*I)/3)*(-23*I + 9*Pi) + ((16*I)/3)*(8*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)*(57*I + 13*Pi))/(-1 + RATIO[x])^2) + 
      (((16*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2) + 
    (6365 - (816*I)*Pi - 162*Pi^2)/(18*(-1 + RATIO[x])^2) + 70*RATIO[x] + 
    Nc^2*((5*(-325 + (558*I)*Pi + 33*Pi^2))/9 - 
      ((6479 + (4860*I)*Pi + 888*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (5659 + (1248*I)*Pi + 1674*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      224*RATIO[x] - 124*RATIO[x^2]) + ((-127 + (132*I)*Pi + 20*Pi^2)/2 - 
      (-137 + (92*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)] + 
      (-79 + (48*I)*Pi + 12*Pi^2)/(-1 + RATIO[x])^2 - 20*RATIO[x] - 
      26*RATIO[x^2])/Nc^2 - 43*RATIO[x^2] + 
    Nf*(((16*(-383 + (273*I)*Pi + 18*Pi^2))/9 - 
        (32*(-254 + (264*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-103 + (45*I)*Pi + 27*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        192*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((-2*(-481 + (543*I)*Pi + 36*Pi^2))/9 + 
        (4*(-76 + (489*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (2*(-125 + (180*I)*Pi + 162*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        56*RATIO[x] + 32*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-1336 - (2079*I)*Pi + 6*Pi^2)/9 - ((163 - (3930*I)*Pi - 204*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 6*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 
    Log[mu2]^2*(-12 + 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-35 + 142*RATIO[(1 - x)^(-1)] - 142/(-1 + RATIO[x])^2) - 
      24/(-1 + RATIO[x])^2) - (8*(46 + (18*I)*Pi + 21*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*(57 - (8*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*((8*(14 - (3*I)*Pi))/3 + ((16*I)/3)*(8*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + Nf*(Nc*(-44/3 + (184*RATIO[(1 - x)^(-1)])/3 - 
          184/(3*(-1 + RATIO[x])^2)) + (-16/3 + (32*RATIO[(1 - x)^(-1)])/3 - 
          32/(3*(-1 + RATIO[x])^2))/Nc) + 176/(3*(-1 + RATIO[x])^2) + 
      Nc^2*((10*(8 + (3*I)*Pi))/3 - ((4*I)/3)*(-176*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*(-248*I + 9*Pi))/
         (-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
    Nc^2*((-10624 - (8802*I)*Pi + 99*Pi^2)/18 - 
      ((2140 - (10848*I)*Pi - 117*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (69*RATIO[x^(-2)])/2 + (I/3)*(-243*I + 4*Pi)*RATIO[x^(-1)] + 
      (8788 - (5490*I)*Pi - 333*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      ((1897 - (72*I)*Pi)*RATIO[x])/9 - 119*RATIO[x^2]) + 
    ((4*(-195 - (297*I)*Pi + 8*Pi^2))/3 + (4*(303 + (414*I)*Pi + 8*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*(159 + (18*I)*Pi + 16*Pi^2))/
       (3*(-1 + RATIO[x])^2) - 36*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 
    51*RATIO[x^2] + Nf*((((-8*I)/45)*(-947*I + 36*Pi) + 
        ((16*I)/45)*(-1325*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/45)*(1364*I + 27*Pi))/(-1 + RATIO[x])^2 + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*((4*(65 + (18*I)*Pi))/9 - 
        ((8*I)/3)*(25*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        (((8*I)/3)*(43*I + 9*Pi))/(-1 + RATIO[x])^2 - (488*RATIO[x])/9 + 
        32*RATIO[x^2]))) + G[0, 1, 1, 1, x]*((139 + (480*I)*Pi - 4*Pi^2)/3 + 
    (8*(125 - (132*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 4*RATIO[x^(-2)] - 
    8*RATIO[x^(-1)] + Log[mu2]*(-24 + 48*RATIO[(1 - x)^(-1)] + 
      Nc^2*((6*I)*(23*I + Pi) - (12*I)*(23*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((12*I)*Pi)/(-1 + RATIO[x])^2)) - 66*RATIO[x] + 41*RATIO[x^2] + 
    (2*(1 + (112*I)*Pi) - (32*I)*(7*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      20*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*((3611 + (590*I)*Pi + 4*Pi^2)/6 - (2*(1423 + (145*I)*Pi + 2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (41*RATIO[x^(-2)])/2 - 
      I*(49*I + 4*Pi)*RATIO[x^(-1)] - (((130*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
      196*RATIO[x] + 110*RATIO[x^2]) + 
    Nf*(Nc*((4*I)*(19*I + Pi) - (8*I)*(13*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + 56*RATIO[x] - 32*RATIO[x^2]) + 
      ((16*(61 - (7*I)*Pi))/15 + ((32*I)/15)*(-14*I + Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, x]*((2*(569 + (135*I)*Pi))/3 - ((2*I)/3)*(-499*I + 294*Pi)*
     RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] - ((8*I)/3)*(-9*I + 2*Pi)*
     RATIO[x^(-1)] + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*((-2*I)*(-25*I + Pi) + (4*I)*(-25*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (8*RATIO[x^(-1)])/3 - ((4*I)*Pi)/(-1 + RATIO[x])^2 - 
        (8*RATIO[x])/3)) + ((2*I)/3)*(75*I + 8*Pi)*RATIO[x] + 45*RATIO[x^2] + 
    (2*(103 + (72*I)*Pi) - (8*I)*(-23*I + 20*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 36*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*((4239 + (980*I)*Pi)/6 - ((2*I)/3)*(-1737*I + 392*Pi)*
       RATIO[(1 - x)^(-1)] + (5*RATIO[x^(-2)])/2 - ((10*I)/9)*(-11*I + 6*Pi)*
       RATIO[x^(-1)] + (((256*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (I/9)*(1213*I + 72*Pi)*RATIO[x] + 87*RATIO[x^2]) + 
    Nf*(Nc*(((-4*I)/3)*(-61*I + 3*Pi) + ((8*I)/3)*(-43*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/9 - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (488*RATIO[x])/9 - 32*RATIO[x^2]) + 
      ((16*(66 + (7*I)*Pi))/15 - ((32*I)/15)*(9*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 192*RATIO[x] + 112*RATIO[x^2])/
       Nc)) + G[1, 0, 0, 0, x]*((835 - (246*I)*Pi - 48*Pi^2)/6 + 
    (2*(-62 + (45*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*I)*(-I + Pi)*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (-12 + 24*RATIO[(1 - x)^(-1)] - 24/(-1 + RATIO[x])^2) + 
    Log[mu2]*((2*I)*(9*I + 2*Pi) - (4*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(-8/3 + (16*RATIO[(1 - x)^(-1)])/3 - 16/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((-2*I)*(-I + 2*Pi) + (8*I)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - (((8*I)/3)*(I + 3*Pi))/(-1 + RATIO[x])^2) + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2) - (4*(-6 - (18*I)*Pi + 7*Pi^2))/
     (3*(-1 + RATIO[x])^2) - 74*RATIO[x] + 41*RATIO[x^2] + 
    ((2*I)*(13*I + 2*Pi) + (4*I)*(13*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      20*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*((6002 - (1269*I)*Pi - 72*Pi^2)/9 - 
      ((2257 - (834*I)*Pi - 108*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((2*I)/9)*(163*I + 36*Pi)*RATIO[x^(-1)] - 
      (2*(-1127 - (21*I)*Pi + 177*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      192*RATIO[x] + 110*RATIO[x^2]) + 
    Nf*(Nc*(((2*I)/9)*(641*I + 93*Pi) - ((4*I)/9)*(239*I + 75*Pi)*
         RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 - 
        (((8*I)/9)*(-28*I + 3*Pi))/(-1 + RATIO[x])^2 + 56*RATIO[x] - 
        32*RATIO[x^2]) + ((8*(2290 - (453*I)*Pi))/45 + 
        ((16*I)/15)*(100*I + 133*Pi)*RATIO[(1 - x)^(-1)] - 
        (64*RATIO[x^(-1)])/9 + (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, x]*((-2*(47 + (131*I)*Pi + 12*Pi^2))/3 + 
    (2*(644 + (278*I)*Pi + 51*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
    (-702 - (15*I)*Pi - 125*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    ((2*I)/3)*(-99*I + 8*Pi)*RATIO[x] + 
    Log[mu2]*(2*(3 + (2*I)*Pi) - (4*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + Nc^2*(20 - 36*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-1)])/3 - 28/(3*(-1 + RATIO[x])^2) + (8*RATIO[x])/3)) + 
    45*RATIO[x^2] + (-2*(17 + (56*I)*Pi + 2*Pi^2) + 
      4*(65 + (52*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)] - 
      (4*(189 + (36*I)*Pi + 25*Pi^2))/(3*(-1 + RATIO[x])^2) + 36*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*((957 - (2366*I)*Pi - 8*Pi^2)/6 - 
      ((-2963 - (6852*I)*Pi - 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*(11*I + 6*Pi)*RATIO[x^(-1)] + (-409 - (281*I)*Pi - 4*Pi^2)/
       (3*(-1 + RATIO[x])^2) - (I/9)*(-1343*I + 72*Pi)*RATIO[x] + 
      87*RATIO[x^2]) + Nf*(Nc*((4*(-191 + (216*I)*Pi + 3*Pi^2))/9 - 
        (8*(16 + (189*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 + (((4*I)/9)*(13*I + 51*Pi))/(-1 + RATIO[x])^2 + 
        (520*RATIO[x])/9 - 32*RATIO[x^2]) + 
      ((-8*(-2411 + (2118*I)*Pi + 30*Pi^2))/45 + 
        (16*(-115 + (658*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (((16*I)/45)*(107*I + 324*Pi))/(-1 + RATIO[x])^2 - 
        (1664*RATIO[x])/9 + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, x]*((1596 - (639*I)*Pi + 8*Pi^2)/3 - 
    I*(-25*I + 4*Pi)*RATIO[x^(-2)] + (I/3)*(185*I + 48*Pi)*RATIO[x^(-1)] + 
    (I/3)*(185*I + 174*Pi)*RATIO[x] - I*(-25*I + 33*Pi)*RATIO[x^2] + 
    (2*(140 - (57*I)*Pi) - ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*(-I + 12*Pi)*RATIO[x^(-1)] - ((2*I)/3)*(-I + 18*Pi)*
       RATIO[x] - ((2*I)/3)*(-5*I + 33*Pi)*RATIO[x^2])/Nc^2 + 
    Log[mu2]*(-12 + 6*RATIO[x^(-2)] + 12*RATIO[x^(-1)] + 12*RATIO[x] + 
      6*RATIO[x^2] + Nc^2*(3*(77 - (2*I)*Pi) + (12*I)*Pi*
         RATIO[(1 - x)^(-1)] + (69*RATIO[x^(-2)])/2 + 
        I*(81*I + 4*Pi)*RATIO[x^(-1)] - I*(-81*I + 4*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/2)) + 
    Nf*(Nc*((20*(2 + (3*I)*Pi))/3 + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        10*RATIO[x^(-2)] + ((4*I)/9)*(-21*I + 4*Pi)*RATIO[x^(-1)] + 
        (4*(21 - (130*I)*Pi)*RATIO[x])/9 + 2*(5 + (16*I)*Pi)*RATIO[x^2]) + 
      ((32*(131 - (37*I)*Pi))/15 - ((32*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        (144*RATIO[x^(-2)])/5 - (2416*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(151*I + 180*Pi)*RATIO[x] + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5)/Nc) + 
    Nc^2*((I/2)*(287*I + 25*Pi)*RATIO[x^(-2)] + 
      ((2409 - (626*I)*Pi - 24*Pi^2)*RATIO[x^(-1)])/18 + 
      ((2409 + (3272*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2] + ((4*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/3)*RATIO[(1 - x)^(-1)]*
       (41*Pi + 6*Pi^3 + (36*I)*Zeta[3]) + 
      (I/6)*(1758*I - 683*Pi + (16*I)*Pi^2 + 12*Pi^3 + (72*I)*Zeta[3]))) + 
  (I/180)*RATIO[x^(-1)]*(11785*Pi + (285*I)*Pi^2 + 1680*Pi^3 + 64*Pi^5 - 
    2880*Pi*Zeta[3]) + (RATIO[x^2]*(6295*Pi^2 + (30*I)*Pi^3 + 1647*Pi^4 + 
     10260*Zeta[3] + (34560*I)*Pi*Zeta[3]))/360 + 
  G[1, 0, 1, x]*((I/6)*(I + 12*Pi)*RATIO[x^(-2)] + 
    ((357 - (36*I)*Pi - 4*Pi^2)*RATIO[x^(-1)])/9 - 
    (((4*I)/3)*(3*Pi + Pi^3))/(-1 + RATIO[x])^2 + 
    (2*(15 - (171*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Nc^2*Log[mu2]^2*(5 + I*Pi - (2*I)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
      2*RATIO[x^(-1)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 2*RATIO[x]) + 
    Log[mu2]*((4*Pi*(3*I + Pi))/3 - (8*((-3*I)*Pi + Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + 2*RATIO[x^(-2)] + 4*RATIO[x^(-1)] + 
      Nc*Nf*((4*(1 + I*Pi))/3 - ((8*I)/3)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-1)])/9 + (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x])/9) - 4*RATIO[x] + Nc^2*((18 - (95*I)*Pi - 2*Pi^2)/3 + 
        (2*(-12 + (111*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (23*RATIO[x^(-2)])/2 - (I/9)*(-199*I + 12*Pi)*RATIO[x^(-1)] - 
        ((30*I)*Pi)/(-1 + RATIO[x])^2 + (199*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/
     6 + ((-2*(399 - (306*I)*Pi + 28*Pi^2))/3 - 
      (4*(-189 + (69*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (2*RATIO[x^(-2)])/3 + (14*RATIO[x^(-1)])/3 + (4*I)*(I + 7*Pi)*
       RATIO[x] + 2*(2 + (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((247 - (448*I)*Pi + 12*Pi^2)/9 - (8*(19 - (46*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (14*RATIO[x^(-2)])/3 - 
        ((4*I)/27)*(-307*I + 18*Pi)*RATIO[x^(-1)] + (8*((14*I)*Pi + 3*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (10*(49 + (144*I)*Pi)*RATIO[x])/27 - 
        I*(-7*I + 32*Pi)*RATIO[x^2]) + 
      ((-4*(1397 - (1040*I)*Pi + 42*Pi^2))/45 + 
        (16*(-95 + (30*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (392*RATIO[x^(-2)])/15 + ((16*I)/27)*(-253*I + 12*Pi)*RATIO[x^(-1)] - 
        (16*Pi^2)/(15*(-1 + RATIO[x])^2) + (8*(233 - (3120*I)*Pi)*RATIO[x])/
         135 + ((4*I)/3)*(I + 84*Pi)*RATIO[x^2])/Nc) - 
    (RATIO[(1 - x)^(-1)]*(-714 + (487*I)*Pi + 78*Pi^2 - 48*Zeta[3]))/3 + 
    (-1109 + (669*I)*Pi + 43*Pi^2 - 24*Zeta[3])/3 + 
    Nc^2*((I/4)*(-63*I + 46*Pi)*RATIO[x^(-2)] + 
      ((5839 - (450*I)*Pi - 18*Pi^2)*RATIO[x^(-1)])/54 - 
      ((I/3)*Pi*(395 - (83*I)*Pi + 29*Pi^2))/(-1 + RATIO[x])^2 - 
      ((4625 + (4803*I)*Pi + 33*Pi^2)*RATIO[x])/27 + 
      ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 + 
      (-1740 + (7945*I)*Pi - 570*Pi^2 - (57*I)*Pi^3 + 72*Zeta[3])/18 - 
      (RATIO[(1 - x)^(-1)]*(-2880 + (3903*I)*Pi - 244*Pi^2 - (93*I)*Pi^3 + 
         72*Zeta[3]))/9)) + G[0, 1, 1, x]*
   ((I/3)*(-85*I + 6*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(28*I + 3*Pi)*
     RATIO[x^(-1)] + Log[mu2]^2*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(71 - (5*I)*Pi + (2*I)*(71*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        ((10*I)*Pi)/(-1 + RATIO[x])^2)) + ((241 - (138*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*((8*(-11 + (6*I)*Pi + Pi^2))/3 - 
      (16*(-11 + Pi^2)*RATIO[(1 - x)^(-1)])/3 + 2*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)] + Nf*((16/3 - (32*RATIO[(1 - x)^(-1)])/3)/Nc + 
        Nc*((4*(23 - I*Pi))/3 + ((8*I)/3)*(23*I + Pi)*RATIO[(1 - x)^(-1)] - 
          (((8*I)/3)*Pi)/(-1 + RATIO[x])^2)) - 4*RATIO[x] + 
      Nc^2*((2*(-233 + (2*I)*Pi + Pi^2))/3 - (4*(-236 + (6*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (23*RATIO[x^(-2)])/2 + 
        (I/3)*(81*I + 4*Pi)*RATIO[x^(-1)] + (4*Pi*(2*I + Pi))/
         (-1 + RATIO[x])^2 + ((81 + (4*I)*Pi)*RATIO[x])/3 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + (I/3)*(32*I + 117*Pi)*
     RATIO[x^2] + Nf*(Nc*((1143 - (376*I)*Pi - 20*Pi^2)/9 + 
        (8*(-243 + (22*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (19*RATIO[x^(-2)])/3 + ((2*I)/9)*(-69*I + 4*Pi)*RATIO[x^(-1)] - 
        (8*(I*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + ((8*I)/9)*(48*I + 65*Pi)*
         RATIO[x] + 4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(1321 + (734*I)*Pi + 62*Pi^2))/45 - 
        (16*(1454 - (137*I)*Pi + 13*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 + 
        (16*((-107*I)*Pi + 3*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (64*(13 - (15*I)*Pi)*RATIO[x])/5 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + (8*RATIO[x^(-2)] - 24*RATIO[x^(-1)] + 
      (2*(37 + (18*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2] - 
      (4*RATIO[(1 - x)^(-1)]*(180 + (105*I)*Pi + 28*Pi^2 - (13*I)*Pi^3 - 
         102*Zeta[3]))/3 - (((4*I)/3)*(-189*Pi + 8*Pi^3 - (60*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/3)*(-30*I - 120*Pi - (20*I)*Pi^2 + 7*Pi^3 - 
        (66*I)*Zeta[3]))/Nc^2 - ((I/3)*(-714*Pi + 19*Pi^3 - (246*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (I/9)*(3713*I + 618*Pi + (76*I)*Pi^2 + 48*Pi^3 + 
      (396*I)*Zeta[3]) - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (1457*I + 189*Pi + (88*I)*Pi^2 + 21*Pi^3 + (666*I)*Zeta[3]) + 
    Nc^2*(-((-19642 + (4704*I)*Pi + 514*Pi^2 - (231*I)*Pi^3)*
         RATIO[(1 - x)^(-1)])/9 + (I/2)*(-258*I + 23*Pi)*RATIO[x^(-2)] + 
      ((-2628 - (287*I)*Pi - 8*Pi^2)*RATIO[x^(-1)])/9 + 
      ((4119 - (4640*I)*Pi)*RATIO[x])/18 + (I/3)*(83*I + 402*Pi)*RATIO[x^2] + 
      ((670*I)*Pi + 53*Pi^2 - (52*I)*Pi^3 - 6*Zeta[3])/
       (3*(-1 + RATIO[x])^2) + (-18502 + (8673*I)*Pi + 104*Pi^2 - 
        (141*I)*Pi^3 + 108*Zeta[3])/18)) + 
  G[1, 1, 0, x]*((-I/6)*(-I + 294*Pi)*RATIO[x^(-2)] + 
    ((357 + (306*I)*Pi - 4*Pi^2)*RATIO[x^(-1)])/9 + 
    (2*(15 + (153*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Nc^2*Log[mu2]^2*(5*(1 - I*Pi) + (10*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      2*RATIO[x^(-1)] - ((10*I)*Pi)/(-1 + RATIO[x])^2 + 2*RATIO[x]) + 
    Log[mu2]*(2*RATIO[x^(-2)] + 4*RATIO[x^(-1)] + 
      Nc*Nf*((4*(1 - I*Pi))/3 + ((8*I)/3)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-1)])/9 - (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x])/9) - 4*RATIO[x] + Nc^2*((2*(9 + (13*I)*Pi + 9*Pi^2))/3 - 
        (4*(6 - (7*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (23*RATIO[x^(-2)])/2 - (I/9)*(-199*I + 24*Pi)*RATIO[x^(-1)] + 
        (4*((-7*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((199 - (24*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + 
    ((107 - (294*I)*Pi)*RATIO[x^2])/6 + ((-2*(399 - (24*I)*Pi + 40*Pi^2))/3 + 
      (4*(189 + 34*Pi^2)*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((14*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - 
      (4*I)*(-I + 7*Pi)*RATIO[x] + 2*(2 - (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((247 + (1768*I)*Pi + 12*Pi^2)/9 - (8*(19 - (14*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((2*I)/3)*(-7*I + 48*Pi)*RATIO[x^(-2)] - 
        ((4*I)/27)*(-307*I + 396*Pi)*RATIO[x^(-1)] + 
        (8*((-14*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (2*(245 - (792*I)*Pi)*RATIO[x])/27 + I*(7*I + 32*Pi)*RATIO[x^2]) + 
      (((-44*I)/45)*(-127*I + 760*Pi) - (304*RATIO[(1 - x)^(-1)])/9 - 
        ((56*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-2)] + 
        ((16*I)/27)*(-253*I + 312*Pi)*RATIO[x^(-1)] + 
        (8*(233 + (3120*I)*Pi)*RATIO[x])/135 - ((4*I)/3)*(-I + 84*Pi)*
         RATIO[x^2])/Nc) + ((4*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    RATIO[(1 - x)^(-1)]*(-238 + (4*I)*Pi - 65*Pi^2 + 16*Zeta[3]) + 
    (-2218 - (700*I)*Pi - 37*Pi^2 + 48*Zeta[3])/6 + 
    Nc^2*((-I/4)*(63*I + 572*Pi)*RATIO[x^(-2)] + 
      ((5839 + (15234*I)*Pi + 54*Pi^2)*RATIO[x^(-1)])/54 + 
      ((-4625 + (7617*I)*Pi + 39*Pi^2)*RATIO[x])/27 + 
      (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 + 
      (-1740 - (14841*I)*Pi - 787*Pi^2 + (39*I)*Pi^3 + 180*Zeta[3])/18 - 
      (RATIO[(1 - x)^(-1)]*(-2880 + (853*I)*Pi - 389*Pi^2 + (39*I)*Pi^3 + 
         396*Zeta[3]))/9 + ((853*I)*Pi + 69*Pi^2 + (39*I)*Pi^3 + 432*Zeta[3])/
       (9*(-1 + RATIO[x])^2))) + G[1, 0, 0, x]*((8*I)*Pi*RATIO[x^(-2)] - 
    (4*(180 - (54*I)*Pi + Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(Nc*Nf*(2/3 - (4*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2)) + Nc^2*(((-2*I)/3)*(-I + 3*Pi) + 
        ((4*I)/3)*(14*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] - 
        (((4*I)/3)*(8*I + 3*Pi))/(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]^3*(3 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2) - 
    I*(-27*I + 62*Pi)*RATIO[x] + Log[mu2]*((2*(12 - (9*I)*Pi + 2*Pi^2))/3 - 
      (4*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nc*Nf*(16/9 - (112*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
        112/(9*(-1 + RATIO[x])^2)) - 4/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      Nc^2*((-956 + (90*I)*Pi + 141*Pi^2)/18 - 
        ((-895 + (30*I)*Pi + 213*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (88*RATIO[x^(-1)])/9 + (-997 - (54*I)*Pi + 225*Pi^2)/
         (9*(-1 + RATIO[x])^2) + ((81 - (4*I)*Pi)*RATIO[x])/3 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + (I/3)*(32*I + 117*Pi)*
     RATIO[x^2] + ((2*(459 - (42*I)*Pi + 11*Pi^2))/3 - 
      (20*(36 - (6*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*RATIO[x^(-2)] + (4*I)*(13*I + 4*Pi)*RATIO[x^(-1)] - 
      12/(-1 + RATIO[x])^2 + ((2*I)/3)*(65*I + 18*Pi)*RATIO[x] + 
      ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((-2*(986 + (497*I)*Pi + 7*Pi^2))/9 - 
        (4*(-122 - (153*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((16*I)/27)*(-113*I + 6*Pi)*RATIO[x^(-1)] + (4*(-89 + 15*Pi^2))/
         (27*(-1 + RATIO[x])^2) + (8*(24 + (61*I)*Pi)*RATIO[x])/9 + 
        4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(22309 + (14484*I)*Pi + 318*Pi^2))/135 + 
        (8*(-665 - (648*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (25792*RATIO[x^(-1)])/135 - (8*(-855 + 2*Pi^2))/
         (45*(-1 + RATIO[x])^2) - ((32*I)/45)*(-81*I + 260*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    (16*(12 - I*Pi^3 + 3*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(894 - (399*I)*Pi + 149*Pi^2 - (16*I)*Pi^3 + 
       96*Zeta[3]))/3 + (9795 - (165*I)*Pi + 329*Pi^2 - (48*I)*Pi^3 + 
      288*Zeta[3])/18 + Nc^2*(((-5*I)/2)*Pi*RATIO[x^(-2)] + 
      ((-14819 - (1080*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/54 - 
      (I/18)*(-1437*I + 4144*Pi)*RATIO[x] + (I/3)*(83*I + 402*Pi)*
       RATIO[x^2] + (54448 + (18504*I)*Pi - 45*Pi^2 + 1296*Zeta[3])/54 - 
      (RATIO[(1 - x)^(-1)]*(-178 - (2145*I)*Pi + 603*Pi^2 + 2592*Zeta[3]))/
       27 + (-6091 + (216*I)*Pi + 825*Pi^2 + 2808*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) + 
  Log[mu2]^2*(Nc*Nf*((-2*(5 - (4*I)*Pi + Pi^2))/3 + 
      (4*Pi*(-5*I + Pi)*RATIO[(1 - x)^(-1)])/3) - (3*I)*Pi*RATIO[x^(-1)] - 
    3*Pi^2*RATIO[x] - (3*Pi^2*RATIO[x^2])/2 + 
    (-90 + (90*I)*Pi + 75*Pi^2 - 17*Pi^4 - 540*Zeta[3])/30 - 
    (RATIO[(1 - x)^(-1)]*((-90*I)*Pi - 17*Pi^4 - 180*Zeta[3]))/15 + 
    (-Pi^4 - (60*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
    Nc^2*((-I/12)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - (69*Pi^2*RATIO[x^2])/8 + 
      (RATIO[x]*(243*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/12 + 
      (464 + (62*I)*Pi - 375*Pi^2 - (4*I)*Pi^3 + 14*Pi^4 - 540*Zeta[3] - 
        (216*I)*Pi*Zeta[3])/24 + ((-65*I)*Pi^3 + 3*Pi^4 + 390*Zeta[3] - 
        (1440*I)*Pi*Zeta[3])/(30*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-2675*I)*Pi + 475*Pi^2 - (110*I)*Pi^3 + 
         17*Pi^4 - 1590*Zeta[3] - (1620*I)*Pi*Zeta[3]))/30)) + 
  G[1, 1, x]*(((1259 - (642*I)*Pi - 366*Pi^2)*RATIO[x^(-2)])/36 + 
    Log[mu2]^2*(6 - 3*RATIO[x^(-2)] - 6*RATIO[x^(-1)] - 6*RATIO[x] + 
      Nc^2*(((5*I)/2)*(47*I + 2*Pi) - (10*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (69*RATIO[x^(-2)])/4 - (I/2)*(81*I + 4*Pi)*RATIO[x^(-1)] + 
        ((81 + (4*I)*Pi)*RATIO[x])/2 - (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    (RATIO[x]*(1553 - (714*I)*Pi - 36*Pi^2 + (8*I)*Pi^3 - 288*Zeta[3]))/18 + 
    (I/18)*RATIO[x^(-1)]*(-1553*I - 60*Pi - (270*I)*Pi^2 + 8*Pi^3 + 
      (96*I)*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((-10710*I)*Pi + (285*I)*Pi^3 - 
       34*Pi^4 + 3690*Zeta[3]))/45 + (-23395 + (11850*I)*Pi + 1535*Pi^2 - 
      (785*I)*Pi^3 - 34*Pi^4 + 11550*Zeta[3])/90 - 
    (2*(Pi^4 + (60*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    (((21 - (24*I)*Pi - 32*Pi^2)*RATIO[x^(-2)])/6 + (I/3)*(97*I + 12*Pi)*
       RATIO[x^(-1)] + ((-97 - (14*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (4*RATIO[(1 - x)^(-1)]*((-189*I)*Pi + (8*I)*Pi^3 + 60*Zeta[3]))/3 + 
      (-601 + (42*I)*Pi - 49*Pi^2 + (36*I)*Pi^3 + 288*Zeta[3])/3)/Nc^2 + 
    Nc^2*(((14336 - (6162*I)*Pi - 3261*Pi^2)*RATIO[x^(-2)])/72 + 
      ((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (I/108)*RATIO[x^(-1)]*(47448*I + 18500*Pi - (8573*I)*Pi^2 + 12*Pi^3 + 
        (576*I)*Zeta[3]) + (I/108)*RATIO[x]*(47448*I - 11678*Pi + 
        (5509*I)*Pi^2 + 204*Pi^3 + (1728*I)*Zeta[3]) + 
      ((-41*I)*Pi^3 + 27*Pi^4 + 246*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-14400*I)*Pi - 795*Pi^2 + (545*I)*Pi^3 + 
         149*Pi^4 + 1500*Zeta[3] - (180*I)*Pi*Zeta[3]))/45 + 
      (461655 - (60300*I)*Pi - 9445*Pi^2 + (4065*I)*Pi^3 + 501*Pi^4 + 
        5400*Zeta[3] + (2700*I)*Pi*Zeta[3])/270) + 
    Log[mu2]*((-4*(23 + 4*Pi^2))/3 + ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*(-14*I + 3*Pi)*RATIO[x^(-1)] + (4*(14 - (3*I)*Pi)*RATIO[x])/
       3 + Nf*(Nc*(((2*I)/3)*(77*I + 2*Pi) - ((8*I)/3)*Pi*
           RATIO[(1 - x)^(-1)] - (23*RATIO[x^(-2)])/3 - 
          ((2*I)/9)*(81*I + 4*Pi)*RATIO[x^(-1)] + 
          (2*(81 + (4*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/3) + 
        (8/3 - (4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 - (8*RATIO[x])/3 - 
          (4*RATIO[x^2])/3)/Nc) + (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(((23*I)/6)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((-636 - (199*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/9 + 
        ((-636 + (199*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6 - 
        (((8*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*((6*I)*Pi - 3*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/
         3 + (1497 + (18*I)*Pi - 10*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/9)) + 
    Nf*(((-4*(4729 - (1777*I)*Pi + 196*Pi^2))/45 + 
        (16*((-95*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (2*(79 - (6*I)*Pi + 168*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(2847 - (466*I)*Pi + 2160*Pi^2)*RATIO[x^(-1)])/135 - 
        (4*(-2847 + (5060*I)*Pi + 1080*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((-226 + (63*I)*Pi + 96*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-630 + (245*I)*Pi + 248*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(315 + (307*I)*Pi + 71*Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 - 
        (((8*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*((19*I)*Pi + 3*Pi^2 - I*Pi^3 + 6*Zeta[3]))/9 + 
        (-4584 - (285*I)*Pi + 152*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/27))) + 
  G[1, 0, x]*((((-I)*Pi - 30*Pi^2)*RATIO[x^(-2)])/6 + 
    Nc^2*Log[mu2]^3*((3*I)*(I + Pi) - (6*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((6*I)*Pi)/(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*
      RATIO[x^2])/36 + Log[mu2]^2*
     (-3 + Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*(I + Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      6*RATIO[x] + 3*RATIO[x^2] + Nc^2*((593 - (56*I)*Pi - 60*Pi^2)/12 - 
        ((-29 + (32*I)*Pi - 30*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*I)*Pi*RATIO[x^(-1)] - (2*((-16*I)*Pi + 15*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (I/2)*(81*I + 4*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/4)) + (56335 + (32370*I)*Pi + 5510*Pi^2 + 
      (2180*I)*Pi^3 + 52*Pi^4 - 20280*Zeta[3])/180 - 
    (RATIO[(1 - x)^(-1)]*(30480 + (5760*I)*Pi + 9645*Pi^2 + (180*I)*Pi^3 + 
       52*Pi^4 - 19080*Zeta[3]))/90 + ((576*I)*Pi + 36*Pi^2 + 5*Pi^4 - 
      216*Zeta[3])/(9*(-1 + RATIO[x])^2) + 
    (RATIO[x]*(-805 - (345*I)*Pi + 54*Pi^2 - (8*I)*Pi^3 - 72*Zeta[3]))/9 + 
    (I/18)*RATIO[x^(-1)]*(75*I - 690*Pi + (252*I)*Pi^2 + 8*Pi^3 - 
      (192*I)*Zeta[3]) + Log[mu2]*((2*I)*Pi*RATIO[x^(-2)] + 
      (2*I)*(-I + 2*Pi)*RATIO[x^(-1)] + ((4*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*((-4/3 + (8*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((171 + (16*I)*Pi - 12*Pi^2)/9 + (4*(27 - (28*I)*Pi + 6*Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*Pi*RATIO[x^(-1)] - 
          (8*((-14*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 
          ((2*I)/9)*(81*I + 4*Pi)*RATIO[x] + (23*RATIO[x^2])/3)) + 
      Nc^2*(((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 - (574*I)*Pi - 28*Pi^2)*
          RATIO[x^(-1)])/18 - ((-891 + (287*I)*Pi + 12*Pi^2)*RATIO[x])/9 + 
        ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] + 
        ((-997*I)*Pi + 39*Pi^2 - (39*I)*Pi^3 - 360*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(909 - (997*I)*Pi - 
           136*Pi^2 - (39*I)*Pi^3 - 324*Zeta[3]))/9 - 
        (I/18)*(-2088*I - 931*Pi + 39*Pi^3 - (108*I)*Zeta[3])) - 
      (4*RATIO[(1 - x)^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/3 - 
      ((4*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*(-8 - (3*I)*Pi + 7*Pi^2 + 12*Zeta[3]))/3) + 
    ((-2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(13 + (71*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
      ((12*I)*Pi)/(-1 + RATIO[x])^2 - ((-123 + (142*I)*Pi + 6*Pi^2)*RATIO[x])/
       3 - ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (2*RATIO[(1 - x)^(-1)]*(529 - (18*I)*Pi + 47*Pi^2 + (14*I)*Pi^3 - 
         180*Zeta[3]))/3 + (1659 + (240*I)*Pi - 160*Pi^2 + (100*I)*Pi^3 + 
        24*Zeta[3])/6)/Nc^2 + Nc^2*((-9*((-7*I)*Pi + 2*Pi^2)*RATIO[x^(-2)])/
       4 - ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(38709 - (16430*I)*Pi + 6533*Pi^2 - (156*I)*Pi^3 - 
         1008*Zeta[3]))/108 - (I/108)*RATIO[x^(-1)]*(3129*I + 16430*Pi + 
        (1290*I)*Pi^2 + 36*Pi^3 + (1152*I)*Zeta[3]) + 
      (-102792 + (171856*I)*Pi + 13521*Pi^2 - (4296*I)*Pi^3 + 30*Pi^4 - 
        73008*Zeta[3] + (1728*I)*Pi*Zeta[3])/216 + 
      ((-30455*I)*Pi + 16365*Pi^2 + (2685*I)*Pi^3 + 48*Pi^4 - 8280*Zeta[3] + 
        (2160*I)*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(143775 - (60910*I)*Pi + 98875*Pi^2 - 
         (10620*I)*Pi^3 + 93*Pi^4 - 223920*Zeta[3] + (4320*I)*Pi*Zeta[3]))/
       270) + Nf*((((-392*I)/15)*Pi*RATIO[x^(-2)] - 
        (8*(441 + (694*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*(-480 - (347*I)*Pi + 220*Pi^2)*RATIO[x])/135 - 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (2*(26651 + (36146*I)*Pi - 4218*Pi^2 - (924*I)*Pi^3 - 18432*Zeta[3]))/
         135 - (8*RATIO[(1 - x)^(-1)]*(6322 + (2565*I)*Pi - 1389*Pi^2 - 
           (786*I)*Pi^3 - 9648*Zeta[3]))/135 + 
        (((8*I)/45)*(855*Pi + 8*Pi^3 - (24*I)*Zeta[3]))/(-1 + RATIO[x])^2)/
       Nc + Nc*(((14*I)/3)*Pi*RATIO[x^(-2)] + (2*(87 + (290*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 - ((1179 - (580*I)*Pi + 220*Pi^2)*RATIO[x])/27 + 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 - 
        (((4*I)/27)*(89*Pi - (84*I)*Pi^2 + 15*Pi^3 - (72*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (2*(241 - (2331*I)*Pi - 33*Pi^2 + (48*I)*Pi^3 + 
           900*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(-629 - (89*I)*Pi - 
           153*Pi^2 + (66*I)*Pi^3 + 900*Zeta[3]))/27))) + 
  G[0, 0, 1, x]*((-6*I)*Pi*RATIO[x^(-2)] - (4*I)*(2*I + 3*Pi)*RATIO[x^(-1)] + 
    Nc^2*Log[mu2]^3*(3 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2) + 
    Log[mu2]^2*(-18 + 12*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(2/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((-I/6)*(-169*I + 138*Pi) + (I/3)*(-181*I + 246*Pi)*
         RATIO[(1 - x)^(-1)] - ((I/3)*(-7*I + 228*Pi))/(-1 + RATIO[x])^2 - 
        2*RATIO[x]) - ((12*I)*Pi)/(-1 + RATIO[x])^2) - 
    (2*(72 - (117*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*(2*(26 - (5*I)*Pi + 2*Pi^2) - 
      (4*(19 - (27*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nf*((-8 + (16*RATIO[(1 - x)^(-1)])/3 - (((16*I)/3)*Pi)/
           (-1 + RATIO[x])^2)/Nc + Nc*(((-2*I)/9)*(-47*I + 42*Pi) + 
          ((4*I)/3)*(-17*I + 26*Pi)*RATIO[(1 - x)^(-1)] - 
          (((4*I)/3)*(5*I + 24*Pi))/(-1 + RATIO[x])^2 - (8*RATIO[x])/9)) + 
      (4*(-3 + (22*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 4*RATIO[x] + 
      Nc^2*((254 - (240*I)*Pi + 297*Pi^2)/18 - 
        ((281 + (212*I)*Pi + 195*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (-237 + (536*I)*Pi + 195*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        ((287 + (24*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + 
    ((107 - (294*I)*Pi)*RATIO[x^2])/6 + 
    (2376 - (1458*I)*Pi + 51*Pi^2 + (146*I)*Pi^3 + 684*Zeta[3])/6 + 
    (-870 - (1219*I)*Pi - 596*Pi^2 + (642*I)*Pi^3 + 4392*Zeta[3])/
     (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(1622 - (2868*I)*Pi + 
       211*Pi^2 + (582*I)*Pi^3 + 4644*Zeta[3]))/9 + 
    (8*RATIO[x^(-1)] - (4*I)*(-3*I + 7*Pi)*RATIO[x] + 
      2*(2 - (15*I)*Pi)*RATIO[x^2] + (-69 - (606*I)*Pi + 224*Pi^2 + 
        (56*I)*Pi^3 + 96*Zeta[3])/3 - (4*RATIO[(1 - x)^(-1)]*
        (-71 - (219*I)*Pi + 72*Pi^2 + (40*I)*Pi^3 + 264*Zeta[3]))/3 + 
      (2*(-151 - (507*I)*Pi - 6*Pi^2 + (86*I)*Pi^3 + 636*Zeta[3]))/
       (3*(-1 + RATIO[x])^2))/Nc^2 + Nc^2*(((-69*I)/2)*Pi*RATIO[x^(-2)] + 
      ((3 + (1458*I)*Pi - 4*Pi^2)*RATIO[x^(-1)])/18 - 
      ((5545 - (6855*I)*Pi + 39*Pi^2)*RATIO[x])/27 + 
      (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 - 
      (RATIO[(1 - x)^(-1)]*(20173 - (2224*I)*Pi + 1341*Pi^2 + (4698*I)*Pi^3 + 
         2880*Zeta[3]))/18 + (-531 + (8674*I)*Pi - 3447*Pi^2 + 
        (4674*I)*Pi^3 + 3780*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
      (83599 - (66204*I)*Pi + 12483*Pi^2 + (5238*I)*Pi^3 + 4104*Zeta[3])/
       108) + Nf*((((8*I)/135)*(323*I + 3120*Pi)*RATIO[x] - 
        ((4*I)/3)*(-I + 84*Pi)*RATIO[x^2] + 
        (8*(-6856 - (3771*I)*Pi + 2742*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*
          (-11503 + (270*I)*Pi + 3102*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         135 + (8*(-1924 - (53*I)*Pi + 289*Pi^2 + (180*I)*Pi^3 - 
           1080*Zeta[3]))/45)/Nc + Nc*((10*(41 - (144*I)*Pi)*RATIO[x])/27 + 
        I*(7*I + 32*Pi)*RATIO[x^2] - (8*RATIO[(1 - x)^(-1)]*
          (-155 - (243*I)*Pi + 18*Pi^2 - (162*I)*Pi^3 + 972*Zeta[3]))/27 + 
        (-1057 + (360*I)*Pi - (216*I)*Pi^3 + 1296*Zeta[3])/27 + 
        (2*(790 - (897*I)*Pi + 108*Pi^2 - (648*I)*Pi^3 + 3888*Zeta[3]))/
         (27*(-1 + RATIO[x])^2)))) + G[0, 1, 0, x]*
   ((4*I)*Pi*RATIO[x^(-2)] + (8*I)*(-I + Pi)*RATIO[x^(-1)] + 
    Log[mu2]^2*(-18 + 12*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(2/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((-I/6)*(-169*I + 12*Pi) + (I/3)*(-181*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] - ((I/3)*(-7*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        2*RATIO[x])) + Nc^2*Log[mu2]^3*(3 - 6*RATIO[(1 - x)^(-1)] + 
      6/(-1 + RATIO[x])^2) - (2*(72 + (207*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*((2*(78 - (21*I)*Pi + 4*Pi^2))/3 - 
      (4*(19 - (21*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nf*((-8 + (16*RATIO[(1 - x)^(-1)])/3)/Nc + 
        Nc*(-94/9 + (68*RATIO[(1 - x)^(-1)])/3 + 20/(3*(-1 + RATIO[x])^2) - 
          (8*RATIO[x])/9)) - 4/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      Nc^2*((254 - (702*I)*Pi + 93*Pi^2)/18 - ((281 - (254*I)*Pi + 55*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
        (-79 - (6*I)*Pi + 21*Pi^2)/(-1 + RATIO[x])^2 + (287*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/
     6 + (3564 + (651*I)*Pi + 155*Pi^2 - (9*I)*Pi^3 + 666*Zeta[3])/9 + 
    (-580 - 209*Pi^2 + 1128*Zeta[3])/(6*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(1622 + (270*I)*Pi + 575*Pi^2 - (90*I)*Pi^3 + 
       1764*Zeta[3]))/9 + (8*RATIO[x^(-1)] + (4*I)*(3*I + 7*Pi)*RATIO[x] + 
      2*(2 + (15*I)*Pi)*RATIO[x^2] + (-69 + (132*I)*Pi + 187*Pi^2 - 
        (20*I)*Pi^3 + 12*Zeta[3])/3 - (2*RATIO[(1 - x)^(-1)]*
        (-142 + (156*I)*Pi + 225*Pi^2 - (32*I)*Pi^3 + 84*Zeta[3]))/3 + 
      (2*(-151 + 21*Pi^2 - (14*I)*Pi^3 + 180*Zeta[3]))/(3*(-1 + RATIO[x])^2))/
     Nc^2 + Nc^2*(((41*I)/2)*Pi*RATIO[x^(-2)] + 
      ((3 - (794*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/18 + 
      ((-5545 - (5565*I)*Pi + 33*Pi^2)*RATIO[x])/27 + 
      ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 - (I/18)*RATIO[(1 - x)^(-1)]*
       (-20173*I - 6244*Pi + (417*I)*Pi^2 + 1020*Pi^3 - (13464*I)*Zeta[3]) + 
      (-531 + (144*I)*Pi - 3545*Pi^2 + (1062*I)*Pi^3 + 14112*Zeta[3])/
       (18*(-1 + RATIO[x])^2) + (83599 + (22566*I)*Pi + 6417*Pi^2 + 
        (1440*I)*Pi^3 + 15768*Zeta[3])/108) + 
    Nf*(Nc*(((-8*I)/9)*Pi*RATIO[x^(-1)] + (2*(205 + (792*I)*Pi)*RATIO[x])/
         27 - I*(-7*I + 32*Pi)*RATIO[x^2] - (4*RATIO[(1 - x)^(-1)]*
          (-310 + (99*I)*Pi + 45*Pi^2 - (72*I)*Pi^3 - 972*Zeta[3]))/27 + 
        (4*(395 + 69*Pi^2 - (81*I)*Pi^3 - 972*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (I/27)*(-1057*I + 2478*Pi - (162*I)*Pi^2 + 
          36*Pi^3 - (648*I)*Zeta[3])) + 
      (((-8*I)/135)*(-323*I + 3120*Pi)*RATIO[x] + ((4*I)/3)*(I + 84*Pi)*
         RATIO[x^2] + (8*(-1924 + (2337*I)*Pi + 268*Pi^2 + (30*I)*Pi^3 + 
           540*Zeta[3]))/45 - (8*RATIO[(1 - x)^(-1)]*(-11503 + (1482*I)*Pi + 
           1644*Pi^2 + (720*I)*Pi^3 + 9720*Zeta[3]))/135 + 
        (8*(-6856 + 1389*Pi^2 + (810*I)*Pi^3 + 9720*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc)) + 
  G[0, 0, 0, x]*(Nc^2*Log[mu2]^3*(9 - 18*RATIO[(1 - x)^(-1)] + 
      18/(-1 + RATIO[x])^2) + Log[mu2]^2*(3*(9 - (2*I)*Pi) + 
      (6*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(23 - 40*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) + 
      Nc*Nf*(2 - 4*RATIO[(1 - x)^(-1)] + 4/(-1 + RATIO[x])^2) - 
      ((12*I)*Pi)/(-1 + RATIO[x])^2) + ((101 + (222*I)*Pi)*RATIO[x])/3 - 
    I*(-25*I + 33*Pi)*RATIO[x^2] + 
    Log[mu2]*((2*(-81 + (22*I)*Pi + 12*Pi^2))/3 - 
      (8*(-32 + (5*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nf*(Nc*(172/9 - (320*RATIO[(1 - x)^(-1)])/9 + 
          64/(9*(-1 + RATIO[x])^2)) + ((4*(9 - (2*I)*Pi))/3 + 
          ((8*I)/3)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (((16*I)/3)*Pi)/
           (-1 + RATIO[x])^2)/Nc) + (4*(-9 + (22*I)*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 12*RATIO[x] + 6*RATIO[x^2] + 
      Nc^2*((-794 + (570*I)*Pi + 207*Pi^2)/18 - 
        ((-3209 + (714*I)*Pi + 423*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-1495 + (78*I)*Pi + 459*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        I*(81*I + 4*Pi)*RATIO[x] + (69*RATIO[x^2])/2)) + 
    (-11571 + (2471*I)*Pi - 313*Pi^2 + (42*I)*Pi^3 + 576*Zeta[3])/18 + 
    (1560 + (4519*I)*Pi - 652*Pi^2 + (48*I)*Pi^3 + 720*Zeta[3])/
     (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-8005 + (6238*I)*Pi - 
       656*Pi^2 + (84*I)*Pi^3 + 1152*Zeta[3]))/18 + 
    ((2*(77 - (18*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-5*I + 33*Pi)*RATIO[x^2] + 
      (320 + (21*I)*Pi - 42*Pi^2 + (8*I)*Pi^3 + 288*Zeta[3])/
       (3*(-1 + RATIO[x])^2) + (6 - (33*I)*Pi - 78*Pi^2 - (8*I)*Pi^3 + 
        456*Zeta[3])/6 - (RATIO[(1 - x)^(-1)]*(290 - (75*I)*Pi - 58*Pi^2 - 
         (8*I)*Pi^3 + 456*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((-8469 - (2776*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2] - (I/54)*(-58136*I + 14124*Pi - 
        (3711*I)*Pi^2 + 504*Pi^3 - (432*I)*Zeta[3]) + 
      (11725 - (14433*I)*Pi - 3909*Pi^2 - (2070*I)*Pi^3 + 432*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-20809 - (4950*I)*Pi - 
         9096*Pi^2 - (2412*I)*Pi^3 + 1728*Zeta[3]))/54) + 
    Nf*(Nc*(((-4*I)/9)*(-123*I + 122*Pi)*RATIO[x] + 2*(5 + (16*I)*Pi)*
         RATIO[x^2] + (-2059 + (2064*I)*Pi + 66*Pi^2 + (648*I)*Pi^3 - 
          1944*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-386 + (585*I)*Pi + 258*Pi^2 + (180*I)*Pi^3 - 
           540*Zeta[3]))/27 + (2825 + (3264*I)*Pi + 606*Pi^2 + (144*I)*Pi^3 - 
          432*Zeta[3])/27) + ((16*(177 + (520*I)*Pi)*RATIO[x])/45 + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5 + 
        (2*(10837 - (33882*I)*Pi - 5100*Pi^2 - (1440*I)*Pi^3 + 4320*Zeta[3]))/
         135 + (8*(5506 - (4857*I)*Pi + 1020*Pi^2 - (1620*I)*Pi^3 + 
           4860*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(25813 - (13410*I)*Pi - 2940*Pi^2 - 
           (3600*I)*Pi^3 + 10800*Zeta[3]))/135)/Nc)) + 
  Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + ((11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/
     3 + ((11 - (3*I)*Pi)*(90 - (90*I)*Pi - 75*Pi^2 + 17*Pi^4 + 540*Zeta[3]))/
     135 - (2*RATIO[(1 - x)^(-1)]*((990*I)*Pi + 270*Pi^2 + 187*Pi^4 - 
       (51*I)*Pi^5 + 1980*Zeta[3] - (540*I)*Pi*Zeta[3]))/135 - 
    (((2*I)/45)*((11*I)*Pi^4 + 3*Pi^5 - 660*Pi*Zeta[3] + 
       (180*I)*Pi^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    Nc^2*((((2805*I)*Pi + 765*Pi^2 + (176*I)*Pi^3 + 48*Pi^4)*RATIO[x^(-1)])/
       54 + (23*(11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/12 + 
      ((11*I + 3*Pi)*RATIO[x]*((243*I)*Pi^2 + 4*Pi^3 + (24*I)*Zeta[3]))/54 + 
      (5424 - (8850*I)*Pi + 4973*Pi^2 - (1219*I)*Pi^3 - 214*Pi^4 + 
        (42*I)*Pi^5 + 5292*Zeta[3] + (1404*I)*Pi*Zeta[3] + 648*Pi^2*Zeta[3])/
       108 + ((715*I)*Pi^3 + 162*Pi^4 + (9*I)*Pi^5 - 4290*Zeta[3] + 
        (17010*I)*Pi*Zeta[3] + 4320*Pi^2*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((3105*I)*Pi + 5220*Pi^2 + (2470*I)*Pi^3 - 
         37*Pi^4 + (51*I)*Pi^5 + 17490*Zeta[3] + (14670*I)*Pi*Zeta[3] + 
         4860*Pi^2*Zeta[3]))/135) + 
    Nf*((((-4*I)/3)*Pi*RATIO[x^(-1)] - (4*Pi^2*RATIO[x])/3 - 
        (2*Pi^2*RATIO[x^2])/3 + (4*RATIO[(1 - x)^(-1)]*((90*I)*Pi + 17*Pi^4 + 
           180*Zeta[3]))/135 - (2*(90 - (90*I)*Pi - 75*Pi^2 + 17*Pi^4 + 
           540*Zeta[3]))/135 - (4*(Pi^4 + (60*I)*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-I/27)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - (23*Pi^2*RATIO[x^2])/6 + 
        (RATIO[x]*(243*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/27 + 
        (-300 + (618*I)*Pi - 565*Pi^2 - (22*I)*Pi^3 + 14*Pi^4 - 540*Zeta[3] - 
          (216*I)*Pi*Zeta[3])/54 + (2*((-65*I)*Pi^3 + 3*Pi^4 + 390*Zeta[3] - 
           (1440*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-765*I)*Pi - 45*Pi^2 - (155*I)*Pi^3 + 
           17*Pi^4 - 1590*Zeta[3] - (1620*I)*Pi*Zeta[3]))/135))) + 
  G[0, 1, x]*((((85*I)*Pi - 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-25 - (164*I)*Pi - 36*Pi^2)*RATIO[x^(-1)])/6 + 
    Nc^2*Log[mu2]^3*((3*I)*(I + Pi) - (6*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((6*I)*Pi)/(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*
      RATIO[x^2])/36 + Log[mu2]^2*(-3 - (6*I)*Pi - 2*Pi^2 + 
      4*Pi*(-3*I + Pi)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2) + 6*RATIO[x] + 3*RATIO[x^2] + 
      Nc^2*((593 + (406*I)*Pi - 12*Pi^2)/12 - ((-29 + (191*I)*Pi - 6*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((-7*I)*Pi - 12*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (I/2)*(-81*I + 4*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/4)) + Log[mu2]*((2*I)*Pi*RATIO[x^(-2)] + 
      (2*I)*(-I + 2*Pi)*RATIO[x^(-1)] + ((4*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*(((-4*(3 + (6*I)*Pi + 2*Pi^2))/9 + (16*((-3*I)*Pi + Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((171 + (170*I)*Pi + 4*Pi^2)/9 - (4*(-27 + (81*I)*Pi + 2*Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + (((20*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          ((2*I)/9)*(-81*I + 4*Pi)*RATIO[x] + (23*RATIO[x^2])/3)) + 
      Nc^2*(((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 - (486*I)*Pi - 4*Pi^2)*
          RATIO[x^(-1)])/18 + ((891 - (199*I)*Pi + 12*Pi^2)*RATIO[x])/9 + 
        ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] - 
        (RATIO[(1 - x)^(-1)]*(303 - (721*I)*Pi - 210*Pi^2 + (3*I)*Pi^3 - 
           108*Zeta[3]))/3 + (I/18)*(2088*I - 763*Pi + (638*I)*Pi^2 + 
          9*Pi^3 + (108*I)*Zeta[3]) - ((I/3)*(237*Pi - (5*I)*Pi^2 + Pi^3 - 
           (120*I)*Zeta[3]))/(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(9 - (75*I)*Pi + 7*Pi^2 - (6*I)*Pi^3 - 
         36*Zeta[3]))/9 + (2*(24 + (75*I)*Pi + 19*Pi^2 - (6*I)*Pi^3 - 
         36*Zeta[3]))/9 - ((4*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2) + 
    (RATIO[x]*(-805 + (447*I)*Pi - 18*Pi^2 - (4*I)*Pi^3 + 144*Zeta[3]))/9 - 
    (RATIO[(1 - x)^(-1)]*(45720 - (18840*I)*Pi - 3125*Pi^2 - (10725*I)*Pi^3 - 
       1587*Pi^4 - 66330*Zeta[3] + (86940*I)*Pi*Zeta[3]))/135 + 
    (169005 - (6060*I)*Pi - 1150*Pi^2 - (16080*I)*Pi^3 - 1257*Pi^4 - 
      146160*Zeta[3] + (96120*I)*Pi*Zeta[3])/540 + 
    ((-17400*I)*Pi - 21060*Pi^2 - (1510*I)*Pi^3 - 3141*Pi^4 + 15180*Zeta[3] + 
      (98640*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) + 
    ((8*I)*Pi*RATIO[x^(-2)] - ((2*I)/3)*(-13*I + 24*Pi)*RATIO[x^(-1)] - 
      ((-123 - (38*I)*Pi + 6*Pi^2)*RATIO[x])/3 - 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (2*((151*I)*Pi + 189*Pi^2 - (3*I)*Pi^3 + 17*Pi^4 - 18*Zeta[3] - 
         (660*I)*Pi*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
      (24885 - (3870*I)*Pi - 3930*Pi^2 - (2730*I)*Pi^3 + 161*Pi^4 - 
        12780*Zeta[3] + (12600*I)*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*(15870 + (6540*I)*Pi - 6780*Pi^2 - (3030*I)*Pi^3 - 
         61*Pi^4 - 18900*Zeta[3] + (23400*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*(((129*I)*Pi - 16*Pi^2)*RATIO[x^(-2)] - 
      (I/108)*(3129*I + 29988*Pi + (4192*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-1)] - 
      ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(38709 + (13226*I)*Pi + 8425*Pi^2 + (36*I)*Pi^3 + 
         1728*Zeta[3]))/108 + (-102792 - (79882*I)*Pi - 6507*Pi^2 - 
        (28482*I)*Pi^3 - 378*Pi^4 + 32904*Zeta[3] + (39744*I)*Pi*Zeta[3])/
       216 + ((-5310*I)*Pi - 12990*Pi^2 - (4870*I)*Pi^3 - 2451*Pi^4 + 
        97080*Zeta[3] + (173520*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(143775 - (259395*I)*Pi + 39790*Pi^2 - 
         (75225*I)*Pi^3 - 2952*Pi^4 + 149760*Zeta[3] + 
         (261360*I)*Pi*Zeta[3]))/270) + 
    Nf*(Nc*(((-19*I)/3)*Pi*RATIO[x^(-2)] - (2*(-87 - (207*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 - ((1179 + (1228*I)*Pi + 284*Pi^2)*RATIO[x])/27 + 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        (2410 + (14425*I)*Pi + 110*Pi^2 + (3270*I)*Pi^3 + 54*Pi^4 - 
          21420*Zeta[3] - (3240*I)*Pi*Zeta[3])/135 - 
        (4*RATIO[(1 - x)^(-1)]*(-3145 + (5335*I)*Pi - 455*Pi^2 + 
           (1635*I)*Pi^3 + 81*Pi^4 - 11790*Zeta[3] - (4860*I)*Pi*Zeta[3]))/
         135 + (2*((3950*I)*Pi - 195*Pi^2 - (60*I)*Pi^3 + 162*Pi^4 - 
           3600*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2)) + 
      (((-4*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/15)*(-49*I + 5*Pi)*
         RATIO[x^(-1)] + (16*(-96 + (253*I)*Pi + 54*Pi^2)*RATIO[x])/27 - 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 - 
        (2*(-26651 + (15252*I)*Pi + 4428*Pi^2 + (5952*I)*Pi^3 + 108*Pi^4 - 
           38520*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 + 
        (8*RATIO[(1 - x)^(-1)]*(-6322 + (2779*I)*Pi + 1722*Pi^2 + 
           (2688*I)*Pi^3 + 162*Pi^4 - 19260*Zeta[3] - (9720*I)*Pi*Zeta[3]))/
         135 - (8*((6856*I)*Pi - 321*Pi^2 - (687*I)*Pi^3 + 162*Pi^4 + 
           180*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2))/
       Nc)) + G[0, 0, x]*((8*I)*Pi*RATIO[x^(-1)] + 
    Log[mu2]^3*(Nc*Nf*(-2/3 + (4*RATIO[(1 - x)^(-1)])/3 - 
        4/(3*(-1 + RATIO[x])^2)) + Nc^2*((I/3)*(7*I + 9*Pi) - 
        ((2*I)/3)*(7*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(-11*I + 9*Pi))/(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[(1 - x)^(-1)])/2 - 
      9/(2*(-1 + RATIO[x])^2)) + Log[mu2]^2*(-6 + (9*I)*Pi - 2*Pi^2 + 
      2*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(((2*I)/3)*(7*I + Pi) - ((4*I)/3)*(7*I + Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*(5*I + Pi))/(-1 + RATIO[x])^2) + 
      6/(-1 + RATIO[x])^2 - 6*RATIO[x] + 
      Nc^2*((-82 - (146*I)*Pi - 105*Pi^2)/12 - 
        ((791 - (206*I)*Pi - 177*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
        (601 - (98*I)*Pi - 189*Pi^2)/(6*(-1 + RATIO[x])^2) + 
        ((81 - (4*I)*Pi)*RATIO[x])/2 - (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]*((4*(8 - (3*I)*Pi)*RATIO[x])/3 + 
      Nf*(Nc*((-2*(108 + (3*I)*Pi + 8*Pi^2))/9 + 
          (2*(-67 + (26*I)*Pi + 40*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
          (2*(-73 - (2*I)*Pi + 44*Pi^2))/(9*(-1 + RATIO[x])^2) + 
          (2*(81 - (4*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/3) + 
        ((-4*(6 - (9*I)*Pi + 2*Pi^2))/9 + (8*(-3 - (9*I)*Pi + 2*Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + 8/(3*(-1 + RATIO[x])^2) - 
          (8*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(-((1146 - (287*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6 + (-449 - (403*I)*Pi + 568*Pi^2 - 
          (135*I)*Pi^3 - 972*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(247 + (7*I)*Pi + 258*Pi^2 - (123*I)*Pi^3 - 
           900*Zeta[3]))/9 + (4404 - (786*I)*Pi - 50*Pi^2 - (51*I)*Pi^3 - 
          468*Zeta[3])/18) + (2*(120 - (63*I)*Pi - 23*Pi^2 - (6*I)*Pi^3 - 
         72*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*(-15 - (108*I)*Pi + Pi^2 - 
         (6*I)*Pi^3 - 72*Zeta[3]))/9 - 
      (((4*I)/3)*(-11*I + 3*Pi - (12*I)*Zeta[3]))/(-1 + RATIO[x])^2) + 
    (RATIO[x]*(1667 + (510*I)*Pi - 180*Pi^2 + (16*I)*Pi^3 + 144*Zeta[3]))/
     18 + (-106890 - (59445*I)*Pi - 4160*Pi^2 - (1785*I)*Pi^3 + 843*Pi^4 + 
      28440*Zeta[3] + (15660*I)*Pi*Zeta[3])/270 + 
    (-115490 - (4440*I)*Pi - 21450*Pi^2 - (390*I)*Pi^3 + 1317*Pi^4 + 
      60780*Zeta[3] + (31680*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-268635 - (73215*I)*Pi - 21475*Pi^2 - 
       (1830*I)*Pi^3 + 2523*Pi^4 + 117360*Zeta[3] + (57240*I)*Pi*Zeta[3]))/
     270 + ((8*I)*Pi*RATIO[x^(-1)] + ((-149 + (118*I)*Pi + 6*Pi^2)*RATIO[x])/
       3 + ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (RATIO[(1 - x)^(-1)]*(-2207 + (6*I)*Pi - 378*Pi^2 + (4*I)*Pi^3 + 
         34*Pi^4 - 120*Zeta[3] + (840*I)*Pi*Zeta[3]))/3 + 
      (-5260 - (330*I)*Pi - 555*Pi^2 + (50*I)*Pi^3 + 63*Pi^4 - 1740*Zeta[3] + 
        (1380*I)*Pi*Zeta[3])/15 + (-5745 + (90*I)*Pi - 1570*Pi^2 + 
        (120*I)*Pi^3 + 89*Pi^4 + 1800*Zeta[3] + (3000*I)*Pi*Zeta[3])/
       (15*(-1 + RATIO[x])^2))/Nc^2 + 
    Nc^2*((I/18)*(3*Pi + 16*Pi^3)*RATIO[x^(-1)] + 
      ((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(-29970 + (14882*I)*Pi - 3617*Pi^2 - (84*I)*Pi^3 + 
         1008*Zeta[3]))/108 + (-205644 - (24996*I)*Pi + 53248*Pi^2 + 
        (12636*I)*Pi^3 + 3057*Pi^4 + 68400*Zeta[3] + (25056*I)*Pi*Zeta[3])/
       432 + (-1617740 + (148760*I)*Pi + 252930*Pi^2 - (480*I)*Pi^3 + 
        36069*Pi^4 + 1209240*Zeta[3] + (365040*I)*Pi*Zeta[3])/
       (1080*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-2217680 + (823840*I)*Pi + 275530*Pi^2 + (39660*I)*Pi^3 + 
         39333*Pi^4 + 1083600*Zeta[3] + (397440*I)*Pi*Zeta[3]))/1080) + 
    Nf*(Nc*((2*(549 - (290*I)*Pi + 110*Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 - 
        (RATIO[(1 - x)^(-1)]*(10492 - (2382*I)*Pi - 1453*Pi^2 - 
           (876*I)*Pi^3 - 372*Pi^4 - 900*Zeta[3] - (2160*I)*Pi*Zeta[3]))/27 + 
        (35640 + (11200*I)*Pi - 7905*Pi^2 - (4560*I)*Pi^3 - 744*Pi^4 + 
          7380*Zeta[3] - (4320*I)*Pi*Zeta[3])/270 + 
        (38350 - (205*I)*Pi - 7385*Pi^2 - (1230*I)*Pi^3 - 1674*Pi^4 - 
          15840*Zeta[3] - (9720*I)*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
      ((-4*(-993 - (1388*I)*Pi + 880*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (2*(-46104 - (12431*I)*Pi + 5377*Pi^2 + (4680*I)*Pi^3 + 744*Pi^4 - 
           11700*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
        (8*(-11496 - (1305*I)*Pi + 1417*Pi^2 + (990*I)*Pi^3 + 837*Pi^4 + 
           1710*Zeta[3] + (4860*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-35546 + (2897*I)*Pi + 2165*Pi^2 + 
           (5040*I)*Pi^3 + 1860*Pi^4 - 7380*Zeta[3] + (10800*I)*Pi*Zeta[3]))/
         135)/Nc)) + 
  Nf*(((RATIO[x^2]*(-395*Pi^2 + (588*I)*Pi^3 + 546*Pi^4 + 1116*Zeta[3] + 
         (10080*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(-1440*Pi^2 + (571*I)*Pi^3 + 937*Pi^4 + 7725*Zeta[3] + 
         (18360*I)*Pi*Zeta[3]))/405 + ((2*I)/405)*RATIO[x^(-1)]*
       (2967*Pi - (2781*I)*Pi^2 + 1556*Pi^3 + 5760*Pi*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((1250760*I)*Pi - 1318170*Pi^2 - 
         (880390*I)*Pi^3 + 70455*Pi^4 + (58968*I)*Pi^5 + 9720*Pi^6 + 
         2244480*Zeta[3] + (718200*I)*Pi*Zeta[3] - 128520*Pi^2*Zeta[3] + 
         (756000*I)*Pi^3*Zeta[3] - 8164800*Zeta[3]^2 - 4762800*Zeta[5]))/
       14175 + (2*((-659470*I)*Pi^3 - 1680*Pi^4 + (71883*I)*Pi^5 + 
         5400*Pi^6 + 3956820*Zeta[3] - (1314180*I)*Pi*Zeta[3] - 
         40320*Pi^2*Zeta[3] + (680400*I)*Pi^3*Zeta[3] - 8164800*Zeta[3]^2 - 
         4384800*Zeta[5]))/(14175*(-1 + RATIO[x])^2) + 
      (-553140 + (434910*I)*Pi - 1856015*Pi^2 - (1534400*I)*Pi^3 + 
        545965*Pi^4 + (12096*I)*Pi^5 + 6120*Pi^6 + 7329420*Zeta[3] + 
        (8373960*I)*Pi*Zeta[3] - 219240*Pi^2*Zeta[3] + 
        (302400*I)*Pi^3*Zeta[3] - 2721600*Zeta[3]^2 - 2948400*Zeta[5])/14175)/
     Nc + Nc*((-I/162)*(7194*Pi + (243*I)*Pi^2 + 1024*Pi^3)*RATIO[x^(-1)] - 
      (RATIO[x^2]*(565*Pi^2 + (105*I)*Pi^3 + 156*Pi^4 + 495*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/45 + (RATIO[x]*(17685*Pi^2 + (340*I)*Pi^3 + 
         4774*Pi^4 + 49260*Zeta[3] + (87120*I)*Pi*Zeta[3]))/810 + 
      ((33880*I)*Pi^3 + 2730*Pi^4 - (2289*I)*Pi^5 - 540*Pi^6 - 
        203280*Zeta[3] - (80010*I)*Pi*Zeta[3] - 13860*Pi^2*Zeta[3] - 
        (68040*I)*Pi^3*Zeta[3] + 816480*Zeta[3]^2 - 510300*Zeta[5])/
       (2835*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        ((-437010*I)*Pi + 148155*Pi^2 + (79030*I)*Pi^3 + 9667*Pi^4 - 
         (1092*I)*Pi^5 - 972*Pi^6 - 485520*Zeta[3] - (424620*I)*Pi*Zeta[3] + 
         3780*Pi^2*Zeta[3] - (75600*I)*Pi^3*Zeta[3] + 816480*Zeta[3]^2 - 
         491400*Zeta[5]))/2835 + (19110 + (155400*I)*Pi - 165655*Pi^2 + 
        (215810*I)*Pi^3 - 38031*Pi^4 + (1302*I)*Pi^5 - 612*Pi^6 - 
        1244250*Zeta[3] - (1026900*I)*Pi*Zeta[3] + 34020*Pi^2*Zeta[3] - 
        (30240*I)*Pi^3*Zeta[3] + 272160*Zeta[3]^2 - 151200*Zeta[5])/5670)) + 
  (RATIO[x]*(24150*Pi^2 + (2430*I)*Pi^3 - 2709*Pi^4 + (28*I)*Pi^5 - 
     41580*Zeta[3] - (34560*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] + 5040*Zeta[5]))/
   540 + (481320 - (910350*I)*Pi - 3003945*Pi^2 - (878220*I)*Pi^3 - 
    44828*Pi^4 - (55146*I)*Pi^5 + 9743*Pi^6 + 5647320*Zeta[3] + 
    (8966160*I)*Pi*Zeta[3] + 2778300*Pi^2*Zeta[3] + (279720*I)*Pi^3*Zeta[3] + 
    430920*Zeta[3]^2 + 2899260*Zeta[5] + (2676240*I)*Pi*Zeta[5])/22680 + 
  ((-607320*I)*Pi^3 - 557340*Pi^4 + (26481*I)*Pi^5 + 32789*Pi^6 + 
    3643920*Zeta[3] - (8741880*I)*Pi*Zeta[3] + 78120*Pi^2*Zeta[3] + 
    (1307880*I)*Pi^3*Zeta[3] + 3107160*Zeta[3]^2 + 5719140*Zeta[5] + 
    (17168760*I)*Pi*Zeta[5])/(22680*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((5237820*I)*Pi - 4006800*Pi^2 - (34020*I)*Pi^3 - 
     684817*Pi^4 - (76314*I)*Pi^5 + 44020*Pi^6 + 4616640*Zeta[3] - 
     (4309200*I)*Pi*Zeta[3] + 4397400*Pi^2*Zeta[3] + 
     (1421280*I)*Pi^3*Zeta[3] + 3719520*Zeta[3]^2 + 13275360*Zeta[5] + 
     (18280080*I)*Pi*Zeta[5]))/22680 + 
  ((I/6)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (RATIO[x]*(-615*Pi^2 + (410*I)*Pi^3 + 77*Pi^4 - 860*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/30 + 
    (RATIO[x^2]*(105*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + (10710 - (30450*I)*Pi - 204645*Pi^2 + 
      (5250*I)*Pi^3 - 1946*Pi^4 - (1589*I)*Pi^5 + 1419*Pi^6 - 
      240660*Zeta[3] + (340200*I)*Pi*Zeta[3] + 42840*Pi^2*Zeta[3] + 
      (37800*I)*Pi^3*Zeta[3] + 68040*Zeta[3]^2 + 56700*Zeta[5] + 
      (30240*I)*Pi*Zeta[5])/1260 + ((-3990*I)*Pi^3 - 7758*Pi^4 + 
      (297*I)*Pi^5 + 562*Pi^6 + 23940*Zeta[3] - (159300*I)*Pi*Zeta[3] - 
      8640*Pi^2*Zeta[3] + (19800*I)*Pi^3*Zeta[3] + 46440*Zeta[3]^2 - 
      72900*Zeta[5] + (226800*I)*Pi*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((80010*I)*Pi - 333270*Pi^2 + (55860*I)*Pi^3 - 
       62433*Pi^4 - (1365*I)*Pi^5 + 6379*Pi^6 - 297360*Zeta[3] - 
       (544320*I)*Pi*Zeta[3] + 12600*Pi^2*Zeta[3] + (189000*I)*Pi^3*Zeta[3] + 
       430920*Zeta[3]^2 - 396900*Zeta[5] + (997920*I)*Pi*Zeta[5]))/1890)/
   Nc^2 + Nc^2*((-I/3240)*RATIO[x^(-1)]*(-1093170*Pi - (131085*I)*Pi^2 - 
      109225*Pi^3 + 312*Pi^5 - 16560*Pi*Zeta[3]) + 
    (RATIO[x^2]*(71680*Pi^2 - (5670*I)*Pi^3 + 9729*Pi^4 + 81540*Zeta[3] + 
       (166320*I)*Pi*Zeta[3]))/720 + 
    (RATIO[x]*(-580635*Pi^2 + (98170*I)*Pi^3 - 72830*Pi^4 + (96*I)*Pi^5 - 
       1296420*Zeta[3] - (1231560*I)*Pi*Zeta[3] - 12600*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 + (1921080 - (14427420*I)*Pi + 14885500*Pi^2 - 
      (8185100*I)*Pi^3 + 505414*Pi^4 - (96579*I)*Pi^5 + 41782*Pi^6 + 
      48400380*Zeta[3] + (40362840*I)*Pi*Zeta[3] + 2264220*Pi^2*Zeta[3] + 
      (824040*I)*Pi^3*Zeta[3] - 4989600*Zeta[3]^2 + 16012080*Zeta[5] - 
      (498960*I)*Pi*Zeta[5])/45360 + ((105890*I)*Pi^3 - 99795*Pi^4 - 
      (2484*I)*Pi^5 + 10979*Pi^6 - 635340*Zeta[3] - (348480*I)*Pi*Zeta[3] + 
      493380*Pi^2*Zeta[3] + (354240*I)*Pi^3*Zeta[3] - 1853280*Zeta[3]^2 + 
      6387120*Zeta[5] + (2034720*I)*Pi*Zeta[5])/(3240*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((21210840*I)*Pi - 6299370*Pi^2 - (454720*I)*Pi^3 - 
       1193157*Pi^4 - (75663*I)*Pi^5 + 88456*Pi^6 + 16672740*Zeta[3] + 
       (13555080*I)*Pi*Zeta[3] + 5580540*Pi^2*Zeta[3] + 
       (2774520*I)*Pi^3*Zeta[3] - 12610080*Zeta[3]^2 + 40619880*Zeta[5] + 
       (10659600*I)*Pi*Zeta[5]))/22680) + 
  G[1, x]*(Nc^2*Log[mu2]^3*(3*(1 - I*Pi) + (6*I)*Pi*RATIO[(1 - x)^(-1)]) + 
    (I/36)*(1259*Pi + (129*I)*Pi^2 + 384*Pi^3)*RATIO[x^(-2)] + 
    Log[mu2]^2*(12 + (3*I)*Pi + 4*Pi^2 + Nc*Nf*((2*(1 - I*Pi))/3 + 
        ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)]) - (3*I)*Pi*RATIO[x^(-2)] - 
      (3*I)*(-I + 2*Pi)*RATIO[x^(-1)] - 3*RATIO[x] + 
      Nc^2*(((-69*I)/4)*Pi*RATIO[x^(-2)] + ((-255 + (486*I)*Pi + 4*Pi^2)*
          RATIO[x^(-1)])/12 - (5*(51 + 4*Pi^2)*RATIO[x])/12 + 
        (1000 - (709*I)*Pi + 16*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3])/12 - 
        (RATIO[(1 - x)^(-1)]*((-29*I)*Pi + 12*Pi^2 + (6*I)*Pi^3 - 
           36*Zeta[3]))/3 + ((2*I)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2)) + (I/12)*RATIO[x^2]*((107*I)*Pi^2 + 110*Pi^3 + 
      (492*I)*Zeta[3]) + (RATIO[x]*(11785 + (750*I)*Pi + 1420*Pi^2 - 
       (660*I)*Pi^3 + 124*Pi^4 + 9000*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 + 
    (RATIO[x^(-1)]*(11785 + (16100*I)*Pi - 3350*Pi^2 - 4*Pi^4 + 
       2880*Zeta[3] + (960*I)*Pi*Zeta[3]))/180 + 
    ((I/6)*(21*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (I/6)*(-121*I - 246*Pi - (20*I)*Pi^2 + 52*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x]*(121 + (52*I)*Pi + 46*Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/6 + 
      I*RATIO[x^2]*((2*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((529*I)*Pi + 189*Pi^2 - (19*I)*Pi^3 + 17*Pi^4 - 
         138*Zeta[3] - (660*I)*Pi*Zeta[3]))/3 + 
      (-8160 + (6855*I)*Pi + 6510*Pi^2 - (30*I)*Pi^3 - 388*Pi^4 + 
        14040*Zeta[3] - (27000*I)*Pi*Zeta[3])/90)/Nc^2 + 
    Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(11 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*(11 - (3*I)*Pi + 3*Pi^2)*RATIO[x])/3 + Pi^2*RATIO[x^2] + 
      Nf*(((4*(12 + (3*I)*Pi + 4*Pi^2))/9 - ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(-I + 2*Pi)*RATIO[x^(-1)] - (4*RATIO[x])/3)/Nc + 
        Nc*(((-23*I)/3)*Pi*RATIO[x^(-2)] + ((-255 + (486*I)*Pi + 4*Pi^2)*
            RATIO[x^(-1)])/27 - (5*(51 + 4*Pi^2)*RATIO[x])/27 + 
          (1104 - (837*I)*Pi - 8*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3])/27 + 
          (((8*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
          ((4*I)/9)*RATIO[(1 - x)^(-1)]*(-27*Pi + 2*Pi^3 + 
            (12*I)*Zeta[3]))) - (2*RATIO[(1 - x)^(-1)]*((90*I)*Pi + 17*Pi^4 + 
         180*Zeta[3]))/45 + (-1230 - (60*I)*Pi - 605*Pi^2 + (120*I)*Pi^3 + 
        17*Pi^4 + 540*Zeta[3])/45 + (2*(Pi^4 + (60*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + Nc^2*((23*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/
         6 + (I/54)*(-2805*I - 5346*Pi + (1502*I)*Pi^2 + 60*Pi^3)*
         RATIO[x^(-1)] + (23*Pi^2*RATIO[x^2])/4 + 
        (RATIO[x]*(2805 - (765*I)*Pi - 509*Pi^2 - (48*I)*Pi^3 - 72*Zeta[3]))/
         54 + (-24360 + (23436*I)*Pi + 6299*Pi^2 - (372*I)*Pi^3 - 114*Pi^4 + 
          3204*Zeta[3] + (216*I)*Pi*Zeta[3])/108 + 
        ((-155*I)*Pi^3 - 63*Pi^4 + 930*Zeta[3] + (1080*I)*Pi*Zeta[3])/
         (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((4545*I)*Pi + 
           255*Pi^2 - (170*I)*Pi^3 - 77*Pi^4 + 2910*Zeta[3] + 
           (1260*I)*Pi*Zeta[3]))/45)) + 
    Nf*(Nc*((-I/18)*(452*Pi + (27*I)*Pi^2 + 96*Pi^3)*RATIO[x^(-2)] + 
        (I/81)*RATIO[x^(-1)]*(3597*I + 3537*Pi - (641*I)*Pi^2 + 804*Pi^3 - 
          (288*I)*Zeta[3]) + (I/81)*RATIO[x]*(3597*I - 522*Pi + 
          (1207*I)*Pi^2 + 744*Pi^3 + (4248*I)*Zeta[3]) + 
        (RATIO[x^2]*(21*Pi^2 - (32*I)*Pi^3 + 192*Zeta[3]))/6 + 
        (8*((70*I)*Pi^3 + 3*Pi^4 - 420*Zeta[3] + (180*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
          ((1258*I)*Pi + 33*Pi^2 - (68*I)*Pi^3 + 30*Pi^4 - 384*Zeta[3] - 
           (2088*I)*Pi*Zeta[3]))/27 - (2*(-8688 + (4497*I)*Pi - 172*Pi^2 + 
           (1302*I)*Pi^3 + 45*Pi^4 - 7632*Zeta[3] - (3132*I)*Pi*Zeta[3]))/
         81) + (((2*I)/45)*(-395*Pi - (309*I)*Pi^2 + 420*Pi^3)*
         RATIO[x^(-2)] + (2*RATIO[x^2]*(Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/
         3 - ((2*I)/405)*RATIO[x^(-1)]*(2967*I - 11520*Pi - (12242*I)*Pi^2 + 
          5760*Pi^3 + (1440*I)*Zeta[3]) + 
        (2*RATIO[x]*(2967 + (5292*I)*Pi + 1270*Pi^2 - (6240*I)*Pi^3 + 
           40320*Zeta[3]))/405 - (4*(Pi^4 + (24*I)*Pi*Zeta[3]))/
         (15*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          ((12644*I)*Pi - 570*Pi^2 - (1374*I)*Pi^3 + 315*Pi^4 + 360*Zeta[3] - 
           (19656*I)*Pi*Zeta[3]))/135 + 
        (2*(-23040 - (4089*I)*Pi + 15238*Pi^2 + (21378*I)*Pi^3 + 783*Pi^4 - 
           134640*Zeta[3] - (62856*I)*Pi*Zeta[3]))/405)/Nc) + 
    ((-20*I)*Pi^3 + 6*Pi^4 - (11*I)*Pi^5 + 120*Zeta[3] + (360*I)*Pi*Zeta[3] - 
      80*Pi^2*Zeta[3] + 1500*Zeta[5])/(15*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((60960*I)*Pi + 21060*Pi^2 + (370*I)*Pi^3 + 
       3477*Pi^4 - (64*I)*Pi^5 - 28500*Zeta[3] - (94320*I)*Pi*Zeta[3] + 
       14400*Zeta[5]))/180 + (-344040 + (27750*I)*Pi - 21860*Pi^2 + 
      (31320*I)*Pi^3 + 3885*Pi^4 - (192*I)*Pi^5 + 167400*Zeta[3] - 
      (389520*I)*Pi*Zeta[3] + 43200*Zeta[5])/1080 + 
    Nc^2*((I/72)*(14336*Pi + (2085*I)*Pi^2 + 1893*Pi^3)*RATIO[x^(-2)] + 
      (I/24)*RATIO[x^2]*((1027*I)*Pi^2 + 700*Pi^3 + (2388*I)*Zeta[3]) - 
      (RATIO[x]*(-218634 + (18774*I)*Pi - 79459*Pi^2 + (36564*I)*Pi^3 + 
         24*Pi^4 - 92016*Zeta[3] + (5184*I)*Pi*Zeta[3]))/648 + 
      (RATIO[x^(-1)]*(1093170 - (1161270*I)*Pi + 82055*Pi^2 - 
         (175230*I)*Pi^3 - 2496*Pi^4 - 89280*Zeta[3] + (17280*I)*Pi*Zeta[3]))/
       3240 + ((-10190*I)*Pi^3 - 1689*Pi^4 - (762*I)*Pi^5 + 61140*Zeta[3] - 
        (15480*I)*Pi*Zeta[3] - 11700*Pi^2*Zeta[3] + 22680*Zeta[5])/
       (270*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((287550*I)*Pi + 
         59130*Pi^2 - (7750*I)*Pi^3 + 2615*Pi^4 - (1626*I)*Pi^5 - 
         183000*Zeta[3] - (547200*I)*Pi*Zeta[3] - 24840*Pi^2*Zeta[3] + 
         50760*Zeta[5]))/540 + (-5253900 + (3267180*I)*Pi - 348340*Pi^2 + 
        (551565*I)*Pi^3 + 3333*Pi^4 - (3042*I)*Pi^5 - 1207080*Zeta[3] - 
        (1697760*I)*Pi*Zeta[3] - 22680*Pi^2*Zeta[3] + 55080*Zeta[5])/3240)) + 
  G[0, x]*((-5*((5*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/6 + 
    Log[mu2]^3*(Nc*Nf*((2*(1 - I*Pi))/3 + ((4*I)/3)*(I + Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      Nc^2*((-2 + (11*I)*Pi + 9*Pi^2)/3 - (2*(-11 + (11*I)*Pi + 9*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (2*((11*I)*Pi + 9*Pi^2))/
         (3*(-1 + RATIO[x])^2))) + Nc^2*Log[mu2]^4*
     ((9*(1 - I*Pi))/4 + ((9*I)/2)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (((9*I)/2)*Pi)/(-1 + RATIO[x])^2) + 
    (RATIO[x^2]*(-107*Pi^2 - (74*I)*Pi^3 + 612*Zeta[3]))/12 - 
    (RATIO[x]*(11785 + (750*I)*Pi + 280*Pi^2 - (1740*I)*Pi^3 + 124*Pi^4 + 
       5400*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 + 
    Log[mu2]^2*(Nc*Nf*((2*(6 - (5*I)*Pi + Pi^2))/3 - 
        (4*(5 - (5*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*Pi*(-5*I + Pi))/(3*(-1 + RATIO[x])^2)) + 3*RATIO[x] + 
      2*RATIO[(1 - x)^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]) + 
      ((6*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      3*(-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3]) + 
      Nc^2*((5*(51 + 4*Pi^2)*RATIO[x])/12 + (-1101 + (487*I)*Pi + 120*Pi^2 + 
          (3*I)*Pi^3 + 180*Zeta[3])/12 - (RATIO[(1 - x)^(-1)]*
          (-535 + (601*I)*Pi + 128*Pi^2 + (3*I)*Pi^3 + 396*Zeta[3]))/6 + 
        ((601*I)*Pi - 59*Pi^2 + (3*I)*Pi^3 + 432*Zeta[3])/
         (6*(-1 + RATIO[x])^2))) + 
    Nf*((((-392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/405)*RATIO[x]*
         (2967*I - 5292*Pi + (730*I)*Pi^2 + 6240*Pi^3 + (40320*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (2*((-45984*I)*Pi + 13622*Pi^2 + (4648*I)*Pi^3 - 623*Pi^4 + 
           (108*I)*Pi^5 + 15084*Zeta[3] + (8280*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (17868 - (68976*I)*Pi + 20494*Pi^2 + (5355*I)*Pi^3 - 5901*Pi^4 + 
           (180*I)*Pi^5 + 52740*Zeta[3] - (17820*I)*Pi*Zeta[3]))/405 + 
        (2*(29523 - (59169*I)*Pi + 19712*Pi^2 - (10929*I)*Pi^3 - 6513*Pi^4 + 
           (72*I)*Pi^5 + 115308*Zeta[3] - (30780*I)*Pi*Zeta[3]))/405)/Nc + 
      Nc*(((2*I)/27)*(87*Pi + 8*Pi^3)*RATIO[x^(-1)] + 
        (RATIO[x^2]*(21*Pi^2 + (32*I)*Pi^3 - 192*Zeta[3]))/6 + 
        (RATIO[x]*(3597 + (522*I)*Pi - 143*Pi^2 - (744*I)*Pi^3 + 
           4248*Zeta[3]))/81 + ((38350*I)*Pi - 5045*Pi^2 - (2185*I)*Pi^3 - 
          61*Pi^4 - (54*I)*Pi^5 + 8970*Zeta[3] - (1800*I)*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
          (-62430 + (115050*I)*Pi + 16880*Pi^2 - (7125*I)*Pi^3 + 4854*Pi^4 - 
           (180*I)*Pi^5 + 13320*Zeta[3] + (24300*I)*Pi*Zeta[3]))/405 + 
        (-147060 + (102930*I)*Pi + 23815*Pi^2 + (9015*I)*Pi^3 + 6060*Pi^4 - 
          (72*I)*Pi^5 - 86400*Zeta[3] + (34020*I)*Pi*Zeta[3])/810)) + 
    Log[mu2]*((2*I)*Pi*RATIO[x^(-1)] + (2*(-11 + (3*I)*Pi + 3*Pi^2)*RATIO[x])/
       3 + Pi^2*RATIO[x^2] + (2*((-110*I)*Pi - 30*Pi^2 + Pi^4 - 220*Zeta[3] + 
         (120*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(330 - (330*I)*Pi + 20*Pi^2 - (30*I)*Pi^3 + 
         17*Pi^4 - 1140*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 + 
      (1080 + (630*I)*Pi - 135*Pi^2 + (90*I)*Pi^3 + 17*Pi^4 - 780*Zeta[3] + 
        (360*I)*Pi*Zeta[3])/45 + Nc^2*((I/18)*(255*Pi + 16*Pi^3)*
         RATIO[x^(-1)] + (23*Pi^2*RATIO[x^2])/4 + (I/54)*RATIO[x]*
         (2805*I + 765*Pi + (949*I)*Pi^2 + 72*Pi^3 + (72*I)*Zeta[3]) + 
        (11334 - (5922*I)*Pi - 4199*Pi^2 + (588*I)*Pi^3 + 12*Pi^4 - 
          1692*Zeta[3] + (1080*I)*Pi*Zeta[3])/108 + 
        ((-2245*I)*Pi - 2730*Pi^2 - (230*I)*Pi^3 + 42*Pi^4 - 8310*Zeta[3] + 
          (3060*I)*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(3105 - (6735*I)*Pi - 17425*Pi^2 + 
           (1890*I)*Pi^3 + 84*Pi^4 - 15390*Zeta[3] + (9180*I)*Pi*Zeta[3]))/
         135) + Nf*(((4*RATIO[x])/3 + (8*RATIO[(1 - x)^(-1)]*
            (3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/9 + 
          (((8*I)/3)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
          (4*(-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3]))/3)/Nc + 
        Nc*((5*(51 + 4*Pi^2)*RATIO[x])/27 + 
          (2*((73*I)*Pi + 15*Pi^2 + (4*I)*Pi^3 + 144*Zeta[3]))/
           (9*(-1 + RATIO[x])^2) + (-615 + (81*I)*Pi + 191*Pi^2 + 
            (12*I)*Pi^3 + 180*Zeta[3])/27 - (2*RATIO[(1 - x)^(-1)]*
            (-153 + (219*I)*Pi + 199*Pi^2 + (12*I)*Pi^3 + 396*Zeta[3]))/
           27))) + ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      RATIO[x^2]*(-2*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]) + 
      (RATIO[x]*(-121 - (52*I)*Pi + 2*Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/6 + 
      ((-34470*I)*Pi + 4530*Pi^2 - (2850*I)*Pi^3 - 675*Pi^4 + (122*I)*Pi^5 + 
        30420*Zeta[3] + (12960*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] - 
        10800*Zeta[5])/(90*(-1 + RATIO[x])^2) + 
      (11970 - (13350*I)*Pi + 15510*Pi^2 - (3870*I)*Pi^3 - 1597*Pi^4 + 
        (110*I)*Pi^5 + 8640*Zeta[3] - (29520*I)*Pi*Zeta[3] - 
        2880*Pi^2*Zeta[3] - 5400*Zeta[5])/180 - 
      (RATIO[(1 - x)^(-1)]*(762 - (6894*I)*Pi + 2448*Pi^2 - (882*I)*Pi^3 - 
         215*Pi^4 + (34*I)*Pi^5 + 6192*Zeta[3] - (1296*I)*Pi*Zeta[3] - 
         1440*Pi^2*Zeta[3] - 3240*Zeta[5]))/18)/Nc^2 + 
    ((-692940*I)*Pi + 60120*Pi^2 - (31680*I)*Pi^3 - 3833*Pi^4 + 
      (2880*I)*Pi^5 + 146280*Zeta[3] + (142200*I)*Pi*Zeta[3] - 
      95760*Pi^2*Zeta[3] - 365040*Zeta[5])/(1080*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(124710 - (346470*I)*Pi + 58580*Pi^2 - 
       (14580*I)*Pi^3 - 5873*Pi^4 + (1962*I)*Pi^5 - 106800*Zeta[3] - 
       (37080*I)*Pi*Zeta[3] - 50040*Pi^2*Zeta[3] - 110160*Zeta[5]))/540 + 
    (146385 - (31815*I)*Pi - 2850*Pi^2 - (9750*I)*Pi^3 - 3619*Pi^4 + 
      (801*I)*Pi^5 - 126660*Zeta[3] - (69660*I)*Pi*Zeta[3] - 
      12060*Pi^2*Zeta[3] + 9720*Zeta[5])/540 + 
    Nc^2*((((3129*I)*Pi - 774*Pi^2 - (352*I)*Pi^3 - 96*Pi^4)*RATIO[x^(-1)])/
       108 + (RATIO[x^2]*(-1027*Pi^2 - (316*I)*Pi^3 + 3708*Zeta[3]))/24 - 
      (RATIO[x]*(218634 - (18774*I)*Pi - 42581*Pi^2 - (11940*I)*Pi^3 + 
         264*Pi^4 + 176256*Zeta[3] - (3456*I)*Pi*Zeta[3]))/648 + 
      (8121300 - (5488380*I)*Pi - 2294860*Pi^2 + (9570*I)*Pi^3 - 
        126159*Pi^4 + (3195*I)*Pi^5 + 1357560*Zeta[3] - 
        (732240*I)*Pi*Zeta[3] - 245160*Pi^2*Zeta[3] + 25920*Zeta[5])/6480 + 
      ((-1617740*I)*Pi + 42870*Pi^2 + (16930*I)*Pi^3 + 832*Pi^4 + 
        (4095*I)*Pi^5 - 511800*Zeta[3] + (430920*I)*Pi*Zeta[3] - 
        176760*Pi^2*Zeta[3] + 255960*Zeta[5])/(1080*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(3030120 - (4853220*I)*Pi - 1883060*Pi^2 + 
         (217830*I)*Pi^3 - 109359*Pi^4 + (11727*I)*Pi^5 - 1944000*Zeta[3] + 
         (138240*I)*Pi*Zeta[3] - 556200*Pi^2*Zeta[3] + 550800*Zeta[5]))/
       3240)), G[0, 1, 1, 1, 0, 0, x]*
   (-4 + (16 - 32*RATIO[(1 - x)^(-1)])/Nc^2 + 
    Nc^2*(10 - 20*RATIO[(1 - x)^(-1)]) + 8*RATIO[(1 - x)^(-1)]) + 
  Nc^2*Log[mu2]^4*(((9*I)/4)*(I + Pi) - ((9*I)/2)*Pi*RATIO[(1 - x)^(-1)]) + 
  Log[mu2]^3*(Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)]) + 
    Nc^2*((11 - (20*I)*Pi - 9*Pi^2)/3 + (2*((11*I)*Pi + 9*Pi^2)*
        RATIO[(1 - x)^(-1)])/3)) + G[0, 1, 1, 1, 0, x]*
   ((-4*I)*(-48*I + Pi) + (8*I)*(-44*I + Pi)*RATIO[(1 - x)^(-1)] + 
    ((16*I)*(6*I + Pi) - (32*I)*(10*I + Pi)*RATIO[(1 - x)^(-1)])/Nc^2 + 
    Nf*((-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 32/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(4 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)) + 
    Nc^2*(((5*I)/3)*(25*I + 6*Pi) - ((10*I)/3)*(55*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] - 130/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 1, 1, x]*(376 + (320 - 640*RATIO[(1 - x)^(-1)])/Nc^2 - 
    752*RATIO[(1 - x)^(-1)] + Nc^2*(2*(139 - (3*I)*Pi) + 
      (4*I)*(139*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      ((12*I)*Pi)/(-1 + RATIO[x])^2)) + G[0, 0, 1, 1, 1, 1, x]*
   (-136 + 752*RATIO[(1 - x)^(-1)] + (-128 + 640*RATIO[(1 - x)^(-1)] - 
      640/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(-86 + 556*RATIO[(1 - x)^(-1)] - 
      556/(-1 + RATIO[x])^2) - 752/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, 1, x]*(-184 + 716*RATIO[(1 - x)^(-1)] + 
    (-272 + 832*RATIO[(1 - x)^(-1)] - 632/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(-150 + 708*RATIO[(1 - x)^(-1)] - 624/(-1 + RATIO[x])^2) - 
    714/(-1 + RATIO[x])^2) + G[0, 0, 1, 1, 0, 0, x]*
   (-158 + 604*RATIO[(1 - x)^(-1)] + 
    Nf*((-192 + 1152*RATIO[(1 - x)^(-1)] - 1152/(-1 + RATIO[x])^2)/Nc + 
      Nc*(48 - 288*RATIO[(1 - x)^(-1)] + 288/(-1 + RATIO[x])^2)) + 
    Nc^2*(-226 + 1376*RATIO[(1 - x)^(-1)] - 1410/(-1 + RATIO[x])^2) + 
    (-116 + 472*RATIO[(1 - x)^(-1)] - 520/(-1 + RATIO[x])^2)/Nc^2 - 
    608/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 1, 1, x]*
   (-84 + 408*RATIO[(1 - x)^(-1)] + Nc^2*(-82 + 452*RATIO[(1 - x)^(-1)] - 
      452/(-1 + RATIO[x])^2) + (-64 + 320*RATIO[(1 - x)^(-1)] - 
      320/(-1 + RATIO[x])^2)/Nc^2 - 408/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 0, 0, x]*(-94 + 248*RATIO[(1 - x)^(-1)] + 
    Nf*((-160 + 800*RATIO[(1 - x)^(-1)] - 720/(-1 + RATIO[x])^2)/Nc + 
      Nc*(40 - 200*RATIO[(1 - x)^(-1)] + 180/(-1 + RATIO[x])^2)) + 
    Nc^2*(-154 + 716*RATIO[(1 - x)^(-1)] - 704/(-1 + RATIO[x])^2) + 
    (-70 + 140*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2)/Nc^2 - 
    202/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 0, 0, x]*
   (-58 + 188*RATIO[(1 - x)^(-1)] + 
    Nf*((-48 + 288*RATIO[(1 - x)^(-1)] - 288/(-1 + RATIO[x])^2)/Nc + 
      Nc*(12 - 72*RATIO[(1 - x)^(-1)] + 72/(-1 + RATIO[x])^2)) + 
    Nc^2*(-100 + 476*RATIO[(1 - x)^(-1)] - 502/(-1 + RATIO[x])^2) + 
    (-4 + 56*RATIO[(1 - x)^(-1)] - 104/(-1 + RATIO[x])^2)/Nc^2 - 
    196/(-1 + RATIO[x])^2) + G[0, 1, 1, 0, 0, 1, x]*
   (14 + 32*RATIO[(1 - x)^(-1)] + (-20 + 88*RATIO[(1 - x)^(-1)] - 
      80/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(-12 + 36*RATIO[(1 - x)^(-1)] - 
      10/(-1 + RATIO[x])^2) - 82/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 1, 0, x]*(14 + 32*RATIO[(1 - x)^(-1)] + 
    (-20 + 88*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(-12 + 36*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) - 
    82/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, 0, x]*
   (-60 + 120*RATIO[(1 - x)^(-1)] + Nc^2*(-56 + 232*RATIO[(1 - x)^(-1)] - 
      252/(-1 + RATIO[x])^2) - 80/(-1 + RATIO[x])^2) + 
  G[0, 1, 1, 0, 0, 0, x]*(-52 + 92*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-50 + 196*RATIO[(1 - x)^(-1)] - 212/(-1 + RATIO[x])^2) + 
    (-8 + 16*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2)/Nc^2 - 
    46/(-1 + RATIO[x])^2) + G[0, 0, 0, 1, 0, 1, x]*
   (38 - 4*RATIO[(1 - x)^(-1)] + (8 - 16*RATIO[(1 - x)^(-1)] + 
      24/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(66 - 348*RATIO[(1 - x)^(-1)] + 
      356/(-1 + RATIO[x])^2) - 40/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 1, 0, x]*(38 - 4*RATIO[(1 - x)^(-1)] + 
    (8 - 16*RATIO[(1 - x)^(-1)] + 24/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(66 - 348*RATIO[(1 - x)^(-1)] + 356/(-1 + RATIO[x])^2) - 
    40/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 0, 0, 0, x]*
   (-12 + 24*RATIO[(1 - x)^(-1)] - 24/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 0, 1, 1, x]*(-24 + 48*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-22 + 116*RATIO[(1 - x)^(-1)] - 128/(-1 + RATIO[x])^2) - 
    24/(-1 + RATIO[x])^2) + G[0, 1, 0, 0, 0, 1, x]*
   (-28 + 68*RATIO[(1 - x)^(-1)] + Nc^2*(-30 + 144*RATIO[(1 - x)^(-1)] - 
      158/(-1 + RATIO[x])^2) + (-8 + 16*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2)/Nc^2 - 22/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 1, 0, x]*(-28 + 68*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-30 + 144*RATIO[(1 - x)^(-1)] - 158/(-1 + RATIO[x])^2) + 
    (-8 + 16*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)/Nc^2 - 
    22/(-1 + RATIO[x])^2) + G[1, 1, 0, 0, 1, 1, x]*
   (-8 + 16*RATIO[(1 - x)^(-1)] + Nc^2*(-26 + 100*RATIO[(1 - x)^(-1)] - 
      100/(-1 + RATIO[x])^2) - 16/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 0, 1, x]*(-16 + 32*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-12 + 72*RATIO[(1 - x)^(-1)] - 80/(-1 + RATIO[x])^2) - 
    16/(-1 + RATIO[x])^2) + G[1, 0, 0, 1, 1, 0, x]*
   (-16 + 32*RATIO[(1 - x)^(-1)] + Nc^2*(-12 + 72*RATIO[(1 - x)^(-1)] - 
      80/(-1 + RATIO[x])^2) - 16/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 0, 0, 0, x]*(-12 + 24*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-22 + 68*RATIO[(1 - x)^(-1)] - 72/(-1 + RATIO[x])^2) - 
    16/(-1 + RATIO[x])^2) + Nc^2*G[0, 1, 1, 1, 0, 1, x]*
   (-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[0, 1, 1, 1, 1, 0, x]*(-6 + 12*RATIO[(1 - x)^(-1)] - 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 0, 1, 0, 1, x]*
   (-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 1, 0, 1, 1, 0, x]*(-6 + 12*RATIO[(1 - x)^(-1)] - 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 1, 0, 0, x]*
   (-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 0, 1, 0, 0, 1, x]*(-4 + 8*RATIO[(1 - x)^(-1)] - 
    8/(-1 + RATIO[x])^2) + Nc^2*G[1, 0, 1, 0, 1, 0, x]*
   (-4 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 0, 1, 1, 0, 1, x]*(2 - 4*RATIO[(1 - x)^(-1)] + 
    4/(-1 + RATIO[x])^2) + Nc^2*G[1, 0, 1, 1, 1, 0, x]*
   (2 - 4*RATIO[(1 - x)^(-1)] + 4/(-1 + RATIO[x])^2) + 
  G[1, 0, 1, 0, 0, 0, x]*(4 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2) + 
  G[1, 1, 0, 0, 0, 1, x]*(8 - 16*RATIO[(1 - x)^(-1)] + 
    Nc^2*(14 - 52*RATIO[(1 - x)^(-1)] + 56/(-1 + RATIO[x])^2) + 
    8/(-1 + RATIO[x])^2) + G[1, 1, 0, 0, 1, 0, x]*
   (8 - 16*RATIO[(1 - x)^(-1)] + Nc^2*(14 - 52*RATIO[(1 - x)^(-1)] + 
      56/(-1 + RATIO[x])^2) + 8/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 0, 1, 0, 1, 1, x]*(6 - 12*RATIO[(1 - x)^(-1)] + 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 0, 0, 1, x]*
   (6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) + 
  Nc^2*G[1, 1, 1, 0, 1, 0, x]*(6 - 12*RATIO[(1 - x)^(-1)] + 
    12/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 0, 1, 0, 0, x]*
   (8 - 16*RATIO[(1 - x)^(-1)] + 16/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 1, 1, x]*(8 - 16*RATIO[(1 - x)^(-1)] + 
    Nc^2*(22 - 92*RATIO[(1 - x)^(-1)] + 92/(-1 + RATIO[x])^2) + 
    16/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, 1, x]*
   (36 - 72*RATIO[(1 - x)^(-1)] + Nc^2*(30 - 156*RATIO[(1 - x)^(-1)] + 
      172/(-1 + RATIO[x])^2) + 40/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 0, 1, 0, x]*(36 - 72*RATIO[(1 - x)^(-1)] + 
    Nc^2*(30 - 156*RATIO[(1 - x)^(-1)] + 172/(-1 + RATIO[x])^2) + 
    40/(-1 + RATIO[x])^2) + G[1, 0, 0, 1, 0, 0, x]*
   (36 - 72*RATIO[(1 - x)^(-1)] + Nc^2*(24 - 120*RATIO[(1 - x)^(-1)] + 
      132/(-1 + RATIO[x])^2) + 48/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 0, 0, 1, x]*(8 - 28*RATIO[(1 - x)^(-1)] + 
    (20 - 88*RATIO[(1 - x)^(-1)] + 120/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(36 - 192*RATIO[(1 - x)^(-1)] + 180/(-1 + RATIO[x])^2) + 
    66/(-1 + RATIO[x])^2) + G[0, 0, 1, 0, 1, 0, x]*
   (8 - 28*RATIO[(1 - x)^(-1)] + (20 - 88*RATIO[(1 - x)^(-1)] + 
      120/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(36 - 192*RATIO[(1 - x)^(-1)] + 
      180/(-1 + RATIO[x])^2) + 66/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 0, 0, x]*(52 - 116*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-8 + 40*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) + 
      (32 - 160*RATIO[(1 - x)^(-1)] + 144/(-1 + RATIO[x])^2)/Nc) + 
    (10 - 20*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(78 - 360*RATIO[(1 - x)^(-1)] + 378/(-1 + RATIO[x])^2) + 
    66/(-1 + RATIO[x])^2) + G[0, 0, 1, 0, 0, 0, x]*
   (60 - 156*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-32 + 160*RATIO[(1 - x)^(-1)] - 144/(-1 + RATIO[x])^2) + 
      (128 - 640*RATIO[(1 - x)^(-1)] + 576/(-1 + RATIO[x])^2)/Nc) + 
    (40 - 80*RATIO[(1 - x)^(-1)] + 24/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(106 - 548*RATIO[(1 - x)^(-1)] + 540/(-1 + RATIO[x])^2) + 
    102/(-1 + RATIO[x])^2) + G[0, 0, 0, 0, 0, 1, x]*
   (18 - 96*RATIO[(1 - x)^(-1)] + Nc^2*(-6 + 24*RATIO[(1 - x)^(-1)] - 
      26/(-1 + RATIO[x])^2) + (32 - 64*RATIO[(1 - x)^(-1)] + 
      40/(-1 + RATIO[x])^2)/Nc^2 + 106/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, 0, x]*(18 - 96*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-6 + 24*RATIO[(1 - x)^(-1)] - 26/(-1 + RATIO[x])^2) + 
    (32 - 64*RATIO[(1 - x)^(-1)] + 40/(-1 + RATIO[x])^2)/Nc^2 + 
    106/(-1 + RATIO[x])^2) + G[0, 1, 0, 0, 1, 1, x]*
   (54 - 168*RATIO[(1 - x)^(-1)] + (76 - 200*RATIO[(1 - x)^(-1)] + 
      80/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(38 - 160*RATIO[(1 - x)^(-1)] + 
      134/(-1 + RATIO[x])^2) + 106/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 0, 0, x]*(44 - 160*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-40 + 200*RATIO[(1 - x)^(-1)] - 180/(-1 + RATIO[x])^2) + 
      (160 - 800*RATIO[(1 - x)^(-1)] + 720/(-1 + RATIO[x])^2)/Nc) + 
    (66 - 132*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(90 - 456*RATIO[(1 - x)^(-1)] + 422/(-1 + RATIO[x])^2) + 
    140/(-1 + RATIO[x])^2) + G[0, 1, 1, 0, 1, 1, x]*
   (22 - 12*Nc^2 - 164*RATIO[(1 - x)^(-1)] + 
    (32 - 160*RATIO[(1 - x)^(-1)] + 160/(-1 + RATIO[x])^2)/Nc^2 + 
    164/(-1 + RATIO[x])^2) + G[0, 1, 0, 1, 0, 1, x]*
   (40 - 200*RATIO[(1 - x)^(-1)] + (-96*RATIO[(1 - x)^(-1)] + 
      160/(-1 + RATIO[x])^2)/Nc^2 + Nc^2*(12 - 144*RATIO[(1 - x)^(-1)] + 
      184/(-1 + RATIO[x])^2) + 196/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 1, 1, 0, x]*(40 - 200*RATIO[(1 - x)^(-1)] + 
    (-96*RATIO[(1 - x)^(-1)] + 160/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(12 - 144*RATIO[(1 - x)^(-1)] + 184/(-1 + RATIO[x])^2) + 
    196/(-1 + RATIO[x])^2) + G[0, 0, 1, 0, 1, 1, x]*
   (66 - 312*RATIO[(1 - x)^(-1)] + Nc^2*(2 - 64*RATIO[(1 - x)^(-1)] + 
      34/(-1 + RATIO[x])^2) + (116 - 376*RATIO[(1 - x)^(-1)] + 
      240/(-1 + RATIO[x])^2)/Nc^2 + 254/(-1 + RATIO[x])^2) + 
  G[0, 0, 1, 1, 0, 1, x]*(64 - 368*RATIO[(1 - x)^(-1)] + 
    Nc^2*(-20 - 80*RATIO[(1 - x)^(-1)] + 132/(-1 + RATIO[x])^2) + 
    (32 - 256*RATIO[(1 - x)^(-1)] + 320/(-1 + RATIO[x])^2)/Nc^2 + 
    352/(-1 + RATIO[x])^2) + G[0, 0, 1, 1, 1, 0, x]*
   (64 - 368*RATIO[(1 - x)^(-1)] + Nc^2*(-20 - 80*RATIO[(1 - x)^(-1)] + 
      132/(-1 + RATIO[x])^2) + (32 - 256*RATIO[(1 - x)^(-1)] + 
      320/(-1 + RATIO[x])^2)/Nc^2 + 352/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 1, 1, x]*(56 - 472*RATIO[(1 - x)^(-1)] + 
    Nc^2*(8 - 112*RATIO[(1 - x)^(-1)] + 44/(-1 + RATIO[x])^2) + 
    (168 - 624*RATIO[(1 - x)^(-1)] + 480/(-1 + RATIO[x])^2)/Nc^2 + 
    500/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 1, 0, x]*
   (6*(1 - I*Pi) + (12*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((12*I)*Pi)/(-1 + RATIO[x])^2) + Nc^2*G[1, 1, 1, 0, 1, x]*
   (6*(1 + I*Pi) - (12*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
    ((12*I)*Pi)/(-1 + RATIO[x])^2) + G[0, 1, 1, 0, 1, x]*
   ((12*I)*(16*I + 3*Pi) - (44*I)*(8*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*((-112/15 + (32*RATIO[(1 - x)^(-1)])/15 - 32/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(4 - 8*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) + 
    ((12*I)*(8*I + Pi) - (8*I)*(40*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
      ((80*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((-I/3)*(-125*I + 54*Pi) + ((2*I)/3)*(-275*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] + (((2*I)/3)*(65*I + 3*Pi))/
       (-1 + RATIO[x])^2) + ((82*I)*Pi)/(-1 + RATIO[x])^2) + 
  G[1, 0, 0, 1, 0, x]*(3*(17 + (4*I)*Pi) - (2*I)*(11*I + 12*Pi)*
     RATIO[(1 - x)^(-1)] + (20 + 8*RATIO[(1 - x)^(-1)])/Nc^2 - 
    8*RATIO[x^(-1)] + Nf*(Nc*(-8/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
        16/(3*(-1 + RATIO[x])^2)) + (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 
        32/(15*(-1 + RATIO[x])^2))/Nc) + 
    Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-8 + 40*RATIO[(1 - x)^(-1)] - 44/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + Nc^2*((199 + (12*I)*Pi)/3 - 
      ((2*I)/3)*(-139*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
      (((8*I)/3)*(28*I + 3*Pi))/(-1 + RATIO[x])^2) + 
    ((24*I)*(I + Pi))/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 0, x]*
   ((-2*I)*(-37*I + 6*Pi) + (12*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (-16 + 8*RATIO[(1 - x)^(-1)])/Nc^2 + 16*RATIO[x^(-1)] + 
    Nf*((-88 + 144*RATIO[(1 - x)^(-1)])/Nc + 
      Nc*(26 - 44*RATIO[(1 - x)^(-1)] + 8/(-1 + RATIO[x])^2)) + 
    Log[mu2]*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(28 - 80*RATIO[(1 - x)^(-1)] + 84/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + Nc^2*(((2*I)/3)*(308*I + 3*Pi) - 
      ((4*I)/3)*(248*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 24*RATIO[x^(-1)] + 
      (((2*I)/3)*(-115*I + 6*Pi))/(-1 + RATIO[x])^2) - 
    ((24*I)*(2*I + Pi))/(-1 + RATIO[x])^2) + G[1, 0, 0, 0, 1, x]*
   (51 + (4*I)*Pi - (2*I)*(11*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
    (20 + 8*RATIO[(1 - x)^(-1)])/Nc^2 - 8*RATIO[x^(-1)] + 
    Nf*(Nc*(-8/3 + (16*RATIO[(1 - x)^(-1)])/3 - 16/(3*(-1 + RATIO[x])^2)) + 
      (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*(199/3 - (278*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] - 
      224/(3*(-1 + RATIO[x])^2)) + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-8 + 40*RATIO[(1 - x)^(-1)] - 44/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + ((8*I)*(3*I + Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 1, 0, x]*((I/3)*(95*I + 186*Pi) - ((4*I)/3)*(-23*I + 93*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(4*(1 - (10*I)*Pi) + (8*I)*(2*I + 25*Pi)*RATIO[(1 - x)^(-1)] - 
        (((4*I)/3)*(13*I + 135*Pi))/(-1 + RATIO[x])^2) + 
      (((16*I)/3)*(13*I + 30*Pi) - ((32*I)/3)*(31*I + 75*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/3)*(67*I + 135*Pi))/
         (-1 + RATIO[x])^2)/Nc) + Log[mu2]*(-20 + 40*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-12 + 96*RATIO[(1 - x)^(-1)] - 108/(-1 + RATIO[x])^2) - 
      16/(-1 + RATIO[x])^2) + ((74*I)*(I + Pi) - (4*I)*(27*I + 37*Pi)*
       RATIO[(1 - x)^(-1)] + ((12*I)*(I + 6*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((I/3)*(151*I + 432*Pi) - ((4*I)/3)*(104*I + 531*Pi)*
       RATIO[(1 - x)^(-1)] + ((I/3)*(167*I + 2010*Pi))/(-1 + RATIO[x])^2) + 
    (((14*I)/3)*(-29*I + 18*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 0, x]*(4*(13 - (4*I)*Pi) + (4*I)*(-21*I + 8*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(((8*(211 - (60*I)*Pi))/3 + ((16*I)/3)*(241*I + 150*Pi)*
         RATIO[(1 - x)^(-1)] - ((16*I)*(38*I + 45*Pi))/(-1 + RATIO[x])^2)/
       Nc + Nc*(((10*I)/3)*(35*I + 12*Pi) - ((4*I)/3)*(151*I + 150*Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*(17*I + 135*Pi))/
         (-1 + RATIO[x])^2)) + Log[mu2]*(60 - 120*RATIO[(1 - x)^(-1)] + 
      Nc^2*(60 - 240*RATIO[(1 - x)^(-1)] + 260/(-1 + RATIO[x])^2) + 
      80/(-1 + RATIO[x])^2) + (2*(70 - (19*I)*Pi) + (4*I)*(50*I + 19*Pi)*
       RATIO[(1 - x)^(-1)] - ((20*I)*(3*I + 2*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(391 - (100*I)*Pi + (4*I)*(159*I + 125*Pi)*RATIO[(1 - x)^(-1)] - 
      (I*(-103*I + 470*Pi))/(-1 + RATIO[x])^2) - (((2*I)/3)*(-359*I + 24*Pi))/
     (-1 + RATIO[x])^2) + G[0, 0, 0, 0, 1, x]*((-I/3)*(-95*I + 558*Pi) + 
    ((4*I)/3)*(23*I + 495*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*((-208/3 + (992*RATIO[(1 - x)^(-1)])/3 - 1072/(3*(-1 + RATIO[x])^2))/
       Nc + Nc*(4 - 16*RATIO[(1 - x)^(-1)] + 52/(3*(-1 + RATIO[x])^2))) + 
    Log[mu2]*(-20 + 40*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-12 + 96*RATIO[(1 - x)^(-1)] - 108/(-1 + RATIO[x])^2) - 
      16/(-1 + RATIO[x])^2) + ((-2*I)*(-37*I + 120*Pi) + 
      (12*I)*(-9*I + 64*Pi)*RATIO[(1 - x)^(-1)] - ((4*I)*(-3*I + 148*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + Nc^2*((-I/3)*(-151*I + 504*Pi) + 
      ((4*I)/3)*(-104*I + 621*Pi)*RATIO[(1 - x)^(-1)] - 
      ((I/3)*(-167*I + 2274*Pi))/(-1 + RATIO[x])^2) - 
    (((2*I)/3)*(203*I + 936*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 1, 0, 0, 0, x]*((2*I)*(97*I + 18*Pi) - ((2*I)/3)*(443*I + 108*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*((((32*I)/3)*(34*I + 3*Pi) - ((32*I)/3)*(62*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/3)*(20*I + 27*Pi))/(-1 + RATIO[x])^2)/
       Nc + Nc*((4*(79 - (6*I)*Pi))/3 + ((8*I)/3)*(82*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*(61*I + 27*Pi))/
         (-1 + RATIO[x])^2)) + Log[mu2]*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(16 - 56*RATIO[(1 - x)^(-1)] + 60/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + ((2*I)*(37*I + Pi) - (4*I)*(19*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((4*I)*(15*I + 4*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((I/3)*(1321*I + 192*Pi) - ((2*I)/3)*(1847*I + 408*Pi)*
       RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + (I*(701*I + 280*Pi))/
       (-1 + RATIO[x])^2 - (40*RATIO[x])/3) + (((4*I)/3)*(67*I + 45*Pi))/
     (-1 + RATIO[x])^2 - (32*RATIO[x])/3) + G[0, 0, 1, 0, 0, x]*
   (I*(153*I + 64*Pi) - ((2*I)/3)*(317*I + 264*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-4 + 8*RATIO[(1 - x)^(-1)] + Nc^2*(24*RATIO[(1 - x)^(-1)] - 
        28/(-1 + RATIO[x])^2)) + 
    Nf*(Nc*((2*(181 - (48*I)*Pi))/3 + ((4*I)/3)*(169*I + 120*Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*(37*I + 108*Pi))/
         (-1 + RATIO[x])^2) + (((32*I)/3)*(47*I + 12*Pi) - 
        ((32*I)/3)*(97*I + 60*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/3)*(65*I + 108*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    ((12*I)*(11*I + 5*Pi) - (8*I)*(20*I + 21*Pi)*RATIO[(1 - x)^(-1)] + 
      ((48*I)*(2*I + 3*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((2*I)*(195*I + 71*Pi) - ((4*I)/3)*(719*I + 537*Pi)*
       RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-1)])/3 + ((I/3)*(1289*I + 2076*Pi))/
       (-1 + RATIO[x])^2 - (32*RATIO[x])/3) + ((3*I)*(I + 56*Pi))/
     (-1 + RATIO[x])^2 - (32*RATIO[x])/3) + G[0, 0, 1, 1, 1, x]*
   (((-2*I)/3)*(-517*I + 72*Pi) + ((4*I)/3)*(-467*I + 252*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*((608/15 - (448*RATIO[(1 - x)^(-1)])/15 + 448/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(20 - 104*RATIO[(1 - x)^(-1)] + 104/(-1 + RATIO[x])^2)) + 
    Log[mu2]*(24 - 48*RATIO[(1 - x)^(-1)] + 
      Nc^2*(66 - 276*RATIO[(1 - x)^(-1)] + 276/(-1 + RATIO[x])^2) + 
      48/(-1 + RATIO[x])^2) + ((-16*I)*(-25*I + 6*Pi) + 
      (192*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - ((32*I)*(-3*I + 10*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + Nc^2*((-5*I)*(-93*I + 8*Pi) + 
      ((2*I)/3)*(-2581*I + 300*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-2239*I + 222*Pi))/(-1 + RATIO[x])^2 - (40*RATIO[x])/3) - 
    (((16*I)/3)*(-17*I + 66*Pi))/(-1 + RATIO[x])^2 - (32*RATIO[x])/3) + 
  G[0, 1, 0, 1, 1, x]*(((-2*I)/3)*(-415*I + 54*Pi) + 
    ((4*I)/3)*(-323*I + 144*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*((16/5 - (96*RATIO[(1 - x)^(-1)])/5 + 96/(5*(-1 + RATIO[x])^2))/Nc + 
      Nc*(76/3 - (344*RATIO[(1 - x)^(-1)])/3 + 344/(3*(-1 + RATIO[x])^2))) + 
    Log[mu2]*(8 - 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(26 - 100*RATIO[(1 - x)^(-1)] + 100/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + ((-4*I)*(-65*I + 16*Pi) + 
      (8*I)*(-33*I + 28*Pi)*RATIO[(1 - x)^(-1)] - ((8*I)*(-3*I + 20*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + Nc^2*(((-4*I)/3)*(-248*I + 33*Pi) + 
      (4*I)*(-315*I + 52*Pi)*RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-1)])/3 - 
      ((6*I)*(-195*I + 28*Pi))/(-1 + RATIO[x])^2 - (32*RATIO[x])/3) - 
    (((2*I)/3)*(-253*I + 294*Pi))/(-1 + RATIO[x])^2 - (32*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, x]*(-9 + (48 - 80*RATIO[(1 - x)^(-1)])/Nc^2 - 
    82*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 4/(-1 + RATIO[x])^2) + 
    Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 8/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*(98/3 - 6/(-1 + RATIO[x])^2 - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 0, 1, 0, 1, x]*(-106 + 196*RATIO[(1 - x)^(-1)] + 
    (-16 + 160*RATIO[(1 - x)^(-1)])/Nc^2 + (16*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-4 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2) + 
      (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 
      4/(-1 + RATIO[x])^2) + Nc^2*(-38/3 + (272*RATIO[(1 - x)^(-1)])/3 + 
      4*RATIO[x^(-1)] + 256/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3) - 
    (16*RATIO[x])/3) + G[1, 0, 1, 1, 0, x]*(-106 + 196*RATIO[(1 - x)^(-1)] + 
    (-16 + 160*RATIO[(1 - x)^(-1)])/Nc^2 + (16*RATIO[x^(-1)])/3 + 
    Nf*(Nc*(-4 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2) + 
      (112/15 - (32*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 
      4/(-1 + RATIO[x])^2) + Nc^2*(-38/3 + (272*RATIO[(1 - x)^(-1)])/3 + 
      4*RATIO[x^(-1)] + 256/(3*(-1 + RATIO[x])^2) - (8*RATIO[x])/3) - 
    (16*RATIO[x])/3) + G[1, 1, 0, 0, 1, x]*
   (-9 + (48 - 80*RATIO[(1 - x)^(-1)])/Nc^2 - 82*RATIO[(1 - x)^(-1)] + 
    (16*RATIO[x^(-1)])/3 + Nc^2*Log[mu2]*(-2 + 4*RATIO[(1 - x)^(-1)] - 
      4/(-1 + RATIO[x])^2) + Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
      8/(3*(-1 + RATIO[x])^2)) + Nc^2*((14*(7 - (3*I)*Pi))/3 + 
      (52*I)*Pi*RATIO[(1 - x)^(-1)] - ((6*I)*(-I + 8*Pi))/(-1 + RATIO[x])^2 - 
      (8*RATIO[x])/3) - ((8*I)*Pi)/(-1 + RATIO[x])^2 - (16*RATIO[x])/3) + 
  G[0, 1, 1, 0, 0, x]*((911 - (114*I)*Pi)/3 + ((2*I)/3)*(931*I + 186*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-148 + 296*RATIO[(1 - x)^(-1)] - 16/(3*(-1 + RATIO[x])^2)) + 
      (8912/15 - (17632*RATIO[(1 - x)^(-1)])/15 + 32/(15*(-1 + RATIO[x])^2))/
       Nc) + Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 
      12/(-1 + RATIO[x])^2) + (4*(57 - (7*I)*Pi) + (8*I)*(69*I + 13*Pi)*
       RATIO[(1 - x)^(-1)] - ((88*I)*Pi)/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*(2*(325 - (28*I)*Pi) + ((4*I)/3)*(1036*I + 165*Pi)*
       RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] - (((2*I)/3)*(44*I + 315*Pi))/
       (-1 + RATIO[x])^2 - (4*RATIO[x])/3) - ((128*I)*Pi)/(-1 + RATIO[x])^2 + 
    (8*RATIO[x])/3) + G[0, 0, 0, 1, 1, x]*(2*(205 + (51*I)*Pi) - 
    ((82*I)/3)*(-25*I + 18*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(8 - 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(54 - 204*RATIO[(1 - x)^(-1)] + 196/(-1 + RATIO[x])^2) + 
      32/(-1 + RATIO[x])^2) + 
    Nf*(Nc*(-16/3 + (80*RATIO[(1 - x)^(-1)])/3 - 24/(-1 + RATIO[x])^2) - 
      16/(3*Nc*(-1 + RATIO[x])^2)) + 
    (22*(27 + (8*I)*Pi) - (4*I)*(-207*I + 160*Pi)*RATIO[(1 - x)^(-1)] + 
      ((12*I)*(-5*I + 42*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    Nc^2*((1597 + (384*I)*Pi)/3 - (2*I)*(-683*I + 332*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/3)*(-1133*I + 894*Pi))/
       (-1 + RATIO[x])^2 - (4*RATIO[x])/3) + ((I/3)*(-53*I + 1476*Pi))/
     (-1 + RATIO[x])^2 + (8*RATIO[x])/3) + G[1, 1, 1, 0, 0, x]*
   (40/3 - 32/Nc^2 - (8*RATIO[x^(-1)])/3 + 
    Nc*Nf*(4/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(6 - 12*RATIO[(1 - x)^(-1)] + 12/(-1 + RATIO[x])^2) - 
    (8*RATIO[x])/3 + Nc^2*(-16 - (64*RATIO[(1 - x)^(-1)])/3 - 
      (20*RATIO[x^(-1)])/3 + 64/(3*(-1 + RATIO[x])^2) + (4*RATIO[x])/3)) + 
  G[1, 0, 0, 1, 1, x]*(-119 + 58*RATIO[(1 - x)^(-1)] + 
    (-160 + 80*RATIO[(1 - x)^(-1)])/Nc^2 + (56*RATIO[x^(-1)])/3 + 
    Nf*((-112/5 + (32*RATIO[(1 - x)^(-1)])/5 - 32/(5*(-1 + RATIO[x])^2))/Nc + 
      Nc*(20/3 - (40*RATIO[(1 - x)^(-1)])/3 + 40/(3*(-1 + RATIO[x])^2))) + 
    Log[mu2]*(8 - 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(18 - 84*RATIO[(1 - x)^(-1)] + 84/(-1 + RATIO[x])^2) + 
      16/(-1 + RATIO[x])^2) + ((16*I)*(-3*I + Pi))/(-1 + RATIO[x])^2 - 
    (8*RATIO[x])/3 + Nc^2*((I/3)*(313*I + 84*Pi) - (2*I)*(-17*I + 52*Pi)*
       RATIO[(1 - x)^(-1)] + 20*RATIO[x^(-1)] + ((32*I)*(-5*I + 3*Pi))/
       (-1 + RATIO[x])^2 + (4*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 1, x]*((2*(151 + (27*I)*Pi))/3 - (6*I)*(-19*I + 14*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(-28/3 + (152*RATIO[(1 - x)^(-1)])/3 - 
        176/(3*(-1 + RATIO[x])^2)) + 
      (-208/15 + (608*RATIO[(1 - x)^(-1)])/15 - 128/(15*(-1 + RATIO[x])^2))/
       Nc) + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-4 + 32*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + ((2*I)*(19*I + 34*Pi) - 
      (4*I)*(33*I + 46*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)*(-3*I + 22*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 + ((I/3)*(-253*I + 228*Pi))/
     (-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
    Nc^2*(2*(13 + (2*I)*Pi) + (2*I)*(217*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
      (16*RATIO[x^(-1)])/3 - (((10*I)/3)*(185*I + 18*Pi))/(-1 + RATIO[x])^2 + 
      (8*RATIO[x])/3)) + G[0, 0, 1, 0, 1, x]*((229 + (198*I)*Pi)/3 - 
    ((2*I)/3)*(-215*I + 486*Pi)*RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(8/3 + (32*RATIO[(1 - x)^(-1)])/3 - 56/(3*(-1 + RATIO[x])^2)) + 
      (-208/5 + (288*RATIO[(1 - x)^(-1)])/5 - 48/(5*(-1 + RATIO[x])^2))/Nc) + 
    Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(14 - 28*RATIO[(1 - x)^(-1)] + 20/(-1 + RATIO[x])^2)) + 
    (4*(1 + (34*I)*Pi) - (8*I)*(-3*I + 58*Pi)*RATIO[(1 - x)^(-1)] + 
      ((24*I)*(-2*I + 15*Pi))/(-1 + RATIO[x])^2)/Nc^2 + 
    ((16*I)*(-I + 20*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
    Nc^2*(((4*I)/3)*(38*I + 39*Pi) - ((2*I)/3)*(-421*I + 426*Pi)*
       RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-1)])/3 + ((6*I)*(-92*I + 39*Pi))/
       (-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, x]*((2*(151 - (39*I)*Pi))/3 + (2*I)*(57*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] + 
    Nf*(Nc*(((4*I)/3)*(7*I + 9*Pi) - ((8*I)/3)*(19*I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + (((8*I)/3)*(22*I + 27*Pi))/
         (-1 + RATIO[x])^2) + (((-16*I)/15)*(-13*I + 45*Pi) + 
        ((32*I)/15)*(-19*I + 135*Pi)*RATIO[(1 - x)^(-1)] - 
        (((32*I)/15)*(-4*I + 135*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-4 + 32*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) - 
      8/(-1 + RATIO[x])^2) + ((-2*I)*(-19*I + 2*Pi) - 
      (4*I)*(33*I + 10*Pi)*RATIO[(1 - x)^(-1)] + ((4*I)*(-3*I + 14*Pi))/
       (-1 + RATIO[x])^2)/Nc^2 - ((I/3)*(253*I + 24*Pi))/(-1 + RATIO[x])^2 + 
    (16*RATIO[x])/3 + Nc^2*(2*(13 - (46*I)*Pi) + (14*I)*(31*I + 26*Pi)*
       RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 - 
      (((2*I)/3)*(925*I + 531*Pi))/(-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, x]*((229 - (306*I)*Pi)/3 + ((2*I)/3)*(215*I + 378*Pi)*
     RATIO[(1 - x)^(-1)] + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*(14 - 28*RATIO[(1 - x)^(-1)] + 20/(-1 + RATIO[x])^2)) + 
    Nf*(Nc*((8*(1 + (18*I)*Pi))/3 - ((32*I)/3)*(I + 27*Pi)*
         RATIO[(1 - x)^(-1)] + (((8*I)/3)*(7*I + 108*Pi))/
         (-1 + RATIO[x])^2) + (((-16*I)/5)*(-13*I + 60*Pi) + 
        ((288*I)/5)*(-I + 20*Pi)*RATIO[(1 - x)^(-1)] - 
        (((48*I)/5)*(-I + 120*Pi))/(-1 + RATIO[x])^2)/Nc) + 
    (4*(1 - (21*I)*Pi) + (24*I)*(I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)*(6*I + 25*Pi))/(-1 + RATIO[x])^2)/Nc^2 - 
    ((16*I)*(I + 16*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/3 + 
    Nc^2*(((-8*I)/3)*(-19*I + 87*Pi) + ((2*I)/3)*(421*I + 1902*Pi)*
       RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-1)])/3 - ((2*I)*(276*I + 629*Pi))/
       (-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, x]*(-82 + 164*RATIO[(1 - x)^(-1)] + 
    (-80 + 160*RATIO[(1 - x)^(-1)])/Nc^2 - (32*RATIO[x^(-1)])/3 + 
    (32*RATIO[x])/3 + Nc^2*((-6*I)*Pi + (12*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (32*RATIO[x^(-1)])/3 - ((12*I)*Pi)/(-1 + RATIO[x])^2 + 
      (32*RATIO[x])/3)) + G[1, 0, 1, 0, 0, x]*((2*(131 + (6*I)*Pi))/3 + 
    (4 - 104*RATIO[(1 - x)^(-1)])/Nc^2 - (4*I)*(-47*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
    Nf*((2048/15 - (4288*RATIO[(1 - x)^(-1)])/15 - 32/(15*(-1 + RATIO[x])^2))/
       Nc + Nc*(-100/3 + (200*RATIO[(1 - x)^(-1)])/3 + 
        16/(3*(-1 + RATIO[x])^2))) + Nc^2*Log[mu2]*
     (2 - 4*RATIO[(1 - x)^(-1)] + 4/(-1 + RATIO[x])^2) + 
    ((8*I)*Pi)/(-1 + RATIO[x])^2 + (32*RATIO[x])/3 + 
    Nc^2*(181 - (2*I)*Pi + ((2*I)/3)*(637*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (16*RATIO[x^(-1)])/3 - (((4*I)/3)*(-46*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (32*RATIO[x])/3)) + G[1, 0, 1, 1, 1, x]*
   (204 + (160 - 320*RATIO[(1 - x)^(-1)])/Nc^2 - 408*RATIO[(1 - x)^(-1)] - 
    (32*RATIO[x^(-1)])/3 + (32*RATIO[x])/3 + 
    Nc^2*(2*(113 + I*Pi) - (4*I)*(-113*I + Pi)*RATIO[(1 - x)^(-1)] - 
      (40*RATIO[x^(-1)])/3 + ((4*I)*Pi)/(-1 + RATIO[x])^2 + 
      (40*RATIO[x])/3)) + G[1, 1, 0, 0, 0, x]*((205 - (12*I)*Pi)/3 + 
    (12 - 8*RATIO[(1 - x)^(-1)])/Nc^2 + (2*I)*(25*I + 4*Pi)*
     RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
    Nc*Nf*(8/3 - (16*RATIO[(1 - x)^(-1)])/3 + 16/(3*(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]*(14 - 28*RATIO[(1 - x)^(-1)] + 28/(-1 + RATIO[x])^2) - 
    ((8*I)*Pi)/(-1 + RATIO[x])^2 + (32*RATIO[x])/3 + 
    Nc^2*((2*(100 + (9*I)*Pi))/3 - (4*I)*(-53*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*(-7*I + 9*Pi))/(-1 + RATIO[x])^2 + (40*RATIO[x])/3)) + 
  G[1, 1, 1, 0, x]*((639 + (40*I)*Pi)/3 + 33*RATIO[x^(-2)] - 
    ((2*I)/3)*(-87*I + 4*Pi)*RATIO[x^(-1)] + 
    Nf*((1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)])/Nc + Nc*(((4*I)/3)*(21*I + Pi) - 
        ((8*I)/3)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 
        (520*RATIO[x^(-1)])/9 + (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (16*RATIO[x])/9)) + Nc^2*Log[mu2]*((6*I)*(I + Pi) - 
      (12*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] + 
      ((12*I)*Pi)/(-1 + RATIO[x])^2 - 4*RATIO[x]) - 
    ((8*I)/3)*(-6*I + Pi)*RATIO[x] + Nc^2*((847 - (96*I)*Pi - 36*Pi^2)/6 + 
      (2*(-41 - (32*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      102*RATIO[x^(-2)] - ((4*I)/9)*(-409*I + 6*Pi)*RATIO[x^(-1)] - 
      (4*((-16*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      ((313 - (24*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(57 - (16*I)*Pi) + 22*RATIO[x^(-2)] + 12*RATIO[x^(-1)] + 8*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 1, 0, 1, x]*((639 - (273*I)*Pi - 4*Pi^2)/3 + 
    (2*((123*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 33*RATIO[x^(-2)] - 
    ((2*I)/3)*(-87*I + 8*Pi)*RATIO[x^(-1)] + 
    Nf*((1216/15 - (32*RATIO[(1 - x)^(-1)])/15 + 112*RATIO[x^(-2)] - 
        192*RATIO[x^(-1)])/Nc + Nc*(((-4*I)/3)*(-21*I + Pi) + 
        ((8*I)/3)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] - 32*RATIO[x^(-2)] + 
        (520*RATIO[x^(-1)])/9 - (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
        (16*RATIO[x])/9)) + Nc^2*Log[mu2]*((-2*I)*(-3*I + Pi) + 
      (4*I)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] - 
      ((4*I)*Pi)/(-1 + RATIO[x])^2 - 4*RATIO[x]) + 
    ((16*I)/3)*(3*I + Pi)*RATIO[x] + Nc^2*((847 + (160*I)*Pi + 28*Pi^2)/6 - 
      (2*(41 - (18*I)*Pi + 14*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      102*RATIO[x^(-2)] - ((4*I)/9)*(-409*I + 15*Pi)*RATIO[x^(-1)] + 
      (2*Pi*(-3*I + 4*Pi))/(-1 + RATIO[x])^2 + ((313 + (36*I)*Pi)*RATIO[x])/
       9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(57 - (16*I)*Pi) + (80*I)*Pi*RATIO[(1 - x)^(-1)] + 22*RATIO[x^(-2)] + 
      12*RATIO[x^(-1)] + 8*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 0, 0, 1, x]*((-1319 + (3303*I)*Pi - 273*Pi^2)/9 - 
    ((-3259 + (5934*I)*Pi - 870*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(3 - 42*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2) + 
      12/(-1 + RATIO[x])^2) + (-815 + (1113*I)*Pi - 948*Pi^2)/
     (9*(-1 + RATIO[x])^2) + ((8*I)/3)*(3*I + Pi)*RATIO[x] + 
    Nf*(((8*(313 - (120*I)*Pi))/15 + ((16*I)/9)*(277*I + 180*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/45)*(1471*I + 2010*Pi))/
         (-1 + RATIO[x])^2 - (64*RATIO[x])/9)/Nc + 
      Nc*(((2*I)/9)*(23*I + 12*Pi) - ((4*I)/3)*(-13*I + 10*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*(-187*I + 90*Pi))/
         (-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) - ((4*I)/3)*(41*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + Nf*((16/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
          16/(3*(-1 + RATIO[x])^2))/Nc + Nc*(4 - 24*RATIO[(1 - x)^(-1)] + 
          80/(3*(-1 + RATIO[x])^2))) + (((8*I)/3)*(11*I + 15*Pi))/
       (-1 + RATIO[x])^2 + Nc^2*((49 + (144*I)*Pi)/3 - 
        ((2*I)/3)*(65*I + 288*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(221*I + 276*Pi))/(-1 + RATIO[x])^2 + 4*RATIO[x])) + 
    Nc^2*((-664 + (8970*I)*Pi - 1233*Pi^2)/18 - 
      (-455 + (1184*I)*Pi - 317*Pi^2)*RATIO[(1 - x)^(-1)] + 
      (-3740 + (4971*I)*Pi - 2673*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      ((101 + (24*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    ((-2*(-87 - (780*I)*Pi + 56*Pi^2))/3 + (16*(-21 - (135*I)*Pi + 23*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*(-129 - (72*I)*Pi + 146*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 8*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 0, 1, 0, x]*((-1319 - (792*I)*Pi - 282*Pi^2)/9 - 
    ((-3259 - (1104*I)*Pi - 1050*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    Log[mu2]^2*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(3 - 42*RATIO[(1 - x)^(-1)] + 48/(-1 + RATIO[x])^2) + 
      12/(-1 + RATIO[x])^2) + (-815 - (147*I)*Pi - 1143*Pi^2)/
     (9*(-1 + RATIO[x])^2) - ((8*I)/3)*(-3*I + 2*Pi)*RATIO[x] + 
    Nf*(((-8*(-313 + (1008*I)*Pi + 20*Pi^2))/15 + 
        (16*(-1385 + (3042*I)*Pi + 60*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (((8*I)/45)*(1471*I + 1974*Pi))/(-1 + RATIO[x])^2 - (64*RATIO[x])/9)/
       Nc + Nc*((2*(-23 + (573*I)*Pi + 12*Pi^2))/9 - 
        (4*(13 + (179*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (((2*I)/9)*(-187*I + 258*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) - ((4*I)/3)*(41*I + 18*Pi)*
       RATIO[(1 - x)^(-1)] + Nf*((16/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
          16/(3*(-1 + RATIO[x])^2))/Nc + Nc*(4 - 24*RATIO[(1 - x)^(-1)] + 
          80/(3*(-1 + RATIO[x])^2))) + (((8*I)/3)*(11*I + 9*Pi))/
       (-1 + RATIO[x])^2 + Nc^2*((49 + (60*I)*Pi)/3 - 
        ((2*I)/3)*(65*I + 132*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(221*I + 132*Pi))/(-1 + RATIO[x])^2 + 4*RATIO[x])) + 
    Nc^2*((-664 - (7638*I)*Pi - 645*Pi^2)/18 - 
      ((-1365 - (2164*I)*Pi - 533*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*Pi*RATIO[x^(-1)] + (-3740 - (225*I)*Pi - 1536*Pi^2)/
       (9*(-1 + RATIO[x])^2) + ((101 - (36*I)*Pi)*RATIO[x])/9 - 
      (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    ((-2*(-87 + (192*I)*Pi + 43*Pi^2))/3 + (4*(-84 + (102*I)*Pi + 85*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*(-129 + (72*I)*Pi + 182*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 8*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 1, 1, 0, x]*((155 + (383*I)*Pi + 11*Pi^2)/3 - 
    (2*(651 + (403*I)*Pi + 56*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (-5 + 10*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) + 
    (714 + 191*Pi^2)/(3*(-1 + RATIO[x])^2) + (8*(9 + I*Pi)*RATIO[x])/3 + 
    Log[mu2]*(16 + Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
        8/(3*(-1 + RATIO[x])^2)) + Nc^2*(((2*I)/3)*(4*I + 3*Pi) - 
        (4*I)*Pi*RATIO[(1 - x)^(-1)] + (4*RATIO[x^(-1)])/3 + 
        ((4*I)*(-2*I + Pi))/(-1 + RATIO[x])^2 + (4*RATIO[x])/3)) + 
    Nf*((((8*I)/45)*(29*I + 3300*Pi) - ((16*I)/45)*(83*I + 3300*Pi)*
         RATIO[(1 - x)^(-1)] - 1712/(45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((4*(8 - (327*I)*Pi))/9 + ((8*I)/9)*(26*I + 327*Pi)*
         RATIO[(1 - x)^(-1)] + (8*RATIO[x^(-1)])/9 - 
        8/(9*(-1 + RATIO[x])^2) + (16*RATIO[x])/9)) + 
    ((2*(117 + (198*I)*Pi + 19*Pi^2))/3 - (4*(273 + (174*I)*Pi + 37*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + (4*(189 + 34*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((212 + (3634*I)*Pi + 111*Pi^2)/6 - 
      ((-334 + (3594*I)*Pi + 201*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (41*RATIO[x^(-2)])/2 + (I/9)*(485*I + 48*Pi)*RATIO[x^(-1)] + 
      (2*(335 - (9*I)*Pi + 80*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      (799*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 0, 1, x]*((-469 - (168*I)*Pi - 4*Pi^2)/3 - 
    ((-511 - (216*I)*Pi - 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x^(-2)] + 
    ((16*I)/3)*(-3*I + 2*Pi)*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (1 - 2*RATIO[(1 - x)^(-1)] + 2/(-1 + RATIO[x])^2) + 
    Log[mu2]*(12 - 8*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(4/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((25 + (36*I)*Pi)/3 - (6*I)*(-I + 8*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)*(15*I + 22*Pi))/(-1 + RATIO[x])^2 - (4*RATIO[x])/3) + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2) - (4*(3 - (18*I)*Pi + 10*Pi^2))/
     (3*(-1 + RATIO[x])^2) + (8*(6 - I*Pi)*RATIO[x])/3 + 
    Nf*(Nc*((16*(17 + (3*I)*Pi))/9 - ((32*I)/9)*(-20*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
        (((16*I)/9)*(-7*I + 6*Pi))/(-1 + RATIO[x])^2 - (16*RATIO[x])/9) + 
      ((32*(31 - (21*I)*Pi))/45 + ((64*I)/15)*(2*I + Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 - (((64*I)/15)*Pi)/
         (-1 + RATIO[x])^2 + (64*RATIO[x])/9)/Nc) + 
    ((-2*I)*(-I + 70*Pi) + (4*I)*(-23*I + 22*Pi)*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - 8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-4880 - (534*I)*Pi - 339*Pi^2)/18 - 
      ((-2197 + (398*I)*Pi - 209*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (5*RATIO[x^(-2)])/2 + (2*I)*(-13*I + 6*Pi)*RATIO[x^(-1)] + 
      (-395 + (166*I)*Pi - 193*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (587*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 1, 0, x]*((-469 - (20*I)*Pi - 8*Pi^2)/3 - 
    ((-511 - 16*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x^(-2)] - 
    ((8*I)/3)*(6*I + Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(12 - 8*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(4/3 - (8*RATIO[(1 - x)^(-1)])/3 + 8/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((25 + (6*I)*Pi)/3 - (2*I)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((2*I)*(15*I + 2*Pi))/(-1 + RATIO[x])^2 - (4*RATIO[x])/3)) + 
    Nc^2*Log[mu2]^2*(1 - 2*RATIO[(1 - x)^(-1)] + 2/(-1 + RATIO[x])^2) - 
    (4*(-I + Pi)*(I + Pi))/(-1 + RATIO[x])^2 + (16*(3 + I*Pi)*RATIO[x])/3 + 
    Nf*(Nc*((4*(68 - (81*I)*Pi))/9 + ((8*I)/9)*(80*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/9 + 
        112/(9*(-1 + RATIO[x])^2) - (16*RATIO[x])/9) + 
      ((16*(62 + (405*I)*Pi))/45 - ((32*I)/15)*(-4*I + 135*Pi)*
         RATIO[(1 - x)^(-1)] + (64*RATIO[x^(-1)])/9 + (64*RATIO[x])/9)/Nc) + 
    ((-2*I)*(-I + 6*Pi) + (4*I)*(-23*I + 14*Pi)*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - 8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-4880 + (3180*I)*Pi - 21*Pi^2)/18 - 
      ((-2197 + (1020*I)*Pi - 19*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (5*RATIO[x^(-2)])/2 - ((2*I)/3)*(39*I + 2*Pi)*RATIO[x^(-1)] + 
      (-395 - (18*I)*Pi - 21*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      (I/9)*(587*I + 60*Pi)*RATIO[x] + (71*RATIO[x^2])/2)) + 
  G[0, 1, 0, 1, x]*((-5*(-31 + (96*I)*Pi + 2*Pi^2))/3 + 
    (2*(-651 + (475*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    4*RATIO[x^(-2)] + 8*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (-5 + 10*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) + 
    (714 - (253*I)*Pi - 58*Pi^2)/(3*(-1 + RATIO[x])^2) + 
    (8*(9 - (2*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(16 + Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
        8/(3*(-1 + RATIO[x])^2)) + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      Nc^2*(((4*I)/3)*(2*I + 9*Pi) - (48*I)*Pi*RATIO[(1 - x)^(-1)] + 
        (4*RATIO[x^(-1)])/3 + ((4*I)*(-2*I + 11*Pi))/(-1 + RATIO[x])^2 + 
        (4*RATIO[x])/3)) + 
    Nf*((((-8*I)/45)*(-29*I + 60*Pi) + ((16*I)/45)*(-83*I + 60*Pi)*
         RATIO[(1 - x)^(-1)] + (((16*I)/45)*(107*I + 30*Pi))/
         (-1 + RATIO[x])^2)/Nc + Nc*((4*(8 + (33*I)*Pi))/9 - 
        ((8*I)/9)*(-26*I + 69*Pi)*RATIO[(1 - x)^(-1)] + (8*RATIO[x^(-1)])/9 + 
        (((8*I)/9)*(I + 60*Pi))/(-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    ((2*(117 - (447*I)*Pi + 16*Pi^2))/3 - (4*(273 - (297*I)*Pi + 4*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (4*(-189 + (9*I)*Pi + 20*Pi^2))/
       (3*(-1 + RATIO[x])^2) - 8*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((212 - (1844*I)*Pi + 39*Pi^2)/6 - 
      ((-334 - (2478*I)*Pi + 27*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (41*RATIO[x^(-2)])/2 + (I/9)*(485*I + 36*Pi)*RATIO[x^(-1)] + 
      (670 - (1636*I)*Pi - 29*Pi^2)/(3*(-1 + RATIO[x])^2) - 
      (I/9)*(-799*I + 60*Pi)*RATIO[x] + (71*RATIO[x^2])/2)) + 
  G[1, 1, 0, 0, x]*((-989 + (178*I)*Pi - 4*Pi^2)/3 + 
    (4*(-3 - (99*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 84*RATIO[x^(-2)] - 
    ((8*I)/3)*(33*I + Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(Nc*Nf*(-4/3 + (8*RATIO[(1 - x)^(-1)])/3 - 
        8/(3*(-1 + RATIO[x])^2)) + Nc^2*((2*(7 + (3*I)*Pi))/3 - 
        ((4*I)/3)*(13*I + 3*Pi)*RATIO[(1 - x)^(-1)] - (8*RATIO[x^(-1)])/3 + 
        (((4*I)/3)*(7*I + 3*Pi))/(-1 + RATIO[x])^2 - (8*RATIO[x])/3)) + 
    Nc^2*Log[mu2]^2*(-5 + 10*RATIO[(1 - x)^(-1)] - 10/(-1 + RATIO[x])^2) + 
    4/(-1 + RATIO[x])^2 + (2*(81 + (8*I)*Pi)*RATIO[x])/3 + 
    Nc^2*((-5830 + (624*I)*Pi - 35*Pi^2)/6 - 
      ((535 + (1752*I)*Pi - 177*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (513*RATIO[x^(-2)])/2 - ((2*I)/3)*(729*I + 4*Pi)*RATIO[x^(-1)] + 
      (853 - (54*I)*Pi - 189*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      ((2027 + (72*I)*Pi)*RATIO[x])/9 - 119*RATIO[x^2]) + 
    ((2*I)*(49*I + 30*Pi) - (88*I)*Pi*RATIO[(1 - x)^(-1)] - 
      52*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 36*RATIO[x] - 34*RATIO[x^2])/
     Nc^2 - 51*RATIO[x^2] + 
    Nf*((-37088/45 + (32*RATIO[(1 - x)^(-1)])/15 - 224*RATIO[x^(-2)] + 
        (3392*RATIO[x^(-1)])/9 + (1664*RATIO[x])/9 - 112*RATIO[x^2])/Nc + 
      Nc*(2008/9 + (64*RATIO[(1 - x)^(-1)])/9 + 64*RATIO[x^(-2)] - 
        (1040*RATIO[x^(-1)])/9 - 112/(9*(-1 + RATIO[x])^2) - 
        (520*RATIO[x])/9 + 32*RATIO[x^2]))) + 
  G[1, 1, 1, 1, x]*(-414 - 43*RATIO[x^(-2)] + 62*RATIO[x^(-1)] + 
    62*RATIO[x] + Nc^2*((6*I)*(81*I + Pi) - (12*I)*Pi*RATIO[(1 - x)^(-1)] - 
      124*RATIO[x^(-2)] + 228*RATIO[x^(-1)] + 228*RATIO[x] - 
      124*RATIO[x^2]) + (-228 - 26*RATIO[x^(-2)] - 20*RATIO[x^(-1)] - 
      20*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 43*RATIO[x^2] + 
    Nf*((-160 - 112*RATIO[x^(-2)] + 192*RATIO[x^(-1)] + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*(48 + 32*RATIO[x^(-2)] - 56*RATIO[x^(-1)] - 
        56*RATIO[x] + 32*RATIO[x^2]))) + G[0, 0, 0, 0, x]*
   ((2027 - (46*I)*Pi + 14*Pi^2)/6 + (2*(-1191 + (68*I)*Pi + 2*Pi^2)*
      RATIO[(1 - x)^(-1)])/3 + Log[mu2]^2*(-18 + 36*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-30 + 96*RATIO[(1 - x)^(-1)] - 102/(-1 + RATIO[x])^2) - 
      24/(-1 + RATIO[x])^2) + Log[mu2]*((4*I)*(7*I + Pi) - 
      (8*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
      Nf*(Nc*(-8 + 32*RATIO[(1 - x)^(-1)] - 104/(3*(-1 + RATIO[x])^2)) + 
        (-8 + 16*RATIO[(1 - x)^(-1)] - 32/(3*(-1 + RATIO[x])^2))/Nc) + 
      Nc^2*(((-4*I)/3)*(-23*I + 9*Pi) + ((16*I)/3)*(8*I + 9*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)*(57*I + 13*Pi))/(-1 + RATIO[x])^2) + 
      (((16*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2) + 
    (6365 - (816*I)*Pi - 162*Pi^2)/(18*(-1 + RATIO[x])^2) + 70*RATIO[x] + 
    Nc^2*((5*(-325 + (558*I)*Pi + 33*Pi^2))/9 - 
      ((6479 + (4860*I)*Pi + 888*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (5659 + (1248*I)*Pi + 1674*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      224*RATIO[x] - 124*RATIO[x^2]) + ((-127 + (132*I)*Pi + 20*Pi^2)/2 - 
      (-137 + (92*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)] + 
      (-79 + (48*I)*Pi + 12*Pi^2)/(-1 + RATIO[x])^2 - 20*RATIO[x] - 
      26*RATIO[x^2])/Nc^2 - 43*RATIO[x^2] + 
    Nf*(((16*(-383 + (273*I)*Pi + 18*Pi^2))/9 - 
        (32*(-254 + (264*I)*Pi + 45*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (16*(-103 + (45*I)*Pi + 27*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        192*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((-2*(-481 + (543*I)*Pi + 36*Pi^2))/9 + 
        (4*(-76 + (489*I)*Pi + 90*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (2*(-125 + (180*I)*Pi + 162*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        56*RATIO[x] + 32*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-1336 - (2079*I)*Pi + 6*Pi^2)/9 - ((163 - (3930*I)*Pi - 204*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - 6*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 
    Log[mu2]^2*(-12 + 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(-35 + 142*RATIO[(1 - x)^(-1)] - 142/(-1 + RATIO[x])^2) - 
      24/(-1 + RATIO[x])^2) - (8*(46 + (18*I)*Pi + 21*Pi^2))/
     (9*(-1 + RATIO[x])^2) + (2*(57 - (8*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*((8*(14 - (3*I)*Pi))/3 + ((16*I)/3)*(8*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + Nf*(Nc*(-44/3 + (184*RATIO[(1 - x)^(-1)])/3 - 
          184/(3*(-1 + RATIO[x])^2)) + (-16/3 + (32*RATIO[(1 - x)^(-1)])/3 - 
          32/(3*(-1 + RATIO[x])^2))/Nc) + 176/(3*(-1 + RATIO[x])^2) + 
      Nc^2*((10*(8 + (3*I)*Pi))/3 - ((4*I)/3)*(-176*I + 15*Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*(-248*I + 9*Pi))/
         (-1 + RATIO[x])^2 + (8*RATIO[x])/3)) + 
    Nc^2*((-10624 - (8802*I)*Pi + 99*Pi^2)/18 - 
      ((2140 - (10848*I)*Pi - 117*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (69*RATIO[x^(-2)])/2 + (I/3)*(-243*I + 4*Pi)*RATIO[x^(-1)] + 
      (8788 - (5490*I)*Pi - 333*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      ((1897 - (72*I)*Pi)*RATIO[x])/9 - 119*RATIO[x^2]) + 
    ((4*(-195 - (297*I)*Pi + 8*Pi^2))/3 + (4*(303 + (414*I)*Pi + 8*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*(159 + (18*I)*Pi + 16*Pi^2))/
       (3*(-1 + RATIO[x])^2) - 36*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 
    51*RATIO[x^2] + Nf*((((-8*I)/45)*(-947*I + 36*Pi) + 
        ((16*I)/45)*(-1325*I + 108*Pi)*RATIO[(1 - x)^(-1)] + 
        (((16*I)/45)*(1364*I + 27*Pi))/(-1 + RATIO[x])^2 + 192*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*((4*(65 + (18*I)*Pi))/9 - 
        ((8*I)/3)*(25*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
        (((8*I)/3)*(43*I + 9*Pi))/(-1 + RATIO[x])^2 - (488*RATIO[x])/9 + 
        32*RATIO[x^2]))) + G[0, 1, 1, 1, x]*((139 + (480*I)*Pi - 4*Pi^2)/3 + 
    (8*(125 - (132*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 - 4*RATIO[x^(-2)] - 
    8*RATIO[x^(-1)] + Log[mu2]*(-24 + 48*RATIO[(1 - x)^(-1)] + 
      Nc^2*((6*I)*(23*I + Pi) - (12*I)*(23*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((12*I)*Pi)/(-1 + RATIO[x])^2)) - 66*RATIO[x] + 41*RATIO[x^2] + 
    (2*(1 + (112*I)*Pi) - (32*I)*(7*I + 10*Pi)*RATIO[(1 - x)^(-1)] + 
      20*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*((3611 + (590*I)*Pi + 4*Pi^2)/6 - (2*(1423 + (145*I)*Pi + 2*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (41*RATIO[x^(-2)])/2 - 
      I*(49*I + 4*Pi)*RATIO[x^(-1)] - (((130*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
      196*RATIO[x] + 110*RATIO[x^2]) + 
    Nf*(Nc*((4*I)*(19*I + Pi) - (8*I)*(13*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + 56*RATIO[x] - 32*RATIO[x^2]) + 
      ((16*(61 - (7*I)*Pi))/15 + ((32*I)/15)*(-14*I + Pi)*
         RATIO[(1 - x)^(-1)] - (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, x]*((2*(569 + (135*I)*Pi))/3 - ((2*I)/3)*(-499*I + 294*Pi)*
     RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-2)] - ((8*I)/3)*(-9*I + 2*Pi)*
     RATIO[x^(-1)] + Log[mu2]*(-8 + 16*RATIO[(1 - x)^(-1)] + 
      Nc^2*((-2*I)*(-25*I + Pi) + (4*I)*(-25*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (8*RATIO[x^(-1)])/3 - ((4*I)*Pi)/(-1 + RATIO[x])^2 - 
        (8*RATIO[x])/3)) + ((2*I)/3)*(75*I + 8*Pi)*RATIO[x] + 45*RATIO[x^2] + 
    (2*(103 + (72*I)*Pi) - (8*I)*(-23*I + 20*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] - 16*RATIO[x^(-1)] + 36*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*((4239 + (980*I)*Pi)/6 - ((2*I)/3)*(-1737*I + 392*Pi)*
       RATIO[(1 - x)^(-1)] + (5*RATIO[x^(-2)])/2 - ((10*I)/9)*(-11*I + 6*Pi)*
       RATIO[x^(-1)] + (((256*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
      (I/9)*(1213*I + 72*Pi)*RATIO[x] + 87*RATIO[x^2]) + 
    Nf*(Nc*(((-4*I)/3)*(-61*I + 3*Pi) + ((8*I)/3)*(-43*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/9 - 
        ((8*I)*Pi)/(-1 + RATIO[x])^2 + (488*RATIO[x])/9 - 32*RATIO[x^2]) + 
      ((16*(66 + (7*I)*Pi))/15 - ((32*I)/15)*(9*I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 192*RATIO[x] + 112*RATIO[x^2])/
       Nc)) + G[1, 0, 0, 0, x]*((835 - (246*I)*Pi - 48*Pi^2)/6 + 
    (2*(-62 + (45*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (8*I)*(-I + Pi)*RATIO[x^(-1)] + Nc^2*Log[mu2]^2*
     (-12 + 24*RATIO[(1 - x)^(-1)] - 24/(-1 + RATIO[x])^2) + 
    Log[mu2]*((2*I)*(9*I + 2*Pi) - (4*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(-8/3 + (16*RATIO[(1 - x)^(-1)])/3 - 16/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((-2*I)*(-I + 2*Pi) + (8*I)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
        8*RATIO[x^(-1)] - (((8*I)/3)*(I + 3*Pi))/(-1 + RATIO[x])^2) + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2) - (4*(-6 - (18*I)*Pi + 7*Pi^2))/
     (3*(-1 + RATIO[x])^2) - 74*RATIO[x] + 41*RATIO[x^2] + 
    ((2*I)*(13*I + 2*Pi) + (4*I)*(13*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      20*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*((6002 - (1269*I)*Pi - 72*Pi^2)/9 - 
      ((2257 - (834*I)*Pi - 108*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      ((2*I)/9)*(163*I + 36*Pi)*RATIO[x^(-1)] - 
      (2*(-1127 - (21*I)*Pi + 177*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      192*RATIO[x] + 110*RATIO[x^2]) + 
    Nf*(Nc*(((2*I)/9)*(641*I + 93*Pi) - ((4*I)/9)*(239*I + 75*Pi)*
         RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 - 
        (((8*I)/9)*(-28*I + 3*Pi))/(-1 + RATIO[x])^2 + 56*RATIO[x] - 
        32*RATIO[x^2]) + ((8*(2290 - (453*I)*Pi))/45 + 
        ((16*I)/15)*(100*I + 133*Pi)*RATIO[(1 - x)^(-1)] - 
        (64*RATIO[x^(-1)])/9 + (((32*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        192*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, x]*((-2*(47 + (131*I)*Pi + 12*Pi^2))/3 + 
    (2*(644 + (278*I)*Pi + 51*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-6 + 12*RATIO[(1 - x)^(-1)] - 12/(-1 + RATIO[x])^2) + 
    (-702 - (15*I)*Pi - 125*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    ((2*I)/3)*(-99*I + 8*Pi)*RATIO[x] + 
    Log[mu2]*(2*(3 + (2*I)*Pi) - (4*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + Nc^2*(20 - 36*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-1)])/3 - 28/(3*(-1 + RATIO[x])^2) + (8*RATIO[x])/3)) + 
    45*RATIO[x^2] + (-2*(17 + (56*I)*Pi + 2*Pi^2) + 
      4*(65 + (52*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)] - 
      (4*(189 + (36*I)*Pi + 25*Pi^2))/(3*(-1 + RATIO[x])^2) + 36*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*((957 - (2366*I)*Pi - 8*Pi^2)/6 - 
      ((-2963 - (6852*I)*Pi - 24*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((8*I)/9)*(11*I + 6*Pi)*RATIO[x^(-1)] + (-409 - (281*I)*Pi - 4*Pi^2)/
       (3*(-1 + RATIO[x])^2) - (I/9)*(-1343*I + 72*Pi)*RATIO[x] + 
      87*RATIO[x^2]) + Nf*(Nc*((4*(-191 + (216*I)*Pi + 3*Pi^2))/9 - 
        (8*(16 + (189*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 + (((4*I)/9)*(13*I + 51*Pi))/(-1 + RATIO[x])^2 + 
        (520*RATIO[x])/9 - 32*RATIO[x^2]) + 
      ((-8*(-2411 + (2118*I)*Pi + 30*Pi^2))/45 + 
        (16*(-115 + (658*I)*Pi + 10*Pi^2)*RATIO[(1 - x)^(-1)])/15 - 
        (((16*I)/45)*(107*I + 324*Pi))/(-1 + RATIO[x])^2 - 
        (1664*RATIO[x])/9 + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, x]*((1596 - (639*I)*Pi + 8*Pi^2)/3 - 
    I*(-25*I + 4*Pi)*RATIO[x^(-2)] + (I/3)*(185*I + 48*Pi)*RATIO[x^(-1)] + 
    (I/3)*(185*I + 174*Pi)*RATIO[x] - I*(-25*I + 33*Pi)*RATIO[x^2] + 
    (2*(140 - (57*I)*Pi) - ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*(-I + 12*Pi)*RATIO[x^(-1)] - ((2*I)/3)*(-I + 18*Pi)*
       RATIO[x] - ((2*I)/3)*(-5*I + 33*Pi)*RATIO[x^2])/Nc^2 + 
    Log[mu2]*(-12 + 6*RATIO[x^(-2)] + 12*RATIO[x^(-1)] + 12*RATIO[x] + 
      6*RATIO[x^2] + Nc^2*(3*(77 - (2*I)*Pi) + (12*I)*Pi*
         RATIO[(1 - x)^(-1)] + (69*RATIO[x^(-2)])/2 + 
        I*(81*I + 4*Pi)*RATIO[x^(-1)] - I*(-81*I + 4*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/2)) + 
    Nf*(Nc*((20*(2 + (3*I)*Pi))/3 + (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
        10*RATIO[x^(-2)] + ((4*I)/9)*(-21*I + 4*Pi)*RATIO[x^(-1)] + 
        (4*(21 - (130*I)*Pi)*RATIO[x])/9 + 2*(5 + (16*I)*Pi)*RATIO[x^2]) + 
      ((32*(131 - (37*I)*Pi))/15 - ((32*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        (144*RATIO[x^(-2)])/5 - (2416*RATIO[x^(-1)])/15 + 
        ((16*I)/15)*(151*I + 180*Pi)*RATIO[x] + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5)/Nc) + 
    Nc^2*((I/2)*(287*I + 25*Pi)*RATIO[x^(-2)] + 
      ((2409 - (626*I)*Pi - 24*Pi^2)*RATIO[x^(-1)])/18 + 
      ((2409 + (3272*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2] + ((4*I)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/3)*RATIO[(1 - x)^(-1)]*
       (41*Pi + 6*Pi^3 + (36*I)*Zeta[3]) + 
      (I/6)*(1758*I - 683*Pi + (16*I)*Pi^2 + 12*Pi^3 + (72*I)*Zeta[3]))) + 
  (I/180)*RATIO[x^(-1)]*(11785*Pi + (285*I)*Pi^2 + 1680*Pi^3 + 64*Pi^5 - 
    2880*Pi*Zeta[3]) + (RATIO[x^2]*(6295*Pi^2 + (30*I)*Pi^3 + 1647*Pi^4 + 
     10260*Zeta[3] + (34560*I)*Pi*Zeta[3]))/360 + 
  G[1, 0, 1, x]*((I/6)*(I + 12*Pi)*RATIO[x^(-2)] + 
    ((357 - (36*I)*Pi - 4*Pi^2)*RATIO[x^(-1)])/9 - 
    (((4*I)/3)*(3*Pi + Pi^3))/(-1 + RATIO[x])^2 + 
    (2*(15 - (171*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Nc^2*Log[mu2]^2*(5 + I*Pi - (2*I)*(-5*I + Pi)*RATIO[(1 - x)^(-1)] - 
      2*RATIO[x^(-1)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 2*RATIO[x]) + 
    Log[mu2]*((4*Pi*(3*I + Pi))/3 - (8*((-3*I)*Pi + Pi^2)*
        RATIO[(1 - x)^(-1)])/3 + 2*RATIO[x^(-2)] + 4*RATIO[x^(-1)] + 
      Nc*Nf*((4*(1 + I*Pi))/3 - ((8*I)/3)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-1)])/9 + (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x])/9) - 4*RATIO[x] + Nc^2*((18 - (95*I)*Pi - 2*Pi^2)/3 + 
        (2*(-12 + (111*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (23*RATIO[x^(-2)])/2 - (I/9)*(-199*I + 12*Pi)*RATIO[x^(-1)] - 
        ((30*I)*Pi)/(-1 + RATIO[x])^2 + (199*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/
     6 + ((-2*(399 - (306*I)*Pi + 28*Pi^2))/3 - 
      (4*(-189 + (69*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (2*RATIO[x^(-2)])/3 + (14*RATIO[x^(-1)])/3 + (4*I)*(I + 7*Pi)*
       RATIO[x] + 2*(2 + (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((247 - (448*I)*Pi + 12*Pi^2)/9 - (8*(19 - (46*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (14*RATIO[x^(-2)])/3 - 
        ((4*I)/27)*(-307*I + 18*Pi)*RATIO[x^(-1)] + (8*((14*I)*Pi + 3*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (10*(49 + (144*I)*Pi)*RATIO[x])/27 - 
        I*(-7*I + 32*Pi)*RATIO[x^2]) + 
      ((-4*(1397 - (1040*I)*Pi + 42*Pi^2))/45 + 
        (16*(-95 + (30*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (392*RATIO[x^(-2)])/15 + ((16*I)/27)*(-253*I + 12*Pi)*RATIO[x^(-1)] - 
        (16*Pi^2)/(15*(-1 + RATIO[x])^2) + (8*(233 - (3120*I)*Pi)*RATIO[x])/
         135 + ((4*I)/3)*(I + 84*Pi)*RATIO[x^2])/Nc) - 
    (RATIO[(1 - x)^(-1)]*(-714 + (487*I)*Pi + 78*Pi^2 - 48*Zeta[3]))/3 + 
    (-1109 + (669*I)*Pi + 43*Pi^2 - 24*Zeta[3])/3 + 
    Nc^2*((I/4)*(-63*I + 46*Pi)*RATIO[x^(-2)] + 
      ((5839 - (450*I)*Pi - 18*Pi^2)*RATIO[x^(-1)])/54 - 
      ((I/3)*Pi*(395 - (83*I)*Pi + 29*Pi^2))/(-1 + RATIO[x])^2 - 
      ((4625 + (4803*I)*Pi + 33*Pi^2)*RATIO[x])/27 + 
      ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 + 
      (-1740 + (7945*I)*Pi - 570*Pi^2 - (57*I)*Pi^3 + 72*Zeta[3])/18 - 
      (RATIO[(1 - x)^(-1)]*(-2880 + (3903*I)*Pi - 244*Pi^2 - (93*I)*Pi^3 + 
         72*Zeta[3]))/9)) + G[0, 1, 1, x]*
   ((I/3)*(-85*I + 6*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(28*I + 3*Pi)*
     RATIO[x^(-1)] + Log[mu2]^2*(12 - 24*RATIO[(1 - x)^(-1)] + 
      Nc^2*(71 - (5*I)*Pi + (2*I)*(71*I + 5*Pi)*RATIO[(1 - x)^(-1)] - 
        ((10*I)*Pi)/(-1 + RATIO[x])^2)) + ((241 - (138*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*((8*(-11 + (6*I)*Pi + Pi^2))/3 - 
      (16*(-11 + Pi^2)*RATIO[(1 - x)^(-1)])/3 + 2*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)] + Nf*((16/3 - (32*RATIO[(1 - x)^(-1)])/3)/Nc + 
        Nc*((4*(23 - I*Pi))/3 + ((8*I)/3)*(23*I + Pi)*RATIO[(1 - x)^(-1)] - 
          (((8*I)/3)*Pi)/(-1 + RATIO[x])^2)) - 4*RATIO[x] + 
      Nc^2*((2*(-233 + (2*I)*Pi + Pi^2))/3 - (4*(-236 + (6*I)*Pi + Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (23*RATIO[x^(-2)])/2 + 
        (I/3)*(81*I + 4*Pi)*RATIO[x^(-1)] + (4*Pi*(2*I + Pi))/
         (-1 + RATIO[x])^2 + ((81 + (4*I)*Pi)*RATIO[x])/3 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + (I/3)*(32*I + 117*Pi)*
     RATIO[x^2] + Nf*(Nc*((1143 - (376*I)*Pi - 20*Pi^2)/9 + 
        (8*(-243 + (22*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (19*RATIO[x^(-2)])/3 + ((2*I)/9)*(-69*I + 4*Pi)*RATIO[x^(-1)] - 
        (8*(I*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + ((8*I)/9)*(48*I + 65*Pi)*
         RATIO[x] + 4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(1321 + (734*I)*Pi + 62*Pi^2))/45 - 
        (16*(1454 - (137*I)*Pi + 13*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 + 
        (16*((-107*I)*Pi + 3*Pi^2))/(45*(-1 + RATIO[x])^2) + 
        (64*(13 - (15*I)*Pi)*RATIO[x])/5 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + (8*RATIO[x^(-2)] - 24*RATIO[x^(-1)] + 
      (2*(37 + (18*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2] - 
      (4*RATIO[(1 - x)^(-1)]*(180 + (105*I)*Pi + 28*Pi^2 - (13*I)*Pi^3 - 
         102*Zeta[3]))/3 - (((4*I)/3)*(-189*Pi + 8*Pi^3 - (60*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - ((2*I)/3)*(-30*I - 120*Pi - (20*I)*Pi^2 + 7*Pi^3 - 
        (66*I)*Zeta[3]))/Nc^2 - ((I/3)*(-714*Pi + 19*Pi^3 - (246*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (I/9)*(3713*I + 618*Pi + (76*I)*Pi^2 + 48*Pi^3 + 
      (396*I)*Zeta[3]) - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (1457*I + 189*Pi + (88*I)*Pi^2 + 21*Pi^3 + (666*I)*Zeta[3]) + 
    Nc^2*(-((-19642 + (4704*I)*Pi + 514*Pi^2 - (231*I)*Pi^3)*
         RATIO[(1 - x)^(-1)])/9 + (I/2)*(-258*I + 23*Pi)*RATIO[x^(-2)] + 
      ((-2628 - (287*I)*Pi - 8*Pi^2)*RATIO[x^(-1)])/9 + 
      ((4119 - (4640*I)*Pi)*RATIO[x])/18 + (I/3)*(83*I + 402*Pi)*RATIO[x^2] + 
      ((670*I)*Pi + 53*Pi^2 - (52*I)*Pi^3 - 6*Zeta[3])/
       (3*(-1 + RATIO[x])^2) + (-18502 + (8673*I)*Pi + 104*Pi^2 - 
        (141*I)*Pi^3 + 108*Zeta[3])/18)) + 
  G[1, 1, 0, x]*((-I/6)*(-I + 294*Pi)*RATIO[x^(-2)] + 
    ((357 + (306*I)*Pi - 4*Pi^2)*RATIO[x^(-1)])/9 + 
    (2*(15 + (153*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Nc^2*Log[mu2]^2*(5*(1 - I*Pi) + (10*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      2*RATIO[x^(-1)] - ((10*I)*Pi)/(-1 + RATIO[x])^2 + 2*RATIO[x]) + 
    Log[mu2]*(2*RATIO[x^(-2)] + 4*RATIO[x^(-1)] + 
      Nc*Nf*((4*(1 - I*Pi))/3 + ((8*I)/3)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
        (8*RATIO[x^(-1)])/9 - (((8*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (8*RATIO[x])/9) - 4*RATIO[x] + Nc^2*((2*(9 + (13*I)*Pi + 9*Pi^2))/3 - 
        (4*(6 - (7*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (23*RATIO[x^(-2)])/2 - (I/9)*(-199*I + 24*Pi)*RATIO[x^(-1)] + 
        (4*((-7*I)*Pi + 9*Pi^2))/(3*(-1 + RATIO[x])^2) + 
        ((199 - (24*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + 
    ((107 - (294*I)*Pi)*RATIO[x^2])/6 + ((-2*(399 - (24*I)*Pi + 40*Pi^2))/3 + 
      (4*(189 + 34*Pi^2)*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((14*I)/3)*(I + 6*Pi)*RATIO[x^(-1)] - 
      (4*I)*(-I + 7*Pi)*RATIO[x] + 2*(2 - (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((247 + (1768*I)*Pi + 12*Pi^2)/9 - (8*(19 - (14*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((2*I)/3)*(-7*I + 48*Pi)*RATIO[x^(-2)] - 
        ((4*I)/27)*(-307*I + 396*Pi)*RATIO[x^(-1)] + 
        (8*((-14*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (2*(245 - (792*I)*Pi)*RATIO[x])/27 + I*(7*I + 32*Pi)*RATIO[x^2]) + 
      (((-44*I)/45)*(-127*I + 760*Pi) - (304*RATIO[(1 - x)^(-1)])/9 - 
        ((56*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-2)] + 
        ((16*I)/27)*(-253*I + 312*Pi)*RATIO[x^(-1)] + 
        (8*(233 + (3120*I)*Pi)*RATIO[x])/135 - ((4*I)/3)*(-I + 84*Pi)*
         RATIO[x^2])/Nc) + ((4*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
    RATIO[(1 - x)^(-1)]*(-238 + (4*I)*Pi - 65*Pi^2 + 16*Zeta[3]) + 
    (-2218 - (700*I)*Pi - 37*Pi^2 + 48*Zeta[3])/6 + 
    Nc^2*((-I/4)*(63*I + 572*Pi)*RATIO[x^(-2)] + 
      ((5839 + (15234*I)*Pi + 54*Pi^2)*RATIO[x^(-1)])/54 + 
      ((-4625 + (7617*I)*Pi + 39*Pi^2)*RATIO[x])/27 + 
      (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 + 
      (-1740 - (14841*I)*Pi - 787*Pi^2 + (39*I)*Pi^3 + 180*Zeta[3])/18 - 
      (RATIO[(1 - x)^(-1)]*(-2880 + (853*I)*Pi - 389*Pi^2 + (39*I)*Pi^3 + 
         396*Zeta[3]))/9 + ((853*I)*Pi + 69*Pi^2 + (39*I)*Pi^3 + 432*Zeta[3])/
       (9*(-1 + RATIO[x])^2))) + G[1, 0, 0, x]*((8*I)*Pi*RATIO[x^(-2)] - 
    (4*(180 - (54*I)*Pi + Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(Nc*Nf*(2/3 - (4*RATIO[(1 - x)^(-1)])/3 + 
        4/(3*(-1 + RATIO[x])^2)) + Nc^2*(((-2*I)/3)*(-I + 3*Pi) + 
        ((4*I)/3)*(14*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] - 
        (((4*I)/3)*(8*I + 3*Pi))/(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]^3*(3 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2) - 
    I*(-27*I + 62*Pi)*RATIO[x] + Log[mu2]*((2*(12 - (9*I)*Pi + 2*Pi^2))/3 - 
      (4*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nc*Nf*(16/9 - (112*RATIO[(1 - x)^(-1)])/9 + (16*RATIO[x^(-1)])/9 + 
        112/(9*(-1 + RATIO[x])^2)) - 4/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      Nc^2*((-956 + (90*I)*Pi + 141*Pi^2)/18 - 
        ((-895 + (30*I)*Pi + 213*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
        (88*RATIO[x^(-1)])/9 + (-997 - (54*I)*Pi + 225*Pi^2)/
         (9*(-1 + RATIO[x])^2) + ((81 - (4*I)*Pi)*RATIO[x])/3 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + (I/3)*(32*I + 117*Pi)*
     RATIO[x^2] + ((2*(459 - (42*I)*Pi + 11*Pi^2))/3 - 
      (20*(36 - (6*I)*Pi + 5*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*RATIO[x^(-2)] + (4*I)*(13*I + 4*Pi)*RATIO[x^(-1)] - 
      12/(-1 + RATIO[x])^2 + ((2*I)/3)*(65*I + 18*Pi)*RATIO[x] + 
      ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((-2*(986 + (497*I)*Pi + 7*Pi^2))/9 - 
        (4*(-122 - (153*I)*Pi + 15*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((16*I)/27)*(-113*I + 6*Pi)*RATIO[x^(-1)] + (4*(-89 + 15*Pi^2))/
         (27*(-1 + RATIO[x])^2) + (8*(24 + (61*I)*Pi)*RATIO[x])/9 + 
        4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(22309 + (14484*I)*Pi + 318*Pi^2))/135 + 
        (8*(-665 - (648*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (25792*RATIO[x^(-1)])/135 - (8*(-855 + 2*Pi^2))/
         (45*(-1 + RATIO[x])^2) - ((32*I)/45)*(-81*I + 260*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    (16*(12 - I*Pi^3 + 3*Zeta[3]))/(3*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(894 - (399*I)*Pi + 149*Pi^2 - (16*I)*Pi^3 + 
       96*Zeta[3]))/3 + (9795 - (165*I)*Pi + 329*Pi^2 - (48*I)*Pi^3 + 
      288*Zeta[3])/18 + Nc^2*(((-5*I)/2)*Pi*RATIO[x^(-2)] + 
      ((-14819 - (1080*I)*Pi + 36*Pi^2)*RATIO[x^(-1)])/54 - 
      (I/18)*(-1437*I + 4144*Pi)*RATIO[x] + (I/3)*(83*I + 402*Pi)*
       RATIO[x^2] + (54448 + (18504*I)*Pi - 45*Pi^2 + 1296*Zeta[3])/54 - 
      (RATIO[(1 - x)^(-1)]*(-178 - (2145*I)*Pi + 603*Pi^2 + 2592*Zeta[3]))/
       27 + (-6091 + (216*I)*Pi + 825*Pi^2 + 2808*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) + 
  Log[mu2]^2*(Nc*Nf*((-2*(5 - (4*I)*Pi + Pi^2))/3 + 
      (4*Pi*(-5*I + Pi)*RATIO[(1 - x)^(-1)])/3) - (3*I)*Pi*RATIO[x^(-1)] - 
    3*Pi^2*RATIO[x] - (3*Pi^2*RATIO[x^2])/2 + 
    (-90 + (90*I)*Pi + 75*Pi^2 - 17*Pi^4 - 540*Zeta[3])/30 - 
    (RATIO[(1 - x)^(-1)]*((-90*I)*Pi - 17*Pi^4 - 180*Zeta[3]))/15 + 
    (-Pi^4 - (60*I)*Pi*Zeta[3])/(5*(-1 + RATIO[x])^2) + 
    Nc^2*((-I/12)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - (69*Pi^2*RATIO[x^2])/8 + 
      (RATIO[x]*(243*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/12 + 
      (464 + (62*I)*Pi - 375*Pi^2 - (4*I)*Pi^3 + 14*Pi^4 - 540*Zeta[3] - 
        (216*I)*Pi*Zeta[3])/24 + ((-65*I)*Pi^3 + 3*Pi^4 + 390*Zeta[3] - 
        (1440*I)*Pi*Zeta[3])/(30*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-2675*I)*Pi + 475*Pi^2 - (110*I)*Pi^3 + 
         17*Pi^4 - 1590*Zeta[3] - (1620*I)*Pi*Zeta[3]))/30)) + 
  G[1, 1, x]*(((1259 - (642*I)*Pi - 366*Pi^2)*RATIO[x^(-2)])/36 + 
    Log[mu2]^2*(6 - 3*RATIO[x^(-2)] - 6*RATIO[x^(-1)] - 6*RATIO[x] + 
      Nc^2*(((5*I)/2)*(47*I + 2*Pi) - (10*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (69*RATIO[x^(-2)])/4 - (I/2)*(81*I + 4*Pi)*RATIO[x^(-1)] + 
        ((81 + (4*I)*Pi)*RATIO[x])/2 - (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    (RATIO[x]*(1553 - (714*I)*Pi - 36*Pi^2 + (8*I)*Pi^3 - 288*Zeta[3]))/18 + 
    (I/18)*RATIO[x^(-1)]*(-1553*I - 60*Pi - (270*I)*Pi^2 + 8*Pi^3 + 
      (96*I)*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((-10710*I)*Pi + (285*I)*Pi^3 - 
       34*Pi^4 + 3690*Zeta[3]))/45 + (-23395 + (11850*I)*Pi + 1535*Pi^2 - 
      (785*I)*Pi^3 - 34*Pi^4 + 11550*Zeta[3])/90 - 
    (2*(Pi^4 + (60*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
    (((21 - (24*I)*Pi - 32*Pi^2)*RATIO[x^(-2)])/6 + (I/3)*(97*I + 12*Pi)*
       RATIO[x^(-1)] + ((-97 - (14*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (4*RATIO[(1 - x)^(-1)]*((-189*I)*Pi + (8*I)*Pi^3 + 60*Zeta[3]))/3 + 
      (-601 + (42*I)*Pi - 49*Pi^2 + (36*I)*Pi^3 + 288*Zeta[3])/3)/Nc^2 + 
    Nc^2*(((14336 - (6162*I)*Pi - 3261*Pi^2)*RATIO[x^(-2)])/72 + 
      ((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (I/108)*RATIO[x^(-1)]*(47448*I + 18500*Pi - (8573*I)*Pi^2 + 12*Pi^3 + 
        (576*I)*Zeta[3]) + (I/108)*RATIO[x]*(47448*I - 11678*Pi + 
        (5509*I)*Pi^2 + 204*Pi^3 + (1728*I)*Zeta[3]) + 
      ((-41*I)*Pi^3 + 27*Pi^4 + 246*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-14400*I)*Pi - 795*Pi^2 + (545*I)*Pi^3 + 
         149*Pi^4 + 1500*Zeta[3] - (180*I)*Pi*Zeta[3]))/45 + 
      (461655 - (60300*I)*Pi - 9445*Pi^2 + (4065*I)*Pi^3 + 501*Pi^4 + 
        5400*Zeta[3] + (2700*I)*Pi*Zeta[3])/270) + 
    Log[mu2]*((-4*(23 + 4*Pi^2))/3 + ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*(-14*I + 3*Pi)*RATIO[x^(-1)] + (4*(14 - (3*I)*Pi)*RATIO[x])/
       3 + Nf*(Nc*(((2*I)/3)*(77*I + 2*Pi) - ((8*I)/3)*Pi*
           RATIO[(1 - x)^(-1)] - (23*RATIO[x^(-2)])/3 - 
          ((2*I)/9)*(81*I + 4*Pi)*RATIO[x^(-1)] + 
          (2*(81 + (4*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/3) + 
        (8/3 - (4*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3 - (8*RATIO[x])/3 - 
          (4*RATIO[x^2])/3)/Nc) + (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(((23*I)/6)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((-636 - (199*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/9 + 
        ((-636 + (199*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6 - 
        (((8*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (4*RATIO[(1 - x)^(-1)]*((6*I)*Pi - 3*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/
         3 + (1497 + (18*I)*Pi - 10*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/9)) + 
    Nf*(((-4*(4729 - (1777*I)*Pi + 196*Pi^2))/45 + 
        (16*((-95*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/45 - 
        (2*(79 - (6*I)*Pi + 168*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(2847 - (466*I)*Pi + 2160*Pi^2)*RATIO[x^(-1)])/135 - 
        (4*(-2847 + (5060*I)*Pi + 1080*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((-226 + (63*I)*Pi + 96*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-630 + (245*I)*Pi + 248*Pi^2)*RATIO[x^(-1)])/27 + 
        (4*(315 + (307*I)*Pi + 71*Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 - 
        (((8*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (8*RATIO[(1 - x)^(-1)]*((19*I)*Pi + 3*Pi^2 - I*Pi^3 + 6*Zeta[3]))/9 + 
        (-4584 - (285*I)*Pi + 152*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/27))) + 
  G[1, 0, x]*((((-I)*Pi - 30*Pi^2)*RATIO[x^(-2)])/6 + 
    Nc^2*Log[mu2]^3*((3*I)*(I + Pi) - (6*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((6*I)*Pi)/(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*
      RATIO[x^2])/36 + Log[mu2]^2*
     (-3 + Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*(I + Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      6*RATIO[x] + 3*RATIO[x^2] + Nc^2*((593 - (56*I)*Pi - 60*Pi^2)/12 - 
        ((-29 + (32*I)*Pi - 30*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (2*I)*Pi*RATIO[x^(-1)] - (2*((-16*I)*Pi + 15*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (I/2)*(81*I + 4*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/4)) + (56335 + (32370*I)*Pi + 5510*Pi^2 + 
      (2180*I)*Pi^3 + 52*Pi^4 - 20280*Zeta[3])/180 - 
    (RATIO[(1 - x)^(-1)]*(30480 + (5760*I)*Pi + 9645*Pi^2 + (180*I)*Pi^3 + 
       52*Pi^4 - 19080*Zeta[3]))/90 + ((576*I)*Pi + 36*Pi^2 + 5*Pi^4 - 
      216*Zeta[3])/(9*(-1 + RATIO[x])^2) + 
    (RATIO[x]*(-805 - (345*I)*Pi + 54*Pi^2 - (8*I)*Pi^3 - 72*Zeta[3]))/9 + 
    (I/18)*RATIO[x^(-1)]*(75*I - 690*Pi + (252*I)*Pi^2 + 8*Pi^3 - 
      (192*I)*Zeta[3]) + Log[mu2]*((2*I)*Pi*RATIO[x^(-2)] + 
      (2*I)*(-I + 2*Pi)*RATIO[x^(-1)] + ((4*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*((-4/3 + (8*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((171 + (16*I)*Pi - 12*Pi^2)/9 + (4*(27 - (28*I)*Pi + 6*Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + ((8*I)/9)*Pi*RATIO[x^(-1)] - 
          (8*((-14*I)*Pi + 3*Pi^2))/(9*(-1 + RATIO[x])^2) + 
          ((2*I)/9)*(81*I + 4*Pi)*RATIO[x] + (23*RATIO[x^2])/3)) + 
      Nc^2*(((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 - (574*I)*Pi - 28*Pi^2)*
          RATIO[x^(-1)])/18 - ((-891 + (287*I)*Pi + 12*Pi^2)*RATIO[x])/9 + 
        ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] + 
        ((-997*I)*Pi + 39*Pi^2 - (39*I)*Pi^3 - 360*Zeta[3])/
         (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(909 - (997*I)*Pi - 
           136*Pi^2 - (39*I)*Pi^3 - 324*Zeta[3]))/9 - 
        (I/18)*(-2088*I - 931*Pi + 39*Pi^3 - (108*I)*Zeta[3])) - 
      (4*RATIO[(1 - x)^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/3 - 
      ((4*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (2*(-8 - (3*I)*Pi + 7*Pi^2 + 12*Zeta[3]))/3) + 
    ((-2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(13 + (71*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
      ((12*I)*Pi)/(-1 + RATIO[x])^2 - ((-123 + (142*I)*Pi + 6*Pi^2)*RATIO[x])/
       3 - ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (2*RATIO[(1 - x)^(-1)]*(529 - (18*I)*Pi + 47*Pi^2 + (14*I)*Pi^3 - 
         180*Zeta[3]))/3 + (1659 + (240*I)*Pi - 160*Pi^2 + (100*I)*Pi^3 + 
        24*Zeta[3])/6)/Nc^2 + Nc^2*((-9*((-7*I)*Pi + 2*Pi^2)*RATIO[x^(-2)])/
       4 - ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(38709 - (16430*I)*Pi + 6533*Pi^2 - (156*I)*Pi^3 - 
         1008*Zeta[3]))/108 - (I/108)*RATIO[x^(-1)]*(3129*I + 16430*Pi + 
        (1290*I)*Pi^2 + 36*Pi^3 + (1152*I)*Zeta[3]) + 
      (-102792 + (171856*I)*Pi + 13521*Pi^2 - (4296*I)*Pi^3 + 30*Pi^4 - 
        73008*Zeta[3] + (1728*I)*Pi*Zeta[3])/216 + 
      ((-30455*I)*Pi + 16365*Pi^2 + (2685*I)*Pi^3 + 48*Pi^4 - 8280*Zeta[3] + 
        (2160*I)*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(143775 - (60910*I)*Pi + 98875*Pi^2 - 
         (10620*I)*Pi^3 + 93*Pi^4 - 223920*Zeta[3] + (4320*I)*Pi*Zeta[3]))/
       270) + Nf*((((-392*I)/15)*Pi*RATIO[x^(-2)] - 
        (8*(441 + (694*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/135 + 
        (16*(-480 - (347*I)*Pi + 220*Pi^2)*RATIO[x])/135 - 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (2*(26651 + (36146*I)*Pi - 4218*Pi^2 - (924*I)*Pi^3 - 18432*Zeta[3]))/
         135 - (8*RATIO[(1 - x)^(-1)]*(6322 + (2565*I)*Pi - 1389*Pi^2 - 
           (786*I)*Pi^3 - 9648*Zeta[3]))/135 + 
        (((8*I)/45)*(855*Pi + 8*Pi^3 - (24*I)*Zeta[3]))/(-1 + RATIO[x])^2)/
       Nc + Nc*(((14*I)/3)*Pi*RATIO[x^(-2)] + (2*(87 + (290*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 - ((1179 - (580*I)*Pi + 220*Pi^2)*RATIO[x])/27 + 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 - 
        (((4*I)/27)*(89*Pi - (84*I)*Pi^2 + 15*Pi^3 - (72*I)*Zeta[3]))/
         (-1 + RATIO[x])^2 + (2*(241 - (2331*I)*Pi - 33*Pi^2 + (48*I)*Pi^3 + 
           900*Zeta[3]))/27 - (4*RATIO[(1 - x)^(-1)]*(-629 - (89*I)*Pi - 
           153*Pi^2 + (66*I)*Pi^3 + 900*Zeta[3]))/27))) + 
  G[0, 0, 1, x]*((-6*I)*Pi*RATIO[x^(-2)] - (4*I)*(2*I + 3*Pi)*RATIO[x^(-1)] + 
    Nc^2*Log[mu2]^3*(3 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2) + 
    Log[mu2]^2*(-18 + 12*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(2/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((-I/6)*(-169*I + 138*Pi) + (I/3)*(-181*I + 246*Pi)*
         RATIO[(1 - x)^(-1)] - ((I/3)*(-7*I + 228*Pi))/(-1 + RATIO[x])^2 - 
        2*RATIO[x]) - ((12*I)*Pi)/(-1 + RATIO[x])^2) - 
    (2*(72 - (117*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*(2*(26 - (5*I)*Pi + 2*Pi^2) - 
      (4*(19 - (27*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nf*((-8 + (16*RATIO[(1 - x)^(-1)])/3 - (((16*I)/3)*Pi)/
           (-1 + RATIO[x])^2)/Nc + Nc*(((-2*I)/9)*(-47*I + 42*Pi) + 
          ((4*I)/3)*(-17*I + 26*Pi)*RATIO[(1 - x)^(-1)] - 
          (((4*I)/3)*(5*I + 24*Pi))/(-1 + RATIO[x])^2 - (8*RATIO[x])/9)) + 
      (4*(-3 + (22*I)*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) - 4*RATIO[x] + 
      Nc^2*((254 - (240*I)*Pi + 297*Pi^2)/18 - 
        ((281 + (212*I)*Pi + 195*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (-237 + (536*I)*Pi + 195*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        ((287 + (24*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + 
    ((107 - (294*I)*Pi)*RATIO[x^2])/6 + 
    (2376 - (1458*I)*Pi + 51*Pi^2 + (146*I)*Pi^3 + 684*Zeta[3])/6 + 
    (-870 - (1219*I)*Pi - 596*Pi^2 + (642*I)*Pi^3 + 4392*Zeta[3])/
     (9*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(1622 - (2868*I)*Pi + 
       211*Pi^2 + (582*I)*Pi^3 + 4644*Zeta[3]))/9 + 
    (8*RATIO[x^(-1)] - (4*I)*(-3*I + 7*Pi)*RATIO[x] + 
      2*(2 - (15*I)*Pi)*RATIO[x^2] + (-69 - (606*I)*Pi + 224*Pi^2 + 
        (56*I)*Pi^3 + 96*Zeta[3])/3 - (4*RATIO[(1 - x)^(-1)]*
        (-71 - (219*I)*Pi + 72*Pi^2 + (40*I)*Pi^3 + 264*Zeta[3]))/3 + 
      (2*(-151 - (507*I)*Pi - 6*Pi^2 + (86*I)*Pi^3 + 636*Zeta[3]))/
       (3*(-1 + RATIO[x])^2))/Nc^2 + Nc^2*(((-69*I)/2)*Pi*RATIO[x^(-2)] + 
      ((3 + (1458*I)*Pi - 4*Pi^2)*RATIO[x^(-1)])/18 - 
      ((5545 - (6855*I)*Pi + 39*Pi^2)*RATIO[x])/27 + 
      (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 - 
      (RATIO[(1 - x)^(-1)]*(20173 - (2224*I)*Pi + 1341*Pi^2 + (4698*I)*Pi^3 + 
         2880*Zeta[3]))/18 + (-531 + (8674*I)*Pi - 3447*Pi^2 + 
        (4674*I)*Pi^3 + 3780*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
      (83599 - (66204*I)*Pi + 12483*Pi^2 + (5238*I)*Pi^3 + 4104*Zeta[3])/
       108) + Nf*((((8*I)/135)*(323*I + 3120*Pi)*RATIO[x] - 
        ((4*I)/3)*(-I + 84*Pi)*RATIO[x^2] + 
        (8*(-6856 - (3771*I)*Pi + 2742*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (8*RATIO[(1 - x)^(-1)]*
          (-11503 + (270*I)*Pi + 3102*Pi^2 + (3240*I)*Pi^3 - 19440*Zeta[3]))/
         135 + (8*(-1924 - (53*I)*Pi + 289*Pi^2 + (180*I)*Pi^3 - 
           1080*Zeta[3]))/45)/Nc + Nc*((10*(41 - (144*I)*Pi)*RATIO[x])/27 + 
        I*(7*I + 32*Pi)*RATIO[x^2] - (8*RATIO[(1 - x)^(-1)]*
          (-155 - (243*I)*Pi + 18*Pi^2 - (162*I)*Pi^3 + 972*Zeta[3]))/27 + 
        (-1057 + (360*I)*Pi - (216*I)*Pi^3 + 1296*Zeta[3])/27 + 
        (2*(790 - (897*I)*Pi + 108*Pi^2 - (648*I)*Pi^3 + 3888*Zeta[3]))/
         (27*(-1 + RATIO[x])^2)))) + G[0, 1, 0, x]*
   ((4*I)*Pi*RATIO[x^(-2)] + (8*I)*(-I + Pi)*RATIO[x^(-1)] + 
    Log[mu2]^2*(-18 + 12*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(2/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2)) + 
      Nc^2*((-I/6)*(-169*I + 12*Pi) + (I/3)*(-181*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] - ((I/3)*(-7*I + 12*Pi))/(-1 + RATIO[x])^2 - 
        2*RATIO[x])) + Nc^2*Log[mu2]^3*(3 - 6*RATIO[(1 - x)^(-1)] + 
      6/(-1 + RATIO[x])^2) - (2*(72 + (207*I)*Pi + 2*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*((2*(78 - (21*I)*Pi + 4*Pi^2))/3 - 
      (4*(19 - (21*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nf*((-8 + (16*RATIO[(1 - x)^(-1)])/3)/Nc + 
        Nc*(-94/9 + (68*RATIO[(1 - x)^(-1)])/3 + 20/(3*(-1 + RATIO[x])^2) - 
          (8*RATIO[x])/9)) - 4/(-1 + RATIO[x])^2 - 4*RATIO[x] + 
      Nc^2*((254 - (702*I)*Pi + 93*Pi^2)/18 - ((281 - (254*I)*Pi + 55*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
        (-79 - (6*I)*Pi + 21*Pi^2)/(-1 + RATIO[x])^2 + (287*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/
     6 + (3564 + (651*I)*Pi + 155*Pi^2 - (9*I)*Pi^3 + 666*Zeta[3])/9 + 
    (-580 - 209*Pi^2 + 1128*Zeta[3])/(6*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(1622 + (270*I)*Pi + 575*Pi^2 - (90*I)*Pi^3 + 
       1764*Zeta[3]))/9 + (8*RATIO[x^(-1)] + (4*I)*(3*I + 7*Pi)*RATIO[x] + 
      2*(2 + (15*I)*Pi)*RATIO[x^2] + (-69 + (132*I)*Pi + 187*Pi^2 - 
        (20*I)*Pi^3 + 12*Zeta[3])/3 - (2*RATIO[(1 - x)^(-1)]*
        (-142 + (156*I)*Pi + 225*Pi^2 - (32*I)*Pi^3 + 84*Zeta[3]))/3 + 
      (2*(-151 + 21*Pi^2 - (14*I)*Pi^3 + 180*Zeta[3]))/(3*(-1 + RATIO[x])^2))/
     Nc^2 + Nc^2*(((41*I)/2)*Pi*RATIO[x^(-2)] + 
      ((3 - (794*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/18 + 
      ((-5545 - (5565*I)*Pi + 33*Pi^2)*RATIO[x])/27 + 
      ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 - (I/18)*RATIO[(1 - x)^(-1)]*
       (-20173*I - 6244*Pi + (417*I)*Pi^2 + 1020*Pi^3 - (13464*I)*Zeta[3]) + 
      (-531 + (144*I)*Pi - 3545*Pi^2 + (1062*I)*Pi^3 + 14112*Zeta[3])/
       (18*(-1 + RATIO[x])^2) + (83599 + (22566*I)*Pi + 6417*Pi^2 + 
        (1440*I)*Pi^3 + 15768*Zeta[3])/108) + 
    Nf*(Nc*(((-8*I)/9)*Pi*RATIO[x^(-1)] + (2*(205 + (792*I)*Pi)*RATIO[x])/
         27 - I*(-7*I + 32*Pi)*RATIO[x^2] - (4*RATIO[(1 - x)^(-1)]*
          (-310 + (99*I)*Pi + 45*Pi^2 - (72*I)*Pi^3 - 972*Zeta[3]))/27 + 
        (4*(395 + 69*Pi^2 - (81*I)*Pi^3 - 972*Zeta[3]))/
         (27*(-1 + RATIO[x])^2) - (I/27)*(-1057*I + 2478*Pi - (162*I)*Pi^2 + 
          36*Pi^3 - (648*I)*Zeta[3])) + 
      (((-8*I)/135)*(-323*I + 3120*Pi)*RATIO[x] + ((4*I)/3)*(I + 84*Pi)*
         RATIO[x^2] + (8*(-1924 + (2337*I)*Pi + 268*Pi^2 + (30*I)*Pi^3 + 
           540*Zeta[3]))/45 - (8*RATIO[(1 - x)^(-1)]*(-11503 + (1482*I)*Pi + 
           1644*Pi^2 + (720*I)*Pi^3 + 9720*Zeta[3]))/135 + 
        (8*(-6856 + 1389*Pi^2 + (810*I)*Pi^3 + 9720*Zeta[3]))/
         (135*(-1 + RATIO[x])^2))/Nc)) + 
  G[0, 0, 0, x]*(Nc^2*Log[mu2]^3*(9 - 18*RATIO[(1 - x)^(-1)] + 
      18/(-1 + RATIO[x])^2) + Log[mu2]^2*(3*(9 - (2*I)*Pi) + 
      (6*I)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc^2*(23 - 40*RATIO[(1 - x)^(-1)] - 36/(-1 + RATIO[x])^2) + 
      Nc*Nf*(2 - 4*RATIO[(1 - x)^(-1)] + 4/(-1 + RATIO[x])^2) - 
      ((12*I)*Pi)/(-1 + RATIO[x])^2) + ((101 + (222*I)*Pi)*RATIO[x])/3 - 
    I*(-25*I + 33*Pi)*RATIO[x^2] + 
    Log[mu2]*((2*(-81 + (22*I)*Pi + 12*Pi^2))/3 - 
      (8*(-32 + (5*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      Nf*(Nc*(172/9 - (320*RATIO[(1 - x)^(-1)])/9 + 
          64/(9*(-1 + RATIO[x])^2)) + ((4*(9 - (2*I)*Pi))/3 + 
          ((8*I)/3)*(5*I + 2*Pi)*RATIO[(1 - x)^(-1)] - (((16*I)/3)*Pi)/
           (-1 + RATIO[x])^2)/Nc) + (4*(-9 + (22*I)*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) + 12*RATIO[x] + 6*RATIO[x^2] + 
      Nc^2*((-794 + (570*I)*Pi + 207*Pi^2)/18 - 
        ((-3209 + (714*I)*Pi + 423*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (-1495 + (78*I)*Pi + 459*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        I*(81*I + 4*Pi)*RATIO[x] + (69*RATIO[x^2])/2)) + 
    (-11571 + (2471*I)*Pi - 313*Pi^2 + (42*I)*Pi^3 + 576*Zeta[3])/18 + 
    (1560 + (4519*I)*Pi - 652*Pi^2 + (48*I)*Pi^3 + 720*Zeta[3])/
     (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-8005 + (6238*I)*Pi - 
       656*Pi^2 + (84*I)*Pi^3 + 1152*Zeta[3]))/18 + 
    ((2*(77 - (18*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-5*I + 33*Pi)*RATIO[x^2] + 
      (320 + (21*I)*Pi - 42*Pi^2 + (8*I)*Pi^3 + 288*Zeta[3])/
       (3*(-1 + RATIO[x])^2) + (6 - (33*I)*Pi - 78*Pi^2 - (8*I)*Pi^3 + 
        456*Zeta[3])/6 - (RATIO[(1 - x)^(-1)]*(290 - (75*I)*Pi - 58*Pi^2 - 
         (8*I)*Pi^3 + 456*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((-8469 - (2776*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2] - (I/54)*(-58136*I + 14124*Pi - 
        (3711*I)*Pi^2 + 504*Pi^3 - (432*I)*Zeta[3]) + 
      (11725 - (14433*I)*Pi - 3909*Pi^2 - (2070*I)*Pi^3 + 432*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-20809 - (4950*I)*Pi - 
         9096*Pi^2 - (2412*I)*Pi^3 + 1728*Zeta[3]))/54) + 
    Nf*(Nc*(((-4*I)/9)*(-123*I + 122*Pi)*RATIO[x] + 2*(5 + (16*I)*Pi)*
         RATIO[x^2] + (-2059 + (2064*I)*Pi + 66*Pi^2 + (648*I)*Pi^3 - 
          1944*Zeta[3])/(27*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-386 + (585*I)*Pi + 258*Pi^2 + (180*I)*Pi^3 - 
           540*Zeta[3]))/27 + (2825 + (3264*I)*Pi + 606*Pi^2 + (144*I)*Pi^3 - 
          432*Zeta[3])/27) + ((16*(177 + (520*I)*Pi)*RATIO[x])/45 + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5 + 
        (2*(10837 - (33882*I)*Pi - 5100*Pi^2 - (1440*I)*Pi^3 + 4320*Zeta[3]))/
         135 + (8*(5506 - (4857*I)*Pi + 1020*Pi^2 - (1620*I)*Pi^3 + 
           4860*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(25813 - (13410*I)*Pi - 2940*Pi^2 - 
           (3600*I)*Pi^3 + 10800*Zeta[3]))/135)/Nc)) + 
  Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*(11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + ((11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/
     3 + ((11 - (3*I)*Pi)*(90 - (90*I)*Pi - 75*Pi^2 + 17*Pi^4 + 540*Zeta[3]))/
     135 - (2*RATIO[(1 - x)^(-1)]*((990*I)*Pi + 270*Pi^2 + 187*Pi^4 - 
       (51*I)*Pi^5 + 1980*Zeta[3] - (540*I)*Pi*Zeta[3]))/135 - 
    (((2*I)/45)*((11*I)*Pi^4 + 3*Pi^5 - 660*Pi*Zeta[3] + 
       (180*I)*Pi^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
    Nc^2*((((2805*I)*Pi + 765*Pi^2 + (176*I)*Pi^3 + 48*Pi^4)*RATIO[x^(-1)])/
       54 + (23*(11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/12 + 
      ((11*I + 3*Pi)*RATIO[x]*((243*I)*Pi^2 + 4*Pi^3 + (24*I)*Zeta[3]))/54 + 
      (5424 - (8850*I)*Pi + 4973*Pi^2 - (1219*I)*Pi^3 - 214*Pi^4 + 
        (42*I)*Pi^5 + 5292*Zeta[3] + (1404*I)*Pi*Zeta[3] + 648*Pi^2*Zeta[3])/
       108 + ((715*I)*Pi^3 + 162*Pi^4 + (9*I)*Pi^5 - 4290*Zeta[3] + 
        (17010*I)*Pi*Zeta[3] + 4320*Pi^2*Zeta[3])/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((3105*I)*Pi + 5220*Pi^2 + (2470*I)*Pi^3 - 
         37*Pi^4 + (51*I)*Pi^5 + 17490*Zeta[3] + (14670*I)*Pi*Zeta[3] + 
         4860*Pi^2*Zeta[3]))/135) + 
    Nf*((((-4*I)/3)*Pi*RATIO[x^(-1)] - (4*Pi^2*RATIO[x])/3 - 
        (2*Pi^2*RATIO[x^2])/3 + (4*RATIO[(1 - x)^(-1)]*((90*I)*Pi + 17*Pi^4 + 
           180*Zeta[3]))/135 - (2*(90 - (90*I)*Pi - 75*Pi^2 + 17*Pi^4 + 
           540*Zeta[3]))/135 - (4*(Pi^4 + (60*I)*Pi*Zeta[3]))/
         (45*(-1 + RATIO[x])^2))/Nc + 
      Nc*((-I/27)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - (23*Pi^2*RATIO[x^2])/6 + 
        (RATIO[x]*(243*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/27 + 
        (-300 + (618*I)*Pi - 565*Pi^2 - (22*I)*Pi^3 + 14*Pi^4 - 540*Zeta[3] - 
          (216*I)*Pi*Zeta[3])/54 + (2*((-65*I)*Pi^3 + 3*Pi^4 + 390*Zeta[3] - 
           (1440*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*((-765*I)*Pi - 45*Pi^2 - (155*I)*Pi^3 + 
           17*Pi^4 - 1590*Zeta[3] - (1620*I)*Pi*Zeta[3]))/135))) + 
  G[0, 1, x]*((((85*I)*Pi - 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-25 - (164*I)*Pi - 36*Pi^2)*RATIO[x^(-1)])/6 + 
    Nc^2*Log[mu2]^3*((3*I)*(I + Pi) - (6*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
      ((6*I)*Pi)/(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*
      RATIO[x^2])/36 + Log[mu2]^2*(-3 - (6*I)*Pi - 2*Pi^2 + 
      4*Pi*(-3*I + Pi)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*(I + Pi)*RATIO[(1 - x)^(-1)] + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2) + 6*RATIO[x] + 3*RATIO[x^2] + 
      Nc^2*((593 + (406*I)*Pi - 12*Pi^2)/12 - ((-29 + (191*I)*Pi - 6*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + ((-7*I)*Pi - 12*Pi^2)/
         (3*(-1 + RATIO[x])^2) - (I/2)*(-81*I + 4*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/4)) + Log[mu2]*((2*I)*Pi*RATIO[x^(-2)] + 
      (2*I)*(-I + 2*Pi)*RATIO[x^(-1)] + ((4*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*(((-4*(3 + (6*I)*Pi + 2*Pi^2))/9 + (16*((-3*I)*Pi + Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + (8*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((171 + (170*I)*Pi + 4*Pi^2)/9 - (4*(-27 + (81*I)*Pi + 2*Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + (((20*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          ((2*I)/9)*(-81*I + 4*Pi)*RATIO[x] + (23*RATIO[x^2])/3)) + 
      Nc^2*(((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 - (486*I)*Pi - 4*Pi^2)*
          RATIO[x^(-1)])/18 + ((891 - (199*I)*Pi + 12*Pi^2)*RATIO[x])/9 + 
        ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] - 
        (RATIO[(1 - x)^(-1)]*(303 - (721*I)*Pi - 210*Pi^2 + (3*I)*Pi^3 - 
           108*Zeta[3]))/3 + (I/18)*(2088*I - 763*Pi + (638*I)*Pi^2 + 
          9*Pi^3 + (108*I)*Zeta[3]) - ((I/3)*(237*Pi - (5*I)*Pi^2 + Pi^3 - 
           (120*I)*Zeta[3]))/(-1 + RATIO[x])^2) - 
      (4*RATIO[(1 - x)^(-1)]*(9 - (75*I)*Pi + 7*Pi^2 - (6*I)*Pi^3 - 
         36*Zeta[3]))/9 + (2*(24 + (75*I)*Pi + 19*Pi^2 - (6*I)*Pi^3 - 
         36*Zeta[3]))/9 - ((4*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2) + 
    (RATIO[x]*(-805 + (447*I)*Pi - 18*Pi^2 - (4*I)*Pi^3 + 144*Zeta[3]))/9 - 
    (RATIO[(1 - x)^(-1)]*(45720 - (18840*I)*Pi - 3125*Pi^2 - (10725*I)*Pi^3 - 
       1587*Pi^4 - 66330*Zeta[3] + (86940*I)*Pi*Zeta[3]))/135 + 
    (169005 - (6060*I)*Pi - 1150*Pi^2 - (16080*I)*Pi^3 - 1257*Pi^4 - 
      146160*Zeta[3] + (96120*I)*Pi*Zeta[3])/540 + 
    ((-17400*I)*Pi - 21060*Pi^2 - (1510*I)*Pi^3 - 3141*Pi^4 + 15180*Zeta[3] + 
      (98640*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) + 
    ((8*I)*Pi*RATIO[x^(-2)] - ((2*I)/3)*(-13*I + 24*Pi)*RATIO[x^(-1)] - 
      ((-123 - (38*I)*Pi + 6*Pi^2)*RATIO[x])/3 - 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (2*((151*I)*Pi + 189*Pi^2 - (3*I)*Pi^3 + 17*Pi^4 - 18*Zeta[3] - 
         (660*I)*Pi*Zeta[3]))/(3*(-1 + RATIO[x])^2) + 
      (24885 - (3870*I)*Pi - 3930*Pi^2 - (2730*I)*Pi^3 + 161*Pi^4 - 
        12780*Zeta[3] + (12600*I)*Pi*Zeta[3])/90 - 
      (RATIO[(1 - x)^(-1)]*(15870 + (6540*I)*Pi - 6780*Pi^2 - (3030*I)*Pi^3 - 
         61*Pi^4 - 18900*Zeta[3] + (23400*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*(((129*I)*Pi - 16*Pi^2)*RATIO[x^(-2)] - 
      (I/108)*(3129*I + 29988*Pi + (4192*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-1)] - 
      ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(38709 + (13226*I)*Pi + 8425*Pi^2 + (36*I)*Pi^3 + 
         1728*Zeta[3]))/108 + (-102792 - (79882*I)*Pi - 6507*Pi^2 - 
        (28482*I)*Pi^3 - 378*Pi^4 + 32904*Zeta[3] + (39744*I)*Pi*Zeta[3])/
       216 + ((-5310*I)*Pi - 12990*Pi^2 - (4870*I)*Pi^3 - 2451*Pi^4 + 
        97080*Zeta[3] + (173520*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(143775 - (259395*I)*Pi + 39790*Pi^2 - 
         (75225*I)*Pi^3 - 2952*Pi^4 + 149760*Zeta[3] + 
         (261360*I)*Pi*Zeta[3]))/270) + 
    Nf*(Nc*(((-19*I)/3)*Pi*RATIO[x^(-2)] - (2*(-87 - (207*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 - ((1179 + (1228*I)*Pi + 284*Pi^2)*RATIO[x])/27 + 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        (2410 + (14425*I)*Pi + 110*Pi^2 + (3270*I)*Pi^3 + 54*Pi^4 - 
          21420*Zeta[3] - (3240*I)*Pi*Zeta[3])/135 - 
        (4*RATIO[(1 - x)^(-1)]*(-3145 + (5335*I)*Pi - 455*Pi^2 + 
           (1635*I)*Pi^3 + 81*Pi^4 - 11790*Zeta[3] - (4860*I)*Pi*Zeta[3]))/
         135 + (2*((3950*I)*Pi - 195*Pi^2 - (60*I)*Pi^3 + 162*Pi^4 - 
           3600*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2)) + 
      (((-4*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/15)*(-49*I + 5*Pi)*
         RATIO[x^(-1)] + (16*(-96 + (253*I)*Pi + 54*Pi^2)*RATIO[x])/27 - 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 - 
        (2*(-26651 + (15252*I)*Pi + 4428*Pi^2 + (5952*I)*Pi^3 + 108*Pi^4 - 
           38520*Zeta[3] - (6480*I)*Pi*Zeta[3]))/135 + 
        (8*RATIO[(1 - x)^(-1)]*(-6322 + (2779*I)*Pi + 1722*Pi^2 + 
           (2688*I)*Pi^3 + 162*Pi^4 - 19260*Zeta[3] - (9720*I)*Pi*Zeta[3]))/
         135 - (8*((6856*I)*Pi - 321*Pi^2 - (687*I)*Pi^3 + 162*Pi^4 + 
           180*Zeta[3] - (9720*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2))/
       Nc)) + G[0, 0, x]*((8*I)*Pi*RATIO[x^(-1)] + 
    Log[mu2]^3*(Nc*Nf*(-2/3 + (4*RATIO[(1 - x)^(-1)])/3 - 
        4/(3*(-1 + RATIO[x])^2)) + Nc^2*((I/3)*(7*I + 9*Pi) - 
        ((2*I)/3)*(7*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(-11*I + 9*Pi))/(-1 + RATIO[x])^2)) + 
    Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[(1 - x)^(-1)])/2 - 
      9/(2*(-1 + RATIO[x])^2)) + Log[mu2]^2*(-6 + (9*I)*Pi - 2*Pi^2 + 
      2*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*(((2*I)/3)*(7*I + Pi) - ((4*I)/3)*(7*I + Pi)*
         RATIO[(1 - x)^(-1)] + (((4*I)/3)*(5*I + Pi))/(-1 + RATIO[x])^2) + 
      6/(-1 + RATIO[x])^2 - 6*RATIO[x] + 
      Nc^2*((-82 - (146*I)*Pi - 105*Pi^2)/12 - 
        ((791 - (206*I)*Pi - 177*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
        (601 - (98*I)*Pi - 189*Pi^2)/(6*(-1 + RATIO[x])^2) + 
        ((81 - (4*I)*Pi)*RATIO[x])/2 - (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]*((4*(8 - (3*I)*Pi)*RATIO[x])/3 + 
      Nf*(Nc*((-2*(108 + (3*I)*Pi + 8*Pi^2))/9 + 
          (2*(-67 + (26*I)*Pi + 40*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
          (2*(-73 - (2*I)*Pi + 44*Pi^2))/(9*(-1 + RATIO[x])^2) + 
          (2*(81 - (4*I)*Pi)*RATIO[x])/9 - (23*RATIO[x^2])/3) + 
        ((-4*(6 - (9*I)*Pi + 2*Pi^2))/9 + (8*(-3 - (9*I)*Pi + 2*Pi^2)*
            RATIO[(1 - x)^(-1)])/9 + 8/(3*(-1 + RATIO[x])^2) - 
          (8*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(-((1146 - (287*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6 + (-449 - (403*I)*Pi + 568*Pi^2 - 
          (135*I)*Pi^3 - 972*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(247 + (7*I)*Pi + 258*Pi^2 - (123*I)*Pi^3 - 
           900*Zeta[3]))/9 + (4404 - (786*I)*Pi - 50*Pi^2 - (51*I)*Pi^3 - 
          468*Zeta[3])/18) + (2*(120 - (63*I)*Pi - 23*Pi^2 - (6*I)*Pi^3 - 
         72*Zeta[3]))/9 - (4*RATIO[(1 - x)^(-1)]*(-15 - (108*I)*Pi + Pi^2 - 
         (6*I)*Pi^3 - 72*Zeta[3]))/9 - 
      (((4*I)/3)*(-11*I + 3*Pi - (12*I)*Zeta[3]))/(-1 + RATIO[x])^2) + 
    (RATIO[x]*(1667 + (510*I)*Pi - 180*Pi^2 + (16*I)*Pi^3 + 144*Zeta[3]))/
     18 + (-106890 - (59445*I)*Pi - 4160*Pi^2 - (1785*I)*Pi^3 + 843*Pi^4 + 
      28440*Zeta[3] + (15660*I)*Pi*Zeta[3])/270 + 
    (-115490 - (4440*I)*Pi - 21450*Pi^2 - (390*I)*Pi^3 + 1317*Pi^4 + 
      60780*Zeta[3] + (31680*I)*Pi*Zeta[3])/(180*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-268635 - (73215*I)*Pi - 21475*Pi^2 - 
       (1830*I)*Pi^3 + 2523*Pi^4 + 117360*Zeta[3] + (57240*I)*Pi*Zeta[3]))/
     270 + ((8*I)*Pi*RATIO[x^(-1)] + ((-149 + (118*I)*Pi + 6*Pi^2)*RATIO[x])/
       3 + ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 - 
      (RATIO[(1 - x)^(-1)]*(-2207 + (6*I)*Pi - 378*Pi^2 + (4*I)*Pi^3 + 
         34*Pi^4 - 120*Zeta[3] + (840*I)*Pi*Zeta[3]))/3 + 
      (-5260 - (330*I)*Pi - 555*Pi^2 + (50*I)*Pi^3 + 63*Pi^4 - 1740*Zeta[3] + 
        (1380*I)*Pi*Zeta[3])/15 + (-5745 + (90*I)*Pi - 1570*Pi^2 + 
        (120*I)*Pi^3 + 89*Pi^4 + 1800*Zeta[3] + (3000*I)*Pi*Zeta[3])/
       (15*(-1 + RATIO[x])^2))/Nc^2 + 
    Nc^2*((I/18)*(3*Pi + 16*Pi^3)*RATIO[x^(-1)] + 
      ((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(-29970 + (14882*I)*Pi - 3617*Pi^2 - (84*I)*Pi^3 + 
         1008*Zeta[3]))/108 + (-205644 - (24996*I)*Pi + 53248*Pi^2 + 
        (12636*I)*Pi^3 + 3057*Pi^4 + 68400*Zeta[3] + (25056*I)*Pi*Zeta[3])/
       432 + (-1617740 + (148760*I)*Pi + 252930*Pi^2 - (480*I)*Pi^3 + 
        36069*Pi^4 + 1209240*Zeta[3] + (365040*I)*Pi*Zeta[3])/
       (1080*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-2217680 + (823840*I)*Pi + 275530*Pi^2 + (39660*I)*Pi^3 + 
         39333*Pi^4 + 1083600*Zeta[3] + (397440*I)*Pi*Zeta[3]))/1080) + 
    Nf*(Nc*((2*(549 - (290*I)*Pi + 110*Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 - 
        (RATIO[(1 - x)^(-1)]*(10492 - (2382*I)*Pi - 1453*Pi^2 - 
           (876*I)*Pi^3 - 372*Pi^4 - 900*Zeta[3] - (2160*I)*Pi*Zeta[3]))/27 + 
        (35640 + (11200*I)*Pi - 7905*Pi^2 - (4560*I)*Pi^3 - 744*Pi^4 + 
          7380*Zeta[3] - (4320*I)*Pi*Zeta[3])/270 + 
        (38350 - (205*I)*Pi - 7385*Pi^2 - (1230*I)*Pi^3 - 1674*Pi^4 - 
          15840*Zeta[3] - (9720*I)*Pi*Zeta[3])/(135*(-1 + RATIO[x])^2)) + 
      ((-4*(-993 - (1388*I)*Pi + 880*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (2*(-46104 - (12431*I)*Pi + 5377*Pi^2 + (4680*I)*Pi^3 + 744*Pi^4 - 
           11700*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
        (8*(-11496 - (1305*I)*Pi + 1417*Pi^2 + (990*I)*Pi^3 + 837*Pi^4 + 
           1710*Zeta[3] + (4860*I)*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
        (4*RATIO[(1 - x)^(-1)]*(-35546 + (2897*I)*Pi + 2165*Pi^2 + 
           (5040*I)*Pi^3 + 1860*Pi^4 - 7380*Zeta[3] + (10800*I)*Pi*Zeta[3]))/
         135)/Nc)) + 
  Nf*(((RATIO[x^2]*(-395*Pi^2 + (588*I)*Pi^3 + 546*Pi^4 + 1116*Zeta[3] + 
         (10080*I)*Pi*Zeta[3]))/45 - 
      (8*RATIO[x]*(-1440*Pi^2 + (571*I)*Pi^3 + 937*Pi^4 + 7725*Zeta[3] + 
         (18360*I)*Pi*Zeta[3]))/405 + ((2*I)/405)*RATIO[x^(-1)]*
       (2967*Pi - (2781*I)*Pi^2 + 1556*Pi^3 + 5760*Pi*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((1250760*I)*Pi - 1318170*Pi^2 - 
         (880390*I)*Pi^3 + 70455*Pi^4 + (58968*I)*Pi^5 + 9720*Pi^6 + 
         2244480*Zeta[3] + (718200*I)*Pi*Zeta[3] - 128520*Pi^2*Zeta[3] + 
         (756000*I)*Pi^3*Zeta[3] - 8164800*Zeta[3]^2 - 4762800*Zeta[5]))/
       14175 + (2*((-659470*I)*Pi^3 - 1680*Pi^4 + (71883*I)*Pi^5 + 
         5400*Pi^6 + 3956820*Zeta[3] - (1314180*I)*Pi*Zeta[3] - 
         40320*Pi^2*Zeta[3] + (680400*I)*Pi^3*Zeta[3] - 8164800*Zeta[3]^2 - 
         4384800*Zeta[5]))/(14175*(-1 + RATIO[x])^2) + 
      (-553140 + (434910*I)*Pi - 1856015*Pi^2 - (1534400*I)*Pi^3 + 
        545965*Pi^4 + (12096*I)*Pi^5 + 6120*Pi^6 + 7329420*Zeta[3] + 
        (8373960*I)*Pi*Zeta[3] - 219240*Pi^2*Zeta[3] + 
        (302400*I)*Pi^3*Zeta[3] - 2721600*Zeta[3]^2 - 2948400*Zeta[5])/14175)/
     Nc + Nc*((-I/162)*(7194*Pi + (243*I)*Pi^2 + 1024*Pi^3)*RATIO[x^(-1)] - 
      (RATIO[x^2]*(565*Pi^2 + (105*I)*Pi^3 + 156*Pi^4 + 495*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/45 + (RATIO[x]*(17685*Pi^2 + (340*I)*Pi^3 + 
         4774*Pi^4 + 49260*Zeta[3] + (87120*I)*Pi*Zeta[3]))/810 + 
      ((33880*I)*Pi^3 + 2730*Pi^4 - (2289*I)*Pi^5 - 540*Pi^6 - 
        203280*Zeta[3] - (80010*I)*Pi*Zeta[3] - 13860*Pi^2*Zeta[3] - 
        (68040*I)*Pi^3*Zeta[3] + 816480*Zeta[3]^2 - 510300*Zeta[5])/
       (2835*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        ((-437010*I)*Pi + 148155*Pi^2 + (79030*I)*Pi^3 + 9667*Pi^4 - 
         (1092*I)*Pi^5 - 972*Pi^6 - 485520*Zeta[3] - (424620*I)*Pi*Zeta[3] + 
         3780*Pi^2*Zeta[3] - (75600*I)*Pi^3*Zeta[3] + 816480*Zeta[3]^2 - 
         491400*Zeta[5]))/2835 + (19110 + (155400*I)*Pi - 165655*Pi^2 + 
        (215810*I)*Pi^3 - 38031*Pi^4 + (1302*I)*Pi^5 - 612*Pi^6 - 
        1244250*Zeta[3] - (1026900*I)*Pi*Zeta[3] + 34020*Pi^2*Zeta[3] - 
        (30240*I)*Pi^3*Zeta[3] + 272160*Zeta[3]^2 - 151200*Zeta[5])/5670)) + 
  (RATIO[x]*(24150*Pi^2 + (2430*I)*Pi^3 - 2709*Pi^4 + (28*I)*Pi^5 - 
     41580*Zeta[3] - (34560*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] + 5040*Zeta[5]))/
   540 + (481320 - (910350*I)*Pi - 3003945*Pi^2 - (878220*I)*Pi^3 - 
    44828*Pi^4 - (55146*I)*Pi^5 + 9743*Pi^6 + 5647320*Zeta[3] + 
    (8966160*I)*Pi*Zeta[3] + 2778300*Pi^2*Zeta[3] + (279720*I)*Pi^3*Zeta[3] + 
    430920*Zeta[3]^2 + 2899260*Zeta[5] + (2676240*I)*Pi*Zeta[5])/22680 + 
  ((-607320*I)*Pi^3 - 557340*Pi^4 + (26481*I)*Pi^5 + 32789*Pi^6 + 
    3643920*Zeta[3] - (8741880*I)*Pi*Zeta[3] + 78120*Pi^2*Zeta[3] + 
    (1307880*I)*Pi^3*Zeta[3] + 3107160*Zeta[3]^2 + 5719140*Zeta[5] + 
    (17168760*I)*Pi*Zeta[5])/(22680*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((5237820*I)*Pi - 4006800*Pi^2 - (34020*I)*Pi^3 - 
     684817*Pi^4 - (76314*I)*Pi^5 + 44020*Pi^6 + 4616640*Zeta[3] - 
     (4309200*I)*Pi*Zeta[3] + 4397400*Pi^2*Zeta[3] + 
     (1421280*I)*Pi^3*Zeta[3] + 3719520*Zeta[3]^2 + 13275360*Zeta[5] + 
     (18280080*I)*Pi*Zeta[5]))/22680 + 
  ((I/6)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (RATIO[x]*(-615*Pi^2 + (410*I)*Pi^3 + 77*Pi^4 - 860*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/30 + 
    (RATIO[x^2]*(105*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + (10710 - (30450*I)*Pi - 204645*Pi^2 + 
      (5250*I)*Pi^3 - 1946*Pi^4 - (1589*I)*Pi^5 + 1419*Pi^6 - 
      240660*Zeta[3] + (340200*I)*Pi*Zeta[3] + 42840*Pi^2*Zeta[3] + 
      (37800*I)*Pi^3*Zeta[3] + 68040*Zeta[3]^2 + 56700*Zeta[5] + 
      (30240*I)*Pi*Zeta[5])/1260 + ((-3990*I)*Pi^3 - 7758*Pi^4 + 
      (297*I)*Pi^5 + 562*Pi^6 + 23940*Zeta[3] - (159300*I)*Pi*Zeta[3] - 
      8640*Pi^2*Zeta[3] + (19800*I)*Pi^3*Zeta[3] + 46440*Zeta[3]^2 - 
      72900*Zeta[5] + (226800*I)*Pi*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((80010*I)*Pi - 333270*Pi^2 + (55860*I)*Pi^3 - 
       62433*Pi^4 - (1365*I)*Pi^5 + 6379*Pi^6 - 297360*Zeta[3] - 
       (544320*I)*Pi*Zeta[3] + 12600*Pi^2*Zeta[3] + (189000*I)*Pi^3*Zeta[3] + 
       430920*Zeta[3]^2 - 396900*Zeta[5] + (997920*I)*Pi*Zeta[5]))/1890)/
   Nc^2 + Nc^2*((-I/3240)*RATIO[x^(-1)]*(-1093170*Pi - (131085*I)*Pi^2 - 
      109225*Pi^3 + 312*Pi^5 - 16560*Pi*Zeta[3]) + 
    (RATIO[x^2]*(71680*Pi^2 - (5670*I)*Pi^3 + 9729*Pi^4 + 81540*Zeta[3] + 
       (166320*I)*Pi*Zeta[3]))/720 + 
    (RATIO[x]*(-580635*Pi^2 + (98170*I)*Pi^3 - 72830*Pi^4 + (96*I)*Pi^5 - 
       1296420*Zeta[3] - (1231560*I)*Pi*Zeta[3] - 12600*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 + (1921080 - (14427420*I)*Pi + 14885500*Pi^2 - 
      (8185100*I)*Pi^3 + 505414*Pi^4 - (96579*I)*Pi^5 + 41782*Pi^6 + 
      48400380*Zeta[3] + (40362840*I)*Pi*Zeta[3] + 2264220*Pi^2*Zeta[3] + 
      (824040*I)*Pi^3*Zeta[3] - 4989600*Zeta[3]^2 + 16012080*Zeta[5] - 
      (498960*I)*Pi*Zeta[5])/45360 + ((105890*I)*Pi^3 - 99795*Pi^4 - 
      (2484*I)*Pi^5 + 10979*Pi^6 - 635340*Zeta[3] - (348480*I)*Pi*Zeta[3] + 
      493380*Pi^2*Zeta[3] + (354240*I)*Pi^3*Zeta[3] - 1853280*Zeta[3]^2 + 
      6387120*Zeta[5] + (2034720*I)*Pi*Zeta[5])/(3240*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((21210840*I)*Pi - 6299370*Pi^2 - (454720*I)*Pi^3 - 
       1193157*Pi^4 - (75663*I)*Pi^5 + 88456*Pi^6 + 16672740*Zeta[3] + 
       (13555080*I)*Pi*Zeta[3] + 5580540*Pi^2*Zeta[3] + 
       (2774520*I)*Pi^3*Zeta[3] - 12610080*Zeta[3]^2 + 40619880*Zeta[5] + 
       (10659600*I)*Pi*Zeta[5]))/22680) + 
  G[1, x]*(Nc^2*Log[mu2]^3*(3*(1 - I*Pi) + (6*I)*Pi*RATIO[(1 - x)^(-1)]) + 
    (I/36)*(1259*Pi + (129*I)*Pi^2 + 384*Pi^3)*RATIO[x^(-2)] + 
    Log[mu2]^2*(12 + (3*I)*Pi + 4*Pi^2 + Nc*Nf*((2*(1 - I*Pi))/3 + 
        ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)]) - (3*I)*Pi*RATIO[x^(-2)] - 
      (3*I)*(-I + 2*Pi)*RATIO[x^(-1)] - 3*RATIO[x] + 
      Nc^2*(((-69*I)/4)*Pi*RATIO[x^(-2)] + ((-255 + (486*I)*Pi + 4*Pi^2)*
          RATIO[x^(-1)])/12 - (5*(51 + 4*Pi^2)*RATIO[x])/12 + 
        (1000 - (709*I)*Pi + 16*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3])/12 - 
        (RATIO[(1 - x)^(-1)]*((-29*I)*Pi + 12*Pi^2 + (6*I)*Pi^3 - 
           36*Zeta[3]))/3 + ((2*I)*(Pi^3 + (6*I)*Zeta[3]))/
         (-1 + RATIO[x])^2)) + (I/12)*RATIO[x^2]*((107*I)*Pi^2 + 110*Pi^3 + 
      (492*I)*Zeta[3]) + (RATIO[x]*(11785 + (750*I)*Pi + 1420*Pi^2 - 
       (660*I)*Pi^3 + 124*Pi^4 + 9000*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 + 
    (RATIO[x^(-1)]*(11785 + (16100*I)*Pi - 3350*Pi^2 - 4*Pi^4 + 
       2880*Zeta[3] + (960*I)*Pi*Zeta[3]))/180 + 
    ((I/6)*(21*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (I/6)*(-121*I - 246*Pi - (20*I)*Pi^2 + 52*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x]*(121 + (52*I)*Pi + 46*Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/6 + 
      I*RATIO[x^2]*((2*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((529*I)*Pi + 189*Pi^2 - (19*I)*Pi^3 + 17*Pi^4 - 
         138*Zeta[3] - (660*I)*Pi*Zeta[3]))/3 + 
      (-8160 + (6855*I)*Pi + 6510*Pi^2 - (30*I)*Pi^3 - 388*Pi^4 + 
        14040*Zeta[3] - (27000*I)*Pi*Zeta[3])/90)/Nc^2 + 
    Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(11 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*(11 - (3*I)*Pi + 3*Pi^2)*RATIO[x])/3 + Pi^2*RATIO[x^2] + 
      Nf*(((4*(12 + (3*I)*Pi + 4*Pi^2))/9 - ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(-I + 2*Pi)*RATIO[x^(-1)] - (4*RATIO[x])/3)/Nc + 
        Nc*(((-23*I)/3)*Pi*RATIO[x^(-2)] + ((-255 + (486*I)*Pi + 4*Pi^2)*
            RATIO[x^(-1)])/27 - (5*(51 + 4*Pi^2)*RATIO[x])/27 + 
          (1104 - (837*I)*Pi - 8*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3])/27 + 
          (((8*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
          ((4*I)/9)*RATIO[(1 - x)^(-1)]*(-27*Pi + 2*Pi^3 + 
            (12*I)*Zeta[3]))) - (2*RATIO[(1 - x)^(-1)]*((90*I)*Pi + 17*Pi^4 + 
         180*Zeta[3]))/45 + (-1230 - (60*I)*Pi - 605*Pi^2 + (120*I)*Pi^3 + 
        17*Pi^4 + 540*Zeta[3])/45 + (2*(Pi^4 + (60*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + Nc^2*((23*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/
         6 + (I/54)*(-2805*I - 5346*Pi + (1502*I)*Pi^2 + 60*Pi^3)*
         RATIO[x^(-1)] + (23*Pi^2*RATIO[x^2])/4 + 
        (RATIO[x]*(2805 - (765*I)*Pi - 509*Pi^2 - (48*I)*Pi^3 - 72*Zeta[3]))/
         54 + (-24360 + (23436*I)*Pi + 6299*Pi^2 - (372*I)*Pi^3 - 114*Pi^4 + 
          3204*Zeta[3] + (216*I)*Pi*Zeta[3])/108 + 
        ((-155*I)*Pi^3 - 63*Pi^4 + 930*Zeta[3] + (1080*I)*Pi*Zeta[3])/
         (45*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((4545*I)*Pi + 
           255*Pi^2 - (170*I)*Pi^3 - 77*Pi^4 + 2910*Zeta[3] + 
           (1260*I)*Pi*Zeta[3]))/45)) + 
    Nf*(Nc*((-I/18)*(452*Pi + (27*I)*Pi^2 + 96*Pi^3)*RATIO[x^(-2)] + 
        (I/81)*RATIO[x^(-1)]*(3597*I + 3537*Pi - (641*I)*Pi^2 + 804*Pi^3 - 
          (288*I)*Zeta[3]) + (I/81)*RATIO[x]*(3597*I - 522*Pi + 
          (1207*I)*Pi^2 + 744*Pi^3 + (4248*I)*Zeta[3]) + 
        (RATIO[x^2]*(21*Pi^2 - (32*I)*Pi^3 + 192*Zeta[3]))/6 + 
        (8*((70*I)*Pi^3 + 3*Pi^4 - 420*Zeta[3] + (180*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
          ((1258*I)*Pi + 33*Pi^2 - (68*I)*Pi^3 + 30*Pi^4 - 384*Zeta[3] - 
           (2088*I)*Pi*Zeta[3]))/27 - (2*(-8688 + (4497*I)*Pi - 172*Pi^2 + 
           (1302*I)*Pi^3 + 45*Pi^4 - 7632*Zeta[3] - (3132*I)*Pi*Zeta[3]))/
         81) + (((2*I)/45)*(-395*Pi - (309*I)*Pi^2 + 420*Pi^3)*
         RATIO[x^(-2)] + (2*RATIO[x^2]*(Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/
         3 - ((2*I)/405)*RATIO[x^(-1)]*(2967*I - 11520*Pi - (12242*I)*Pi^2 + 
          5760*Pi^3 + (1440*I)*Zeta[3]) + 
        (2*RATIO[x]*(2967 + (5292*I)*Pi + 1270*Pi^2 - (6240*I)*Pi^3 + 
           40320*Zeta[3]))/405 - (4*(Pi^4 + (24*I)*Pi*Zeta[3]))/
         (15*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          ((12644*I)*Pi - 570*Pi^2 - (1374*I)*Pi^3 + 315*Pi^4 + 360*Zeta[3] - 
           (19656*I)*Pi*Zeta[3]))/135 + 
        (2*(-23040 - (4089*I)*Pi + 15238*Pi^2 + (21378*I)*Pi^3 + 783*Pi^4 - 
           134640*Zeta[3] - (62856*I)*Pi*Zeta[3]))/405)/Nc) + 
    ((-20*I)*Pi^3 + 6*Pi^4 - (11*I)*Pi^5 + 120*Zeta[3] + (360*I)*Pi*Zeta[3] - 
      80*Pi^2*Zeta[3] + 1500*Zeta[5])/(15*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((60960*I)*Pi + 21060*Pi^2 + (370*I)*Pi^3 + 
       3477*Pi^4 - (64*I)*Pi^5 - 28500*Zeta[3] - (94320*I)*Pi*Zeta[3] + 
       14400*Zeta[5]))/180 + (-344040 + (27750*I)*Pi - 21860*Pi^2 + 
      (31320*I)*Pi^3 + 3885*Pi^4 - (192*I)*Pi^5 + 167400*Zeta[3] - 
      (389520*I)*Pi*Zeta[3] + 43200*Zeta[5])/1080 + 
    Nc^2*((I/72)*(14336*Pi + (2085*I)*Pi^2 + 1893*Pi^3)*RATIO[x^(-2)] + 
      (I/24)*RATIO[x^2]*((1027*I)*Pi^2 + 700*Pi^3 + (2388*I)*Zeta[3]) - 
      (RATIO[x]*(-218634 + (18774*I)*Pi - 79459*Pi^2 + (36564*I)*Pi^3 + 
         24*Pi^4 - 92016*Zeta[3] + (5184*I)*Pi*Zeta[3]))/648 + 
      (RATIO[x^(-1)]*(1093170 - (1161270*I)*Pi + 82055*Pi^2 - 
         (175230*I)*Pi^3 - 2496*Pi^4 - 89280*Zeta[3] + (17280*I)*Pi*Zeta[3]))/
       3240 + ((-10190*I)*Pi^3 - 1689*Pi^4 - (762*I)*Pi^5 + 61140*Zeta[3] - 
        (15480*I)*Pi*Zeta[3] - 11700*Pi^2*Zeta[3] + 22680*Zeta[5])/
       (270*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((287550*I)*Pi + 
         59130*Pi^2 - (7750*I)*Pi^3 + 2615*Pi^4 - (1626*I)*Pi^5 - 
         183000*Zeta[3] - (547200*I)*Pi*Zeta[3] - 24840*Pi^2*Zeta[3] + 
         50760*Zeta[5]))/540 + (-5253900 + (3267180*I)*Pi - 348340*Pi^2 + 
        (551565*I)*Pi^3 + 3333*Pi^4 - (3042*I)*Pi^5 - 1207080*Zeta[3] - 
        (1697760*I)*Pi*Zeta[3] - 22680*Pi^2*Zeta[3] + 55080*Zeta[5])/3240)) + 
  G[0, x]*((-5*((5*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/6 + 
    Log[mu2]^3*(Nc*Nf*((2*(1 - I*Pi))/3 + ((4*I)/3)*(I + Pi)*
         RATIO[(1 - x)^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2) + 
      Nc^2*((-2 + (11*I)*Pi + 9*Pi^2)/3 - (2*(-11 + (11*I)*Pi + 9*Pi^2)*
          RATIO[(1 - x)^(-1)])/3 + (2*((11*I)*Pi + 9*Pi^2))/
         (3*(-1 + RATIO[x])^2))) + Nc^2*Log[mu2]^4*
     ((9*(1 - I*Pi))/4 + ((9*I)/2)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (((9*I)/2)*Pi)/(-1 + RATIO[x])^2) + 
    (RATIO[x^2]*(-107*Pi^2 - (74*I)*Pi^3 + 612*Zeta[3]))/12 - 
    (RATIO[x]*(11785 + (750*I)*Pi + 280*Pi^2 - (1740*I)*Pi^3 + 124*Pi^4 + 
       5400*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 + 
    Log[mu2]^2*(Nc*Nf*((2*(6 - (5*I)*Pi + Pi^2))/3 - 
        (4*(5 - (5*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
        (4*Pi*(-5*I + Pi))/(3*(-1 + RATIO[x])^2)) + 3*RATIO[x] + 
      2*RATIO[(1 - x)^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]) + 
      ((6*I)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      3*(-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3]) + 
      Nc^2*((5*(51 + 4*Pi^2)*RATIO[x])/12 + (-1101 + (487*I)*Pi + 120*Pi^2 + 
          (3*I)*Pi^3 + 180*Zeta[3])/12 - (RATIO[(1 - x)^(-1)]*
          (-535 + (601*I)*Pi + 128*Pi^2 + (3*I)*Pi^3 + 396*Zeta[3]))/6 + 
        ((601*I)*Pi - 59*Pi^2 + (3*I)*Pi^3 + 432*Zeta[3])/
         (6*(-1 + RATIO[x])^2))) + 
    Nf*((((-392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/405)*RATIO[x]*
         (2967*I - 5292*Pi + (730*I)*Pi^2 + 6240*Pi^3 + (40320*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (2*((-45984*I)*Pi + 13622*Pi^2 + (4648*I)*Pi^3 - 623*Pi^4 + 
           (108*I)*Pi^5 + 15084*Zeta[3] + (8280*I)*Pi*Zeta[3]))/
         (135*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
          (17868 - (68976*I)*Pi + 20494*Pi^2 + (5355*I)*Pi^3 - 5901*Pi^4 + 
           (180*I)*Pi^5 + 52740*Zeta[3] - (17820*I)*Pi*Zeta[3]))/405 + 
        (2*(29523 - (59169*I)*Pi + 19712*Pi^2 - (10929*I)*Pi^3 - 6513*Pi^4 + 
           (72*I)*Pi^5 + 115308*Zeta[3] - (30780*I)*Pi*Zeta[3]))/405)/Nc + 
      Nc*(((2*I)/27)*(87*Pi + 8*Pi^3)*RATIO[x^(-1)] + 
        (RATIO[x^2]*(21*Pi^2 + (32*I)*Pi^3 - 192*Zeta[3]))/6 + 
        (RATIO[x]*(3597 + (522*I)*Pi - 143*Pi^2 - (744*I)*Pi^3 + 
           4248*Zeta[3]))/81 + ((38350*I)*Pi - 5045*Pi^2 - (2185*I)*Pi^3 - 
          61*Pi^4 - (54*I)*Pi^5 + 8970*Zeta[3] - (1800*I)*Pi*Zeta[3])/
         (135*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
          (-62430 + (115050*I)*Pi + 16880*Pi^2 - (7125*I)*Pi^3 + 4854*Pi^4 - 
           (180*I)*Pi^5 + 13320*Zeta[3] + (24300*I)*Pi*Zeta[3]))/405 + 
        (-147060 + (102930*I)*Pi + 23815*Pi^2 + (9015*I)*Pi^3 + 6060*Pi^4 - 
          (72*I)*Pi^5 - 86400*Zeta[3] + (34020*I)*Pi*Zeta[3])/810)) + 
    Log[mu2]*((2*I)*Pi*RATIO[x^(-1)] + (2*(-11 + (3*I)*Pi + 3*Pi^2)*RATIO[x])/
       3 + Pi^2*RATIO[x^2] + (2*((-110*I)*Pi - 30*Pi^2 + Pi^4 - 220*Zeta[3] + 
         (120*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*(330 - (330*I)*Pi + 20*Pi^2 - (30*I)*Pi^3 + 
         17*Pi^4 - 1140*Zeta[3] + (360*I)*Pi*Zeta[3]))/45 + 
      (1080 + (630*I)*Pi - 135*Pi^2 + (90*I)*Pi^3 + 17*Pi^4 - 780*Zeta[3] + 
        (360*I)*Pi*Zeta[3])/45 + Nc^2*((I/18)*(255*Pi + 16*Pi^3)*
         RATIO[x^(-1)] + (23*Pi^2*RATIO[x^2])/4 + (I/54)*RATIO[x]*
         (2805*I + 765*Pi + (949*I)*Pi^2 + 72*Pi^3 + (72*I)*Zeta[3]) + 
        (11334 - (5922*I)*Pi - 4199*Pi^2 + (588*I)*Pi^3 + 12*Pi^4 - 
          1692*Zeta[3] + (1080*I)*Pi*Zeta[3])/108 + 
        ((-2245*I)*Pi - 2730*Pi^2 - (230*I)*Pi^3 + 42*Pi^4 - 8310*Zeta[3] + 
          (3060*I)*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(3105 - (6735*I)*Pi - 17425*Pi^2 + 
           (1890*I)*Pi^3 + 84*Pi^4 - 15390*Zeta[3] + (9180*I)*Pi*Zeta[3]))/
         135) + Nf*(((4*RATIO[x])/3 + (8*RATIO[(1 - x)^(-1)]*
            (3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/9 + 
          (((8*I)/3)*(Pi - (2*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
          (4*(-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3]))/3)/Nc + 
        Nc*((5*(51 + 4*Pi^2)*RATIO[x])/27 + 
          (2*((73*I)*Pi + 15*Pi^2 + (4*I)*Pi^3 + 144*Zeta[3]))/
           (9*(-1 + RATIO[x])^2) + (-615 + (81*I)*Pi + 191*Pi^2 + 
            (12*I)*Pi^3 + 180*Zeta[3])/27 - (2*RATIO[(1 - x)^(-1)]*
            (-153 + (219*I)*Pi + 199*Pi^2 + (12*I)*Pi^3 + 396*Zeta[3]))/
           27))) + ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      RATIO[x^2]*(-2*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]) + 
      (RATIO[x]*(-121 - (52*I)*Pi + 2*Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/6 + 
      ((-34470*I)*Pi + 4530*Pi^2 - (2850*I)*Pi^3 - 675*Pi^4 + (122*I)*Pi^5 + 
        30420*Zeta[3] + (12960*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] - 
        10800*Zeta[5])/(90*(-1 + RATIO[x])^2) + 
      (11970 - (13350*I)*Pi + 15510*Pi^2 - (3870*I)*Pi^3 - 1597*Pi^4 + 
        (110*I)*Pi^5 + 8640*Zeta[3] - (29520*I)*Pi*Zeta[3] - 
        2880*Pi^2*Zeta[3] - 5400*Zeta[5])/180 - 
      (RATIO[(1 - x)^(-1)]*(762 - (6894*I)*Pi + 2448*Pi^2 - (882*I)*Pi^3 - 
         215*Pi^4 + (34*I)*Pi^5 + 6192*Zeta[3] - (1296*I)*Pi*Zeta[3] - 
         1440*Pi^2*Zeta[3] - 3240*Zeta[5]))/18)/Nc^2 + 
    ((-692940*I)*Pi + 60120*Pi^2 - (31680*I)*Pi^3 - 3833*Pi^4 + 
      (2880*I)*Pi^5 + 146280*Zeta[3] + (142200*I)*Pi*Zeta[3] - 
      95760*Pi^2*Zeta[3] - 365040*Zeta[5])/(1080*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(124710 - (346470*I)*Pi + 58580*Pi^2 - 
       (14580*I)*Pi^3 - 5873*Pi^4 + (1962*I)*Pi^5 - 106800*Zeta[3] - 
       (37080*I)*Pi*Zeta[3] - 50040*Pi^2*Zeta[3] - 110160*Zeta[5]))/540 + 
    (146385 - (31815*I)*Pi - 2850*Pi^2 - (9750*I)*Pi^3 - 3619*Pi^4 + 
      (801*I)*Pi^5 - 126660*Zeta[3] - (69660*I)*Pi*Zeta[3] - 
      12060*Pi^2*Zeta[3] + 9720*Zeta[5])/540 + 
    Nc^2*((((3129*I)*Pi - 774*Pi^2 - (352*I)*Pi^3 - 96*Pi^4)*RATIO[x^(-1)])/
       108 + (RATIO[x^2]*(-1027*Pi^2 - (316*I)*Pi^3 + 3708*Zeta[3]))/24 - 
      (RATIO[x]*(218634 - (18774*I)*Pi - 42581*Pi^2 - (11940*I)*Pi^3 + 
         264*Pi^4 + 176256*Zeta[3] - (3456*I)*Pi*Zeta[3]))/648 + 
      (8121300 - (5488380*I)*Pi - 2294860*Pi^2 + (9570*I)*Pi^3 - 
        126159*Pi^4 + (3195*I)*Pi^5 + 1357560*Zeta[3] - 
        (732240*I)*Pi*Zeta[3] - 245160*Pi^2*Zeta[3] + 25920*Zeta[5])/6480 + 
      ((-1617740*I)*Pi + 42870*Pi^2 + (16930*I)*Pi^3 + 832*Pi^4 + 
        (4095*I)*Pi^5 - 511800*Zeta[3] + (430920*I)*Pi*Zeta[3] - 
        176760*Pi^2*Zeta[3] + 255960*Zeta[5])/(1080*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(3030120 - (4853220*I)*Pi - 1883060*Pi^2 + 
         (217830*I)*Pi^3 - 109359*Pi^4 + (11727*I)*Pi^5 - 1944000*Zeta[3] + 
         (138240*I)*Pi*Zeta[3] - 556200*Pi^2*Zeta[3] + 550800*Zeta[5]))/
       3240))}


==> anc/H_gg_ga_-+++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_-+++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(e^4*Log[mu2]^4)/12 + G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - 
    (4*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620, (e^4*Log[mu2]^4)/12 + 
  G[0, 1, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 1, 1, x]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3)) + G[0, 0, 1, 1, x]*
   (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*((-4*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 - (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((-2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[0, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*((8*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((-8*e^4*RATIO[x^(-2)])/3 + (8*e^4*RATIO[x^(-1)])/3 - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 0, x]*((8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
    (4*e^4*RATIO[x^2])/3) + G[1, 1, 0, 0, 0, x]*
   ((-8*e^4*RATIO[(1 - x)^(-1)])/3 + (8*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 1, x]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(4*e^4*RATIO[(1 - x)^(-1)] - 
    (4*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 + (8*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*((16*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (16*e^4*RATIO[x])/3 + (16*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*((-16*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (16*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 + 
    (16*e^4*RATIO[x^2])/3) + Log[mu2]^3*((e^3*(3 + 8*e + (3*I)*e*Pi))/9 - 
    ((2*I)/9)*e^4*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/9)*e^4*Pi*RATIO[x^(-1)] + 
    (e^4*Pi^2*RATIO[x])/9 - (e^4*Pi^2*RATIO[x^2])/9) + 
  G[0, 1, 1, x]*(((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
       (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((-2*e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    Log[mu2]*(((-2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/
       (-1 + RATIO[x])^2) + (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
      (78*I)*e^4*Pi - 15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) - 
    (2*e^4*Pi^2*RATIO[x])/3 + (2*e^4*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, x]*((-2*e^4)/3 + ((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + 2*e^3*(2 + 5*e)*RATIO[x] - (2*e^3*(6 + 13*e)*RATIO[x^2])/
     3 + Log[mu2]*(-4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^4)/3 - ((2*I)/3)*((6*I)*e^3 + (15*I)*e^4 + 2*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + (((2*I)/3)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi))/
     (-1 + RATIO[x])^2 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4*RATIO[(1 - x)^(-1)] - 
      (4*e^4)/(-1 + RATIO[x])^2 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(((-4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((8*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (4*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, x]*((-4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/
     9 + (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-8*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 - 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 0, 0, 1, x]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, x]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
    ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((4*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
    (2*e^3*(6 + 13*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3)) + G[1, 0, 1, x]*
   ((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-2)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 - (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     27 + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*
       RATIO[x^(-1)] + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
       3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*(((-4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((4*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
      (2*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[0, 0, 0, x]*((-2*e^3*(3 + 8*e))/9 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 60*e + 103*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((-4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 + 
      (4*e^4*RATIO[x^2])/3) + Log[mu2]*((-2*e^4)/3 - 
      (4*(6*e^3 + 16*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      (8*e^3*(3 + 5*e)*RATIO[x])/9 + (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  G[1, 1, 1, x]*((2*e^3*(3 + 11*e))/9 + 
    (2*(36*e^2 + 78*e^3 + 160*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 96*e^3 + 217*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 - 
    (2*e^2*(36 + 96*e + 217*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 + 
    (4*e^2*(18 + 39*e + 80*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*((4*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3 - 
      (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^4)/3 - ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e^3 + (16*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-1)] - (8*e^3*(3 + 8*e)*RATIO[x])/9 + 
      (4*e^3*(6 + 13*e)*RATIO[x^2])/9)) + 
  (RATIO[x^(-1)]*((-216*I)*e*Pi - (684*I)*e^2*Pi - (1644*I)*e^3*Pi - 
     (3580*I)*e^4*Pi + 108*e^2*Pi^2 + 342*e^3*Pi^2 + 822*e^4*Pi^2 + 
     (54*I)*e^3*Pi^3 + (171*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
     (504*I)*e^4*Pi*Zeta[3]))/162 + 
  (12960 + 34560*e + 74880*e^2 + 153600*e^3 + 309760*e^4 + (12960*I)*e*Pi + 
    (38880*I)*e^2*Pi + (90720*I)*e^3*Pi + (194400*I)*e^4*Pi - 7560*e^2*Pi^2 - 
    22320*e^3*Pi^2 - 51600*e^4*Pi^2 - (3240*I)*e^3*Pi^3 - (9720*I)*e^4*Pi^3 + 
    657*e^4*Pi^4 - 30240*e^3*Zeta[3] - 80640*e^4*Zeta[3] - 
    (30240*I)*e^4*Pi*Zeta[3])/6480 + 
  Log[mu2]*((I/27)*(-36*e^2*Pi - 114*e^3*Pi - 274*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (57*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*(108 + 288*e + 624*e^2 + 1280*e^3 + (108*I)*e*Pi + (324*I)*e^2*Pi + 
       (756*I)*e^3*Pi - 63*e^2*Pi^2 - 186*e^3*Pi^2 - (27*I)*e^3*Pi^3 - 
       252*e^3*Zeta[3]))/54 - (RATIO[(1 - x)^(-1)]*((360*I)*e^2*Pi + 
       (1140*I)*e^3*Pi + (2740*I)*e^4*Pi - 180*e^3*Pi^2 - 570*e^4*Pi^2 + 
       (60*I)*e^3*Pi^3 + (40*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
       780*e^4*Zeta[3]))/270 + ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 
      27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3])/
     (270*(-1 + RATIO[x])^2)) + 
  G[0, 1, x]*((I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((-2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*
       RATIO[x^(-1)] - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/
       9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  Log[mu2]^2*(-(e^2*(-36 - 96*e - 208*e^2 - (36*I)*e*Pi - (108*I)*e^2*Pi + 
        21*e^2*Pi^2))/36 + (((-6*I)*e^3*Pi - (19*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/9 + (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/
     18 - (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (I/9)*RATIO[(1 - x)^(-1)]*(6*e^3*Pi + 19*e^4*Pi + (3*I)*e^4*Pi^2 + 
      e^4*Pi^3 + (6*I)*e^4*Zeta[3])) + 
  G[1, 1, x]*((e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((-2*e^4*RATIO[x^(-2)])/9 + (2*e^4*RATIO[x^(-1)])/9 + 
      (2*e^4*RATIO[x])/9 - (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-e^4/3 + (I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-2)] - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] + (e^3*(6 + 19*e)*RATIO[x])/9 - 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + Log[mu2]*((-2*e^3*(3 + 11*e))/9 + 
      ((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[x^(-2)])/27 + 
      ((36*e^2 + 114*e^3 + 274*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e^2*(36 + 114*e + 274*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(216 + 684*e + 1644*e^2 + 3580*e^3 + 90*e^2*Pi^2 + 
       177*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
    (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-1)]*((-216*I)*e - (684*I)*e^2 - (1644*I)*e^3 - 
      (3580*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (177*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - 
    (I/162)*RATIO[x^(-2)]*((-216*I)*e - (468*I)*e^2 - (960*I)*e^3 - 
      (1936*I)*e^4 - 216*e^2*Pi - 468*e^3*Pi - 960*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (195*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 + (2*e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 + 
      (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 
         3*e^4*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/27) + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (e*RATIO[x^2]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
       18*e^3*Pi^2 + 39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
      39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
     (27*(-1 + RATIO[x])^2)) + 
  G[0, 0, x]*(-(e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
    Log[mu2]^3*((2*e^4*RATIO[(1 - x)^(-1)])/9 - 
      (2*e^4)/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 - 
      (2*e^4*RATIO[x^2])/9) + Log[mu2]^2*
     (e^4/3 - (I/9)*((6*I)*e^3 + (19*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((I/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi))/(-1 + RATIO[x])^2 + 
      (e^3*(6 + 7*e)*RATIO[x])/9 - (e^3*(6 + 13*e)*RATIO[x^2])/9) + 
    Log[mu2]*((2*e^3*(3 + 8*e))/9 - 
      ((-36*e^2 - 114*e^3 - 274*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
         15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
        15*e^4*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 42*e + 46*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 - 
      (e^2*(36 + 78*e + 160*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/27) - 
    (e*RATIO[x^2]*(216 + 468*e + 960*e^2 + 1936*e^3 + 90*e^2*Pi^2 + 
       195*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(216 + 252*e + 276*e^2 + 292*e^3 + 90*e^2*Pi^2 + 
       213*e^3*Pi^2 - 288*e^3*Zeta[3]))/162 + 
    (-216*e - 468*e^2 - 960*e^3 - 1936*e^4 + (216*I)*e^2*Pi + 
      (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 195*e^4*Pi^2 - 
      (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + 
       (216*I)*e^2*Pi + (468*I)*e^3*Pi + (960*I)*e^4*Pi - 90*e^3*Pi^2 - 
       177*e^4*Pi^2 - (18*I)*e^4*Pi^3 + 288*e^4*Zeta[3]))/162) + 
  G[1, x]*(Log[mu2]^3*(e^4/9 - ((2*I)/9)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^3*(3 + 11*e))/9 + 
      (((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 19*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 - (e^3*(6 + 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(-1080 - 3420*e - 8220*e^2 - 17900*e^3 - 540*e*Pi^2 - 
       1080*e^2*Pi^2 - 2115*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
       180*e^3*Zeta[3]))/810 - (e*(-108 - 396*e - 1020*e^2 - 2300*e^3 + 
       9*e^2*Pi^2 + 33*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 
      780*e^4*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-1)]*(-216*e - 684*e^2 - 1644*e^3 - 3580*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       216*e^3*Pi^2 - 423*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (468*I)*e^2*Pi - (960*I)*e^3*Pi - 
       (1936*I)*e^4*Pi + 108*e^2*Pi^2 + 234*e^3*Pi^2 + 480*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (117*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]*(-(e^2*(-36 - 132*e - 340*e^2 + 3*e^2*Pi^2))/54 + 
      (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/27)*((-36*I)*e^2 - (114*I)*e^3 - (274*I)*e^4 - 36*e^2*Pi - 
        78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - (36*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] + (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 
         12*e*Zeta[3]))/9 - (2*e^2*RATIO[x]*(18 + 57*e + 137*e^2 + 9*e*Pi^2 + 
         18*e^2*Pi^2 + 18*e^2*Zeta[3]))/27 - ((2*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + 
      (((2*I)/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2)) + 
  G[0, x]*(Log[mu2]^3*(-e^4/9 - (2*e^4*(1 - I*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (((2*I)/9)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^4*RATIO[x])/9) + 
    Log[mu2]^2*(-(e^3*(3 + 8*e))/9 - 
      ((6*e^3 + 19*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e^3*(-6 - 19*e + 3*e*Pi^2)*RATIO[x])/9 + 
      (e^4*Pi^2*RATIO[x^2])/3) - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 + 
    (e*RATIO[x]*(1080 + 3420*e + 8220*e^2 + 17900*e^3 - 540*e*Pi^2 - 
       1260*e^2*Pi^2 - 2685*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       4860*e^3*Zeta[3]))/810 + (e*(-108 - 288*e - 624*e^2 - 1280*e^3 + 
       9*e^2*Pi^2 + 24*e^3*Pi^2 + 252*e^3*Zeta[3]))/162 - 
    (RATIO[(1 - x)^(-1)]*(1080*e + 3420*e^2 + 8220*e^3 + 17900*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1080*e^3*Pi^2 + 2115*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] - 180*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + ((-1080*I)*e*Pi - (2340*I)*e^2*Pi - 
      (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 540*e^2*Pi^2 + 1170*e^3*Pi^2 + 
      2400*e^4*Pi^2 + (90*I)*e^3*Pi^3 + (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 
      1080*e^3*Zeta[3] + 2340*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3])/
     (810*(-1 + RATIO[x])^2) + Log[mu2]*
     ((e^2*(-36 - 96*e - 208*e^2 + 3*e^2*Pi^2))/54 + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/9 - 
      (2*e^2*RATIO[x]*(-18 - 57*e - 137*e^2 + 9*e*Pi^2 + 21*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/27 - (RATIO[(1 - x)^(-1)]*(36*e^2 + 114*e^3 + 
         274*e^4 - (36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 
         18*e^3*Pi^2 + 36*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
      ((-36*I)*e^2*Pi - (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 
        39*e^4*Pi^2 + (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3])/
       (27*(-1 + RATIO[x])^2))) - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  (e*RATIO[x^2]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 + 
  ((360*I)*e^2*Pi^3 + (780*I)*e^3*Pi^3 + (1600*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
    351*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
    9600*e^4*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((2160*I)*e*Pi + (6840*I)*e^2*Pi + (16440*I)*e^3*Pi + 
     (35800*I)*e^4*Pi - 1080*e^2*Pi^2 - 3420*e^3*Pi^2 - 8220*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (240*I)*e^3*Pi^3 - (110*I)*e^4*Pi^3 - 162*e^3*Pi^4 - 
     171*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 4680*e^3*Zeta[3] - 
     9600*e^4*Zeta[3] - (5040*I)*e^4*Pi*Zeta[3] + 180*e^4*Pi^2*Zeta[3] - 
     2160*e^4*Zeta[5]))/1620}


==> anc/H_gg_ga_-+++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-11*e^2*Nc*Log[mu2]^4)/4 + Nc*G[0, 0, 0, 1, 1, x]*
   ((-4*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 - 
    (8*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + Nc*G[1, 1, 1, 0, 0, x]*
   ((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (4*e^2*RATIO[x^(-2)])/3 - 
    (4*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
    52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(60*e^2 + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (218*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1595*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 299*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((380*e^2)/3 - ((24*e + 1727*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 308*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 - 28*e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc*((128*e^2)/3 - ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (e*(120 + 77*e - (804*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*(Nc*((187*e^2)/3 + (I/9)*((671*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(120 - 169*e - (804*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-1)] + (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((4*e^2)/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e - (7*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((120*I)*e + (257*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((8*I)/9)*e^2*(-82*I + 51*Pi)*
       RATIO[x] + (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*((4*e^2)/3 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e + (7*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((-120*I)*e - (257*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((16*I)/9)*e^2*(-41*I + 39*Pi)*
       RATIO[x] + (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*(-22*e^2 - (I/9)*((120*I)*e + (407*I)*e^2 + 408*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*e^2*(-443*I + 408*Pi)*RATIO[x] + 
      (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*(-22*e^2 + (I/9)*((-120*I)*e - (407*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      ((I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*e^2*(-443*I + 624*Pi)*RATIO[x] + 
      (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-115*e^2)/3 + ((4*I)/3)*e*(-I - (38*I)*e + e*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 174*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((12*I)*e - (199*I)*e^2 + 348*e^2*Pi)*
       RATIO[x^(-1)] - (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (e*(12 - 299*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-115*e^2)/3 - ((4*I)/3)*e*(I + (38*I)*e + 7*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((12*I)*e - (199*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/
       (-1 + RATIO[x])^2 + (e*(12 - 299*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 - (4*(3*e - 73*e^2 - (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      (I/3)*((-4*I)*e - (143*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (87*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(6 - 247*e + (180*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 - (4*(3*e - 73*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((4*I)*e + (143*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(6 - 247*e + (396*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-173*e^2)/3 - (2*(6*e - 263*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((138*I)*e + (115*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((276*I)*e - (163*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 257*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(-66 + 199*e + (198*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-e^2/3 - (4*(69*e - 7*e^2 - (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((2*I)/9)*((6*I)*e - (167*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e - (245*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(69*e + 89*e^2 - (78*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((4*I)/9)*e*(33*I + (118*I)*e + 99*e*Pi)*RATIO[x] + 
      (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-22*e^2)/3 + ((2*I)/9)*((-78*I)*e + (619*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (1019*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 1019*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-133*e^2)/3 - ((156*e - 1151*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(78*e - 781*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(-156 + 1847*e + (612*I)*e*Pi)*RATIO[x])/
       9 + (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/18)*e*(378*I + (941*I)*e + 846*e*Pi) - 
      ((-288*e - 1589*e^2 + (657*I)*e^2*Pi + 16*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((252*e + 1210*e^2 - (12*I)*e*Pi - 
         (317*I)*e^2*Pi - 6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (-288*e - 1575*e^2 + (558*I)*e^2*Pi + 16*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(-273 - 1657*e - (432*I)*Pi + 
         (801*I)*e*Pi + 243*e*Pi^2)*RATIO[x])/27 + 
      (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 + 
        (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-124*e^2)/3 + (2*(6*e + 307*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 301*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 12*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-I/6)*e*(-76*I - (153*I)*e + 12*e*Pi) - 
      (2*(-138*e - 664*e^2 + (6*I)*e*Pi + (124*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 
         8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((504*e + 2485*e^2 - (1248*I)*e^2*Pi - 32*e^2*Pi^2)*RATIO[x^(-1)])/18 + 
      (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(462 + 1279*e - (864*I)*Pi - (3204*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/
       54 + (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(-26*e^2 - ((8*I)/3)*e^2*(23*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 211*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 271*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (14*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(147 - 848*e - (285*I)*e*Pi))/9 - 
      ((2562*e + 19319*e^2 - (4908*I)*e^2*Pi - 1434*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-3498 - 16301*e - (720*I)*Pi + 
         (1680*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-2544 - 15137*e - (720*I)*Pi + (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((104*e^2)/3 - ((4*I)/9)*((9*I)*e - (185*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (493*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 281*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(16 - 213*e + (8*I)*e*Pi))/3 - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       54 + ((-1101*e - 8158*e^2 + (1968*I)*e^2*Pi + 717*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (e*(-1101 - 8158*e - (360*I)*Pi - (771*I)*e*Pi + 
         33*e*Pi^2)*RATIO[x])/27 - (e*(-2544 - 15137*e - (720*I)*Pi + 
         (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/54) + 
    Log[mu2]*(((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((26*e^2)/3 + ((2*I)/9)*((18*I)*e - (385*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (155*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 155*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(48 + 487*e + (258*I)*e*Pi))/6 - 
      ((366*e + 1628*e^2 + (1755*I)*e^2*Pi - 489*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((12*e + 38*e^2 + (12*I)*e*Pi - (279*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (1674*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-198 - 1071*e - (120*I)*Pi + 
         (305*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((50*e^2)/3 - (2*(-6*e + 103*e^2)*
          RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
        (2*(6*e + 23*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-6 + 179*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(12 + 259*e + (46*I)*e*Pi))/6 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (1134*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-570*e - 2689*e^2 - (2574*I)*e^2*Pi + 978*e^2*Pi^2)*RATIO[x^(-1)])/
       54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-540 - 2955*e - (240*I)*Pi - 
         (608*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((10*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 41*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-3*e + 38*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (2*e*(-6 + 263*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(48 + 487*e - (34*I)*e*Pi))/6 - 
      ((366*e + 1628*e^2 + (432*I)*e*Pi - (687*I)*e^2*Pi - 1059*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (239*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (432*I)*e*Pi + (735*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(198 + 1071*e - (144*I)*Pi - (557*I)*e*Pi + 132*e*Pi^2)*RATIO[x])/
       9 - (e*(396 + 2265*e - (288*I)*Pi - (310*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((50*e^2)/3 - 
        (2*(-6*e + 103*e^2 + (150*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (8*e^2*RATIO[x^(-1)])/3 + (((2*I)/9)*((6*I)*e + (23*I)*e^2 + 
           150*e^2*Pi))/(-1 + RATIO[x])^2 + (2*e*(-6 + 179*e - (150*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(12 + 259*e - (318*I)*e*Pi))/6 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (432*I)*e*Pi + 
         (465*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-570*e - 2689*e^2 - (864*I)*e*Pi + (1608*I)*e^2*Pi + 2118*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(540 + 2955*e - (288*I)*Pi + (536*I)*e*Pi + 
         264*e*Pi^2)*RATIO[x])/18 - 
      (e*(396 + 2265*e - (288*I)*Pi - (310*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((10*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((3*I)*e - (38*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(-6 + 263*e - (150*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (156*I)*e^2*Pi + 69*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 59*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 53*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (65*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 59*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 53*e - (90*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (158*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(108 + 633*e - (6*I)*Pi - 
           (158*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 
        108*e^2*Pi^2)/18 + ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - 
      ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 
         87*e^2*Pi^2 - (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((72 - 330*e - 2171*e^2 - (540*I)*e*Pi - (964*I)*e^2*Pi + 
        1070*e^2*Pi^2)/36 + (I/27)*(-84*e*Pi - 562*e^2*Pi - (12*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] - (I/54)*((120*I)*e + (448*I)*e^2 - 
        870*e*Pi - 4583*e^2*Pi - (1800*I)*e^2*Pi^2 + 126*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - 
         (336*I)*e*Pi - (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + 
         (900*I)*e^2*Pi^3 - 5472*e^2*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - (864*I)*e*Pi - 
         (4725*I)*e^2*Pi + 36*e*Pi^2 + 1419*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         288*e^2*Zeta[3]))/27 + ((-288*I)*e*Pi - (1575*I)*e^2*Pi + 
        12*e*Pi^2 + 337*e^2*Pi^2 + (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (RATIO[x]*(-648 - 3798*e - 16812*e^2 + 
         (870*I)*e*Pi + (4583*I)*e^2*Pi - 186*e*Pi^2 + 488*e^2*Pi^2 - 
         (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54)) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 59*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 53*e - (4*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (265*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(108 + 633*e - (6*I)*Pi + (82*I)*e*Pi + 
           37*e*Pi^2)*RATIO[x])/9 + (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/9)) + 
    ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 69*e^2*Pi^2)/18 - 
      ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + (75*I)*e^2*Pi^2 + 
        4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((72 - 330*e - 2171*e^2 - (24*I)*e*Pi + (1368*I)*e^2*Pi + 
        718*e^2*Pi^2)/36 + (((-198*I)*e*Pi - (1062*I)*e^2*Pi + 12*e*Pi^2 + 
         247*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((120*e + 448*e^2 + (1512*I)*e*Pi + (7695*I)*e^2*Pi - 72*e*Pi^2 - 
         2595*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - (336*I)*e*Pi - 
         (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + (1764*I)*e^2*Pi^3 - 
         10656*e^2*Zeta[3]))/108 + ((-30*I)*e*Pi - (184*I)*e^2*Pi + 
        93*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 1008*e^2*Zeta[3])/
       (27*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - 
         (426*I)*e*Pi - (2038*I)*e^2*Pi + 1044*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
         1008*e^2*Zeta[3]))/27 + (RATIO[x]*(-648 - 3798*e - 16812*e^2 - 
         (570*I)*e*Pi - (2449*I)*e^2*Pi - 186*e*Pi^2 + 1976*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-9*e^2 - (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (41*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 41*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/9)*e*(-48*I - (115*I)*e + 27*e*Pi) + 
        ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((-198*e - 1203*e^2 - (12*I)*e*Pi + (370*I)*e^2*Pi + 118*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(-96*e - 845*e^2 - (6*I)*e*Pi + 
           (263*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(96 + 845*e - (6*I)*Pi + (76*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 
        15*e^2*Pi^2)/9 + (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + 
         (80*I)*e^2*Pi - 18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/
       18 + (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-324 - 822*e - 5275*e^2 - (180*I)*e*Pi - (2883*I)*e^2*Pi + 
        255*e^2*Pi^2)/54 + (RATIO[x]*(648 + 5298*e + 28646*e^2 + 
         (570*I)*e*Pi + (2689*I)*e^2*Pi + 150*e*Pi^2 + 1168*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-648*I - (5298*I)*e - (28646*I)*e^2 - 1620*e*Pi - 
        8865*e^2*Pi + (282*I)*e*Pi^2 - (463*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/108)*RATIO[x^(-2)]*(-1188*I - (7218*I)*e - 
        (32337*I)*e^2 - 2376*e*Pi - 13590*e^2*Pi + (564*I)*e*Pi^2 - 
        (1784*I)*e^2*Pi^2 + 816*e^2*Pi^3 + (15264*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (46*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (756*I)*e^2*Pi^3 + 
         7632*e^2*Zeta[3]))/108)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-15*e^2 - ((6*e - 53*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 71*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 77*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((2*e*(-60 + 127*e + (96*I)*e*Pi))/9 - 
        (2*(-114*e - 980*e^2 - (6*I)*e*Pi + (314*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (2*(-126*e - 732*e^2 - (6*I)*e*Pi + (257*I)*e^2*Pi + 59*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (2*e*(120 + 421*e - (6*I)*Pi - 
           (152*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-324 + 858*e + 8425*e^2 + (594*I)*e*Pi + (819*I)*e^2*Pi + 
        60*e^2*Pi^2)/54 + (2*((6*I)*e*Pi + (19*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(648 + 2298*e + 4978*e^2 - 
         (870*I)*e*Pi - (4823*I)*e^2*Pi + 150*e*Pi^2 + 2044*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 + 
      (-756 - 4392*e - 19449*e^2 + (1620*I)*e*Pi + (9117*I)*e^2*Pi + 
        282*e*Pi^2 - 1063*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-756 - 6108*e - 
         32849*e^2 + (1926*I)*e*Pi + (10815*I)*e^2*Pi + 282*e*Pi^2 - 
         328*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/54 + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (1188*I)*e^2*Pi^3 + 
         10224*e^2*Zeta[3]))/108)) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-I/9)*(270*e*Pi + 2047*e^2*Pi - (12*I)*e*Pi^2 + (212*I)*e^2*Pi^2 + 
        40*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (444*I)*e*Pi + 
        (3886*I)*e^2*Pi + 54*e*Pi^2 - 299*e^2*Pi^2 + (157*I)*e^2*Pi^3 + 
        564*e^2*Zeta[3])/18 + (e*RATIO[x]*(540*Pi^2 + 3165*e*Pi^2 - 
         (30*I)*Pi^3 - (390*I)*e*Pi^3 + 152*e*Pi^4 + 3470*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/45 - 
      (e*RATIO[x^2]*(990*Pi^2 + 6015*e*Pi^2 - (60*I)*Pi^3 - (410*I)*e*Pi^3 + 
         304*e*Pi^4 + 3400*e*Zeta[3] + (4680*I)*e*Pi*Zeta[3]))/90 + 
      (2*((695*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 4170*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((1890*I)*e*Pi + (14430*I)*e^2*Pi + 90*e*Pi^2 - 
         1860*e^2*Pi^2 + (785*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2190*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 13*e))/3 - ((-6*e + 65*e^2 + (6*I)*e*Pi - (71*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 71*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      ((-18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - 
        (9*I)*e^2*Pi^3 - 18*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + (30*I)*Pi^3 - (70*I)*e*Pi^3 + 
         2*e*Pi^4 - 180*Zeta[3] + 960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((I/27)*(60*e*Pi + 224*e^2*Pi + (60*I)*e^2*Pi^2 + 15*e^2*Pi^3)*
       RATIO[x^(-1)] - (I/108)*(-108*I - (738*I)*e - (2931*I)*e^2 + 216*Pi - 
        1086*e*Pi - 10109*e^2*Pi - (312*I)*e*Pi^2 - (5213*I)*e^2*Pi^2 + 
        582*e^2*Pi^3 - (36*I)*e^2*Zeta[3]) + 
      (e*RATIO[x^2]*(1188*Pi^2 + 6795*e*Pi^2 + (192*I)*Pi^3 - 
         (306*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 2676*e*Zeta[3] + 
         (5616*I)*e*Pi*Zeta[3]))/108 - (RATIO[(1 - x)^(-1)]*
        (756 + 5772*e + 28975*e^2 - (756*I)*Pi - (4392*I)*e*Pi - 
         (19449*I)*e^2*Pi + 414*e*Pi^2 + 2370*e^2*Pi^2 - (6*I)*e*Pi^3 - 
         (32*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 864*e*Zeta[3] - 1128*e^2*Zeta[3] + 
         (504*I)*e^2*Pi*Zeta[3]))/54 + ((-756*I)*Pi - (4392*I)*e*Pi - 
        (19449*I)*e^2*Pi + 786*e*Pi^2 + 4576*e^2*Pi^2 - (6*I)*e*Pi^3 + 
        (109*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 864*e*Zeta[3] + 1878*e^2*Zeta[3] + 
        (504*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-1620 - 12282*e - 60881*e^2 - (240*I)*e*Pi - 
         (896*I)*e^2*Pi + 1104*e*Pi^2 + 7505*e^2*Pi^2 + (192*I)*e*Pi^3 - 
         (768*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 1728*e*Zeta[3] + 
         10632*e^2*Zeta[3] + (5616*I)*e^2*Pi*Zeta[3]))/108) + 
    Log[mu2]*(Nc*((36 + 60*e - 38*e^2 - (24*I)*e*Pi + (502*I)*e^2*Pi - 
          125*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (e*RATIO[x]*(270 + 2047*e - (12*I)*Pi + (2*I)*e*Pi + 6*Pi^2 - 
           171*e*Pi^2 - (26*I)*e*Pi^3 + 300*e*Zeta[3]))/9 - 
        (2*RATIO[(1 - x)^(-1)]*(126*e + 962*e^2 - (126*I)*e*Pi - 
           (732*I)*e^2*Pi - 6*e*Pi^2 + 53*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 
           150*e^2*Zeta[3]))/9 + (2*((-126*I)*e*Pi - (732*I)*e^2*Pi - 
           6*e*Pi^2 + 118*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 150*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 109*e - (6*I)*e*Pi))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 71*e^2 - (6*I)*e*Pi + (59*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 71*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1728 + 13020*e + 63812*e^2 - (216*I)*Pi + (1398*I)*e*Pi + 
        (10225*I)*e^2*Pi + 96*e*Pi^2 - 4717*e^2*Pi^2 + (1158*I)*e^2*Pi^3 - 
        14472*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(5940*Pi^2 + 33975*e*Pi^2 - 
         (1680*I)*Pi^3 - (3090*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         22740*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 - 
      (RATIO[(1 - x)^(-1)]*((102*I)*e*Pi + (928*I)*e^2*Pi - 21*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (344*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
         2442*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3]))/27 + 
      ((-12*I)*e*Pi^3 + (221*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        1326*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-1620 - 12282*e - 60881*e^2 + (1296*I)*Pi + 
         (7596*I)*e*Pi + (33624*I)*e^2*Pi - 738*e*Pi^2 - 3840*e^2*Pi^2 + 
         (300*I)*e*Pi^3 - (1708*I)*e^2*Pi^3 - 174*e^2*Pi^4 + 
         10368*e^2*Zeta[3] - (864*I)*e^2*Pi*Zeta[3]))/108 + 
      (RATIO[x^(-2)]*((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 
         1356*e*Pi^2 + 8342*e^2*Pi^2 - (300*I)*e*Pi^3 + (898*I)*e^2*Pi^3 + 
         174*e^2*Pi^4 + (864*I)*e^2*Pi*Zeta[3]))/108 - 
      (RATIO[x]*(8100 + 61410*e + 304405*e^2 + (1200*I)*e*Pi + 
         (4480*I)*e^2*Pi + 8520*e*Pi^2 + 38930*e^2*Pi^2 - (1680*I)*e*Pi^3 + 
         (570*I)*e^2*Pi^3 + 1784*e^2*Pi^4 + 7200*e*Zeta[3] - 
         7860*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 672*e + 4548*e^2 - (48*I)*e*Pi + (530*I)*e^2*Pi + 
          11*e^2*Pi^2)/18 - (I/9)*(198*e*Pi + 1203*e^2*Pi - (12*I)*e*Pi^2 + 
          (200*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-2)] + 
        (I/9)*((270*I)*e + (2047*I)*e^2 + 216*e*Pi + 1266*e^2*Pi - 
          (12*I)*e*Pi^2 + (91*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-1)] + 
        (e*RATIO[x]*(-270 - 2047*e + (12*I)*Pi - (2*I)*e*Pi + 6*Pi^2 - 
           271*e*Pi^2 + (62*I)*e*Pi^3 - 228*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (53*I)*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-1620*I)*Pi - (12282*I)*e*Pi - (60881*I)*e^2*Pi + 
       1500*e*Pi^2 + 11834*e^2*Pi^2 - (204*I)*e*Pi^3 + (1262*I)*e^2*Pi^3 + 
       174*e^2*Pi^4 + (4608*I)*e^2*Pi*Zeta[3]))/108 + 
    ((32400*I)*Pi + (245640*I)*e*Pi + (1217620*I)*e^2*Pi + 1080*Pi^2 - 
      24420*e*Pi^2 - 217410*e^2*Pi^2 + (8160*I)*e*Pi^3 - (31840*I)*e^2*Pi^3 - 
      2599*e^2*Pi^4 + 33840*e*Zeta[3] + 231120*e^2*Zeta[3] + 
      (32400*I)*e^2*Pi*Zeta[3])/2160 + 
    (RATIO[x]*(3240*Pi^2 + 18990*e*Pi^2 + 84060*e^2*Pi^2 - (1950*I)*e*Pi^3 - 
       (11195*I)*e^2*Pi^3 + 912*e*Pi^4 + 2626*e^2*Pi^4 + (792*I)*e^2*Pi^5 + 
       20820*e*Zeta[3] + 101440*e^2*Zeta[3] + (14400*I)*e*Pi*Zeta[3] - 
       (11640*I)*e^2*Pi*Zeta[3] - 5100*e^2*Pi^2*Zeta[3] - 61200*e^2*Zeta[5]))/
     540 + (RATIO[x^2]*(-5940*Pi^2 - 36090*e*Pi^2 - 161685*e^2*Pi^2 + 
       (1680*I)*e*Pi^3 + (11240*I)*e^2*Pi^3 - 1824*e*Pi^4 - 2578*e^2*Pi^4 - 
       (1584*I)*e^2*Pi^5 - 20400*e*Zeta[3] - 104960*e^2*Zeta[3] - 
       (28800*I)*e*Pi*Zeta[3] - (1200*I)*e^2*Pi*Zeta[3] + 
       10200*e^2*Pi^2*Zeta[3] + 122400*e^2*Zeta[5]))/1080 - 
    (RATIO[(1 - x)^(-1)]*((22680*I)*Pi + (173160*I)*e*Pi + 
       (869250*I)*e^2*Pi - 25740*e*Pi^2 - 201000*e^2*Pi^2 + (8880*I)*e*Pi^3 + 
       (17990*I)*e^2*Pi^3 - 36*e*Pi^4 - 6597*e^2*Pi^4 - (684*I)*e^2*Pi^5 - 
       26280*e*Zeta[3] - 161220*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
       (9360*I)*e^2*Pi*Zeta[3] - 10620*e^2*Pi^2*Zeta[3] + 
       183600*e^2*Zeta[5]))/1620 + ((8340*I)*e*Pi^3 + (45410*I)*e^2*Pi^3 - 
      36*e*Pi^4 - 8043*e^2*Pi^4 - (684*I)*e^2*Pi^5 - 50040*e*Zeta[3] - 
      272460*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
      (13140*I)*e^2*Pi*Zeta[3] - 10620*e^2*Pi^2*Zeta[3] + 183600*e^2*Zeta[5])/
     (1620*(-1 + RATIO[x])^2)), (-11*e^2*Nc*Log[mu2]^4)/4 + 
  Nc*G[0, 0, 0, 1, 1, x]*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 + 
    (4*e^2)/(3*(-1 + RATIO[x])^2) - 52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*G[1, 1, 1, 0, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
    (8*e^2)/(3*(-1 + RATIO[x])^2) - 52*e^2*RATIO[x] + 52*e^2*RATIO[x^2]) + 
  Nc*Log[mu2]^3*((-I/3)*e*(-12*I - (32*I)*e + 19*e*Pi) + 
    ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
    (4*e^2*Pi^2*RATIO[x])/3 + (4*e^2*Pi^2*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(-108*e^2*RATIO[x^(-2)] + 108*e^2*RATIO[x^(-1)] + 
      108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((-112*e^2*RATIO[x^(-2)])/3 + (112*e^2*RATIO[x^(-1)])/3 + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 0, 0, x]*(Nc*(108*e^2*RATIO[(1 - x)^(-1)] - 
      (108*e^2)/(-1 + RATIO[x])^2 + 108*e^2*RATIO[x] - 108*e^2*RATIO[x^2]) + 
    ((112*e^2*RATIO[(1 - x)^(-1)])/3 - (112*e^2)/(3*(-1 + RATIO[x])^2) + 
      (112*e^2*RATIO[x])/3 - (112*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 0, x]*(Nc*((64*e^2*RATIO[x^(-2)])/3 - 
      (64*e^2*RATIO[x^(-1)])/3 + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((16*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 1, x]*(Nc*((-64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (268*e^2*RATIO[x])/3 - 
      (268*e^2*RATIO[x^2])/3) + ((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 0, x]*
   (Nc*((-364*e^2*RATIO[x^(-2)])/3 + (364*e^2*RATIO[x^(-1)])/3 + 
      76*e^2*RATIO[x] - 76*e^2*RATIO[x^2]) + 
    ((-64*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 - (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 1, 1, x]*(Nc*((364*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (364*e^2)/(3*(-1 + RATIO[x])^2) + 76*e^2*RATIO[x] - 
      76*e^2*RATIO[x^2]) + ((64*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (64*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 - 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 0, x]*
   (Nc*((16*e^2*RATIO[(1 - x)^(-1)])/3 - (260*e^2*RATIO[x^(-2)])/3 + 
      (260*e^2*RATIO[x^(-1)])/3 - (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (-16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 8*e^2*RATIO[x] - 
      8*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 1, 1, x]*
   (Nc*((260*e^2*RATIO[(1 - x)^(-1)])/3 - (16*e^2*RATIO[x^(-2)])/3 + 
      (16*e^2*RATIO[x^(-1)])/3 - (260*e^2)/(3*(-1 + RATIO[x])^2) + 
      (104*e^2*RATIO[x])/3 - (104*e^2*RATIO[x^2])/3) + 
    (16*e^2*RATIO[(1 - x)^(-1)] - (16*e^2)/(-1 + RATIO[x])^2 + 
      8*e^2*RATIO[x] - 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 1, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 0, x]*((8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-8*e^2*RATIO[(1 - x)^(-1)] + (136*e^2*RATIO[x^(-2)])/3 - 
      (136*e^2*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 0, 1, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 0, x]*((-8*e^2*RATIO[(1 - x)^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/
     Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (136*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 0, 1, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*(((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((4*e^2*RATIO[(1 - x)^(-1)])/3 + (76*e^2*RATIO[x^(-2)])/3 - 
      (76*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[0, 0, 1, 0, 1, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2*RATIO[x^(-2)])/3 + (4*e^2*RATIO[x^(-1)])/3 + 
      (76*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 + 
      (16*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 1, 0, x]*
   (((-16*e^2*RATIO[(1 - x)^(-1)])/3 + (16*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((-76*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
      (4*e^2*RATIO[x^(-1)])/3 + (76*e^2)/(3*(-1 + RATIO[x])^2) - 
      (16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 1, x]*(((8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3)/Nc + Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 
      8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(8*e^2*RATIO[(1 - x)^(-1)] - 4*e^2*RATIO[x^(-2)] + 
      4*e^2*RATIO[x^(-1)] - (8*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(4*e^2*RATIO[(1 - x)^(-1)] - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 - 8*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 1, 0, x]*
   (Nc*(68*e^2*RATIO[x^(-2)] - 68*e^2*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((40*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/
     Nc) + G[0, 0, 0, 0, 1, x]*
   (Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + (68*e^2)/(-1 + RATIO[x])^2 + 
      (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3) + 
    ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + (40*e^2)/(3*(-1 + RATIO[x])^2) - 
      (40*e^2*RATIO[x])/3 + (40*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*(Nc*(-68*e^2*RATIO[(1 - x)^(-1)] + 
      (68*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 - 
      (16*e^2*RATIO[x^2])/3) + ((-40*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (40*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 + 
      (40*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 1, 1, 1, x]*
   (((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (64*e^2*RATIO[x])/3 + (64*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((16*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 - 
      (172*e^2*RATIO[x])/3 + (172*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 0, 0, 0, x]*(((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 + 
      (64*e^2*RATIO[x^2])/3)/Nc + Nc*((-16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*e^2)/(3*(-1 + RATIO[x])^2) - (172*e^2*RATIO[x])/3 + 
      (172*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 1, 1, x]*
   (((8*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 - 24*e^2*RATIO[x] + 
      24*e^2*RATIO[x^2])/Nc + Nc*((-8*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 - (196*e^2*RATIO[x])/3 + 
      (196*e^2*RATIO[x^2])/3)) + G[0, 0, 1, 0, 0, x]*
   (((-8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] + 24*e^2*RATIO[x^2])/Nc + 
    Nc*((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (196*e^2*RATIO[x])/3 + (196*e^2*RATIO[x^2])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((-8*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(-52*e^2*RATIO[x^(-2)] + 52*e^2*RATIO[x^(-1)] - (344*e^2*RATIO[x])/3 + 
      (344*e^2*RATIO[x^2])/3)) + G[0, 1, 0, 0, 0, x]*
   (((8*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 + (88*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(52*e^2*RATIO[(1 - x)^(-1)] - (52*e^2)/(-1 + RATIO[x])^2 - 
      (344*e^2*RATIO[x])/3 + (344*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 1, 1, x]*(((32*e^2)/3 - (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-65*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 109*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(60*e^2 + ((4*I)/3)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((4*I)/9)*((-6*I)*e - (218*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((-24*I)*e - (1595*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(36 + 299*e - (81*I)*e*Pi)*
        RATIO[x])/9 + ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)] + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 0, x]*(((70*e^2)/3 - (e^2*(65 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/
       3 - (64*e^2*RATIO[x^(-1)])/3 + (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 5*e - (24*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(6*I + (13*I)*e + 6*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((380*e^2)/3 - ((24*e + 1727*e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + ((4*I)/3)*((85*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (4*(6*e + 308*e^2 + (3*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (4*e*(36 - 28*e - (81*I)*e*Pi)*RATIO[x])/9 + 
      ((4*I)/9)*e*(36*I + (101*I)*e + 81*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-4*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
        (88*e^2*RATIO[x])/3 - (88*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 1, 1, x]*(Nc*((128*e^2)/3 - ((4*I)/3)*((-65*I)*e^2 + 6*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((193*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((119*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (e*(120 + 77*e - (804*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (8*e^2 - 16*e^2*RATIO[(1 - x)^(-1)] + ((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e*(24 + 43*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((4*e^2*RATIO[x^(-2)])/3 - (4*e^2*RATIO[x^(-1)])/3 + 
        (80*e^2*RATIO[x])/3 - (80*e^2*RATIO[x^2])/3) + 
      ((32*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 0, x]*(Nc*((187*e^2)/3 + (I/9)*((671*I)*e^2 + 48*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-61*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/9)*((155*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(120 - 169*e - (804*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-60 + 41*e + (402*I)*e*Pi)*RATIO[x^2])/9) + 
    (14*e^2 - (I/3)*((-21*I)*e^2 + 16*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*RATIO[x^(-1)] + (((8*I)/3)*((-3*I)*e^2 + 2*e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(24 - 11*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((16*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*((-4*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (4*e^2)/(3*(-1 + RATIO[x])^2) + (80*e^2*RATIO[x])/3 - 
        (80*e^2*RATIO[x^2])/3) + ((32*e^2*RATIO[x])/3 - 
        (32*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Nc*((4*e^2)/3 - ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/9)*((120*I)*e - (7*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] - 
      (I/9)*((120*I)*e + (257*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((8*I)/9)*e^2*(-82*I + 51*Pi)*
       RATIO[x] + (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 1, 0, 1, x]*
   (Nc*((4*e^2)/3 + ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/9)*((-120*I)*e + (7*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((-120*I)*e - (257*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - ((16*I)/9)*e^2*(-41*I + 39*Pi)*
       RATIO[x] + (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((12*I)*e - I*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (e*(24 + 25*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((-16*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 - (16*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(-24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 0, 1, x]*
   (Nc*(-22*e^2 - (I/9)*((120*I)*e + (407*I)*e^2 + 408*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      ((I/9)*((120*I)*e + (65*I)*e^2 + 408*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*e^2*(-443*I + 408*Pi)*RATIO[x] + 
      (e^2*(461 + (408*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - ((2*I)/9)*((12*I)*e - I*e^2 + 36*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((8*I)/9)*((3*I)*e - (7*I)*e^2 + 9*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (e*(24 + 7*e - (72*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[0, 0, 1, 0, x]*
   (Nc*(-22*e^2 + (I/9)*((-120*I)*e - (407*I)*e^2 + 12*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] + 
      ((4*I)/3)*((3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      ((I/9)*((-120*I)*e - (65*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (I/9)*e^2*(-443*I + 624*Pi)*RATIO[x] + 
      (e^2*(461 + (624*I)*Pi)*RATIO[x^2])/9) + 
    (e^2 - (2*(-12*e + e^2 + (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(-3*e + 7*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(24 + 7*e - (120*I)*e*Pi)*RATIO[x])/9 + 
      ((8*I)/9)*e*(3*I + (2*I)*e + 15*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(((16*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(24*e^2*RATIO[(1 - x)^(-1)] - 
        (24*e^2)/(-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3 - 
        (4*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 0, x]*
   (((-8*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      ((2*I)/9)*e*(12*I + (83*I)*e + 24*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-115*e^2)/3 + ((4*I)/3)*e*(-I - (38*I)*e + e*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 174*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((12*I)*e - (199*I)*e^2 + 348*e^2*Pi)*
       RATIO[x^(-1)] - (((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (e*(12 - 299*e + (360*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 0, 0, 1, x]*(((-8*e^2)/3 - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (16*e^2*RATIO[x^(-1)])/3 + 
      (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*
       (12*I + (83*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-115*e^2)/3 - ((4*I)/3)*e*(I + (38*I)*e + 7*e*Pi)*
       RATIO[(1 - x)^(-1)] - ((2*I)/9)*((6*I)*e + (37*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((12*I)*e - (199*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi))/
       (-1 + RATIO[x])^2 + (e*(12 - 299*e + (792*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(4*e^2*RATIO[(1 - x)^(-1)] + (8*e^2*RATIO[x^(-2)])/3 - 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 0, 1, x]*(((-10*e^2)/3 + ((8*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + 8*e^2*RATIO[x^(-1)] - 
      ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/9)*e*(12*I + (77*I)*e + 
        24*e*Pi)*RATIO[x] + (8*e*(3 + 20*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 - (4*(3*e - 73*e^2 - (87*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((-I)*e - (6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] + 
      (I/3)*((-4*I)*e - (143*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (87*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(6 - 247*e + (180*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (360*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, 0, x]*(((-10*e^2)/3 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + ((2*I)/9)*e*(12*I + (77*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(3 + 20*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-36*e^2 - (4*(3*e - 73*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*(I*e + (6*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((4*I)*e + (143*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e - 4*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(6 - 247*e + (396*I)*e*Pi)*RATIO[x])/9 + 
      (e*(-12 + 287*e - (792*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((-8*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] + 
        4*e^2*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
        (20*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3) + 
      ((-16*e^2*RATIO[x])/3 + (16*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 0, x]*((-11*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      ((16*I)/9)*((3*I)*e - (7*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] - 
      (8*e^2)/(-1 + RATIO[x])^2 + (e*(-48 + 31*e + (72*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-173*e^2)/3 - (2*(6*e - 263*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/
       9 - ((2*I)/9)*((138*I)*e + (115*I)*e^2 + 156*e^2*Pi)*RATIO[x^(-2)] + 
      (I/9)*((276*I)*e - (163*I)*e^2 + 312*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(6*e - 257*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (2*e*(-66 + 199*e + (198*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((184*e^2*RATIO[x^(-2)])/3 - (184*e^2*RATIO[x^(-1)])/3 - 
        (80*e^2*RATIO[x])/3 + (80*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   ((-4*e^2 - (8*(6*e - 23*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      8*e^2*RATIO[x^(-2)] + 8*e^2*RATIO[x^(-1)] + 
      (16*(3*e - 7*e^2 - (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (I/9)*e*(48*I + (95*I)*e + 72*e*Pi)*RATIO[x] + 
      (8*e*(6 + 4*e - (9*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-e^2/3 - (4*(69*e - 7*e^2 - (78*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((2*I)/9)*((6*I)*e - (167*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((6*I)*e - (245*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(69*e + 89*e^2 - (78*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((4*I)/9)*e*(33*I + (118*I)*e + 99*e*Pi)*RATIO[x] + 
      (4*e*(33 + 16*e - (99*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-184*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (184*e^2)/(3*(-1 + RATIO[x])^2) - (80*e^2*RATIO[x])/3 + 
        (80*e^2*RATIO[x^2])/3))) + G[1, 1, 1, 1, x]*
   (((-32*e^2)/3 - ((8*I)/9)*((6*I)*e - (23*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-2)] + (I/9)*((48*I)*e - (79*I)*e^2 + 120*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-48 + 79*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-22*e^2)/3 + ((2*I)/9)*((-78*I)*e + (619*I)*e^2 + 24*e^2*Pi)*
       RATIO[x^(-2)] - (I/9)*((-156*I)*e + (1019*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] + (e*(-156 + 1019*e + (612*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 - 
        (32*e^2*RATIO[x])/3 + (32*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((136*e^2*RATIO[x^(-2)])/3 - (136*e^2*RATIO[x^(-1)])/3 - 
        (136*e^2*RATIO[x])/3 + (136*e^2*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*
   (((-67*e^2)/3 - ((48*e - 79*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (8*(6*e - 23*e^2 - (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (e*(-48 + 289*e + (120*I)*e*Pi)*RATIO[x])/9 + 
      (8*e*(6 - 23*e - (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((-133*e^2)/3 - ((156*e - 1151*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(78*e - 781*e^2 + (24*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + (e*(-156 + 1847*e + (612*I)*e*Pi)*RATIO[x])/
       9 + (2*e*(78 - 619*e - (306*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(((-32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (32*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 + 
        (32*e^2*RATIO[x^2])/3)/Nc + Nc*((-136*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (136*e^2)/(3*(-1 + RATIO[x])^2) - (136*e^2*RATIO[x])/3 + 
        (136*e^2*RATIO[x^2])/3))) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    ((I/9)*e*(51*I + (61*I)*e + 84*e*Pi) - (I/3)*((12*I)*e + (22*I)*e^2 + 
        17*e^2*Pi)*RATIO[(1 - x)^(-1)] - ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (((2*I)/3)*((6*I)*e + (11*I)*e^2 + 
         12*e^2*Pi))/(-1 + RATIO[x])^2 - 
      (e*(-21 - 29*e - (24*I)*Pi + (134*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((I/18)*e*(378*I + (941*I)*e + 846*e*Pi) - 
      ((-288*e - 1589*e^2 + (657*I)*e^2*Pi + 16*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*((6*I)*e*Pi + (37*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((252*e + 1210*e^2 - (12*I)*e*Pi - 
         (317*I)*e^2*Pi - 6*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (-288*e - 1575*e^2 + (558*I)*e^2*Pi + 16*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(-273 - 1657*e - (432*I)*Pi + 
         (801*I)*e*Pi + 243*e*Pi^2)*RATIO[x])/27 + 
      (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*(((-34*e^2)/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (8*e^2)/(-1 + RATIO[x])^2 + 
        (2*e^2*(7 + (8*I)*Pi)*RATIO[x])/3 - ((16*I)/3)*e^2*Pi*RATIO[x^2])/
       Nc + Nc*((-124*e^2)/3 + (2*(6*e + 307*e^2)*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*((21*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] - (2*(6*e + 301*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(-1 + 12*e + (24*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x] + 2*e^2*RATIO[x^2]) + 
    (((2*I)/9)*e*(15*I + (19*I)*e + 3*e*Pi) - 
      ((16*I)/9)*((3*I)*e + (5*I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*((6*I)*e + (11*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((12*I)*e + (22*I)*e^2 + 17*e^2*Pi)*RATIO[x^(-1)] - 
      (e*(21 + 17*e - (24*I)*Pi - (22*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 + 
      (2*e*(-3*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-I/6)*e*(-76*I - (153*I)*e + 12*e*Pi) - 
      (2*(-138*e - 664*e^2 + (6*I)*e*Pi + (124*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-99*e - 531*e^2 + (189*I)*e^2*Pi + 
         8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((504*e + 2485*e^2 - (1248*I)*e^2*Pi - 32*e^2*Pi^2)*RATIO[x^(-1)])/18 + 
      (2*((6*I)*e*Pi - (8*I)*e^2*Pi + 3*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (e*(462 + 1279*e - (864*I)*Pi - (3204*I)*e*Pi + 486*e*Pi^2)*RATIO[x])/
       54 + (e*(-168 - 1547*e - (864*I)*Pi - (882*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/54) + Log[mu2]*
     (((-20*e^2)/3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] + 
        8*e^2*RATIO[x^(-1)] + ((2*I)/3)*e^2*(7*I + 8*Pi)*RATIO[x] - 
        ((16*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(-26*e^2 - ((8*I)/3)*e^2*(23*I + Pi)*RATIO[(1 - x)^(-1)] - 
        (2*(6*e + 211*e^2)*RATIO[x^(-2)])/9 + 
        (2*(6*e + 271*e^2)*RATIO[x^(-1)])/9 + (((8*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + ((4*I)/3)*e*(I + (14*I)*e + 24*e*Pi)*RATIO[x] + 
        (2*e*(2 - 5*e - (48*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^2*(10*e^2*RATIO[(1 - x)^(-1)] - 
      (10*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((e*(69 + 7*e - (54*I)*e*Pi))/9 - 
      ((51*e + 199*e^2 + (24*I)*e*Pi + (25*I)*e^2*Pi - 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - 
         (8*I)*e^2*Pi + 14*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(-93 - 101*e - (24*I)*Pi + (110*I)*e*Pi + 28*e*Pi^2)*RATIO[x])/9 - 
      (2*e*(-36 - 75*e - (12*I)*Pi + (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(147 - 848*e - (285*I)*e*Pi))/9 - 
      ((2562*e + 19319*e^2 - (4908*I)*e^2*Pi - 1434*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/54 - (4*I)*e^2*Pi*RATIO[x^(-1)] + 
      (3192*e + 18269*e^2 - (3846*I)*e^2*Pi - 1434*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (e*(-3498 - 16301*e - (720*I)*Pi + 
         (1680*I)*e*Pi + 66*e*Pi^2)*RATIO[x])/54 - 
      (e*(-2544 - 15137*e - (720*I)*Pi + (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       54) + Log[mu2]*
     (((46*e^2)/3 - (2*e^2*(17 + (8*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e^2*(-31*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((104*e^2)/3 - ((4*I)/9)*((9*I)*e - (185*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (((2*I)/9)*((18*I)*e - (493*I)*e^2 + 
           6*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 281*e - (54*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^2*(-10*e^2*RATIO[x^(-2)] + 
      10*e^2*RATIO[x^(-1)] + 10*e^2*RATIO[x] - 10*e^2*RATIO[x^2]) + 
    ((8*e*(6 + 7*e))/9 - (2*(-36*e - 75*e^2 - (12*I)*e*Pi - (8*I)*e^2*Pi + 
         14*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-51*e - 199*e^2 - (24*I)*e*Pi - (25*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (e*(-51 - 199*e - (24*I)*Pi + (2*I)*e*Pi + 
         28*e*Pi^2)*RATIO[x])/9 - (2*e*(-36 - 75*e - (12*I)*Pi + 
         (28*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(16 - 213*e + (8*I)*e*Pi))/3 - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((2544*e + 15137*e^2 - (2766*I)*e^2*Pi - 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       54 + ((-1101*e - 8158*e^2 + (1968*I)*e^2*Pi + 717*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + (e*(-1101 - 8158*e - (360*I)*Pi - (771*I)*e*Pi + 
         33*e*Pi^2)*RATIO[x])/27 - (e*(-2544 - 15137*e - (720*I)*Pi + 
         (42*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/54) + 
    Log[mu2]*(((32*e^2)/3 + ((16*I)/3)*((-3*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((-17*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-1)] - 
        ((2*I)/3)*e^2*(-17*I + 8*Pi)*RATIO[x] + 
        (16*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((26*e^2)/3 + ((2*I)/9)*((18*I)*e - (385*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (155*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-1)] + (4*e*(9 - 155*e - (54*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-18 + 385*e + (108*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e + (90*I)*e*Pi))/9 - 
      ((24*e + 40*e^2 + (63*I)*e^2*Pi - 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-33 - 55*e - (24*I)*Pi + (110*I)*e*Pi + 
         16*e*Pi^2)*RATIO[x])/9 + (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 
         4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(48 + 487*e + (258*I)*e*Pi))/6 - 
      ((366*e + 1628*e^2 + (1755*I)*e^2*Pi - 489*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((12*e + 38*e^2 + (12*I)*e*Pi - (279*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (1674*I)*e^2*Pi - 489*e^2*Pi^2)/
       (27*(-1 + RATIO[x])^2) - (e*(-198 - 1071*e - (120*I)*Pi + 
         (305*I)*e*Pi + 20*e*Pi^2)*RATIO[x])/9 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-2*e^2)/3 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (2*e^2*(11 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((50*e^2)/3 - (2*(-6*e + 103*e^2)*
          RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
        (2*(6*e + 23*e^2))/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-6 + 179*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((2*e*(-3 + e + (18*I)*e*Pi))/9 - (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-24*e - 40*e^2 - (63*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-39 - 89*e - (24*I)*Pi + (2*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 + 
      (4*e*(-9 - 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(12 + 259*e + (46*I)*e*Pi))/6 + 
      (2*(6*e + 46*e^2 + (6*I)*e*Pi - (150*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (1134*I)*e^2*Pi - 
         489*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-570*e - 2689*e^2 - (2574*I)*e^2*Pi + 978*e^2*Pi^2)*RATIO[x^(-1)])/
       54 - (2*((2*I)*e*Pi + (12*I)*e^2*Pi + 3*e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (e*(-540 - 2955*e - (240*I)*Pi - 
         (608*I)*e*Pi + 40*e*Pi^2)*RATIO[x])/18 + 
      (e*(-396 - 2265*e - (240*I)*Pi - (2*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 - (16*e^2*RATIO[x^(-1)])/3 + 
        (2*e^2*(13 + (8*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((10*e^2)/3 + ((4*I)/3)*((-2*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (2*(6*e + 41*e^2)*RATIO[x^(-2)])/9 - 
        (4*(-3*e + 38*e^2)*RATIO[x^(-1)])/9 - ((4*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (2*e*(-6 + 263*e + (114*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e - (114*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*(2*e^2*RATIO[(1 - x)^(-1)] - 
      (2*e^2)/(-1 + RATIO[x])^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-3 + 19*e - (33*I)*e*Pi))/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
      (8*I)*e^2*Pi*RATIO[x^(-1)] - (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 
         8*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) + 
      (e*(33 + 55*e - (24*I)*Pi - (22*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(48 + 487*e - (34*I)*e*Pi))/6 - 
      ((366*e + 1628*e^2 + (432*I)*e*Pi - (687*I)*e^2*Pi - 1059*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/27 + (2*((6*I)*e*Pi - (167*I)*e^2*Pi + 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-6*e - 19*e^2 + (6*I)*e*Pi - (239*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-30*e - 184*e^2 + (432*I)*e*Pi + (735*I)*e^2*Pi - 
        1059*e^2*Pi^2)/(27*(-1 + RATIO[x])^2) + 
      (e*(198 + 1071*e - (144*I)*Pi - (557*I)*e*Pi + 132*e*Pi^2)*RATIO[x])/
       9 - (e*(396 + 2265*e - (288*I)*Pi - (310*I)*e*Pi + 264*e*Pi^2)*
        RATIO[x^2])/18) + Log[mu2]*
     (((-2*e^2)/3 - (16*e^2*(1 + I*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (((16*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (2*e^2*(11 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((50*e^2)/3 - 
        (2*(-6*e + 103*e^2 + (150*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (8*e^2*RATIO[x^(-1)])/3 + (((2*I)/9)*((6*I)*e + (23*I)*e^2 + 
           150*e^2*Pi))/(-1 + RATIO[x])^2 + (2*e*(-6 + 179*e - (150*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^2*(-2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)] - 
      4*e^2*RATIO[x] + 4*e^2*RATIO[x^2]) + 
    ((e*(-6 + 2*e - (111*I)*e*Pi))/9 + (8*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*e*Pi + (7*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(-12*e - 20*e^2 - (12*I)*e*Pi + (67*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 - ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(39 + 89*e - (24*I)*Pi + (134*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/9 - 
      (4*e*(9 + 18*e - (6*I)*Pi + (14*I)*e*Pi + 4*e*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(12 + 259*e - (318*I)*e*Pi))/6 - 
      (2*(-6*e - 46*e^2 + (6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((-84*e - 562*e^2 + (432*I)*e*Pi + 
         (465*I)*e^2*Pi - 1059*e^2*Pi^2)*RATIO[x^(-2)])/27 + 
      ((-570*e - 2689*e^2 - (864*I)*e*Pi + (1608*I)*e^2*Pi + 2118*e^2*Pi^2)*
        RATIO[x^(-1)])/54 + (2*((6*I)*e*Pi - (257*I)*e^2*Pi + 3*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (e*(540 + 2955*e - (288*I)*Pi + (536*I)*e*Pi + 
         264*e*Pi^2)*RATIO[x])/18 - 
      (e*(396 + 2265*e - (288*I)*Pi - (310*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       18) + Log[mu2]*(((-4*e^2)/3 + ((16*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((16*I)/3)*((-I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2*(13 - (8*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*(3*I + 2*Pi)*
         RATIO[x^2])/Nc + Nc*((10*e^2)/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*((6*I)*e + (41*I)*e^2 + 150*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((3*I)*e - (38*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(-6 + 263*e - (150*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(6 - 185*e + (150*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*((-(e^2*((-4*I)*Pi + Pi^2)) - (4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + 2*e^2*Pi^2*RATIO[x] - 
      2*e^2*Pi^2*RATIO[x^2])/Nc + 
    Nc*((-36 - 96*e - 208*e^2 - (72*I)*e*Pi + (156*I)*e^2*Pi + 69*e^2*Pi^2)/
       12 + (((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (e*RATIO[x]*(-6*Pi^2 + 59*e*Pi^2 - (6*I)*e*Pi^3 - 12*e*Zeta[3]))/6 + 
      (e*RATIO[x^2]*(6*Pi^2 - 53*e*Pi^2 + (6*I)*e*Pi^3 + 12*e*Zeta[3]))/6 - 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (65*I)*e^2*Pi + 9*e^2*Pi^2 - 
         I*e^2*Pi^3 + 6*e^2*Zeta[3]))/3)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*RATIO[(1 - x)^(-1)] - (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        (2*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
        (e*(6 - 59*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (13*I)*e*Pi))/3 + (8*I)*e^2*Pi*
         RATIO[(1 - x)^(-1)] + ((16*I)/3)*e^2*Pi*RATIO[x^(-1)] - 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(6*I + (13*I)*e + 
          8*e*Pi)*RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 53*e - (90*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (41*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (158*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (301*I)*e^2*Pi + 9*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(108 + 633*e - (6*I)*Pi - 
           (158*I)*e*Pi + 37*e*Pi^2)*RATIO[x])/9 + 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/
         9)) + ((18 - 6*e - 49*e^2 - (78*I)*e*Pi - (130*I)*e^2*Pi + 
        108*e^2*Pi^2)/18 + ((4*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - 
      ((2*I)/9)*(-12*e*Pi - 20*e^2*Pi - (27*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] + ((-36 - 78*e - 97*e^2 + (48*I)*e*Pi + (80*I)*e^2*Pi + 
         87*e^2*Pi^2 - (16*I)*e^2*Pi^3)*RATIO[x])/18 + 
      ((36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (16*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - (22*I)*e^2*Pi + 25*e^2*Pi^2 - 
         8*e^2*Zeta[3]))/3 + (2*((-6*I)*e*Pi - (11*I)*e^2*Pi + 6*e^2*Pi^2 - 
         4*e^2*Zeta[3]))/(3*(-1 + RATIO[x])^2))/Nc + 
    Nc*((72 - 330*e - 2171*e^2 - (540*I)*e*Pi - (964*I)*e^2*Pi + 
        1070*e^2*Pi^2)/36 + (I/27)*(-84*e*Pi - 562*e^2*Pi - (12*I)*e^2*Pi^2 + 
        63*e^2*Pi^3)*RATIO[x^(-2)] - (I/54)*((120*I)*e + (448*I)*e^2 - 
        870*e*Pi - 4583*e^2*Pi - (1800*I)*e^2*Pi^2 + 126*e^2*Pi^3)*
       RATIO[x^(-1)] + (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - 
         (336*I)*e*Pi - (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + 
         (900*I)*e^2*Pi^3 - 5472*e^2*Zeta[3]))/108 - 
      (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - (864*I)*e*Pi - 
         (4725*I)*e^2*Pi + 36*e*Pi^2 + 1419*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         288*e^2*Zeta[3]))/27 + ((-288*I)*e*Pi - (1575*I)*e^2*Pi + 
        12*e*Pi^2 + 337*e^2*Pi^2 + (16*I)*e^2*Pi^3 - 96*e^2*Zeta[3])/
       (9*(-1 + RATIO[x])^2) + (RATIO[x]*(-648 - 3798*e - 16812*e^2 + 
         (870*I)*e*Pi + (4583*I)*e^2*Pi - 186*e*Pi^2 + 488*e^2*Pi^2 - 
         (450*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54)) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((2*e^2 - 4*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*(4*e^2 - 2*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        2*e^2*RATIO[x^(-1)] - ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (e*(6 - 59*e + (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-6 + 53*e - (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((2*e*(3 - e - (5*I)*e*Pi))/3 + ((16*I)/3)*e^2*Pi*
         RATIO[(1 - x)^(-1)] - (8*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*e^2*Pi*RATIO[x^(-1)] - ((2*I)/3)*e*(-6*I - (13*I)*e + 8*e*Pi)*
         RATIO[x] + (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*((e*(12 - 53*e - (4*I)*e*Pi))/3 - 
        (2*(6*e + 53*e^2 - (6*I)*e*Pi - (155*I)*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*((-6*I)*e*Pi - (211*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(6*e - e^2 - (6*I)*e*Pi - (265*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (2*((-6*I)*e*Pi - (23*I)*e^2*Pi + 3*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) - (2*e*(108 + 633*e - (6*I)*Pi + (82*I)*e*Pi + 
           37*e*Pi^2)*RATIO[x])/9 + (e*(198 + 1203*e - (12*I)*Pi - 
           (82*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/9)) + 
    ((18 - 6*e - 49*e^2 - (30*I)*e*Pi - (50*I)*e^2*Pi + 69*e^2*Pi^2)/18 - 
      ((2*I)/9)*(18*e*Pi + 33*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-2)] + (I/9)*(36*e*Pi + 66*e^2*Pi + (75*I)*e^2*Pi^2 + 
        4*e^2*Pi^3)*RATIO[x^(-1)] + 
      (RATIO[x^2]*(36 + 78*e + 97*e^2 - 126*e^2*Pi^2 + (48*I)*e^2*Pi^3 - 
         192*e^2*Zeta[3]))/18 - (((8*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((-12*I)*e*Pi - 
         (20*I)*e^2*Pi + 27*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x]*(-36 - 78*e - 97*e^2 - (48*I)*e*Pi - (80*I)*e^2*Pi + 
         165*e^2*Pi^2 - (48*I)*e^2*Pi^3 + 192*e^2*Zeta[3]))/18)/Nc + 
    Nc*((72 - 330*e - 2171*e^2 - (24*I)*e*Pi + (1368*I)*e^2*Pi + 
        718*e^2*Pi^2)/36 + (((-198*I)*e*Pi - (1062*I)*e^2*Pi + 12*e*Pi^2 + 
         247*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((120*e + 448*e^2 + (1512*I)*e*Pi + (7695*I)*e^2*Pi - 72*e*Pi^2 - 
         2595*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      (RATIO[x^2]*(1188 + 7218*e + 32337*e^2 - (336*I)*e*Pi - 
         (2248*I)*e^2*Pi + 372*e*Pi^2 - 1708*e^2*Pi^2 + (1764*I)*e^2*Pi^3 - 
         10656*e^2*Zeta[3]))/108 + ((-30*I)*e*Pi - (184*I)*e^2*Pi + 
        93*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 1008*e^2*Zeta[3])/
       (27*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(102*e + 928*e^2 - 
         (426*I)*e*Pi - (2038*I)*e^2*Pi + 1044*e^2*Pi^2 - (105*I)*e^2*Pi^3 + 
         1008*e^2*Zeta[3]))/27 + (RATIO[x]*(-648 - 3798*e - 16812*e^2 - 
         (570*I)*e*Pi - (2449*I)*e^2*Pi - 186*e*Pi^2 + 1976*e^2*Pi^2 - 
         (882*I)*e^2*Pi^3 + 5328*e^2*Zeta[3]))/54)) + 
  G[1, 1, x]*(Nc*Log[mu2]^3*((8*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (8*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)] + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-9*e^2 - (I/3)*((6*I)*e - (53*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
        (I/3)*((6*I)*e - (41*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
        (e*(-6 + 41*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((((4*I)/3)*e*(3*I + (5*I)*e + e*Pi) + 
        ((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e*(6 + 25*e + (8*I)*e*Pi)*RATIO[x])/3 - 
        (2*e*(6 + 13*e)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/9)*e*(-48*I - (115*I)*e + 27*e*Pi) + 
        ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((-198*e - 1203*e^2 - (12*I)*e*Pi + (370*I)*e^2*Pi + 118*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(-96*e - 845*e^2 - (6*I)*e*Pi + 
           (263*I)*e^2*Pi + 59*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (2*e*(96 + 845*e - (6*I)*Pi + (76*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 - 30*e - 101*e^2 + (6*I)*e*Pi - (2*I)*e^2*Pi - 
        15*e^2*Pi^2)/9 + (RATIO[x]*(36 + 150*e + 397*e^2 + (48*I)*e*Pi + 
         (80*I)*e^2*Pi - 18*e^2*Pi^2 + (24*I)*e^2*Pi^3 - 48*e^2*Zeta[3]))/
       18 + (I/18)*RATIO[x^(-1)]*(-36*I - (150*I)*e - (397*I)*e^2 - 78*e*Pi - 
        178*e^2*Pi - (135*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-36*I - (78*I)*e - (97*I)*e^2 - 72*e*Pi - 
        144*e^2*Pi - (162*I)*e^2*Pi^2 + 40*e^2*Pi^3 + (240*I)*e^2*Zeta[3]) + 
      (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 18*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         48*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-324 - 822*e - 5275*e^2 - (180*I)*e*Pi - (2883*I)*e^2*Pi + 
        255*e^2*Pi^2)/54 + (RATIO[x]*(648 + 5298*e + 28646*e^2 + 
         (570*I)*e*Pi + (2689*I)*e^2*Pi + 150*e*Pi^2 + 1168*e^2*Pi^2 + 
         (378*I)*e^2*Pi^3 - 3816*e^2*Zeta[3]))/54 - 
      (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/54)*RATIO[x^(-1)]*(-648*I - (5298*I)*e - (28646*I)*e^2 - 1620*e*Pi - 
        8865*e^2*Pi + (282*I)*e*Pi^2 - (463*I)*e^2*Pi^2 + 408*e^2*Pi^3 + 
        (7632*I)*e^2*Zeta[3]) - (I/108)*RATIO[x^(-2)]*(-1188*I - (7218*I)*e - 
        (32337*I)*e^2 - 2376*e*Pi - 13590*e^2*Pi + (564*I)*e*Pi^2 - 
        (1784*I)*e^2*Pi^2 + 816*e^2*Pi^3 + (15264*I)*e^2*Zeta[3]) - 
      (2*RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi - (46*I)*e^2*Pi - 3*e^2*Pi^2 - 
         (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (756*I)*e^2*Pi^3 + 
         7632*e^2*Zeta[3]))/108)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*((-8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-4*e^2 + 4*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
        4*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*(-15*e^2 - ((6*e - 53*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (6*e - 71*e^2 - (12*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 77*e - (6*I)*e*Pi)*RATIO[x])/3 + 
        (e*(6 - 53*e + (6*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + e + (5*I)*e*Pi))/3 - ((2*I)/3)*
         ((6*I)*e + (25*I)*e^2 + 13*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*((6*I)*e + (13*I)*e^2 + 12*e^2*Pi))/(-1 + RATIO[x])^2 + 
        (2*e*(6 + e - (8*I)*e*Pi)*RATIO[x])/3 - (2*e*(6 + 13*e)*RATIO[x^2])/
         3)/Nc + Nc*((2*e*(-60 + 127*e + (96*I)*e*Pi))/9 - 
        (2*(-114*e - 980*e^2 - (6*I)*e*Pi + (314*I)*e^2*Pi + 59*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*e^2*Pi*RATIO[x^(-1)] + 
        (2*(-126*e - 732*e^2 - (6*I)*e*Pi + (257*I)*e^2*Pi + 59*e^2*Pi^2))/
         (9*(-1 + RATIO[x])^2) + (2*e*(120 + 421*e - (6*I)*Pi - 
           (152*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/9 - 
        (e*(198 + 1203*e - (12*I)*Pi - (82*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         9)) + ((-18 + 6*e + 49*e^2 + (30*I)*e*Pi + (38*I)*e^2*Pi - 
        33*e^2*Pi^2)/9 + (RATIO[x]*(36 + 6*e - 203*e^2 - (48*I)*e*Pi - 
         (80*I)*e^2*Pi + 54*e^2*Pi^2 + (40*I)*e^2*Pi^3 - 144*e^2*Zeta[3]))/
       18 + (-36 - 78*e - 97*e^2 + (72*I)*e*Pi + (144*I)*e^2*Pi - 
        162*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-36 - 150*e - 397*e^2 + 
         (78*I)*e*Pi + (178*I)*e^2*Pi - 135*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/18 + (RATIO[x^2]*(-36 - 78*e - 97*e^2 - 
         18*e^2*Pi^2 - (40*I)*e^2*Pi^3 + 144*e^2*Zeta[3]))/18)/Nc + 
    Nc*((-324 + 858*e + 8425*e^2 + (594*I)*e*Pi + (819*I)*e^2*Pi + 
        60*e^2*Pi^2)/54 + (2*((6*I)*e*Pi + (19*I)*e^2*Pi + 3*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (RATIO[x]*(648 + 2298*e + 4978*e^2 - 
         (870*I)*e*Pi - (4823*I)*e^2*Pi + 150*e*Pi^2 + 2044*e^2*Pi^2 + 
         (594*I)*e^2*Pi^3 - 5112*e^2*Zeta[3]))/54 + 
      (-756 - 4392*e - 19449*e^2 + (1620*I)*e*Pi + (9117*I)*e^2*Pi + 
        282*e*Pi^2 - 1063*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3])/
       (54*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-756 - 6108*e - 
         32849*e^2 + (1926*I)*e*Pi + (10815*I)*e^2*Pi + 282*e*Pi^2 - 
         328*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 5112*e^2*Zeta[3]))/54 + 
      (RATIO[x^2]*(-1188 - 7218*e - 32337*e^2 + (336*I)*e*Pi + 
         (2248*I)*e^2*Pi - 300*e*Pi^2 - 2780*e^2*Pi^2 - (1188*I)*e^2*Pi^3 + 
         10224*e^2*Zeta[3]))/108)) + 
  Log[mu2]*((((-2*I)/9)*(18*e*Pi + 75*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
       RATIO[x^(-1)] + (e*((36*I)*Pi + (150*I)*e*Pi - 9*Pi^2 - 45*e*Pi^2 + 
         (13*I)*e*Pi^3 + 156*e*Zeta[3]))/9 - 
      (e*RATIO[x^2]*(90*Pi^2 + 195*e*Pi^2 + 16*e*Pi^4 + 360*e*Zeta[3] + 
         (480*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x]*(90*Pi^2 + 195*e*Pi^2 - (40*I)*e*Pi^3 + 16*e*Pi^4 + 
         600*e*Zeta[3] + (480*I)*e*Pi*Zeta[3]))/45 + 
      (4*((15*I)*e^2*Pi^3 + e^2*Pi^4 - 90*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + (375*I)*e^2*Pi - 90*e^2*Pi^2 + 
         (30*I)*e^2*Pi^3 + 2*e^2*Pi^4 - 60*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-I/9)*(270*e*Pi + 2047*e^2*Pi - (12*I)*e*Pi^2 + (212*I)*e^2*Pi^2 + 
        40*e^2*Pi^3)*RATIO[x^(-1)] + ((-36*I)*Pi + (444*I)*e*Pi + 
        (3886*I)*e^2*Pi + 54*e*Pi^2 - 299*e^2*Pi^2 + (157*I)*e^2*Pi^3 + 
        564*e^2*Zeta[3])/18 + (e*RATIO[x]*(540*Pi^2 + 3165*e*Pi^2 - 
         (30*I)*Pi^3 - (390*I)*e*Pi^3 + 152*e*Pi^4 + 3470*e*Zeta[3] + 
         (2340*I)*e*Pi*Zeta[3]))/45 - 
      (e*RATIO[x^2]*(990*Pi^2 + 6015*e*Pi^2 - (60*I)*Pi^3 - (410*I)*e*Pi^3 + 
         304*e*Pi^4 + 3400*e*Zeta[3] + (4680*I)*e*Pi*Zeta[3]))/90 + 
      (2*((695*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 4170*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((1890*I)*e*Pi + (14430*I)*e^2*Pi + 90*e*Pi^2 - 
         1860*e^2*Pi^2 + (785*I)*e^2*Pi^3 + 12*e^2*Pi^4 - 2190*e^2*Zeta[3] + 
         (1530*I)*e^2*Pi*Zeta[3]))/135)) + 
  G[0, x]*(Nc*Log[mu2]^3*((11*e^2)/3 - ((8*I)/3)*e^2*(I + Pi)*
       RATIO[(1 - x)^(-1)] + (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (8*e^2*RATIO[x])/3) + Log[mu2]^2*
     (((-2*I)*e^2*Pi - 4*e^2*(1 - I*Pi)*RATIO[(1 - x)^(-1)] - 
        ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 4*e^2*RATIO[x])/Nc + 
      Nc*((2*e*(6 + 13*e))/3 - ((-6*e + 65*e^2 + (6*I)*e*Pi - (71*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/3 - (2*I)*e^2*Pi*RATIO[x^(-1)] + 
        ((6*I)*e*Pi - (71*I)*e^2*Pi - 9*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
        (e*(-6 + 71*e - (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/3 - 
        2*e^2*Pi^2*RATIO[x^2])) + (((4*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + 
      ((-18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 21*e*Pi^2 - 17*e^2*Pi^2 - 
        (9*I)*e^2*Pi^3 - 18*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 + (30*I)*Pi^3 - (70*I)*e*Pi^3 + 
         2*e*Pi^4 - 180*Zeta[3] + 960*e*Zeta[3] + (900*I)*e*Pi*Zeta[3]))/
       135 - (RATIO[(1 - x)^(-1)]*(540 + 2250*e + 5595*e^2 - (540*I)*Pi - 
         (1170*I)*e*Pi - (1455*I)*e^2*Pi + 270*e*Pi^2 + 270*e^2*Pi^2 + 
         (105*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 3570*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + ((-540*I)*Pi - (1170*I)*e*Pi - 
        (1455*I)*e^2*Pi + 540*e*Pi^2 + 1170*e^2*Pi^2 + (90*I)*e^2*Pi^3 + 
        8*e^2*Pi^4 - 720*e*Zeta[3] + 3840*e^2*Zeta[3] - 
        (2880*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-540 - 2250*e - 5595*e^2 + 405*e*Pi^2 + 1125*e^2*Pi^2 + 
         (120*I)*e*Pi^3 - (550*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] + 
         4110*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((I/27)*(60*e*Pi + 224*e^2*Pi + (60*I)*e^2*Pi^2 + 15*e^2*Pi^3)*
       RATIO[x^(-1)] - (I/108)*(-108*I - (738*I)*e - (2931*I)*e^2 + 216*Pi - 
        1086*e*Pi - 10109*e^2*Pi - (312*I)*e*Pi^2 - (5213*I)*e^2*Pi^2 + 
        582*e^2*Pi^3 - (36*I)*e^2*Zeta[3]) + 
      (e*RATIO[x^2]*(1188*Pi^2 + 6795*e*Pi^2 + (192*I)*Pi^3 - 
         (306*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 2676*e*Zeta[3] + 
         (5616*I)*e*Pi*Zeta[3]))/108 - (RATIO[(1 - x)^(-1)]*
        (756 + 5772*e + 28975*e^2 - (756*I)*Pi - (4392*I)*e*Pi - 
         (19449*I)*e^2*Pi + 414*e*Pi^2 + 2370*e^2*Pi^2 - (6*I)*e*Pi^3 - 
         (32*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 864*e*Zeta[3] - 1128*e^2*Zeta[3] + 
         (504*I)*e^2*Pi*Zeta[3]))/54 + ((-756*I)*Pi - (4392*I)*e*Pi - 
        (19449*I)*e^2*Pi + 786*e*Pi^2 + 4576*e^2*Pi^2 - (6*I)*e*Pi^3 + 
        (109*I)*e^2*Pi^3 - 86*e^2*Pi^4 - 864*e*Zeta[3] + 1878*e^2*Zeta[3] + 
        (504*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[x]*(-1620 - 12282*e - 60881*e^2 - (240*I)*e*Pi - 
         (896*I)*e^2*Pi + 1104*e*Pi^2 + 7505*e^2*Pi^2 + (192*I)*e*Pi^3 - 
         (768*I)*e^2*Pi^3 + 176*e^2*Pi^4 - 1728*e*Zeta[3] + 
         10632*e^2*Zeta[3] + (5616*I)*e^2*Pi*Zeta[3]))/108) + 
    Log[mu2]*(Nc*((36 + 60*e - 38*e^2 - (24*I)*e*Pi + (502*I)*e^2*Pi - 
          125*e^2*Pi^2)/18 + (2*((-6*I)*e*Pi + I*e^2*Pi + 3*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 + 
           (26*I)*e*Pi^3 - 300*e*Zeta[3]))/9 + 
        (e*RATIO[x]*(270 + 2047*e - (12*I)*Pi + (2*I)*e*Pi + 6*Pi^2 - 
           171*e*Pi^2 - (26*I)*e*Pi^3 + 300*e*Zeta[3]))/9 - 
        (2*RATIO[(1 - x)^(-1)]*(126*e + 962*e^2 - (126*I)*e*Pi - 
           (732*I)*e^2*Pi - 6*e*Pi^2 + 53*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 
           150*e^2*Zeta[3]))/9 + (2*((-126*I)*e*Pi - (732*I)*e^2*Pi - 
           6*e*Pi^2 + 118*e^2*Pi^2 - (3*I)*e^2*Pi^3 - 150*e^2*Zeta[3]))/
         (9*(-1 + RATIO[x])^2)) + ((e*Pi*(-6*I + (2*I)*e + 7*e*Pi))/3 + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3]))/9 + 
        (e*RATIO[x]*(36 + 150*e - 27*e*Pi^2 - (8*I)*e*Pi^3 + 48*e*Zeta[3]))/
         9 - (2*RATIO[(1 - x)^(-1)]*(6*e + 25*e^2 - (6*I)*e*Pi - 
           (13*I)*e^2*Pi + 3*e^2*Pi^2 - 8*e^2*Zeta[3]))/3 + 
        (2*((-6*I)*e*Pi - (13*I)*e^2*Pi + 6*e^2*Pi^2 - 8*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2))/Nc)) + 
  G[1, x]*(Nc*Log[mu2]^3*(e^2 + ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((8*I)/3)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((2*e^2*(2 - I*Pi) - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
        (4*I)*(I*e^2 + e^2*Pi)*RATIO[x^(-1)] - 4*e^2*RATIO[x])/Nc + 
      Nc*((e*(6 + 109*e - (6*I)*e*Pi))/3 - (2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((6*I)*e*Pi - (53*I)*e^2*Pi - 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((6*e - 71*e^2 - (6*I)*e*Pi + (59*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 71*e + (6*I)*e*Pi + 6*e*Pi^2)*RATIO[x])/
         3 - 2*e^2*Pi^2*RATIO[x^2])) + 
    ((36 + 150*e + 373*e^2 - (18*I)*Pi + (6*I)*e*Pi + (49*I)*e^2*Pi + 
        30*e*Pi^2 - 20*e^2*Pi^2 + (58*I)*e^2*Pi^3 - 330*e^2*Zeta[3])/18 + 
      (2*e*RATIO[x^2]*(135*Pi^2 + 270*e*Pi^2 - (30*I)*Pi^3 + (70*I)*e*Pi^3 + 
         34*e*Pi^4 + 180*Zeta[3] + 120*e*Zeta[3] + (180*I)*e*Pi*Zeta[3]))/
       135 - (2*RATIO[(1 - x)^(-1)]*((50*I)*e^2*Pi^3 + e^2*Pi^4 - 
         360*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((-108*I)*Pi - (234*I)*e*Pi - (291*I)*e^2*Pi + 
         108*e*Pi^2 + 234*e^2*Pi^2 - (24*I)*e*Pi^3 + (146*I)*e^2*Pi^3 + 
         12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-108 - 450*e - 1119*e^2 + (108*I)*Pi + (234*I)*e*Pi + 
         (291*I)*e^2*Pi - 54*e*Pi^2 - 54*e^2*Pi^2 + (24*I)*e*Pi^3 - 
         (218*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 468*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(540 + 2250*e + 5595*e^2 + 675*e*Pi^2 + 1035*e^2*Pi^2 - 
         (120*I)*e*Pi^3 + (670*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         510*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270)/Nc + 
    Nc*((1728 + 13020*e + 63812*e^2 - (216*I)*Pi + (1398*I)*e*Pi + 
        (10225*I)*e^2*Pi + 96*e*Pi^2 - 4717*e^2*Pi^2 + (1158*I)*e^2*Pi^3 - 
        14472*e^2*Zeta[3])/108 + (e*RATIO[x^2]*(5940*Pi^2 + 33975*e*Pi^2 - 
         (1680*I)*Pi^3 - (3090*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 
         22740*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/540 - 
      (RATIO[(1 - x)^(-1)]*((102*I)*e*Pi + (928*I)*e^2*Pi - 21*e^2*Pi^2 - 
         (12*I)*e*Pi^3 + (344*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
         2442*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3]))/27 + 
      ((-12*I)*e*Pi^3 + (221*I)*e^2*Pi^3 - 12*e^2*Pi^4 + 72*e*Zeta[3] - 
        1326*e^2*Zeta[3] - (72*I)*e^2*Pi*Zeta[3])/(27*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*(-1620 - 12282*e - 60881*e^2 + (1296*I)*Pi + 
         (7596*I)*e*Pi + (33624*I)*e^2*Pi - 738*e*Pi^2 - 3840*e^2*Pi^2 + 
         (300*I)*e*Pi^3 - (1708*I)*e^2*Pi^3 - 174*e^2*Pi^4 + 
         10368*e^2*Zeta[3] - (864*I)*e^2*Pi*Zeta[3]))/108 + 
      (RATIO[x^(-2)]*((-1188*I)*Pi - (7218*I)*e*Pi - (32337*I)*e^2*Pi + 
         1356*e*Pi^2 + 8342*e^2*Pi^2 - (300*I)*e*Pi^3 + (898*I)*e^2*Pi^3 + 
         174*e^2*Pi^4 + (864*I)*e^2*Pi*Zeta[3]))/108 - 
      (RATIO[x]*(8100 + 61410*e + 304405*e^2 + (1200*I)*e*Pi + 
         (4480*I)*e^2*Pi + 8520*e*Pi^2 + 38930*e^2*Pi^2 - (1680*I)*e*Pi^3 + 
         (570*I)*e^2*Pi^3 + 1784*e^2*Pi^4 + 7200*e*Zeta[3] - 
         7860*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/540) + 
    Log[mu2]*(((2*e*(6 + 25*e - (3*I)*Pi + I*e*Pi + 5*e*Pi^2))/3 - 
        ((2*I)/9)*(18*e*Pi + 39*e^2*Pi + (18*I)*e^2*Pi^2 + 4*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((18*I)*e + (75*I)*e^2 + 18*e*Pi + 
          39*e^2*Pi + (9*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/9 + 
        (I/9)*e*RATIO[x]*(36*I + (150*I)*e + (45*I)*e*Pi^2 + 8*e*Pi^3 + 
          (48*I)*e*Zeta[3]))/Nc + 
      Nc*((36 + 672*e + 4548*e^2 - (48*I)*e*Pi + (530*I)*e^2*Pi + 
          11*e^2*Pi^2)/18 - (I/9)*(198*e*Pi + 1203*e^2*Pi - (12*I)*e*Pi^2 + 
          (200*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-2)] + 
        (I/9)*((270*I)*e + (2047*I)*e^2 + 216*e*Pi + 1266*e^2*Pi - 
          (12*I)*e*Pi^2 + (91*I)*e^2*Pi^2 + 56*e^2*Pi^3)*RATIO[x^(-1)] + 
        (e*RATIO[x]*(-270 - 2047*e + (12*I)*Pi - (2*I)*e*Pi + 6*Pi^2 - 
           271*e*Pi^2 + (62*I)*e*Pi^3 - 228*e*Zeta[3]))/9 + 
        (e*RATIO[x^2]*(-6*Pi^2 + 185*e*Pi^2 - (62*I)*e*Pi^3 + 228*e*Zeta[3]))/
         9 - (((2*I)/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
        (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + (53*I)*e^2*Pi - 3*e^2*Pi^2 - 
           (3*I)*e^2*Pi^3 + 18*e^2*Zeta[3]))/9))) + 
  ((RATIO[x^(-1)]*((-108*I)*Pi - (450*I)*e*Pi - (1119*I)*e^2*Pi + 
       108*e*Pi^2 + 450*e^2*Pi^2 - (24*I)*e*Pi^3 + (98*I)*e^2*Pi^3 + 
       12*e^2*Pi^4 - (432*I)*e^2*Pi*Zeta[3]))/54 + 
    ((2160*I)*Pi + (9000*I)*e*Pi + (22380*I)*e^2*Pi - 540*Pi^2 - 
      2700*e*Pi^2 - 8910*e^2*Pi^2 + (780*I)*e*Pi^3 - (1940*I)*e^2*Pi^3 - 
      447*e^2*Pi^4 + 9360*e*Zeta[3] + 56640*e^2*Zeta[3] + 
      (21240*I)*e^2*Pi*Zeta[3])/1080 + 
    (RATIO[x]*(1080*Pi^2 + 2340*e*Pi^2 + 2910*e^2*Pi^2 - (480*I)*e*Pi^3 - 
       (800*I)*e^2*Pi^3 + 192*e*Pi^4 - 685*e^2*Pi^4 + (376*I)*e^2*Pi^5 + 
       7200*e*Zeta[3] + 12720*e^2*Zeta[3] + (5760*I)*e*Pi*Zeta[3] - 
       (19200*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] - 20160*e^2*Zeta[5]))/
     1080 + ((90*I)*e*Pi^3 + (165*I)*e^2*Pi^3 + 6*e*Pi^4 - 95*e^2*Pi^4 + 
      (16*I)*e^2*Pi^5 - 540*e*Zeta[3] - 990*e^2*Zeta[3] + 
      (360*I)*e*Pi*Zeta[3] - (840*I)*e^2*Pi*Zeta[3] + 480*e^2*Pi^2*Zeta[3] + 
      2520*e^2*Zeta[5])/(135*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((540*I)*Pi + (2250*I)*e*Pi + (5595*I)*e^2*Pi - 
       540*e*Pi^2 - 2250*e^2*Pi^2 + (180*I)*e*Pi^3 - (360*I)*e^2*Pi^3 + 
       12*e*Pi^4 - 235*e^2*Pi^4 + (32*I)*e^2*Pi^5 - 360*e*Zeta[3] - 
       780*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (930*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(-540*Pi^2 - 1170*e*Pi^2 - 1455*e^2*Pi^2 - 96*e*Pi^4 + 
       530*e^2*Pi^4 - (188*I)*e^2*Pi^5 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       (2880*I)*e*Pi*Zeta[3] + (6720*I)*e^2*Pi*Zeta[3] - 
       240*e^2*Pi^2*Zeta[3] + 10080*e^2*Zeta[5]))/540)/Nc + 
  Nc*((RATIO[x^(-1)]*((-1620*I)*Pi - (12282*I)*e*Pi - (60881*I)*e^2*Pi + 
       1500*e*Pi^2 + 11834*e^2*Pi^2 - (204*I)*e*Pi^3 + (1262*I)*e^2*Pi^3 + 
       174*e^2*Pi^4 + (4608*I)*e^2*Pi*Zeta[3]))/108 + 
    ((32400*I)*Pi + (245640*I)*e*Pi + (1217620*I)*e^2*Pi + 1080*Pi^2 - 
      24420*e*Pi^2 - 217410*e^2*Pi^2 + (8160*I)*e*Pi^3 - (31840*I)*e^2*Pi^3 - 
      2599*e^2*Pi^4 + 33840*e*Zeta[3] + 231120*e^2*Zeta[3] + 
      (32400*I)*e^2*Pi*Zeta[3])/2160 + 
    (RATIO[x]*(3240*Pi^2 + 18990*e*Pi^2 + 84060*e^2*Pi^2 - (1950*I)*e*Pi^3 - 
       (11195*I)*e^2*Pi^3 + 912*e*Pi^4 + 2626*e^2*Pi^4 + (792*I)*e^2*Pi^5 + 
       20820*e*Zeta[3] + 101440*e^2*Zeta[3] + (14400*I)*e*Pi*Zeta[3] - 
       (11640*I)*e^2*Pi*Zeta[3] - 5100*e^2*Pi^2*Zeta[3] - 61200*e^2*Zeta[5]))/
     540 + (RATIO[x^2]*(-5940*Pi^2 - 36090*e*Pi^2 - 161685*e^2*Pi^2 + 
       (1680*I)*e*Pi^3 + (11240*I)*e^2*Pi^3 - 1824*e*Pi^4 - 2578*e^2*Pi^4 - 
       (1584*I)*e^2*Pi^5 - 20400*e*Zeta[3] - 104960*e^2*Zeta[3] - 
       (28800*I)*e*Pi*Zeta[3] - (1200*I)*e^2*Pi*Zeta[3] + 
       10200*e^2*Pi^2*Zeta[3] + 122400*e^2*Zeta[5]))/1080 - 
    (RATIO[(1 - x)^(-1)]*((22680*I)*Pi + (173160*I)*e*Pi + 
       (869250*I)*e^2*Pi - 25740*e*Pi^2 - 201000*e^2*Pi^2 + (8880*I)*e*Pi^3 + 
       (17990*I)*e^2*Pi^3 - 36*e*Pi^4 - 6597*e^2*Pi^4 - (684*I)*e^2*Pi^5 - 
       26280*e*Zeta[3] - 161220*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
       (9360*I)*e^2*Pi*Zeta[3] - 10620*e^2*Pi^2*Zeta[3] + 
       183600*e^2*Zeta[5]))/1620 + ((8340*I)*e*Pi^3 + (45410*I)*e^2*Pi^3 - 
      36*e*Pi^4 - 8043*e^2*Pi^4 - (684*I)*e^2*Pi^5 - 50040*e*Zeta[3] - 
      272460*e^2*Zeta[3] + (17280*I)*e*Pi*Zeta[3] + 
      (13140*I)*e^2*Pi*Zeta[3] - 10620*e^2*Pi^2*Zeta[3] + 183600*e^2*Zeta[5])/
     (1620*(-1 + RATIO[x])^2))}


==> anc/H_gg_ga_-+++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 + G[1, 0, 0, 1, x]*(-1 + 2*RATIO[(1 - x)^(-1)] - 
    10*RATIO[x^(-2)] + 9*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - RATIO[x] + 
    Nc^2*(-26 + 14*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] + 
      13*RATIO[x^(-1)] - 14/(-1 + RATIO[x])^2 + 53*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 0, 1, 0, x]*(-1 + 2*RATIO[(1 - x)^(-1)] - 
    10*RATIO[x^(-2)] + 9*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - RATIO[x] + 
    Nc^2*(-26 + 14*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] + 
      13*RATIO[x^(-1)] - 14/(-1 + RATIO[x])^2 + 53*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 0, 1, x]*(-2 + 6*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 7*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
    Nc^2*(-30 - 14*RATIO[(1 - x)^(-1)] - 29*RATIO[x^(-2)] + 
      39*RATIO[x^(-1)] + 14/(-1 + RATIO[x])^2 + 51*RATIO[x] - 
      45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*
   (-2 + 6*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 7*RATIO[x^(-1)] - 
    6/(-1 + RATIO[x])^2 - 2*RATIO[x] + Nc^2*(-30 - 14*RATIO[(1 - x)^(-1)] - 
      29*RATIO[x^(-2)] + 39*RATIO[x^(-1)] + 14/(-1 + RATIO[x])^2 + 
      51*RATIO[x] - 45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 
      8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[1, 1, 0, 1, x]*(-7 - 32*RATIO[x^(-2)] + 39*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(48 - 88*RATIO[x^(-2)] + 59*RATIO[x^(-1)] - 
      49*RATIO[x] + 25*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (-7 - 32*RATIO[x^(-2)] + 39*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(48 - 88*RATIO[x^(-2)] + 59*RATIO[x^(-1)] - 
      49*RATIO[x] + 25*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (-19 + 52*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 10*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(-24 + 146*RATIO[(1 - x)^(-1)] - 132/(-1 + RATIO[x])^2 - 
      8*RATIO[x] + 25*RATIO[x^2])) + G[0, 0, 1, 0, x]*
   (-19 + 52*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 10*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(-24 + 146*RATIO[(1 - x)^(-1)] - 132/(-1 + RATIO[x])^2 - 
      8*RATIO[x] + 25*RATIO[x^2])) + 
  Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + (3*Pi*(-4*I + Pi))/4 + 
    (3*I)*Pi*RATIO[(1 - x)^(-1)] + (3*I)*Pi*RATIO[x^(-1)] - 
    (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-268 - (314*I)*Pi - 9*Pi^2)/12 + (21*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((45*I)/2)*Pi*RATIO[x^(-1)] - 9*Pi^2*RATIO[x] + 
      (33*Pi^2*RATIO[x^2])/4)) + G[0, 1, 0, 0, x]*
   (-5 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 + 37*RATIO[x] + 
    Nc^2*(-10 + 14*RATIO[(1 - x)^(-1)] - 14/(-1 + RATIO[x])^2 + 
      116*RATIO[x] - 76*RATIO[x^2]) + (-2 - 8*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 + 20*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 
    46*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(-6 - 2*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] + 
    2/(-1 + RATIO[x])^2 + 30*RATIO[x] + Nc^2*(-14 - 14*RATIO[(1 - x)^(-1)] + 
      10*RATIO[x^(-1)] + 14/(-1 + RATIO[x])^2 + 130*RATIO[x] - 
      94*RATIO[x^2]) + (-2 + 12*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    42*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-7 + 10*RATIO[x^(-2)] - 13*RATIO[x^(-1)] + 53*RATIO[x] + 
    Nc^2*(48 + 13*RATIO[x^(-2)] - 33*RATIO[x^(-1)] + 43*RATIO[x] - 
      76*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 46*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-7 + 6*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 52*RATIO[x] + 
    Nc^2*(48 + 31*RATIO[x^(-2)] - 61*RATIO[x^(-1)] + 71*RATIO[x] - 
      94*RATIO[x^2]) + (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    42*RATIO[x^2] + Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(24 - 6*RATIO[(1 - x)^(-1)] + 86*RATIO[x^(-2)] - 
    83*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 41*RATIO[x] + 54*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(44 - 42*RATIO[(1 - x)^(-1)] + 249*RATIO[x^(-2)] - 
      277*RATIO[x^(-1)] + 42/(-1 + RATIO[x])^2 - 145*RATIO[x] + 
      114*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(30 - 66*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 
    34*RATIO[x] + 42*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(52 - 192*RATIO[(1 - x)^(-1)] + 178/(-1 + RATIO[x])^2 - 
      148*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(20 + 42*RATIO[x^(-2)] - 46*RATIO[x^(-1)] - 46*RATIO[x] + 
    42*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(-78 + 96*RATIO[x^(-2)] - 46*RATIO[x^(-1)] - 
      46*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(37 - 90*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 90/(-1 + RATIO[x])^2 - 67*RATIO[x] + 54*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(54 - 306*RATIO[(1 - x)^(-1)] + 
      29*RATIO[x^(-2)] - 35*RATIO[x^(-1)] + 306/(-1 + RATIO[x])^2 - 
      115*RATIO[x] + 114*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((49 - (24*I)*Pi)/3 + (2*I)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((2*I)/3)*(-8*I + 3*Pi)*RATIO[x^(-2)] - (I/3)*(-77*I + 6*Pi)*
     RATIO[x^(-1)] - ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
    2*(7 + (25*I)*Pi)*RATIO[x] - ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((I/18)*(253*I + 360*Pi) + 
      (14*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - (I/6)*(-319*I + 54*Pi)*
       RATIO[x^(-2)] - (I/18)*(-373*I + 144*Pi)*RATIO[x^(-1)] - 
      ((14*I)*Pi)/(-1 + RATIO[x])^2 + ((1913 + (1512*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 - 11*RATIO[x^(-2)] + 12*RATIO[x^(-1)] - 
        12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(-112/9 - (8*RATIO[x^(-2)])/3 + (296*RATIO[x^(-1)])/9 - 
        ((28*I)/9)*(-4*I + 9*Pi)*RATIO[x] + (2*(7 + (48*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(25 - (7*I)*Pi + 
    (I/3)*(131*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (6*I)*Pi*RATIO[x^(-2)] + 
    I*(10*I + 7*Pi)*RATIO[x^(-1)] - ((I/3)*(11*I + 6*Pi))/(-1 + RATIO[x])^2 + 
    ((71 + (99*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(508 - (189*I)*Pi))/9 + (I/9)*(1277*I + 126*Pi)*
       RATIO[(1 - x)^(-1)] - (29*I)*Pi*RATIO[x^(-2)] + 
      (3*I)*(5*I + 13*Pi)*RATIO[x^(-1)] - ((I/3)*(-11*I + 42*Pi))/
       (-1 + RATIO[x])^2 + ((823 + (2790*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((4*I)/9)*(47*I + 9*Pi) + (332*RATIO[(1 - x)^(-1)])/9 - 
        16/(3*(-1 + RATIO[x])^2) + (2*(5 - (162*I)*Pi)*RATIO[x])/9 + 
        (2*(7 + (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((49 + (51*I)*Pi)/3 - (6*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)/3)*(4*I + 39*Pi)*RATIO[x^(-2)] - ((7*I)/3)*(-11*I + 18*Pi)*
     RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    14*(1 - (3*I)*Pi)*RATIO[x] + ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((I/18)*(253*I + 1620*Pi) - (14*I)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/6)*(319*I + 900*Pi)*RATIO[x^(-2)] - (I/18)*(-373*I + 3708*Pi)*
       RATIO[x^(-1)] + ((42*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1913 - (3708*I)*Pi)*RATIO[x])/18 + ((2*I)/3)*(89*I + 225*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 - 11*RATIO[x^(-2)] + 
        12*RATIO[x^(-1)] - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-8*I)/9)*(-14*I + 9*Pi) - ((8*I)/3)*(-I + 12*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-74*I + 81*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(28*I + 81*Pi)*RATIO[x] + (2*(7 - (48*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(25 + (18*I)*Pi - 
    (I/3)*(-131*I + 108*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (2*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + ((I/3)*(-11*I + 150*Pi))/
     (-1 + RATIO[x])^2 + ((71 - (177*I)*Pi)*RATIO[x])/3 + 
    ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((4*(254 + (63*I)*Pi))/9 - (I/9)*(-1277*I + 1314*Pi)*
       RATIO[(1 - x)^(-1)] + (29*I)*Pi*RATIO[x^(-2)] - 
      (5*I)*(-3*I + 7*Pi)*RATIO[x^(-1)] + ((I/3)*(11*I + 480*Pi))/
       (-1 + RATIO[x])^2 + ((823 - (2430*I)*Pi)*RATIO[x])/18 + 
      ((2*I)/3)*(89*I + 225*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-4*I)/9)*(-47*I + 9*Pi) + ((4*I)/9)*(-83*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + 
        (2*(5 + (126*I)*Pi)*RATIO[x])/9 + (2*(7 - (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*((-I/3)*(-95*I + 27*Pi) + (6*I)*(-15*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-35*I + 3*Pi)*RATIO[x^(-2)] - 
    (I/3)*(127*I + 9*Pi)*RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    (6*I)*(9*I + 8*Pi)*RATIO[x] + (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((I/18)*(2873*I + 288*Pi) - ((2*I)/9)*(1373*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - (I/3)*(-235*I + 27*Pi)*RATIO[x^(-2)] - 
      (2*I)*(69*I + 5*Pi)*RATIO[x^(-1)] + ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((2*I)/9)*(236*I + 495*Pi)*RATIO[x] - (I/6)*(-205*I + 768*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 - 11*RATIO[x^(-2)] + 
        12*RATIO[x^(-1)] - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(172/9 - (568*RATIO[(1 - x)^(-1)])/9 + 2*RATIO[x^(-2)] - 
        (10*RATIO[x^(-1)])/3 + (2*(107 - (126*I)*Pi)*RATIO[x])/9 + 
        (32*I)*Pi*RATIO[x^2]))) + G[1, 0, 0, x]*((-I)*(-68*I + 7*Pi) + 
    ((2*I)/3)*(-56*I + 3*Pi)*RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-2)] + 
    I*(-86*I + 13*Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-44*I + 3*Pi))/
     (-1 + RATIO[x])^2 + ((155 + (81*I)*Pi)*RATIO[x])/3 + 
    (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*(((-3*I)/2)*(-131*I + 28*Pi) + ((14*I)/3)*(-32*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
      (I/3)*(-694*I + 69*Pi)*RATIO[x^(-1)] - (((14*I)/3)*(-32*I + 3*Pi))/
       (-1 + RATIO[x])^2 + ((400 + (513*I)*Pi)*RATIO[x])/3 - 
      (I/6)*(-205*I + 768*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*(2*(21 + (2*I)*Pi) - (28*RATIO[(1 - x)^(-1)])/3 - 
        (184*RATIO[x^(-1)])/3 + 28/(3*(-1 + RATIO[x])^2) - 
        (12*I)*(-2*I + 3*Pi)*RATIO[x] + (32*I)*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, x]*(((7*I)/3)*(10*I + 3*Pi) + (4*I)*(-7*I + Pi)*RATIO[x^(-2)] - 
    (I/3)*(25*I + 3*Pi)*RATIO[x^(-1)] + ((25 - (117*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-18 - 33*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 36*RATIO[x] - 
        33*RATIO[x^2]) - 6*RATIO[x^2]) + 4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((37 - (432*I)*Pi)/9 - (I/6)*(917*I + 150*Pi)*RATIO[x^(-2)] + 
      ((7*I)/9)*(128*I + 63*Pi)*RATIO[x^(-1)] - (I/9)*(-896*I + 531*Pi)*
       RATIO[x] + ((917 + (528*I)*Pi)*RATIO[x^2])/6) + 
    Nf*(Nc*(188/9 - (28*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/9 + 
        ((28*I)/9)*(4*I + 9*Pi)*RATIO[x] - ((4*I)/3)*(-7*I + 24*Pi)*
         RATIO[x^2]) + (-1352/15 - (144*RATIO[x^(-2)])/5 + 
        (526*RATIO[x^(-1)])/5 + (2*(263 - (240*I)*Pi)*RATIO[x])/5 + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*(3 + (5*I)*Pi - (I/3)*(85*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
    ((2*I)*(-11*I + 4*Pi))/(-1 + RATIO[x])^2 - ((2*I)/3)*(-122*I + 27*Pi)*
     RATIO[x] + Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 6/(-1 + RATIO[x])^2 + 
      6*RATIO[x] + Nc^2*(-18 + 42*RATIO[(1 - x)^(-1)] - 
        42/(-1 + RATIO[x])^2 + 36*RATIO[x] - 33*RATIO[x^2]) - 6*RATIO[x^2]) + 
    4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*(29 + (10*I)*Pi - (2*I)*(-19*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-233*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*(-107*I + 45*Pi)*RATIO[x] + ((917 + (528*I)*Pi)*RATIO[x^2])/
       6) + Nf*(Nc*((-2*I)*(-I + 2*Pi) - 10*RATIO[(1 - x)^(-1)] - 
        40/(3*(-1 + RATIO[x])^2) + (2*(53 + (54*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-7*I + 24*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1130 - (36*I)*Pi + 285*Pi^2)/36 - 
    ((-23 - (133*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-8 + (182*I)*Pi - 17*Pi^2)*RATIO[x^(-1)])/6 + 
    ((11*I)*Pi + 12*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    ((580 + (678*I)*Pi + 189*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 18*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-501 - (439*I)*Pi + 261*Pi^2)/18 - 
      ((285 - (1343*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (5*((-47*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-339 + (648*I)*Pi - 110*Pi^2)*RATIO[x^(-1)])/6 - 
      (((11*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((4698 + (913*I)*Pi + 672*Pi^2)*
        RATIO[x])/18 + ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + 8*RATIO[x] - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((67 - (18*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (3*I)*(5*I + 4*Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*I)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + (8*(49 + (154*I)*Pi + 10*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + (((392*I)/15)*Pi)/
         (-1 + RATIO[x])^2 - (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(153 - (14*I)*Pi + 3*Pi^2))/9 - (4*(12 + (59*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*I)*Pi*RATIO[x^(-2)] - 
        ((2*I)/3)*(-8*I + 5*Pi)*RATIO[x^(-1)] - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((195 + (296*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1130 - (1656*I)*Pi + 183*Pi^2)/36 - 
    ((-23 - (88*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-8*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-4 + (175*I)*Pi - 29*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((580 - (1050*I)*Pi + 93*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 18*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-501 - (3388*I)*Pi + 183*Pi^2)/18 - 
      ((95 - (448*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (11*((-29*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-1017 + (3521*I)*Pi - 72*Pi^2)*RATIO[x^(-1)])/18 + 
      (14*((-32*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((4698 - (3521*I)*Pi + 714*Pi^2)*RATIO[x])/18 + 
      ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + 8*RATIO[x] - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((67 - (18*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (3*I)*(5*I + 4*Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*I)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(153 + (127*I)*Pi))/9 - ((4*I)/3)*(-4*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (64*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((195 - (256*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((430 - (93*I)*Pi - 24*Pi^2)/9 - (6*I)*Pi*RATIO[(1 - x)^(-1)] + 
    ((-607 + (276*I)*Pi + 171*Pi^2)*RATIO[x^(-2)])/18 + 
    ((368 - (126*I)*Pi - 105*Pi^2)*RATIO[x^(-1)])/9 + 
    ((368 + (231*I)*Pi + 84*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((248 + I*Pi - 201*Pi^2)/18 + (14*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-8099 + (2136*I)*Pi + 1557*Pi^2)*RATIO[x^(-2)])/36 + 
      ((6705 - (1913*I)*Pi - 663*Pi^2)*RATIO[x^(-1)])/18 + 
      ((6705 + (373*I)*Pi + 525*Pi^2)*RATIO[x])/18 - 
      ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(11 + (33*RATIO[x^(-2)])/2 - 18*RATIO[x^(-1)] - 
        18*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((112*I)/9)*(4*I + Pi) + ((179 - (42*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-237 + (112*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/
         9 - ((237 + (296*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*(2*(5 + I*Pi) - ((11*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        (2*I)*(-7*I + 6*Pi)*RATIO[x^(-1)] + 2*(7 - (6*I)*Pi)*RATIO[x] + 
        ((11*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(4 + (22*RATIO[x^(-2)])/3 - 
          8*RATIO[x^(-1)] - 8*RATIO[x] + (22*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((2*(299 + (93*I)*Pi + 9*Pi^2))/9 - 
    ((-556 + (216*I)*Pi + 279*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
    (10*I)*Pi*RATIO[x^(-1)] + (-562 + (330*I)*Pi + 195*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((212 - (417*I)*Pi + 21*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((3189 + (2122*I)*Pi + 81*Pi^2)/18 - 
      ((-6697 + (2818*I)*Pi + 1041*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (15*I)*Pi*RATIO[x^(-1)] + (-5203 + (1806*I)*Pi + 957*Pi^2)/
       (18*(-1 + RATIO[x])^2) + ((2691 - (2981*I)*Pi + 438*Pi^2)*RATIO[x])/
       18 - ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(11 - 21*RATIO[(1 - x)^(-1)] + 
        21/(-1 + RATIO[x])^2 - 18*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-255 - (85*I)*Pi + 3*Pi^2))/9 - ((287 - (158*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (251 - (84*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((153 - (256*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((2*I)*(12*I + Pi) + ((14*I)/3)*(-5*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (((14*I)/3)*(-11*I + 3*Pi))/
         (-1 + RATIO[x])^2 + 2*(37 - (6*I)*Pi)*RATIO[x] + 
        ((11*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2) - 
          (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(4 - (28*RATIO[(1 - x)^(-1)])/3 + 28/(3*(-1 + RATIO[x])^2) - 
          8*RATIO[x] + (22*RATIO[x^2])/3)))) - 
  (I/18)*RATIO[x^(-1)]*(1075*Pi + (78*I)*Pi^2 + 207*Pi^3 - 144*Pi*Zeta[3]) + 
  ((55*I)*Pi^3 + 11*Pi^4 - 330*Zeta[3] + (480*I)*Pi*Zeta[3])/
   (10*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((5420*I)*Pi + 15*Pi^2 + (720*I)*Pi^3 + 197*Pi^4 + 
     1350*Zeta[3] + (3060*I)*Pi*Zeta[3]))/90 + 
  (3420 + (10750*I)*Pi + 305*Pi^2 + (1950*I)*Pi^3 + 118*Pi^4 + 4680*Zeta[3] - 
    (3600*I)*Pi*Zeta[3])/180 + 
  (RATIO[x]*(1160*Pi^2 - (948*I)*Pi^3 + 257*Pi^4 + 4896*Zeta[3] + 
     (6768*I)*Pi*Zeta[3]))/72 - 
  (RATIO[x^2]*(3035*Pi^2 - (480*I)*Pi^3 + 828*Pi^4 + 3240*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/36)*RATIO[x^(-1)]*(13833*Pi + (2007*I)*Pi^2 + 913*Pi^3 - 
      1584*Pi*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((31485*I)*Pi - 3735*Pi^2 + 
       (2480*I)*Pi^3 + 44*Pi^4 - 10*Zeta[3] + (6840*I)*Pi*Zeta[3]))/90 + 
    ((2185*I)*Pi^3 - 54*Pi^4 - 13110*Zeta[3] + (8100*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) + (RATIO[x]*(23490*Pi^2 - (10215*I)*Pi^3 + 
       2632*Pi^4 + 28570*Zeta[3] + (47520*I)*Pi*Zeta[3]))/180 - 
    (RATIO[x^2]*(40495*Pi^2 - (9570*I)*Pi^3 + 4713*Pi^4 + 9060*Zeta[3] + 
       (87120*I)*Pi*Zeta[3]))/360 + (-10720 + (799100*I)*Pi - 58000*Pi^2 + 
      (88680*I)*Pi^3 - 2001*Pi^4 + 72840*Zeta[3] - (103680*I)*Pi*Zeta[3])/
     2160) + Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((-2*(-19 + (35*I)*Pi + 3*Pi^2))/9 + 
        ((28*I)/3)*Pi*RATIO[(1 - x)^(-1)] + (10*I)*Pi*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x] + (11*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*((-14*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      5*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)] + 2*(11 - (3*I)*Pi)*Pi^2*
       RATIO[x] + ((11*I)/6)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
      (-772 + (722*I)*Pi + 336*Pi^2 + (3*I)*Pi^3 + 108*Zeta[3])/18)) + 
  Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*RATIO[x^(-1)] + 
      (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 156*Pi^4 - 
        7536*Zeta[3])/90 + (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + 
         (840*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 145*Pi^4 + 1497*Zeta[3] + 
         (2520*I)*Pi*Zeta[3]))/45 - (2*RATIO[(1 - x)^(-1)]*
        ((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 14*Pi^4 + 1878*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 
         273*Pi^4 + 558*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/9)*(381*Pi + (21*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (11050*I)*Pi - 1795*Pi^2 - (1320*I)*Pi^3 + 117*Pi^4 + 
        1560*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-375*I)*Pi + 18*Pi^2 - 
         (20*I)*Pi^3 - 2*Pi^4 - 152*Zeta[3] - (324*I)*Pi*Zeta[3]))/9 - 
      (2*((55*I)*Pi^3 + 12*Pi^4 - 330*Zeta[3] + (720*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(895*Pi^2 + (120*I)*Pi^3 + 
         312*Pi^4 + 420*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(975*Pi^2 - (360*I)*Pi^3 + 329*Pi^4 + 3260*Zeta[3] + 
         (5760*I)*Pi*Zeta[3]))/90)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(607*Pi + (114*I)*Pi^2 + 207*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((I/3)*(61*I + 3*Pi) + ((33*I)/2)*Pi*RATIO[x^(-2)] - 
        ((9*I)/2)*(5*I + 4*Pi)*RATIO[x^(-1)] + (45*RATIO[x])/2)) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((4*I)/9)*(29*I + 3*Pi) + ((22*I)/3)*Pi*RATIO[x^(-2)] - 
          (2*I)*(5*I + 4*Pi)*RATIO[x^(-1)] + 10*RATIO[x])) - 
      Pi^2*RATIO[x^2] + Nc^2*((1324 - (150*I)*Pi - 39*Pi^2)/18 - 
        (14*I)*Pi*RATIO[(1 - x)^(-1)] - (11*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (-55 + (44*I)*Pi + 12*Pi^2)*RATIO[x^(-1)] + 
        (-55 + (15*I)*Pi + 6*Pi^2)*RATIO[x] - (11*Pi^2*RATIO[x^2])/2)) + 
    (2132 + (854*I)*Pi - 26*Pi^2 - (195*I)*Pi^3 - 612*Zeta[3])/36 - 
    (((4*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/18)*RATIO[x]*(1075*I + 24*Pi + (296*I)*Pi^2 + 153*Pi^3 + 
      (360*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*(1075*I + 580*Pi - 
      (13*I)*Pi^2 + 180*Pi^3 - (576*I)*Zeta[3]) - 
    (RATIO[(1 - x)^(-1)]*((-23*I)*Pi - 12*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/
     3 + (RATIO[x^2]*(23*Pi^2 - (30*I)*Pi^3 + 126*Zeta[3]))/3 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + 
    Nc^2*((-I/36)*(8099*Pi + (1683*I)*Pi^2 + 1041*Pi^3)*RATIO[x^(-2)] + 
      (46760 + (6426*I)*Pi - 275*Pi^2 - (2358*I)*Pi^3 - 4320*Zeta[3])/108 - 
      (((28*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/108)*RATIO[x^(-1)]*(41499*I + 28188*Pi + (1286*I)*Pi^2 + 4302*Pi^3 - 
        (1080*I)*Zeta[3]) + (I/108)*RATIO[x]*(41499*I + 6102*Pi + 
        (6578*I)*Pi^2 + 4626*Pi^3 + (8856*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*((95*I)*Pi - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
      (RATIO[x^2]*(89*Pi^2 - (95*I)*Pi^3 + 303*Zeta[3]))/3) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(179*Pi + (21*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1199 - (774*I)*Pi + 98*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        (I/3)*RATIO[x^2]*((7*I)*Pi^2 + 16*Pi^3 + (96*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1143*I + 585*Pi - (277*I)*Pi^2 + 162*Pi^3 + 
          (216*I)*Zeta[3]) + (RATIO[x]*(1143 + (144*I)*Pi + 227*Pi^2 - 
           (162*I)*Pi^3 + 972*Zeta[3]))/27) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (2*((-2*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((31 + (6*I)*Pi)/6 - 
        (21*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + ((21*I)*Pi)/(-1 + RATIO[x])^2 - 
        (45*RATIO[x])/2) + ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(7*I + 6*Pi) - ((28*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          10*RATIO[x]) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((202 + (156*I)*Pi - 39*Pi^2)/18 + 
        (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (15*I)*Pi*RATIO[x^(-1)] - (14*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (55 - (15*I)*Pi + 6*Pi^2)*RATIO[x] - 
        (11*Pi^2*RATIO[x^2])/2)) - 
    (RATIO[(1 - x)^(-1)]*(1084 - (562*I)*Pi - 160*Pi^2 - (33*I)*Pi^3 - 
       1188*Zeta[3]))/18 + ((-562*I)*Pi + 33*Pi^2 - (33*I)*Pi^3 - 
      936*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
    (18 + (1262*I)*Pi - 354*Pi^2 - (51*I)*Pi^3 - 648*Zeta[3])/36 + 
    (RATIO[x^2]*(23*Pi^2 + (18*I)*Pi^3 - 162*Zeta[3]))/3 + 
    (RATIO[x]*(1075 - (24*I)*Pi - 43*Pi^2 - (72*I)*Pi^3 + 594*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*((((-113*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/2 - 
      (RATIO[(1 - x)^(-1)]*(18891 - (15609*I)*Pi - 2222*Pi^2 + (63*I)*Pi^3 - 
         10152*Zeta[3]))/54 + (RATIO[x^2]*(89*Pi^2 + (35*I)*Pi^3 - 
         477*Zeta[3]))/3 + ((I/18)*(-5203*Pi - (495*I)*Pi^2 + 21*Pi^3 + 
         (3132*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/108)*(2173*I + 17340*Pi + (5797*I)*Pi^2 + 18*Pi^3 + 
        (3456*I)*Zeta[3]) + (RATIO[x]*(41499 - (6102*I)*Pi - 1630*Pi^2 - 
         (1872*I)*Pi^3 + 16848*Zeta[3]))/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/27)*RATIO[x]*
         (1143*I - 144*Pi + (74*I)*Pi^2 + 162*Pi^3 + (972*I)*Zeta[3]) + 
        (2*(-10 - (327*I)*Pi + 134*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 + 
        (RATIO[x^2]*(-7*Pi^2 - (16*I)*Pi^3 + 96*Zeta[3]))/3 + 
        ((251*I)*Pi - 18*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-1125 + (753*I)*Pi + 310*Pi^2 + 756*Zeta[3]))/
         27) + (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc)), 
 ((2*Nc*Nf)/3 + (I/3)*Nc^2*(11*I + 9*Pi))*Log[mu2]^3 + 
  (9*Nc^2*Log[mu2]^4)/4 + G[1, 0, 0, 1, x]*(-1 + 2*RATIO[(1 - x)^(-1)] - 
    10*RATIO[x^(-2)] + 9*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - RATIO[x] + 
    Nc^2*(-26 + 14*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] + 
      13*RATIO[x^(-1)] - 14/(-1 + RATIO[x])^2 + 53*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 0, 1, 0, x]*(-1 + 2*RATIO[(1 - x)^(-1)] - 
    10*RATIO[x^(-2)] + 9*RATIO[x^(-1)] - 2/(-1 + RATIO[x])^2 - RATIO[x] + 
    Nc^2*(-26 + 14*RATIO[(1 - x)^(-1)] - 11*RATIO[x^(-2)] + 
      13*RATIO[x^(-1)] - 14/(-1 + RATIO[x])^2 + 53*RATIO[x] - 
      45*RATIO[x^2]) + (-2 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)] - 4*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 1, 0, 1, x]*(-2 + 6*RATIO[(1 - x)^(-1)] - 
    6*RATIO[x^(-2)] + 7*RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
    Nc^2*(-30 - 14*RATIO[(1 - x)^(-1)] - 29*RATIO[x^(-2)] + 
      39*RATIO[x^(-1)] + 14/(-1 + RATIO[x])^2 + 51*RATIO[x] - 
      45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 - 
      4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + G[0, 1, 1, 0, x]*
   (-2 + 6*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 7*RATIO[x^(-1)] - 
    6/(-1 + RATIO[x])^2 - 2*RATIO[x] + Nc^2*(-30 - 14*RATIO[(1 - x)^(-1)] - 
      29*RATIO[x^(-2)] + 39*RATIO[x^(-1)] + 14/(-1 + RATIO[x])^2 + 
      51*RATIO[x] - 45*RATIO[x^2]) + (-2 + 8*RATIO[(1 - x)^(-1)] - 
      8/(-1 + RATIO[x])^2 - 4*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[1, 1, 0, 1, x]*(-7 - 32*RATIO[x^(-2)] + 39*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(48 - 88*RATIO[x^(-2)] + 59*RATIO[x^(-1)] - 
      49*RATIO[x] + 25*RATIO[x^2])) + G[1, 1, 1, 0, x]*
   (-7 - 32*RATIO[x^(-2)] + 39*RATIO[x^(-1)] + 
    Nf*(Nc*(32*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      (-112*RATIO[x^(-2)] + 96*RATIO[x^(-1)])/Nc) + RATIO[x] + 
    (-16 - 22*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 4*RATIO[x] - 4*RATIO[x^2])/
     Nc^2 - 4*RATIO[x^2] + Nc^2*(48 - 88*RATIO[x^(-2)] + 59*RATIO[x^(-1)] - 
      49*RATIO[x] + 25*RATIO[x^2])) + G[0, 0, 0, 1, x]*
   (-19 + 52*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 10*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(-24 + 146*RATIO[(1 - x)^(-1)] - 132/(-1 + RATIO[x])^2 - 
      8*RATIO[x] + 25*RATIO[x^2])) + G[0, 0, 1, 0, x]*
   (-19 + 52*RATIO[(1 - x)^(-1)] + 
    Nf*((96*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(-28*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2)) - 
    38/(-1 + RATIO[x])^2 + 10*RATIO[x] + 
    (-16 + 36*RATIO[(1 - x)^(-1)] - 22/(-1 + RATIO[x])^2 + 4*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 - 4*RATIO[x^2] + 
    Nc^2*(-24 + 146*RATIO[(1 - x)^(-1)] - 132/(-1 + RATIO[x])^2 - 
      8*RATIO[x] + 25*RATIO[x^2])) + 
  Log[mu2]^2*((2*Nc*Nf*(5 + I*Pi))/3 + (3*Pi*(-4*I + Pi))/4 + 
    (3*I)*Pi*RATIO[(1 - x)^(-1)] + (3*I)*Pi*RATIO[x^(-1)] - 
    (3*Pi^2*RATIO[x])/2 + (3*Pi^2*RATIO[x^2])/2 + 
    Nc^2*((-268 - (314*I)*Pi - 9*Pi^2)/12 + (21*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((45*I)/2)*Pi*RATIO[x^(-1)] - 9*Pi^2*RATIO[x] + 
      (33*Pi^2*RATIO[x^2])/4)) + G[0, 1, 0, 0, x]*
   (-5 - 6*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 + 37*RATIO[x] + 
    Nc^2*(-10 + 14*RATIO[(1 - x)^(-1)] - 14/(-1 + RATIO[x])^2 + 
      116*RATIO[x] - 76*RATIO[x^2]) + (-2 - 8*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 + 20*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 
    46*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(-6 - 2*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-1)] + 
    2/(-1 + RATIO[x])^2 + 30*RATIO[x] + Nc^2*(-14 - 14*RATIO[(1 - x)^(-1)] + 
      10*RATIO[x^(-1)] + 14/(-1 + RATIO[x])^2 + 130*RATIO[x] - 
      94*RATIO[x^2]) + (-2 + 12*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    42*RATIO[x^2] + Nf*((-16 + 128*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(4 - 36*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*(-7 + 10*RATIO[x^(-2)] - 13*RATIO[x^(-1)] + 53*RATIO[x] + 
    Nc^2*(48 + 13*RATIO[x^(-2)] - 33*RATIO[x^(-1)] + 43*RATIO[x] - 
      76*RATIO[x^2]) + (-16 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + 
      48*RATIO[x] - 34*RATIO[x^2])/Nc^2 - 46*RATIO[x^2] + 
    Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*(-7 + 6*RATIO[x^(-2)] - 12*RATIO[x^(-1)] + 52*RATIO[x] + 
    Nc^2*(48 + 31*RATIO[x^(-2)] - 61*RATIO[x^(-1)] + 71*RATIO[x] - 
      94*RATIO[x^2]) + (-16 + 40*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    42*RATIO[x^2] + Nf*((96*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(-28*RATIO[x] + 32*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(24 - 6*RATIO[(1 - x)^(-1)] + 86*RATIO[x^(-2)] - 
    83*RATIO[x^(-1)] + 6/(-1 + RATIO[x])^2 - 41*RATIO[x] + 54*RATIO[x^2] + 
    (24 + 52*RATIO[x^(-2)] - 52*RATIO[x^(-1)] - 20*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*(44 - 42*RATIO[(1 - x)^(-1)] + 249*RATIO[x^(-2)] - 
      277*RATIO[x^(-1)] + 42/(-1 + RATIO[x])^2 - 145*RATIO[x] + 
      114*RATIO[x^2]) + Nf*(Nc*(-8 - 64*RATIO[x^(-2)] + 64*RATIO[x^(-1)] + 
        36*RATIO[x] - 32*RATIO[x^2]) + (32 + 224*RATIO[x^(-2)] - 
        224*RATIO[x^(-1)] - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*(30 - 66*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 
    34*RATIO[x] + 42*RATIO[x^2] + (18 - 40*RATIO[(1 - x)^(-1)] + 
      26/(-1 + RATIO[x])^2 - 12*RATIO[x] + 26*RATIO[x^2])/Nc^2 + 
    Nc^2*(52 - 192*RATIO[(1 - x)^(-1)] + 178/(-1 + RATIO[x])^2 - 
      148*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 28*RATIO[(1 - x)^(-1)] - 32/(-1 + RATIO[x])^2 + 
        36*RATIO[x] - 32*RATIO[x^2]) + (16 - 96*RATIO[(1 - x)^(-1)] + 
        112/(-1 + RATIO[x])^2 - 128*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, x]*(20 + 42*RATIO[x^(-2)] - 46*RATIO[x^(-1)] - 46*RATIO[x] + 
    42*RATIO[x^2] + (32 + 26*RATIO[x^(-2)] - 40*RATIO[x^(-1)] - 40*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*(-78 + 96*RATIO[x^(-2)] - 46*RATIO[x^(-1)] - 
      46*RATIO[x] + 96*RATIO[x^2]) + 
    Nf*(Nc*(-32*RATIO[x^(-2)] + 28*RATIO[x^(-1)] + 28*RATIO[x] - 
        32*RATIO[x^2]) + (112*RATIO[x^(-2)] - 96*RATIO[x^(-1)] - 
        96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, x]*(37 - 90*RATIO[(1 - x)^(-1)] + 6*RATIO[x^(-2)] - 
    6*RATIO[x^(-1)] + 90/(-1 + RATIO[x])^2 - 67*RATIO[x] + 54*RATIO[x^2] + 
    (38 - 52*RATIO[(1 - x)^(-1)] + 52/(-1 + RATIO[x])^2 - 48*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*(54 - 306*RATIO[(1 - x)^(-1)] + 
      29*RATIO[x^(-2)] - 35*RATIO[x^(-1)] + 306/(-1 + RATIO[x])^2 - 
      115*RATIO[x] + 114*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 64*RATIO[(1 - x)^(-1)] - 64/(-1 + RATIO[x])^2 + 
        28*RATIO[x] - 32*RATIO[x^2]) + (16 - 224*RATIO[(1 - x)^(-1)] + 
        224/(-1 + RATIO[x])^2 - 96*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, x]*((49 - (24*I)*Pi)/3 + (2*I)*(3*I + Pi)*RATIO[(1 - x)^(-1)] - 
    ((2*I)/3)*(-8*I + 3*Pi)*RATIO[x^(-2)] - (I/3)*(-77*I + 6*Pi)*
     RATIO[x^(-1)] - ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
    2*(7 + (25*I)*Pi)*RATIO[x] - ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (29 - (18*I)*Pi - 8*RATIO[(1 - x)^(-1)] + (2*RATIO[x^(-2)])/3 - 
      (68*RATIO[x^(-1)])/3 + (44*I)*Pi*RATIO[x] - (2*I)*(-2*I + 15*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*((I/18)*(253*I + 360*Pi) + 
      (14*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - (I/6)*(-319*I + 54*Pi)*
       RATIO[x^(-2)] - (I/18)*(-373*I + 144*Pi)*RATIO[x^(-1)] - 
      ((14*I)*Pi)/(-1 + RATIO[x])^2 + ((1913 + (1512*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 - 11*RATIO[x^(-2)] + 12*RATIO[x^(-1)] - 
        12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(-112/9 - (8*RATIO[x^(-2)])/3 + (296*RATIO[x^(-1)])/9 - 
        ((28*I)/9)*(-4*I + 9*Pi)*RATIO[x] + (2*(7 + (48*I)*Pi)*RATIO[x^2])/
         3) + (222/5 + (392*RATIO[x^(-2)])/15 - (672*RATIO[x^(-1)])/5 + 
        (2*(229 + (720*I)*Pi)*RATIO[x])/15 + (4*(1 - (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 1, 0, x]*(25 - (7*I)*Pi + 
    (I/3)*(131*I + 6*Pi)*RATIO[(1 - x)^(-1)] - (6*I)*Pi*RATIO[x^(-2)] + 
    I*(10*I + 7*Pi)*RATIO[x^(-1)] - ((I/3)*(11*I + 6*Pi))/(-1 + RATIO[x])^2 + 
    ((71 + (99*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-23*I + 66*Pi)*RATIO[x^2] + 
    (25 - (4*I)*Pi - (68*RATIO[(1 - x)^(-1)])/3 - 8*RATIO[x^(-1)] + 
      2/(3*(-1 + RATIO[x])^2) + 8*(1 + (2*I)*Pi)*RATIO[x] - 
      (2*I)*(-2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(508 - (189*I)*Pi))/9 + (I/9)*(1277*I + 126*Pi)*
       RATIO[(1 - x)^(-1)] - (29*I)*Pi*RATIO[x^(-2)] + 
      (3*I)*(5*I + 13*Pi)*RATIO[x^(-1)] - ((I/3)*(-11*I + 42*Pi))/
       (-1 + RATIO[x])^2 + ((823 + (2790*I)*Pi)*RATIO[x])/18 - 
      ((2*I)/3)*(-89*I + 165*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((4*I)/9)*(47*I + 9*Pi) + (332*RATIO[(1 - x)^(-1)])/9 - 
        16/(3*(-1 + RATIO[x])^2) + (2*(5 - (162*I)*Pi)*RATIO[x])/9 + 
        (2*(7 + (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 - (30*I)*Pi))/15 - (672*RATIO[(1 - x)^(-1)])/5 + 
        392/(15*(-1 + RATIO[x])^2) + ((2*I)/5)*(83*I + 320*Pi)*RATIO[x] + 
        (4*(1 - (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, x]*((49 + (51*I)*Pi)/3 - (6*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + 
    ((4*I)/3)*(4*I + 39*Pi)*RATIO[x^(-2)] - ((7*I)/3)*(-11*I + 18*Pi)*
     RATIO[x^(-1)] + ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    14*(1 - (3*I)*Pi)*RATIO[x] + ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (29 + (8*I)*Pi - 8*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(-I + 45*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[x^(-1)] - 
      (16*I)*Pi*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((I/18)*(253*I + 1620*Pi) - (14*I)*(I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/6)*(319*I + 900*Pi)*RATIO[x^(-2)] - (I/18)*(-373*I + 3708*Pi)*
       RATIO[x^(-1)] + ((42*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((1913 - (3708*I)*Pi)*RATIO[x])/18 + ((2*I)/3)*(89*I + 225*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 - 11*RATIO[x^(-2)] + 
        12*RATIO[x^(-1)] - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-8*I)/9)*(-14*I + 9*Pi) - ((8*I)/3)*(-I + 12*Pi)*
         RATIO[x^(-2)] + ((4*I)/9)*(-74*I + 81*Pi)*RATIO[x^(-1)] + 
        ((4*I)/9)*(28*I + 81*Pi)*RATIO[x] + (2*(7 - (48*I)*Pi)*RATIO[x^2])/
         3) + ((2*(111 + (80*I)*Pi))/5 + ((56*I)/15)*(-7*I + 30*Pi)*
         RATIO[x^(-2)] - ((32*I)/5)*(-21*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(229 - (960*I)*Pi)*RATIO[x])/15 + (4*(1 + (84*I)*Pi)*RATIO[x^2])/
         3)/Nc)) + G[0, 0, 1, x]*(25 + (18*I)*Pi - 
    (I/3)*(-131*I + 108*Pi)*RATIO[(1 - x)^(-1)] + (6*I)*Pi*RATIO[x^(-2)] - 
    (2*I)*(-5*I + 3*Pi)*RATIO[x^(-1)] + ((I/3)*(-11*I + 150*Pi))/
     (-1 + RATIO[x])^2 + ((71 - (177*I)*Pi)*RATIO[x])/3 + 
    ((2*I)/3)*(23*I + 78*Pi)*RATIO[x^2] + 
    (25 + (22*I)*Pi - ((4*I)/3)*(-17*I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-1)] + (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + 
      4*(2 - (11*I)*Pi)*RATIO[x] + (2*I)*(2*I + 15*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((4*(254 + (63*I)*Pi))/9 - (I/9)*(-1277*I + 1314*Pi)*
       RATIO[(1 - x)^(-1)] + (29*I)*Pi*RATIO[x^(-2)] - 
      (5*I)*(-3*I + 7*Pi)*RATIO[x^(-1)] + ((I/3)*(11*I + 480*Pi))/
       (-1 + RATIO[x])^2 + ((823 - (2430*I)*Pi)*RATIO[x])/18 + 
      ((2*I)/3)*(89*I + 225*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*(Nc*(((-4*I)/9)*(-47*I + 9*Pi) + ((4*I)/9)*(-83*I + 81*Pi)*
         RATIO[(1 - x)^(-1)] - (((16*I)/3)*(-I + 6*Pi))/(-1 + RATIO[x])^2 + 
        (2*(5 + (126*I)*Pi)*RATIO[x])/9 + (2*(7 - (48*I)*Pi)*RATIO[x^2])/3) + 
      ((8*(143 + (30*I)*Pi))/15 - ((32*I)/5)*(-21*I + 20*Pi)*
         RATIO[(1 - x)^(-1)] + (((56*I)/15)*(-7*I + 30*Pi))/
         (-1 + RATIO[x])^2 - ((2*I)/5)*(-83*I + 240*Pi)*RATIO[x] + 
        (4*(1 + (84*I)*Pi)*RATIO[x^2])/3)/Nc)) + 
  G[0, 1, 1, x]*((-I/3)*(-95*I + 27*Pi) + (6*I)*(-15*I + Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-35*I + 3*Pi)*RATIO[x^(-2)] - 
    (I/3)*(127*I + 9*Pi)*RATIO[x^(-1)] - ((6*I)*Pi)/(-1 + RATIO[x])^2 + 
    (6*I)*(9*I + 8*Pi)*RATIO[x] + (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-I + 18*Pi) + (4*I)*(-13*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] - ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(29*I + 27*Pi)*RATIO[x] + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((I/18)*(2873*I + 288*Pi) - ((2*I)/9)*(1373*I + 63*Pi)*
       RATIO[(1 - x)^(-1)] - (I/3)*(-235*I + 27*Pi)*RATIO[x^(-2)] - 
      (2*I)*(69*I + 5*Pi)*RATIO[x^(-1)] + ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((2*I)/9)*(236*I + 495*Pi)*RATIO[x] - (I/6)*(-205*I + 768*Pi)*
       RATIO[x^2]) + Log[mu2]*(-2*RATIO[x^(-2)] + 2*RATIO[x^(-1)] - 
      2*RATIO[x] + 2*RATIO[x^2] + Nc^2*(-2 - 11*RATIO[x^(-2)] + 
        12*RATIO[x^(-1)] - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((-958/15 + (3248*RATIO[(1 - x)^(-1)])/15 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3 + ((2*I)/15)*(769*I + 720*Pi)*RATIO[x] + 
        (56*(7 - (30*I)*Pi)*RATIO[x^2])/15)/Nc + 
      Nc*(172/9 - (568*RATIO[(1 - x)^(-1)])/9 + 2*RATIO[x^(-2)] - 
        (10*RATIO[x^(-1)])/3 + (2*(107 - (126*I)*Pi)*RATIO[x])/9 + 
        (32*I)*Pi*RATIO[x^2]))) + G[1, 0, 0, x]*((-I)*(-68*I + 7*Pi) + 
    ((2*I)/3)*(-56*I + 3*Pi)*RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-2)] + 
    I*(-86*I + 13*Pi)*RATIO[x^(-1)] - (((2*I)/3)*(-44*I + 3*Pi))/
     (-1 + RATIO[x])^2 + ((155 + (81*I)*Pi)*RATIO[x])/3 + 
    (8*(1 - (15*I)*Pi)*RATIO[x^2])/3 + 
    ((-I)*(-35*I + 4*Pi) + 16*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(-13*I + 2*Pi)*RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 + 
      (8*(11 + (3*I)*Pi)*RATIO[x])/3 + (2*(7 - (33*I)*Pi)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*(((-3*I)/2)*(-131*I + 28*Pi) + ((14*I)/3)*(-32*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
      (I/3)*(-694*I + 69*Pi)*RATIO[x^(-1)] - (((14*I)/3)*(-32*I + 3*Pi))/
       (-1 + RATIO[x])^2 + ((400 + (513*I)*Pi)*RATIO[x])/3 - 
      (I/6)*(-205*I + 768*Pi)*RATIO[x^2]) + 
    Log[mu2]*(2*RATIO[(1 - x)^(-1)] - 2/(-1 + RATIO[x])^2 - 2*RATIO[x] + 
      2*RATIO[x^2] + Nc^2*(-2 + 14*RATIO[(1 - x)^(-1)] - 
        14/(-1 + RATIO[x])^2 - 12*RATIO[x] + 11*RATIO[x^2])) + 
    Nf*((((-8*I)/15)*(-263*I + 30*Pi) - (4*RATIO[(1 - x)^(-1)])/3 + 
        (3248*RATIO[x^(-1)])/15 + 4/(3*(-1 + RATIO[x])^2) + 
        (2*(377 + (960*I)*Pi)*RATIO[x])/15 + (56*(7 - (30*I)*Pi)*RATIO[x^2])/
         15)/Nc + Nc*(2*(21 + (2*I)*Pi) - (28*RATIO[(1 - x)^(-1)])/3 - 
        (184*RATIO[x^(-1)])/3 + 28/(3*(-1 + RATIO[x])^2) - 
        (12*I)*(-2*I + 3*Pi)*RATIO[x] + (32*I)*Pi*RATIO[x^2]))) + 
  G[1, 1, 1, x]*(((7*I)/3)*(10*I + 3*Pi) + (4*I)*(-7*I + Pi)*RATIO[x^(-2)] - 
    (I/3)*(25*I + 3*Pi)*RATIO[x^(-1)] + ((25 - (117*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-6 - 6*RATIO[x^(-2)] + 6*RATIO[x^(-1)] + 6*RATIO[x] + 
      Nc^2*(-18 - 33*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 36*RATIO[x] - 
        33*RATIO[x^2]) - 6*RATIO[x^2]) + 4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(25*I + 8*Pi) + ((2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(17*I + 3*Pi)*RATIO[x^(-1)] + (4*(17 - (27*I)*Pi)*RATIO[x])/
       3 + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((37 - (432*I)*Pi)/9 - (I/6)*(917*I + 150*Pi)*RATIO[x^(-2)] + 
      ((7*I)/9)*(128*I + 63*Pi)*RATIO[x^(-1)] - (I/9)*(-896*I + 531*Pi)*
       RATIO[x] + ((917 + (528*I)*Pi)*RATIO[x^2])/6) + 
    Nf*(Nc*(188/9 - (28*RATIO[x^(-2)])/3 - (112*RATIO[x^(-1)])/9 + 
        ((28*I)/9)*(4*I + 9*Pi)*RATIO[x] - ((4*I)/3)*(-7*I + 24*Pi)*
         RATIO[x^2]) + (-1352/15 - (144*RATIO[x^(-2)])/5 + 
        (526*RATIO[x^(-1)])/5 + (2*(263 - (240*I)*Pi)*RATIO[x])/5 + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*(3 + (5*I)*Pi - (I/3)*(85*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
    ((2*I)*(-11*I + 4*Pi))/(-1 + RATIO[x])^2 - ((2*I)/3)*(-122*I + 27*Pi)*
     RATIO[x] + Log[mu2]*(-6 + 6*RATIO[(1 - x)^(-1)] - 6/(-1 + RATIO[x])^2 + 
      6*RATIO[x] + Nc^2*(-18 + 42*RATIO[(1 - x)^(-1)] - 
        42/(-1 + RATIO[x])^2 + 36*RATIO[x] - 33*RATIO[x^2]) - 6*RATIO[x^2]) + 
    4*(7 + (8*I)*Pi)*RATIO[x^2] + 
    ((2*I)*(12*I + Pi) - ((4*I)/3)*(17*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 - ((8*I)/3)*(-11*I + 3*Pi)*
       RATIO[x] + (2*(5 + (33*I)*Pi)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*(29 + (10*I)*Pi - (2*I)*(-19*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-233*I + 6*Pi))/(-1 + RATIO[x])^2 - 
      ((8*I)/3)*(-107*I + 45*Pi)*RATIO[x] + ((917 + (528*I)*Pi)*RATIO[x^2])/
       6) + Nf*(Nc*((-2*I)*(-I + 2*Pi) - 10*RATIO[(1 - x)^(-1)] - 
        40/(3*(-1 + RATIO[x])^2) + (2*(53 + (54*I)*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-7*I + 24*Pi)*RATIO[x^2]) + 
      (((2*I)/15)*(103*I + 120*Pi) + (526*RATIO[(1 - x)^(-1)])/5 - 
        144/(5*(-1 + RATIO[x])^2) - ((2*I)/5)*(-119*I + 320*Pi)*RATIO[x] + 
        ((16*I)/5)*(9*I + 35*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, x]*((-1130 - (36*I)*Pi + 285*Pi^2)/36 - 
    ((-23 - (133*I)*Pi + 26*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-35*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-8 + (182*I)*Pi - 17*Pi^2)*RATIO[x^(-1)])/6 + 
    ((11*I)*Pi + 12*Pi^2)/(3*(-1 + RATIO[x])^2) - 
    ((580 + (678*I)*Pi + 189*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 18*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 + (288*I)*Pi + 80*Pi^2)/12 - (2*(-13 - (44*I)*Pi + 13*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (8*I)*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*(-13*I + 12*Pi)*RATIO[x^(-1)] + (2*(I*Pi + 6*Pi^2))/
       (3*(-1 + RATIO[x])^2) - ((39 + (184*I)*Pi + 36*Pi^2)*RATIO[x])/6 + 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-501 - (439*I)*Pi + 261*Pi^2)/18 - 
      ((285 - (1343*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (5*((-47*I)*Pi + 12*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-339 + (648*I)*Pi - 110*Pi^2)*RATIO[x^(-1)])/6 - 
      (((11*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((4698 + (913*I)*Pi + 672*Pi^2)*
        RATIO[x])/18 + ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + 8*RATIO[x] - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((67 - (18*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (3*I)*(5*I + 4*Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*I)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(((-6401 + (528*I)*Pi - 120*Pi^2)/45 + (8*(49 + (154*I)*Pi + 10*Pi^2)*
          RATIO[(1 - x)^(-1)])/15 + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/15)*(98*I + 5*Pi)*RATIO[x^(-1)] + (((392*I)/15)*Pi)/
         (-1 + RATIO[x])^2 - (8*(-245 + (756*I)*Pi + 90*Pi^2)*RATIO[x])/45 + 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(153 - (14*I)*Pi + 3*Pi^2))/9 - (4*(12 + (59*I)*Pi + 3*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (2*I)*Pi*RATIO[x^(-2)] - 
        ((2*I)/3)*(-8*I + 5*Pi)*RATIO[x^(-1)] - (((16*I)/3)*Pi)/
         (-1 + RATIO[x])^2 + ((195 + (296*I)*Pi + 42*Pi^2)*RATIO[x])/9 - 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 0, x]*((-1130 - (1656*I)*Pi + 183*Pi^2)/36 - 
    ((-23 - (88*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((-8*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-4 + (175*I)*Pi - 29*Pi^2)*RATIO[x^(-1)])/3 + 
    (2*((-44*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
    ((580 - (1050*I)*Pi + 93*Pi^2)*RATIO[x])/18 + 
    Log[mu2]^2*(-3/2 + 3*RATIO[x] + Nc^2*(-1 + 18*RATIO[x] - 
        (33*RATIO[x^2])/2) - 3*RATIO[x^2]) + 
    ((607 - (96*I)*Pi + 153*Pi^2)*RATIO[x^2])/18 + 
    ((-297 - (72*I)*Pi + 52*Pi^2)/12 + ((2*I)/3)*(-13*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-13 - (44*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/3 - 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 - ((39 - (176*I)*Pi + 8*Pi^2)*RATIO[x])/
       6 + ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((-501 - (3388*I)*Pi + 183*Pi^2)/18 - 
      ((95 - (448*I)*Pi + 42*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (11*((-29*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-1017 + (3521*I)*Pi - 72*Pi^2)*RATIO[x^(-1)])/18 + 
      (14*((-32*I)*Pi + 3*Pi^2))/(3*(-1 + RATIO[x])^2) - 
      ((4698 - (3521*I)*Pi + 714*Pi^2)*RATIO[x])/18 + 
      ((8099 - (1914*I)*Pi + 1233*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]*((17 - (9*I)*Pi)/3 + (2*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - 
      (2*I)*Pi*RATIO[x^(-2)] + (2*I)*(I + Pi)*RATIO[x^(-1)] - 
      ((2*I)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-4/3 + 8*RATIO[x] - (22*RATIO[x^2])/3) + 
        (-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((67 - (18*I)*Pi)/3 + 
        (14*I)*(I + Pi)*RATIO[(1 - x)^(-1)] - (11*I)*Pi*RATIO[x^(-2)] + 
        (3*I)*(5*I + 4*Pi)*RATIO[x^(-1)] - ((14*I)*Pi)/(-1 + RATIO[x])^2 + 
        (4*I)*(11*I + 3*Pi)*RATIO[x] + (11*(11 - (3*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(((-I/45)*(-6401*I + 4344*Pi) - ((4*I)/15)*(98*I + 5*Pi)*
         RATIO[(1 - x)^(-1)] + ((392*I)/15)*Pi*RATIO[x^(-2)] + 
        (8*(49 + (154*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 + 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - (8*(-245 - (462*I)*Pi + 120*Pi^2)*
          RATIO[x])/45 + (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(153 + (127*I)*Pi))/9 - ((4*I)/3)*(-4*I + 7*Pi)*
         RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        (4*(12 + (64*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((195 - (256*I)*Pi + 54*Pi^2)*
          RATIO[x])/9 - ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, x]*((430 - (93*I)*Pi - 24*Pi^2)/9 - (6*I)*Pi*RATIO[(1 - x)^(-1)] + 
    ((-607 + (276*I)*Pi + 171*Pi^2)*RATIO[x^(-2)])/18 + 
    ((368 - (126*I)*Pi - 105*Pi^2)*RATIO[x^(-1)])/9 + 
    ((368 + (231*I)*Pi + 84*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((245 - (126*I)*Pi + 8*Pi^2)/6 - (8*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-39 + (24*I)*Pi + 32*Pi^2)*RATIO[x^(-2)])/6 + 
      ((-13 - 60*Pi^2)*RATIO[x^(-1)])/6 + ((-13 + (136*I)*Pi + 36*Pi^2)*
        RATIO[x])/6 - ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((248 + I*Pi - 201*Pi^2)/18 + (14*I)*Pi*RATIO[(1 - x)^(-1)] + 
      ((-8099 + (2136*I)*Pi + 1557*Pi^2)*RATIO[x^(-2)])/36 + 
      ((6705 - (1913*I)*Pi - 663*Pi^2)*RATIO[x^(-1)])/18 + 
      ((6705 + (373*I)*Pi + 525*Pi^2)*RATIO[x])/18 - 
      ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 + 3*RATIO[x^(-2)] - 3*RATIO[x^(-1)] - 3*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*(11 + (33*RATIO[x^(-2)])/2 - 18*RATIO[x^(-1)] - 
        18*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((2*(5843 - (999*I)*Pi))/45 + (4*(98 - (3*I)*Pi + 84*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[x^(-1)])/
         45 + (4*(-799 + (1512*I)*Pi + 180*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*(((112*I)/9)*(4*I + Pi) + ((179 - (42*I)*Pi - 96*Pi^2)*
          RATIO[x^(-2)])/9 + ((-237 + (112*I)*Pi + 84*Pi^2)*RATIO[x^(-1)])/
         9 - ((237 + (296*I)*Pi + 42*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-10/3 - ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-5*I + 3*Pi)*RATIO[x^(-1)] + (2*(5 - (3*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*(2*(5 + I*Pi) - ((11*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        (2*I)*(-7*I + 6*Pi)*RATIO[x^(-1)] + 2*(7 - (6*I)*Pi)*RATIO[x] + 
        ((11*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3 - (4*RATIO[x])/3 + 
          (4*RATIO[x^2])/3)/Nc + Nc*(4 + (22*RATIO[x^(-2)])/3 - 
          8*RATIO[x^(-1)] - 8*RATIO[x] + (22*RATIO[x^2])/3)))) + 
  G[0, 0, x]*((2*(299 + (93*I)*Pi + 9*Pi^2))/9 - 
    ((-556 + (216*I)*Pi + 279*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
    (10*I)*Pi*RATIO[x^(-1)] + (-562 + (330*I)*Pi + 195*Pi^2)/
     (18*(-1 + RATIO[x])^2) + ((212 - (417*I)*Pi + 21*Pi^2)*RATIO[x])/9 - 
    ((607 - (96*I)*Pi + 117*Pi^2)*RATIO[x^2])/18 + 
    ((193 + (6*I)*Pi + 22*Pi^2)/6 - ((13 + 60*Pi^2)*RATIO[(1 - x)^(-1)])/6 - 
      (8*I)*Pi*RATIO[x^(-1)] + (-39 + (24*I)*Pi + 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + ((91 - (128*I)*Pi + 8*Pi^2)*RATIO[x])/6 - 
      ((39 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6)/Nc^2 + 
    Nc^2*((3189 + (2122*I)*Pi + 81*Pi^2)/18 - 
      ((-6697 + (2818*I)*Pi + 1041*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (15*I)*Pi*RATIO[x^(-1)] + (-5203 + (1806*I)*Pi + 957*Pi^2)/
       (18*(-1 + RATIO[x])^2) + ((2691 - (2981*I)*Pi + 438*Pi^2)*RATIO[x])/
       18 - ((8099 - (1914*I)*Pi + 873*Pi^2)*RATIO[x^2])/36) + 
    Log[mu2]^2*(3 - 3*RATIO[(1 - x)^(-1)] + 3/(-1 + RATIO[x])^2 - 
      3*RATIO[x] + 3*RATIO[x^2] + Nc^2*(11 - 21*RATIO[(1 - x)^(-1)] + 
        21/(-1 + RATIO[x])^2 - 18*RATIO[x] + (33*RATIO[x^2])/2)) + 
    Nf*(((-2*(-5225 - (1437*I)*Pi + 60*Pi^2))/45 - 
        (2*(1598 + (687*I)*Pi + 720*Pi^2)*RATIO[(1 - x)^(-1)])/45 + 
        (4*(98 - (3*I)*Pi + 84*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*(-181 - (924*I)*Pi + 240*Pi^2)*RATIO[x])/45 - 
        (56*(-35 + (21*I)*Pi + 15*Pi^2)*RATIO[x^2])/45)/Nc + 
      Nc*((2*(-255 - (85*I)*Pi + 3*Pi^2))/9 - ((287 - (158*I)*Pi - 84*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (251 - (84*I)*Pi - 96*Pi^2)/
         (9*(-1 + RATIO[x])^2) - ((153 - (256*I)*Pi + 54*Pi^2)*RATIO[x])/9 + 
        ((179 + (24*I)*Pi + 48*Pi^2)*RATIO[x^2])/9)) + 
    Log[mu2]*(-22/3 + ((2*I)/3)*(-5*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (2*(17 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nc^2*((2*I)*(12*I + Pi) + ((14*I)/3)*(-5*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - (((14*I)/3)*(-11*I + 3*Pi))/
         (-1 + RATIO[x])^2 + 2*(37 - (6*I)*Pi)*RATIO[x] + 
        ((11*I)/3)*(11*I + 3*Pi)*RATIO[x^2]) + 
      Nf*((4/3 - (4*RATIO[(1 - x)^(-1)])/3 + 4/(3*(-1 + RATIO[x])^2) - 
          (4*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*(4 - (28*RATIO[(1 - x)^(-1)])/3 + 28/(3*(-1 + RATIO[x])^2) - 
          8*RATIO[x] + (22*RATIO[x^2])/3)))) - 
  (I/18)*RATIO[x^(-1)]*(1075*Pi + (78*I)*Pi^2 + 207*Pi^3 - 144*Pi*Zeta[3]) + 
  ((55*I)*Pi^3 + 11*Pi^4 - 330*Zeta[3] + (480*I)*Pi*Zeta[3])/
   (10*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((5420*I)*Pi + 15*Pi^2 + (720*I)*Pi^3 + 197*Pi^4 + 
     1350*Zeta[3] + (3060*I)*Pi*Zeta[3]))/90 + 
  (3420 + (10750*I)*Pi + 305*Pi^2 + (1950*I)*Pi^3 + 118*Pi^4 + 4680*Zeta[3] - 
    (3600*I)*Pi*Zeta[3])/180 + 
  (RATIO[x]*(1160*Pi^2 - (948*I)*Pi^3 + 257*Pi^4 + 4896*Zeta[3] + 
     (6768*I)*Pi*Zeta[3]))/72 - 
  (RATIO[x^2]*(3035*Pi^2 - (480*I)*Pi^3 + 828*Pi^4 + 3240*Zeta[3] + 
     (18000*I)*Pi*Zeta[3]))/180 + 
  ((-I/6)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/120 - (RATIO[(1 - x)^(-1)]*
      ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 209*Pi^4 + 1920*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/90 + ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[x^2]*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 + 
    (RATIO[x]*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/180)/Nc^2 + 
  Nc^2*((-I/36)*RATIO[x^(-1)]*(13833*Pi + (2007*I)*Pi^2 + 913*Pi^3 - 
      1584*Pi*Zeta[3]) - (RATIO[(1 - x)^(-1)]*((31485*I)*Pi - 3735*Pi^2 + 
       (2480*I)*Pi^3 + 44*Pi^4 - 10*Zeta[3] + (6840*I)*Pi*Zeta[3]))/90 + 
    ((2185*I)*Pi^3 - 54*Pi^4 - 13110*Zeta[3] + (8100*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) + (RATIO[x]*(23490*Pi^2 - (10215*I)*Pi^3 + 
       2632*Pi^4 + 28570*Zeta[3] + (47520*I)*Pi*Zeta[3]))/180 - 
    (RATIO[x^2]*(40495*Pi^2 - (9570*I)*Pi^3 + 4713*Pi^4 + 9060*Zeta[3] + 
       (87120*I)*Pi*Zeta[3]))/360 + (-10720 + (799100*I)*Pi - 58000*Pi^2 + 
      (88680*I)*Pi^3 - 2001*Pi^4 + 72840*Zeta[3] - (103680*I)*Pi*Zeta[3])/
     2160) + Log[mu2]*((Pi*(44*I + Pi + (3*I)*Pi^2))/6 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((11 - (3*I)*Pi)*Pi^2*RATIO[x])/3 + (I/3)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
    Nf*(((Pi*(-4*I + Pi))/3 + ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*RATIO[x^(-1)] - (2*Pi^2*RATIO[x])/3 + 
        (2*Pi^2*RATIO[x^2])/3)/Nc + Nc*((-2*(-19 + (35*I)*Pi + 3*Pi^2))/9 + 
        ((28*I)/3)*Pi*RATIO[(1 - x)^(-1)] + (10*I)*Pi*RATIO[x^(-1)] - 
        4*Pi^2*RATIO[x] + (11*Pi^2*RATIO[x^2])/3)) + 
    Nc^2*((-14*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      5*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)] + 2*(11 - (3*I)*Pi)*Pi^2*
       RATIO[x] + ((11*I)/6)*Pi^2*(11*I + 3*Pi)*RATIO[x^2] + 
      (-772 + (722*I)*Pi + 336*Pi^2 + (3*I)*Pi^3 + 108*Zeta[3])/18)) + 
  Nf*((((-2*I)/45)*(-122*Pi - (309*I)*Pi^2 + 364*Pi^3)*RATIO[x^(-1)] + 
      (3564 - (488*I)*Pi + 4181*Pi^2 + (1280*I)*Pi^3 - 156*Pi^4 - 
        7536*Zeta[3])/90 + (2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + 
         (840*I)*Pi*Zeta[3]))/(15*(-1 + RATIO[x])^2) + 
      (4*RATIO[x]*(-245*Pi^2 - (56*I)*Pi^3 + 145*Pi^4 + 1497*Zeta[3] + 
         (2520*I)*Pi*Zeta[3]))/45 - (2*RATIO[(1 - x)^(-1)]*
        ((-122*I)*Pi + 309*Pi^2 + (51*I)*Pi^3 + 14*Pi^4 + 1878*Zeta[3] + 
         (2880*I)*Pi*Zeta[3]))/45 - (2*RATIO[x^2]*(-490*Pi^2 + (294*I)*Pi^3 + 
         273*Pi^4 + 558*Zeta[3] + (5040*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/9)*(381*Pi + (21*I)*Pi^2 + 40*Pi^3)*RATIO[x^(-1)] + 
      (-3490 - (11050*I)*Pi - 1795*Pi^2 - (1320*I)*Pi^3 + 117*Pi^4 + 
        1560*Zeta[3])/270 - (RATIO[(1 - x)^(-1)]*((-375*I)*Pi + 18*Pi^2 - 
         (20*I)*Pi^3 - 2*Pi^4 - 152*Zeta[3] - (324*I)*Pi*Zeta[3]))/9 - 
      (2*((55*I)*Pi^3 + 12*Pi^4 - 330*Zeta[3] + (720*I)*Pi*Zeta[3]))/
       (45*(-1 + RATIO[x])^2) + (RATIO[x^2]*(895*Pi^2 + (120*I)*Pi^3 + 
         312*Pi^4 + 420*Zeta[3] + (5760*I)*Pi*Zeta[3]))/90 - 
      (RATIO[x]*(975*Pi^2 - (360*I)*Pi^3 + 329*Pi^4 + 3260*Zeta[3] + 
         (5760*I)*Pi*Zeta[3]))/90)) + 
  G[1, x]*(-3*Nc^2*Log[mu2]^3 - (I/18)*(607*Pi + (114*I)*Pi^2 + 207*Pi^3)*
     RATIO[x^(-2)] + Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*(2*I + Pi) + 
      (3*I)*Pi*RATIO[x^(-2)] - (3*I)*(I + Pi)*RATIO[x^(-1)] + 3*RATIO[x] + 
      Nc^2*((I/3)*(61*I + 3*Pi) + ((33*I)/2)*Pi*RATIO[x^(-2)] - 
        ((9*I)/2)*(5*I + 4*Pi)*RATIO[x^(-1)] + (45*RATIO[x])/2)) + 
    Log[mu2]*((44 - (22*I)*Pi - 9*Pi^2)/6 - (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
      ((-22 + (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      Nf*((((2*I)/3)*(2*I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
          ((4*I)/3)*(I + Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)/Nc + 
        Nc*(((4*I)/9)*(29*I + 3*Pi) + ((22*I)/3)*Pi*RATIO[x^(-2)] - 
          (2*I)*(5*I + 4*Pi)*RATIO[x^(-1)] + 10*RATIO[x])) - 
      Pi^2*RATIO[x^2] + Nc^2*((1324 - (150*I)*Pi - 39*Pi^2)/18 - 
        (14*I)*Pi*RATIO[(1 - x)^(-1)] - (11*((11*I)*Pi + 3*Pi^2)*
          RATIO[x^(-2)])/3 + (-55 + (44*I)*Pi + 12*Pi^2)*RATIO[x^(-1)] + 
        (-55 + (15*I)*Pi + 6*Pi^2)*RATIO[x] - (11*Pi^2*RATIO[x^2])/2)) + 
    (2132 + (854*I)*Pi - 26*Pi^2 - (195*I)*Pi^3 - 612*Zeta[3])/36 - 
    (((4*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/18)*RATIO[x]*(1075*I + 24*Pi + (296*I)*Pi^2 + 153*Pi^3 + 
      (360*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*(1075*I + 580*Pi - 
      (13*I)*Pi^2 + 180*Pi^3 - (576*I)*Zeta[3]) - 
    (RATIO[(1 - x)^(-1)]*((-23*I)*Pi - 12*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/
     3 + (RATIO[x^2]*(23*Pi^2 - (30*I)*Pi^3 + 126*Zeta[3]))/3 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (I/6)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] + 
      (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/12 + 
      (I/6)*RATIO[x]*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + 
        (96*I)*Zeta[3]) + (I/6)*RATIO[x^(-1)]*(139*I + 39*Pi - (34*I)*Pi^2 + 
        28*Pi^3 - (168*I)*Zeta[3]) + RATIO[x^2]*(2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]))/Nc^2 + 
    Nc^2*((-I/36)*(8099*Pi + (1683*I)*Pi^2 + 1041*Pi^3)*RATIO[x^(-2)] + 
      (46760 + (6426*I)*Pi - 275*Pi^2 - (2358*I)*Pi^3 - 4320*Zeta[3])/108 - 
      (((28*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/108)*RATIO[x^(-1)]*(41499*I + 28188*Pi + (1286*I)*Pi^2 + 4302*Pi^3 - 
        (1080*I)*Zeta[3]) + (I/108)*RATIO[x]*(41499*I + 6102*Pi + 
        (6578*I)*Pi^2 + 4626*Pi^3 + (8856*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*((95*I)*Pi - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
      (RATIO[x^2]*(89*Pi^2 - (95*I)*Pi^3 + 303*Zeta[3]))/3) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 
        (I/9)*(179*Pi + (21*I)*Pi^2 + 48*Pi^3)*RATIO[x^(-2)] + 
        (-1199 - (774*I)*Pi + 98*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3])/27 + 
        (I/3)*RATIO[x^2]*((7*I)*Pi^2 + 16*Pi^3 + (96*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-1)]*(1143*I + 585*Pi - (277*I)*Pi^2 + 162*Pi^3 + 
          (216*I)*Zeta[3]) + (RATIO[x]*(1143 + (144*I)*Pi + 227*Pi^2 - 
           (162*I)*Pi^3 + 972*Zeta[3]))/27) + 
      (((392*I)/15)*Pi*RATIO[(1 - x)^(-1)] - ((2*I)/45)*
         (-980*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] + 
        (RATIO[x]*(244 - (1176*I)*Pi - 937*Pi^2 + (960*I)*Pi^3 - 
           5760*Zeta[3]))/45 + ((4*I)/45)*RATIO[x^(-1)]*
         (-61*I - 490*Pi - (701*I)*Pi^2 + 240*Pi^3 + (360*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(-Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (-244 + (5225*I)*Pi - 764*Pi^2 - (240*I)*Pi^3 + 1440*Zeta[3])/45)/
       Nc)) + G[0, x]*(-3*Nc^2*Log[mu2]^3 + 
    (2*((-2*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*((-2*Nc*Nf)/3 + ((3*I)/2)*Pi - (3*I)*(I + Pi)*
       RATIO[(1 - x)^(-1)] + Nc^2*((31 + (6*I)*Pi)/6 - 
        (21*I)*(I + Pi)*RATIO[(1 - x)^(-1)] + ((21*I)*Pi)/(-1 + RATIO[x])^2 - 
        (45*RATIO[x])/2) + ((3*I)*Pi)/(-1 + RATIO[x])^2 - 3*RATIO[x]) + 
    Log[mu2]*(-(Pi*(10*I + 9*Pi))/6 + (2*(-11 + (11*I)*Pi + 3*Pi^2)*
        RATIO[(1 - x)^(-1)])/3 - (2*I)*Pi*RATIO[x^(-1)] + 
      Nf*(Nc*(((2*I)/9)*(7*I + 6*Pi) - ((28*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((28*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          10*RATIO[x]) + (((2*I)/3)*Pi - ((4*I)/3)*(I + Pi)*
           RATIO[(1 - x)^(-1)] + (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 - 
          (4*RATIO[x])/3)/Nc) - (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + ((22 - (6*I)*Pi + 3*Pi^2)*RATIO[x])/3 - 
      Pi^2*RATIO[x^2] + Nc^2*((202 + (156*I)*Pi - 39*Pi^2)/18 + 
        (14*(-11 + (11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
        (15*I)*Pi*RATIO[x^(-1)] - (14*((11*I)*Pi + 3*Pi^2))/
         (3*(-1 + RATIO[x])^2) + (55 - (15*I)*Pi + 6*Pi^2)*RATIO[x] - 
        (11*Pi^2*RATIO[x^2])/2)) - 
    (RATIO[(1 - x)^(-1)]*(1084 - (562*I)*Pi - 160*Pi^2 - (33*I)*Pi^3 - 
       1188*Zeta[3]))/18 + ((-562*I)*Pi + 33*Pi^2 - (33*I)*Pi^3 - 
      936*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
    (18 + (1262*I)*Pi - 354*Pi^2 - (51*I)*Pi^3 - 648*Zeta[3])/36 + 
    (RATIO[x^2]*(23*Pi^2 + (18*I)*Pi^3 - 162*Zeta[3]))/3 + 
    (RATIO[x]*(1075 - (24*I)*Pi - 43*Pi^2 - (72*I)*Pi^3 + 594*Zeta[3]))/18 + 
    ((2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 - 
      (RATIO[(1 - x)^(-1)]*(139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
         264*Zeta[3]))/6 + RATIO[x^2]*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]) - 
      ((I/6)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
       (-1 + RATIO[x])^2 - (I/12)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
        (264*I)*Zeta[3]) + (RATIO[x]*(139 + (52*I)*Pi + 10*Pi^2 - 
         (16*I)*Pi^3 + 96*Zeta[3]))/6)/Nc^2 + 
    Nc^2*((((-113*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/2 - 
      (RATIO[(1 - x)^(-1)]*(18891 - (15609*I)*Pi - 2222*Pi^2 + (63*I)*Pi^3 - 
         10152*Zeta[3]))/54 + (RATIO[x^2]*(89*Pi^2 + (35*I)*Pi^3 - 
         477*Zeta[3]))/3 + ((I/18)*(-5203*Pi - (495*I)*Pi^2 + 21*Pi^3 + 
         (3132*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/108)*(2173*I + 17340*Pi + (5797*I)*Pi^2 + 18*Pi^3 + 
        (3456*I)*Zeta[3]) + (RATIO[x]*(41499 - (6102*I)*Pi - 1630*Pi^2 - 
         (1872*I)*Pi^3 + 16848*Zeta[3]))/108) + 
    Nf*(Nc*(((-16*I)/3)*Pi*RATIO[x^(-1)] + (I/27)*RATIO[x]*
         (1143*I - 144*Pi + (74*I)*Pi^2 + 162*Pi^3 + (972*I)*Zeta[3]) + 
        (2*(-10 - (327*I)*Pi + 134*Pi^2 - (9*I)*Pi^3 + 54*Zeta[3]))/27 + 
        (RATIO[x^2]*(-7*Pi^2 - (16*I)*Pi^3 + 96*Zeta[3]))/3 + 
        ((251*I)*Pi - 18*Pi^2 + 288*Zeta[3])/(9*(-1 + RATIO[x])^2) - 
        (RATIO[(1 - x)^(-1)]*(-1125 + (753*I)*Pi + 310*Pi^2 + 756*Zeta[3]))/
         27) + (((392*I)/15)*Pi*RATIO[x^(-1)] + ((2*I)/3)*RATIO[x^2]*
         (I*Pi^2 + 28*Pi^3 + (168*I)*Zeta[3]) + 
        (I/45)*(4049*Pi + (1731*I)*Pi^2 + 120*Pi^3 + (720*I)*Zeta[3]) + 
        (4*RATIO[(1 - x)^(-1)]*(61 - (490*I)*Pi + 701*Pi^2 + 1080*Zeta[3]))/
         45 - (2*((-980*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/
         (45*(-1 + RATIO[x])^2) + (RATIO[x]*(-244 + (1176*I)*Pi + 997*Pi^2 - 
           (960*I)*Pi^3 + 5760*Zeta[3]))/45)/Nc))}


==> anc/H_gg_ga_-+-+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_-+-+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-2 - (20*e)/3 - (148*e^2)/9 - (980*e^3)/27 - (6172*e^4)/81 + (2*I)*Pi + 
  (4*I)*e*Pi + (8*I)*e^2*Pi + (16*I)*e^3*Pi + (32*I)*e^4*Pi - e*Pi^2 - 
  (11*e^2*Pi^2)/6 - (31*e^3*Pi^2)/9 - (179*e^4*Pi^2)/27 - 
  ((5*I)/6)*e^2*Pi^3 - ((5*I)/3)*e^3*Pi^3 - ((10*I)/3)*e^4*Pi^3 + 
  (19*e^3*Pi^4)/60 + (503*e^4*Pi^4)/720 + ((17*I)/720)*e^4*Pi^5 + 
  G[0, 1, 1, 1, 1, 1, x]*(8*e^4 + 16*e^4*RATIO[x^(-2)] - 
    16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, 1, x]*
   (6*e^4 + 12*e^4*RATIO[x^(-2)] - 12*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 0, 1, 1, 1, x]*(4*e^4 + 8*e^4*RATIO[x^(-2)] - 
    8*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 1, 1, x]*
   (4*e^4 + 8*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 1, 0, 1, 1, x]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 
    4*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 1, 1, x]*
   (2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)]) + 
  G[1, 0, 0, 0, 1, 1, x]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 
    4*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 1, 1, x]*
   (2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 0, 0, 1, 1, x]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 
    4*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 1, 1, x]*
   (-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)]) + 
  G[1, 0, 1, 0, 1, 1, x]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 
    4*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 1, 1, x]*
   (-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-4*e^4 - 8*e^4*RATIO[x^(-2)] + 
    8*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, 1, x]*
   (-4*e^4 - 8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 1, 1, 1, 1, x]*(-6*e^4 - 12*e^4*RATIO[x^(-2)] + 
    12*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (-10*e^4 - 20*e^4*RATIO[x^(-2)] + 20*e^4*RATIO[x^(-1)]) + 
  Log[mu2]^4*((I/12)*e^4*(I + Pi) - (I/6)*e^4*Pi*RATIO[x^(-1)]) + 
  G[0, 1, 0, 1, 1, x]*(2*e^3*(1 + e - I*e*Pi) - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 1, x]*(2*e^3*(1 + e - I*e*Pi) - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)])) + 
  G[0, 0, 0, 1, 1, x]*((2*I)*e^3*(I + I*e + e*Pi) + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 1, x]*((2*I)*e^3*(I + I*e + e*Pi) + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, x]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
        5*e^2*Pi^2))/6 + ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
       (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(-e^4 - 2*e^4*RATIO[x^(-2)] + 2*e^4*RATIO[x^(-1)]) + 
    Log[mu2]*((2*I)*e^3*(I + I*e + e*Pi) + 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, x]*((e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
       5*e^2*Pi^2))/6 + ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - 
       (66*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(e^4 + 2*e^4*RATIO[x^(-2)] - 2*e^4*RATIO[x^(-1)]) + 
    Log[mu2]*(2*e^3*(1 + e - I*e*Pi) - ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        6*e^4*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        6*e^4*Pi)*RATIO[x^(-1)])) + G[0, 1, 1, 0, 0, x]*
   (-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, x]*(-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 0, x]*
   (2*e^4 - (8*e^4*RATIO[(1 - x)^(-1)])/3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 0, 0, x]*(2*e^4 - (8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (2*e^3*(1 + 2*e - I*e*Pi) - (2*(12*e^3 + 23*e^4 - (12*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/9 + Log[mu2]*(2*e^4 - (8*e^4*RATIO[(1 - x)^(-1)])/
       3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((2*I)*e^3*(I + (2*I)*e + e*Pi) - 
    ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, 1, 1, x]*(2*e^3*(4 + 5*e - I*e*Pi) - 
    ((4*I)/3)*((12*I)*e^3 + (22*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((4*I)/3)*((12*I)*e^3 + (25*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(8*e^4 + 16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)]) - 
    (16*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^4 + (32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   ((2*I)*e^3*(3*I + (3*I)*e + e*Pi) + (2*I)*((6*I)*e^3 + (11*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - (2*I)*((6*I)*e^3 + (11*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*(-6*e^4 - 12*e^4*RATIO[x^(-2)] + 
      12*e^4*RATIO[x^(-1)]) - (8*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(6*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
    (2*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(2*e^3*(2 + 2*e - I*e*Pi) - 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(4*e^4 + 8*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)]) - 
    (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((2*I)*e^3*(2*I + (2*I)*e + e*Pi) + 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-4*e^4 - 8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)]) - 
    (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(-4*e^4 + (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 - 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (4*e^4 - (16*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*((e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 
       5*e^2*Pi^2))/6 - (2*(36*e^2 + 69*e^3 + 136*e^4 - (36*I)*e^3*Pi - 
       (69*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*(e^4 - (4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      e^4/(3*(-1 + RATIO[x])^2)) + Log[mu2]*(2*e^3*(1 + 2*e - I*e*Pi) - 
      (2*(12*e^3 + 23*e^4 - (12*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 15*e^4*Pi^2)/
     (54*(-1 + RATIO[x])^2) - (2*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3) + 
  Log[mu2]^3*(-(e^3*(6 + 20*e - (6*I)*Pi - (12*I)*e*Pi + 3*e*Pi^2))/18 + 
    (I/9)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    (((-6*I)*e^3*Pi - (17*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (e^4*Pi^2*RATIO[x])/9 + (e^4*Pi^2*RATIO[x^2])/18) + 
  G[0, 1, 1, 0, x]*((-2*I)*e^4*Pi + ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   ((-2*I)*e^4*Pi + ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   ((2*I)*e^4*Pi - ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   ((2*I)*e^4*Pi - ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (-(e^3*Pi*(-2*I - (2*I)*e + e*Pi)) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (-(e^3*Pi*(-2*I - (2*I)*e + e*Pi)) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   ((2*e^2*(6 + 6*e + 12*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + e^2*Pi^2))/3 + 
    (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
    (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/9 + Log[mu2]^2*
     (2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)]) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*(2*e^3*(2 + 2*e - I*e*Pi) - ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        3*e^4*Pi)*RATIO[x^(-2)] + ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        3*e^4*Pi)*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 0, x]*
   ((2*I)*e^3*(2*I + (4*I)*e + e*Pi) - ((4*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 
      6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*(-4*e^4 + (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 + 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 1, x]*
   (-(e^2*(36 + 48*e + 112*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 3*e^2*Pi^2))/
     6 + ((-36*e^2 - 66*e^3 - 134*e^4 + (12*I)*e^3*Pi + (22*I)*e^4*Pi - 
       3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    ((36*e^2 + 78*e^3 + 168*e^4 - (12*I)*e^3*Pi - (22*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/3 + Log[mu2]^2*(-3*e^4 - 6*e^4*RATIO[x^(-2)] + 
      6*e^4*RATIO[x^(-1)]) + 4*e^3*(1 + 2*e)*RATIO[x] + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*((2*I)*e^3*(3*I + (4*I)*e + e*Pi) + 
      (2*I)*((6*I)*e^3 + (11*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] - 
      (2*I)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^3*(9 + 19*e - (3*I)*e*Pi))/3 - 
    (8*(3*e^3 + 6*e^4 - I*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (2*(3*e^3 + 5*e^4 - I*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (4*e^3*(3 + 7*e)*RATIO[x])/3 + (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*(6*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + (2*e^4)/(-1 + RATIO[x])^2 + 
      4*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, x]*((-2*e^2*(18 + 39*e + 80*e^2 - (9*I)*e*Pi - (18*I)*e^2*Pi + 
       3*e^2*Pi^2))/9 + (2*(72*e^2 + 147*e^3 + 296*e^4 - (36*I)*e^3*Pi - 
       (69*I)*e^4*Pi + 12*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 87*e + 184*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*(-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]*
     (((2*I)/3)*e^3*(6*I + (13*I)*e + 3*e*Pi) - 
      ((2*I)/9)*((24*I)*e^3 + (49*I)*e^4 + 12*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
      (2*e^3*(12 + 29*e)*RATIO[x])/9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((e^2*Pi*(-4*I - (4*I)*e - (8*I)*e^2 + 2*e*Pi + 2*e^2*Pi + 
       I*e^2*Pi^2))/2 + (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*((-I)*e^4*Pi - (2*I)*e^4*Pi*RATIO[x^(-2)] + 
      (2*I)*e^4*Pi*RATIO[x^(-1)] + (2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 0, 1, x]*((-I/2)*e^2*Pi*(-4 - 4*e - 8*e^2 - (2*I)*e*Pi - 
      (2*I)*e^2*Pi + e^2*Pi^2) - (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(I*e^4*Pi + (2*I)*e^4*Pi*RATIO[x^(-2)] - 
      (2*I)*e^4*Pi*RATIO[x^(-1)] + (2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(-(e^3*Pi*(-2*I - (2*I)*e + e*Pi)) - 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*(e^3*Pi*(-2*I - (4*I)*e + e*Pi) - 
    (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*((-2*I)*e^4*Pi + ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*(-(e^3*Pi*(-2*I - (4*I)*e + e*Pi)) + 
    (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*I)*e^4*Pi - ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 2*e^2*Zeta[3] + (26*e^3*Zeta[3])/3 + 
  (212*e^4*Zeta[3])/9 - ((14*I)/3)*e^3*Pi*Zeta[3] - 
  ((28*I)/3)*e^4*Pi*Zeta[3] + (13*e^4*Pi^2*Zeta[3])/6 + 
  (I/648)*RATIO[x^(-1)]*(-2592*Pi - 7344*e*Pi - 16992*e^2*Pi - 36384*e^3*Pi - 
    75232*e^4*Pi - (1296*I)*e*Pi^2 - (3672*I)*e^2*Pi^2 - (8496*I)*e^3*Pi^2 - 
    (18192*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1836*e^3*Pi^3 + 4248*e^4*Pi^3 + 
    (216*I)*e^3*Pi^4 + (612*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 6048*e^3*Pi*Zeta[3] + 
    17136*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*Zeta[3]) + 
  G[0, 0, x]*(Log[mu2]^3*(e^4/3 - (4*e^4*RATIO[(1 - x)^(-1)])/9 + 
      e^4/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((e^3*(3 + 7*e - (3*I)*e*Pi))/3 - 
      (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (3*e^3 + 5*e^4 - (3*I)*e^4*Pi)/(9*(-1 + RATIO[x])^2) + 
      (2*e^3*(3 + 8*e)*RATIO[x])/9 + (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((e^2*(36 + 84*e + 176*e^2 - (36*I)*e*Pi - (72*I)*e^2*Pi + 
         15*e^2*Pi^2))/18 - (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - 
         (69*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(54*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 96*e + 208*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(108 + 288*e + 624*e^2 + 1280*e^3 + 45*e^2*Pi^2 + 
       93*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (e*(108 + 252*e + 528*e^2 + 1072*e^3 - (108*I)*e*Pi - (216*I)*e^2*Pi - 
       (432*I)*e^3*Pi + 45*e^2*Pi^2 + 87*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       144*e^3*Zeta[3]))/54 + (108*e + 180*e^2 + 336*e^3 + 656*e^4 - 
      (108*I)*e^2*Pi - (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 
      75*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/
     (162*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (108*e + 234*e^2 + 480*e^3 + 968*e^4 - (108*I)*e^2*Pi - 
       (207*I)*e^3*Pi - (408*I)*e^4*Pi + 45*e^3*Pi^2 + 84*e^4*Pi^2 + 
       (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3]))/81) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(I*e^4*Pi - ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((I/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 - 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*(-(e^3*Pi*(-2*I - (4*I)*e + e*Pi)) + 
      (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/27 + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       54) - (I/6)*e^2*(-12*Pi - 24*e*Pi - 48*e^2*Pi - (6*I)*e*Pi^2 - 
      (12*I)*e^2*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (I/27)*RATIO[(1 - x)^(-1)]*
     (-72*e^2*Pi - 138*e^3*Pi - 272*e^4*Pi - (36*I)*e^3*Pi^2 - 
      (69*I)*e^4*Pi^2 + 6*e^4*Pi^3 - (72*I)*e^4*Zeta[3])) + 
  G[1, 1, 1, x]*(Log[mu2]^3*((2*e^4)/3 + (4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3) - (2*e^2*(36 + 69*e + 136*e^2 + 6*e^2*Pi^2)*
      RATIO[x])/27 - (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/
     27 + Log[mu2]^2*(e^3*(2 + 3*e - I*e*Pi) - 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((6*I)*e^3 + (14*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
      (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 9*e + 22*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + 
         e^2*Pi^2))/3 + (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - 
         (33*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(36*e^2 + 84*e^3 + 185*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[x^(-1)])/9 - (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
      (4*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*(72 + 108*e + 264*e^2 + 584*e^3 - (36*I)*e*Pi - (36*I)*e^2*Pi - 
       (72*I)*e^3*Pi + 12*e^2*Pi^2 + 9*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       168*e^3*Zeta[3]))/18 - (I/27)*RATIO[x^(-1)]*
     ((-216*I)*e - (504*I)*e^2 - (1110*I)*e^3 - (2324*I)*e^4 - 108*e^2*Pi - 
      198*e^3*Pi - 402*e^4*Pi - (36*I)*e^3*Pi^2 - (57*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + (I/27)*RATIO[x^(-2)]*
     ((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - (1616*I)*e^4 - 108*e^2*Pi - 
      198*e^3*Pi - 402*e^4*Pi - (36*I)*e^3*Pi^2 - (66*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*(Log[mu2]^3*(-e^4/3 - (2*e^4*RATIO[x^(-2)])/3 + 
      (2*e^4*RATIO[x^(-1)])/3) + Log[mu2]^2*(I*e^3*(I + I*e + e*Pi) + 
      (I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      (I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/6 + ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/9) - (2*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3 + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       (12*I)*e*Pi + (12*I)*e^2*Pi + (24*I)*e^3*Pi - 5*e^2*Pi^2 - 
       5*e^3*Pi^2 - (3*I)*e^3*Pi^3 + 28*e^3*Zeta[3]))/6 - 
    (I/54)*RATIO[x^(-2)]*((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - 
      (1616*I)*e^4 - 216*e^2*Pi - 396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (165*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    (I/54)*RATIO[x^(-1)]*((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - 
      (1616*I)*e^4 - 216*e^2*Pi - 396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (165*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  Log[mu2]^2*((I/18)*(-36*e^2*Pi - 102*e^3*Pi - 236*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (51*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 + 
    (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    (e^2*(-36 - 120*e - 296*e^2 + (36*I)*Pi + (72*I)*e*Pi + (144*I)*e^2*Pi - 
       18*e*Pi^2 - 33*e^2*Pi^2 - (15*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/36 - 
    ((I/18)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (RATIO[(1 - x)^(-1)]*((-6*I)*e^3*Pi - (16*I)*e^4*Pi + 3*e^4*Pi^2 - 
       (4*I)*e^4*Pi^3 + 24*e^4*Zeta[3]))/18) + 
  G[0, 1, x]*(Log[mu2]^3*((-I/3)*e^4*Pi - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9 - 
      (e^4*RATIO[x^2])/9) + Log[mu2]^2*((e^3*Pi*(-2*I - (2*I)*e + e*Pi))/2 + 
      (((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
      (((6*I)*e^3*Pi + (11*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
      (e^3*(6 + 13*e)*RATIO[x])/9 - (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((e^2*Pi*(-4*I - (4*I)*e - (8*I)*e^2 + 2*e*Pi + 2*e^2*Pi + 
         I*e^2*Pi^2))/2 + (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (e*((12*I)*Pi + (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - 6*e*Pi^2 - 6*e^2*Pi^2 - 12*e^3*Pi^2 - (3*I)*e^2*Pi^3 - 
       (5*I)*e^3*Pi^3 + e^3*Pi^4 + 12*e^3*Zeta[3] - (28*I)*e^3*Pi*Zeta[3]))/
     6 + (RATIO[x^(-1)]*((216*I)*e*Pi + (396*I)*e^2*Pi + (804*I)*e^3*Pi + 
       (1616*I)*e^4*Pi - 108*e^2*Pi^2 - 198*e^3*Pi^2 - 402*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (99*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/54 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (396*I)*e^2*Pi - (804*I)*e^3*Pi - 
       (1616*I)*e^4*Pi + 108*e^2*Pi^2 + 198*e^3*Pi^2 + 402*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (99*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/54) + 
  Log[mu2]*(-(e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-180*I)*e^2*Pi - (480*I)*e^3*Pi - 
       (1040*I)*e^4*Pi + 90*e^3*Pi^2 + 240*e^4*Pi^2 - (120*I)*e^3*Pi^3 - 
       (185*I)*e^4*Pi^3 + 54*e^4*Pi^4 + 720*e^3*Zeta[3] + 1380*e^4*Zeta[3]))/
     270 + (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 + (1080*I)*Pi + 
       (2160*I)*e*Pi + (4320*I)*e^2*Pi + (8640*I)*e^3*Pi - 540*e*Pi^2 - 
       990*e^2*Pi^2 - 1860*e^3*Pi^2 - (450*I)*e^2*Pi^3 - (900*I)*e^3*Pi^3 + 
       171*e^3*Pi^4 + 1080*e^2*Zeta[3] + 4680*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3]))/540 + 
    (RATIO[x^(-1)]*((-216*I)*e*Pi - (612*I)*e^2*Pi - (1416*I)*e^3*Pi - 
       (3032*I)*e^4*Pi + 108*e^2*Pi^2 + 306*e^3*Pi^2 + 708*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (153*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/54) + 
  G[0, x]*(Log[mu2]^3*((I/9)*e^4*(I + 3*Pi) - (I/9)*e^4*(I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((I/9)*e^4*Pi)/(-1 + RATIO[x])^2 - 
      (e^4*RATIO[x])/9) + Log[mu2]^2*
     (-(e^3*(6 + 16*e - (18*I)*Pi - (36*I)*e*Pi + 9*e*Pi^2))/18 - 
      ((-3*e^3 - 8*e^4 + (12*I)*e^3*Pi + (23*I)*e^4*Pi - 6*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (18*(-1 + RATIO[x])^2) - (e^3*(3 + 8*e + 3*e*Pi^2)*RATIO[x])/9 - 
      (e^4*Pi^2*RATIO[x^2])/6) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*RATIO[x]*(-540 - 1440*e - 3120*e^2 - 6400*e^3 - 540*e*Pi^2 - 
       1125*e^2*Pi^2 - 2280*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       1080*e^3*Zeta[3]))/810 + (e*(-1080 - 2880*e - 6240*e^2 - 12800*e^3 + 
       (3240*I)*Pi + (6480*I)*e*Pi + (12960*I)*e^2*Pi + (25920*I)*e^3*Pi - 
       1620*e*Pi^2 - 3150*e^2*Pi^2 - 6240*e^3*Pi^2 - (270*I)*e^2*Pi^3 - 
       (540*I)*e^3*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/1620 + 
    ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
      540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
      (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
      (2520*I)*e^4*Pi*Zeta[3])/(1620*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-540*e - 1440*e^2 - 3120*e^3 - 6400*e^4 + 
       (2160*I)*e*Pi + (4140*I)*e^2*Pi + (8160*I)*e^3*Pi + (16240*I)*e^4*Pi - 
       1080*e^2*Pi^2 - 2025*e^3*Pi^2 - 3960*e^4*Pi^2 - (180*I)*e^3*Pi^3 - 
       (345*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 2160*e^3*Zeta[3] - 2880*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3]))/810 + 
    Log[mu2]*(-(e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 - 
      (I/54)*e^2*(-36*I - (96*I)*e - (208*I)*e^2 - 108*Pi - 216*e*Pi - 
        432*e^2*Pi - (54*I)*e*Pi^2 - (105*I)*e^2*Pi^2 + 9*e^2*Pi^3 - 
        (108*I)*e^2*Zeta[3]) - (e^2*RATIO[x]*(36 + 96*e + 208*e^2 + 
         36*e*Pi^2 + 75*e^2*Pi^2 + 72*e^2*Zeta[3]))/54 - 
      ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
         (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/54)*RATIO[(1 - x)^(-1)]*
       ((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 144*e^2*Pi - 276*e^3*Pi - 
        544*e^4*Pi - (72*I)*e^3*Pi^2 - (135*I)*e^4*Pi^2 + 12*e^4*Pi^3 - 
        (144*I)*e^4*Zeta[3]))) + 
  G[1, 1, x]*(Log[mu2]^4*(-e^4/12 - (e^4*RATIO[x^(-2)])/6 + 
      (e^4*RATIO[x^(-1)])/6) + Log[mu2]^3*((I/3)*e^3*(I + (2*I)*e + e*Pi) + 
      (I/9)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      (I/9)*((6*I)*e^3 + (17*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
      (2*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 + 24*e + 64*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/12 + ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/18 + 
      ((36*e^2 + 102*e^3 + 236*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/18 + (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       102*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (-4320 - 8640*e - 23040*e^2 - 52800*e^3 - 
      112960*e^4 + (4320*I)*e*Pi + (4320*I)*e^2*Pi + (8640*I)*e^3*Pi + 
      (17280*I)*e^4*Pi - 1800*e^2*Pi^2 - 1440*e^3*Pi^2 - 2400*e^4*Pi^2 - 
      (1080*I)*e^3*Pi^3 - (1800*I)*e^4*Pi^3 + 501*e^4*Pi^4 + 
      10080*e^3*Zeta[3] + 24480*e^4*Zeta[3] - (10080*I)*e^4*Pi*Zeta[3])/
     2160 + (RATIO[x^(-2)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 
       194240*e^4 + (12960*I)*e*Pi + (23760*I)*e^2*Pi + (48240*I)*e^3*Pi + 
       (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 20100*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (5940*I)*e^4*Pi^3 + 1503*e^4*Pi^4 + 
       30240*e^3*Zeta[3] + 55440*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     3240 + (RATIO[x^(-1)]*(12960 + 36720*e + 84960*e^2 + 181920*e^3 + 
       376160*e^4 - (12960*I)*e*Pi - (23760*I)*e^2*Pi - (48240*I)*e^3*Pi - 
       (96960*I)*e^4*Pi + 5400*e^2*Pi^2 + 8820*e^3*Pi^2 + 17040*e^4*Pi^2 + 
       (3240*I)*e^3*Pi^3 + (5940*I)*e^4*Pi^3 - 1503*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 85680*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     3240 + Log[mu2]*((e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e*(-36 - 72*e - 192*e^2 - 440*e^3 + (36*I)*e*Pi + (36*I)*e^2*Pi + 
         (72*I)*e^3*Pi - 15*e^2*Pi^2 - 12*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 
         84*e^3*Zeta[3]))/18 + (I/54)*RATIO[x^(-1)]*
       ((-216*I)*e - (612*I)*e^2 - (1416*I)*e^3 - (3032*I)*e^4 - 216*e^2*Pi - 
        396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - (147*I)*e^4*Pi^2 + 
        54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - (I/54)*RATIO[x^(-2)]*
       ((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - (1616*I)*e^4 - 216*e^2*Pi - 
        396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - (165*I)*e^4*Pi^2 + 
        54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]))) + 
  G[1, x]*(2 + (20*e)/3 + (148*e^2)/9 + (980*e^3)/27 + (6172*e^4)/81 - 
    (2*I)*Pi - (2*I)*e*Pi - (4*I)*e^2*Pi - (8*I)*e^3*Pi - (16*I)*e^4*Pi + 
    e*Pi^2 + (5*e^2*Pi^2)/6 + (13*e^3*Pi^2)/9 + (71*e^4*Pi^2)/27 + 
    (I/2)*e^2*Pi^3 + (I/6)*e^3*Pi^3 + (I/3)*e^4*Pi^3 - (e^3*Pi^4)/6 - 
    (59*e^4*Pi^4)/720 + (I/48)*e^4*Pi^5 + 
    Log[mu2]^4*((e^4*(1 - I*Pi))/12 - (I/6)*e^4*Pi*RATIO[x^(-2)] + 
      (I/6)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]^3*((e^3*(6 + 20*e - (6*I)*Pi - (6*I)*e*Pi + 3*e*Pi^2))/18 + 
      (((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 17*e^4 + (6*I)*e^3*Pi + (11*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^2*(36 + 120*e + 296*e^2 - (36*I)*Pi - (36*I)*e*Pi - 
         (72*I)*e^2*Pi + 18*e*Pi^2 + 15*e^2*Pi^2 + (9*I)*e^2*Pi^3))/36 + 
      (I/18)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/18)*((-36*I)*e^2 - (102*I)*e^3 - (236*I)*e^4 - 36*e^2*Pi - 
        66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] - (e^3*(-3 - 8*e + 3*e*Pi^2)*RATIO[x])/9 - 
      (e^4*Pi^2*RATIO[x^2])/6) - (8*e^3*Zeta[3])/3 - (104*e^4*Zeta[3])/9 + 
    ((14*I)/3)*e^3*Pi*Zeta[3] + ((14*I)/3)*e^4*Pi*Zeta[3] - 
    (7*e^4*Pi^2*Zeta[3])/3 + (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 
       560*e^2*Pi^2 + 3*e^2*Pi^4 - 360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*RATIO[x]*(540 + 1440*e + 3120*e^2 + 6400*e^3 - 540*e*Pi^2 - 
       1215*e^2*Pi^2 - 2520*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3600*e^3*Zeta[3]))/810 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 
      27*e^4*Pi^4 + 360*e^3*Zeta[3] + 600*e^4*Zeta[3])/
     (540*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - 
       (115*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 690*e^4*Zeta[3]))/
     135 + (I/648)*RATIO[x^(-2)]*(-2592*Pi - 4752*e*Pi - 9648*e^2*Pi - 
      19392*e^3*Pi - 38848*e^4*Pi - (1296*I)*e*Pi^2 - (2376*I)*e^2*Pi^2 - 
      (4824*I)*e^3*Pi^2 - (9696*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1188*e^3*Pi^3 + 
      2412*e^4*Pi^3 + (216*I)*e^3*Pi^4 + (396*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 
      6048*e^3*Pi*Zeta[3] + 11088*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*
       Zeta[3]) - (I/3240)*RATIO[x^(-1)]*(-12960*I - (36720*I)*e - 
      (84960*I)*e^2 - (181920*I)*e^3 - (376160*I)*e^4 - 12960*Pi - 
      23760*e*Pi - 48240*e^2*Pi - 96960*e^3*Pi - 194240*e^4*Pi - 
      (6480*I)*e*Pi^2 - (10800*I)*e^2*Pi^2 - (21060*I)*e^3*Pi^2 - 
      (41400*I)*e^4*Pi^2 + 3240*e^2*Pi^3 + 5940*e^3*Pi^3 + 12060*e^4*Pi^3 + 
      (1080*I)*e^3*Pi^4 + (2403*I)*e^4*Pi^4 + 135*e^4*Pi^5 + 
      (30240*I)*e^3*Zeta[3] + (85680*I)*e^4*Zeta[3] + 30240*e^3*Pi*Zeta[3] + 
      55440*e^4*Pi*Zeta[3] + (15120*I)*e^4*Pi^2*Zeta[3]) + 
    Log[mu2]*(-(e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 - 
      (e^2*RATIO[x]*(-36 - 96*e - 208*e^2 + 36*e*Pi^2 + 81*e^2*Pi^2 + 
         72*e^2*Zeta[3]))/54 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (e*(-108 - 360*e - 888*e^2 - 1960*e^3 + (108*I)*Pi + (108*I)*e*Pi + 
         (216*I)*e^2*Pi + (432*I)*e^3*Pi - 54*e*Pi^2 - 45*e^2*Pi^2 - 
         78*e^3*Pi^2 - (27*I)*e^2*Pi^3 - (9*I)*e^3*Pi^3 + 9*e^3*Pi^4 + 
         144*e^3*Zeta[3] - (252*I)*e^3*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-216*e - 612*e^2 - 1416*e^3 - 3032*e^4 + (216*I)*e*Pi + 
         (396*I)*e^2*Pi + (804*I)*e^3*Pi + (1616*I)*e^4*Pi - 108*e^2*Pi^2 - 
         180*e^3*Pi^2 - 351*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (99*I)*e^4*Pi^3 + 
         18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-2)]*((-216*I)*e*Pi - (396*I)*e^2*Pi - (804*I)*e^3*Pi - 
         (1616*I)*e^4*Pi + 108*e^2*Pi^2 + 198*e^3*Pi^2 + 402*e^4*Pi^2 + 
         (54*I)*e^3*Pi^3 + (99*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
         (504*I)*e^4*Pi*Zeta[3]))/54)) + 2*e^4*Zeta[5] - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 - 
  (e*RATIO[x^2]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 + 
  ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
    135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
    3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
     (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 - 
     (720*I)*e^2*Pi^3 - (1110*I)*e^3*Pi^3 - (2000*I)*e^4*Pi^3 + 
     324*e^3*Pi^4 + 531*e^4*Pi^4 + (96*I)*e^4*Pi^5 + 4320*e^2*Zeta[3] + 
     8280*e^3*Zeta[3] + 16320*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] - 
     360*e^4*Pi^2*Zeta[3] + 4320*e^4*Zeta[5]))/1620, 
 -2 - (20*e)/3 - (148*e^2)/9 - (980*e^3)/27 - (6172*e^4)/81 + (2*I)*Pi + 
  (4*I)*e*Pi + (8*I)*e^2*Pi + (16*I)*e^3*Pi + (32*I)*e^4*Pi - e*Pi^2 - 
  (11*e^2*Pi^2)/6 - (31*e^3*Pi^2)/9 - (179*e^4*Pi^2)/27 - 
  ((5*I)/6)*e^2*Pi^3 - ((5*I)/3)*e^3*Pi^3 - ((10*I)/3)*e^4*Pi^3 + 
  (19*e^3*Pi^4)/60 + (503*e^4*Pi^4)/720 + ((17*I)/720)*e^4*Pi^5 + 
  G[0, 1, 1, 1, 1, 1, x]*(8*e^4 + 16*e^4*RATIO[x^(-2)] - 
    16*e^4*RATIO[x^(-1)]) + G[1, 0, 1, 1, 1, 1, x]*
   (6*e^4 + 12*e^4*RATIO[x^(-2)] - 12*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 0, 1, 1, 1, x]*(4*e^4 + 8*e^4*RATIO[x^(-2)] - 
    8*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 1, 1, 1, x]*
   (4*e^4 + 8*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 1, 0, 1, 1, x]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 
    4*e^4*RATIO[x^(-1)]) + G[0, 1, 0, 0, 1, 1, x]*
   (2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)]) + 
  G[1, 0, 0, 0, 1, 1, x]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 
    4*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 0, 1, 1, x]*
   (2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 0, 0, 1, 1, x]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 
    4*e^4*RATIO[x^(-1)]) + G[0, 1, 1, 0, 1, 1, x]*
   (-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)]) + 
  G[1, 0, 1, 0, 1, 1, x]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 
    4*e^4*RATIO[x^(-1)]) + G[1, 1, 0, 0, 1, 1, x]*
   (-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-4*e^4 - 8*e^4*RATIO[x^(-2)] + 
    8*e^4*RATIO[x^(-1)]) + G[1, 0, 0, 1, 1, 1, x]*
   (-4*e^4 - 8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)]) + 
  G[0, 0, 1, 1, 1, 1, x]*(-6*e^4 - 12*e^4*RATIO[x^(-2)] + 
    12*e^4*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (-10*e^4 - 20*e^4*RATIO[x^(-2)] + 20*e^4*RATIO[x^(-1)]) + 
  Log[mu2]^4*((I/12)*e^4*(I + Pi) - (I/6)*e^4*Pi*RATIO[x^(-1)]) + 
  G[0, 1, 0, 1, 1, x]*(2*e^3*(1 + e - I*e*Pi) - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 1, x]*(2*e^3*(1 + e - I*e*Pi) - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)])) + 
  G[0, 0, 0, 1, 1, x]*((2*I)*e^3*(I + I*e + e*Pi) + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 1, x]*((2*I)*e^3*(I + I*e + e*Pi) + 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
    ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-2*e^4 - 4*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, x]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
        5*e^2*Pi^2))/6 + ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
       (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(-e^4 - 2*e^4*RATIO[x^(-2)] + 2*e^4*RATIO[x^(-1)]) + 
    Log[mu2]*((2*I)*e^3*(I + I*e + e*Pi) + 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, x]*((e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
       5*e^2*Pi^2))/6 + ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - 
       (66*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + (66*I)*e^4*Pi - 
       15*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(e^4 + 2*e^4*RATIO[x^(-2)] - 2*e^4*RATIO[x^(-1)]) + 
    Log[mu2]*(2*e^3*(1 + e - I*e*Pi) - ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        6*e^4*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        6*e^4*Pi)*RATIO[x^(-1)])) + G[0, 1, 1, 0, 0, x]*
   (-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 0, 1, 0, 0, x]*(-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[0, 0, 1, 0, 0, x]*
   (2*e^4 - (8*e^4*RATIO[(1 - x)^(-1)])/3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[1, 1, 1, 0, 0, x]*(2*e^4 - (8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 0, 0, x]*
   (2*e^3*(1 + 2*e - I*e*Pi) - (2*(12*e^3 + 23*e^4 - (12*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/9 + Log[mu2]*(2*e^4 - (8*e^4*RATIO[(1 - x)^(-1)])/
       3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
  G[0, 1, 0, 0, x]*((2*I)*e^3*(I + (2*I)*e + e*Pi) - 
    ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 12*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    Log[mu2]*(-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2) + 
  G[1, 1, 1, 1, 1, x]*(2*e^3*(4 + 5*e - I*e*Pi) - 
    ((4*I)/3)*((12*I)*e^3 + (22*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((4*I)/3)*((12*I)*e^3 + (25*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(8*e^4 + 16*e^4*RATIO[x^(-2)] - 16*e^4*RATIO[x^(-1)]) - 
    (16*e^4*RATIO[x])/3 - (8*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 0, x]*(-8*e^4 + (32*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (16*e^4*RATIO[x])/3 - 
    (8*e^4*RATIO[x^2])/3) + G[0, 1, 1, 1, 1, x]*
   ((2*I)*e^3*(3*I + (3*I)*e + e*Pi) + (2*I)*((6*I)*e^3 + (11*I)*e^4 + 
      2*e^4*Pi)*RATIO[x^(-2)] - (2*I)*((6*I)*e^3 + (11*I)*e^4 + 2*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*(-6*e^4 - 12*e^4*RATIO[x^(-2)] + 
      12*e^4*RATIO[x^(-1)]) - (8*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 0, x]*(6*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + 
    (2*e^4)/(-1 + RATIO[x])^2 - (8*e^4*RATIO[x])/3 - (4*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 1, x]*(2*e^3*(2 + 2*e - I*e*Pi) - 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(4*e^4 + 8*e^4*RATIO[x^(-2)] - 8*e^4*RATIO[x^(-1)]) - 
    (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 1, x]*((2*I)*e^3*(2*I + (2*I)*e + e*Pi) + 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
    ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-4*e^4 - 8*e^4*RATIO[x^(-2)] + 8*e^4*RATIO[x^(-1)]) - 
    (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 0, x]*(-4*e^4 + (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 - 
    (2*e^4*RATIO[x^2])/3) + G[0, 1, 0, 0, 0, x]*
   (4*e^4 - (16*e^4*RATIO[(1 - x)^(-1)])/3 + (4*e^4)/(3*(-1 + RATIO[x])^2) - 
    (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 1, 0, x]*((4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 1, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 0, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 1, 0, 1, x]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 0, 0, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[0, 1, 1, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 1, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 1, 0, 0, 1, x]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
    (4*I)*e^4*Pi*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + (2*e^4*RATIO[x^2])/3) + 
  G[1, 0, 0, x]*((e^2*(12 + 24*e + 48*e^2 - (12*I)*e*Pi - (24*I)*e^2*Pi + 
       5*e^2*Pi^2))/6 - (2*(36*e^2 + 69*e^3 + 136*e^4 - (36*I)*e^3*Pi - 
       (69*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*(e^4 - (4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      e^4/(3*(-1 + RATIO[x])^2)) + Log[mu2]*(2*e^3*(1 + 2*e - I*e*Pi) - 
      (2*(12*e^3 + 23*e^4 - (12*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 15*e^4*Pi^2)/
     (54*(-1 + RATIO[x])^2) - (2*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3) + 
  Log[mu2]^3*(-(e^3*(6 + 20*e - (6*I)*Pi - (12*I)*e*Pi + 3*e*Pi^2))/18 + 
    (I/9)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    (((-6*I)*e^3*Pi - (17*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    (e^4*Pi^2*RATIO[x])/9 + (e^4*Pi^2*RATIO[x^2])/18) + 
  G[0, 1, 1, 0, x]*((-2*I)*e^4*Pi + ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   ((-2*I)*e^4*Pi + ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   ((2*I)*e^4*Pi - ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   ((2*I)*e^4*Pi - ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
    (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (2*e^3*(6 + 13*e)*RATIO[x])/9 - 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + Log[mu2]*((-4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (-(e^3*Pi*(-2*I - (2*I)*e + e*Pi)) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (-(e^3*Pi*(-2*I - (2*I)*e + e*Pi)) - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((2*I)*e^4*Pi + (4*I)*e^4*Pi*RATIO[x^(-2)] - 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
    (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 - (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*((-2*I)*e^4*Pi - (4*I)*e^4*Pi*RATIO[x^(-2)] + 
      (4*I)*e^4*Pi*RATIO[x^(-1)] - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3)) + G[0, 1, 1, 1, x]*
   ((2*e^2*(6 + 6*e + 12*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + e^2*Pi^2))/3 + 
    (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
    (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/9 + Log[mu2]^2*
     (2*e^4 + 4*e^4*RATIO[x^(-2)] - 4*e^4*RATIO[x^(-1)]) + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*(2*e^3*(2 + 2*e - I*e*Pi) - ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        3*e^4*Pi)*RATIO[x^(-2)] + ((4*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 
        3*e^4*Pi)*RATIO[x^(-1)] + (4*e^4*RATIO[x])/3 + 
      (2*e^4*RATIO[x^2])/3)) + G[1, 0, 0, 0, x]*
   ((2*I)*e^3*(2*I + (4*I)*e + e*Pi) - ((4*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 
      6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9 + 
    Log[mu2]*(-4*e^4 + (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + (4*e^4*RATIO[x])/3 + 
      (2*e^4*RATIO[x^2])/3)) + G[1, 1, 1, 1, x]*
   (-(e^2*(36 + 48*e + 112*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 3*e^2*Pi^2))/
     6 + ((-36*e^2 - 66*e^3 - 134*e^4 + (12*I)*e^3*Pi + (22*I)*e^4*Pi - 
       3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
    ((36*e^2 + 78*e^3 + 168*e^4 - (12*I)*e^3*Pi - (22*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[x^(-1)])/3 + Log[mu2]^2*(-3*e^4 - 6*e^4*RATIO[x^(-2)] + 
      6*e^4*RATIO[x^(-1)]) + 4*e^3*(1 + 2*e)*RATIO[x] + 
    (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*((2*I)*e^3*(3*I + (4*I)*e + e*Pi) + 
      (2*I)*((6*I)*e^3 + (11*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-2)] - 
      (2*I)*((6*I)*e^3 + (13*I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] + 
      4*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*((2*e^3*(9 + 19*e - (3*I)*e*Pi))/3 - 
    (8*(3*e^3 + 6*e^4 - I*e^4*Pi)*RATIO[(1 - x)^(-1)])/3 + 
    (2*(3*e^3 + 5*e^4 - I*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (4*e^3*(3 + 7*e)*RATIO[x])/3 + (2*e^3*(3 + 5*e)*RATIO[x^2])/3 + 
    Log[mu2]*(6*e^4 - 8*e^4*RATIO[(1 - x)^(-1)] + (2*e^4)/(-1 + RATIO[x])^2 + 
      4*e^4*RATIO[x] + 2*e^4*RATIO[x^2])) + 
  G[0, 0, 0, x]*((-2*e^2*(18 + 39*e + 80*e^2 - (9*I)*e*Pi - (18*I)*e^2*Pi + 
       3*e^2*Pi^2))/9 + (2*(72*e^2 + 147*e^3 + 296*e^4 - (36*I)*e^3*Pi - 
       (69*I)*e^4*Pi + 12*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) - 
    (2*e^2*(36 + 87*e + 184*e^2 + 6*e^2*Pi^2)*RATIO[x])/27 - 
    (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/27 + 
    Log[mu2]^2*(-2*e^4 + (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]*
     (((2*I)/3)*e^3*(6*I + (13*I)*e + 3*e*Pi) - 
      ((2*I)/9)*((24*I)*e^3 + (49*I)*e^4 + 12*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
      (2*e^3*(12 + 29*e)*RATIO[x])/9 - (4*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 0, 1, x]*((e^2*Pi*(-4*I - (4*I)*e - (8*I)*e^2 + 2*e*Pi + 2*e^2*Pi + 
       I*e^2*Pi^2))/2 + (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*((-I)*e^4*Pi - (2*I)*e^4*Pi*RATIO[x^(-2)] + 
      (2*I)*e^4*Pi*RATIO[x^(-1)] + (2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(e^3*Pi*(-2*I - (2*I)*e + e*Pi) + 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 0, 1, x]*((-I/2)*e^2*Pi*(-4 - 4*e - 8*e^2 - (2*I)*e*Pi - 
      (2*I)*e^2*Pi + e^2*Pi^2) - (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] + 
    (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*(I*e^4*Pi + (2*I)*e^4*Pi*RATIO[x^(-2)] - 
      (2*I)*e^4*Pi*RATIO[x^(-1)] + (2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*(-(e^3*Pi*(-2*I - (2*I)*e + e*Pi)) - 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*e^3*(6 + 13*e)*RATIO[x])/9 + (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[0, 1, 0, x]*(e^3*Pi*(-2*I - (4*I)*e + e*Pi) - 
    (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*((-2*I)*e^4*Pi + ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 
  G[1, 1, 0, x]*(-(e^3*Pi*(-2*I - (4*I)*e + e*Pi)) + 
    (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/(9*(-1 + RATIO[x])^2) - 
    (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 - 
    (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54 + 
    Log[mu2]^2*((2*e^4*RATIO[x])/3 + (e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*I)*e^4*Pi - ((8*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*e^4*Pi)/(-1 + RATIO[x])^2 + (2*e^3*(6 + 13*e)*RATIO[x])/9 + 
      (2*e^3*(3 + 5*e)*RATIO[x^2])/9)) + 2*e^2*Zeta[3] + (26*e^3*Zeta[3])/3 + 
  (212*e^4*Zeta[3])/9 - ((14*I)/3)*e^3*Pi*Zeta[3] - 
  ((28*I)/3)*e^4*Pi*Zeta[3] + (13*e^4*Pi^2*Zeta[3])/6 + 
  (I/648)*RATIO[x^(-1)]*(-2592*Pi - 7344*e*Pi - 16992*e^2*Pi - 36384*e^3*Pi - 
    75232*e^4*Pi - (1296*I)*e*Pi^2 - (3672*I)*e^2*Pi^2 - (8496*I)*e^3*Pi^2 - 
    (18192*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1836*e^3*Pi^3 + 4248*e^4*Pi^3 + 
    (216*I)*e^3*Pi^4 + (612*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 6048*e^3*Pi*Zeta[3] + 
    17136*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*Zeta[3]) + 
  G[0, 0, x]*(Log[mu2]^3*(e^4/3 - (4*e^4*RATIO[(1 - x)^(-1)])/9 + 
      e^4/(9*(-1 + RATIO[x])^2) + (2*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*((e^3*(3 + 7*e - (3*I)*e*Pi))/3 - 
      (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (3*e^3 + 5*e^4 - (3*I)*e^4*Pi)/(9*(-1 + RATIO[x])^2) + 
      (2*e^3*(3 + 8*e)*RATIO[x])/9 + (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((e^2*(36 + 84*e + 176*e^2 - (36*I)*e*Pi - (72*I)*e^2*Pi + 
         15*e^2*Pi^2))/18 - (2*(36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - 
         (69*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(54*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 96*e + 208*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(108 + 288*e + 624*e^2 + 1280*e^3 + 45*e^2*Pi^2 + 
       93*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + 
    (e*(108 + 252*e + 528*e^2 + 1072*e^3 - (108*I)*e*Pi - (216*I)*e^2*Pi - 
       (432*I)*e^3*Pi + 45*e^2*Pi^2 + 87*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       144*e^3*Zeta[3]))/54 + (108*e + 180*e^2 + 336*e^3 + 656*e^4 - 
      (108*I)*e^2*Pi - (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 
      75*e^4*Pi^2 + (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/
     (162*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
      (108*e + 234*e^2 + 480*e^3 + 968*e^4 - (108*I)*e^2*Pi - 
       (207*I)*e^3*Pi - (408*I)*e^4*Pi + 45*e^3*Pi^2 + 84*e^4*Pi^2 + 
       (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3]))/81) + 
  G[1, 0, x]*(Log[mu2]^3*((-2*e^4*RATIO[x])/9 - (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(I*e^4*Pi - ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + 
      ((I/3)*e^4*Pi)/(-1 + RATIO[x])^2 - (e^3*(6 + 13*e)*RATIO[x])/9 - 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*(-(e^3*Pi*(-2*I - (4*I)*e + e*Pi)) + 
      (2*((-12*I)*e^3*Pi - (23*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/27 + (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       54) - (I/6)*e^2*(-12*Pi - 24*e*Pi - 48*e^2*Pi - (6*I)*e*Pi^2 - 
      (12*I)*e^2*Pi^2 + e^2*Pi^3 - (12*I)*e^2*Zeta[3]) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - 
    ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
       (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (I/27)*RATIO[(1 - x)^(-1)]*
     (-72*e^2*Pi - 138*e^3*Pi - 272*e^4*Pi - (36*I)*e^3*Pi^2 - 
      (69*I)*e^4*Pi^2 + 6*e^4*Pi^3 - (72*I)*e^4*Zeta[3])) + 
  G[1, 1, 1, x]*(Log[mu2]^3*((2*e^4)/3 + (4*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3) - (2*e^2*(36 + 69*e + 136*e^2 + 6*e^2*Pi^2)*
      RATIO[x])/27 - (2*e^2*(18 + 30*e + 56*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/
     27 + Log[mu2]^2*(e^3*(2 + 3*e - I*e*Pi) - 
      ((2*I)/3)*((6*I)*e^3 + (11*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((6*I)*e^3 + (14*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] - 
      (4*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 9*e + 22*e^2 - (3*I)*e*Pi - (3*I)*e^2*Pi + 
         e^2*Pi^2))/3 + (2*(36*e^2 + 66*e^3 + 134*e^4 - (18*I)*e^3*Pi - 
         (33*I)*e^4*Pi + 6*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(36*e^2 + 84*e^3 + 185*e^4 - (18*I)*e^3*Pi - (33*I)*e^4*Pi + 
         6*e^4*Pi^2)*RATIO[x^(-1)])/9 - (2*e^3*(12 + 23*e)*RATIO[x])/9 - 
      (4*e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*(72 + 108*e + 264*e^2 + 584*e^3 - (36*I)*e*Pi - (36*I)*e^2*Pi - 
       (72*I)*e^3*Pi + 12*e^2*Pi^2 + 9*e^3*Pi^2 + (9*I)*e^3*Pi^3 - 
       168*e^3*Zeta[3]))/18 - (I/27)*RATIO[x^(-1)]*
     ((-216*I)*e - (504*I)*e^2 - (1110*I)*e^3 - (2324*I)*e^4 - 108*e^2*Pi - 
      198*e^3*Pi - 402*e^4*Pi - (36*I)*e^3*Pi^2 - (57*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + (I/27)*RATIO[x^(-2)]*
     ((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - (1616*I)*e^4 - 108*e^2*Pi - 
      198*e^3*Pi - 402*e^4*Pi - (36*I)*e^3*Pi^2 - (66*I)*e^4*Pi^2 + 
      27*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  G[0, 1, 1, x]*(Log[mu2]^3*(-e^4/3 - (2*e^4*RATIO[x^(-2)])/3 + 
      (2*e^4*RATIO[x^(-1)])/3) + Log[mu2]^2*(I*e^3*(I + I*e + e*Pi) + 
      (I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      (I/3)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]*(-(e^2*(12 + 12*e + 24*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/6 + ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((36*e^2 + 66*e^3 + 134*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/9) - (2*e^4*Pi^2*RATIO[x])/3 - 
    (e^4*Pi^2*RATIO[x^2])/3 + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
       (12*I)*e*Pi + (12*I)*e^2*Pi + (24*I)*e^3*Pi - 5*e^2*Pi^2 - 
       5*e^3*Pi^2 - (3*I)*e^3*Pi^3 + 28*e^3*Zeta[3]))/6 - 
    (I/54)*RATIO[x^(-2)]*((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - 
      (1616*I)*e^4 - 216*e^2*Pi - 396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (165*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) + 
    (I/54)*RATIO[x^(-1)]*((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - 
      (1616*I)*e^4 - 216*e^2*Pi - 396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - 
      (165*I)*e^4*Pi^2 + 54*e^4*Pi^3 + (504*I)*e^4*Zeta[3])) + 
  Log[mu2]^2*((I/18)*(-36*e^2*Pi - 102*e^3*Pi - 236*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (51*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    (e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/18 + 
    (e^3*RATIO[x]*(6*Pi^2 + 13*e*Pi^2 + 12*e*Zeta[3]))/18 + 
    (e^2*(-36 - 120*e - 296*e^2 + (36*I)*Pi + (72*I)*e*Pi + (144*I)*e^2*Pi - 
       18*e*Pi^2 - 33*e^2*Pi^2 - (15*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/36 - 
    ((I/18)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
    (RATIO[(1 - x)^(-1)]*((-6*I)*e^3*Pi - (16*I)*e^4*Pi + 3*e^4*Pi^2 - 
       (4*I)*e^4*Pi^3 + 24*e^4*Zeta[3]))/18) + 
  G[0, 1, x]*(Log[mu2]^3*((-I/3)*e^4*Pi - ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] - (2*e^4*RATIO[x])/9 - 
      (e^4*RATIO[x^2])/9) + Log[mu2]^2*((e^3*Pi*(-2*I - (2*I)*e + e*Pi))/2 + 
      (((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/3 + 
      (((6*I)*e^3*Pi + (11*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/3 - 
      (e^3*(6 + 13*e)*RATIO[x])/9 - (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    Log[mu2]*((e^2*Pi*(-4*I - (4*I)*e - (8*I)*e^2 + 2*e*Pi + 2*e^2*Pi + 
         I*e^2*Pi^2))/2 + (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/9)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
      (e^2*(-36 - 78*e - 160*e^2 + 21*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(-36 - 60*e - 112*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/54) + 
    (e*RATIO[x^2]*(-108 - 180*e - 336*e^2 - 656*e^3 + 63*e^2*Pi^2 + 
       105*e^3*Pi^2 + 360*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(-216 - 468*e - 960*e^2 - 1936*e^3 + 126*e^2*Pi^2 + 
       273*e^3*Pi^2 + 720*e^3*Zeta[3]))/162 - ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (e*((12*I)*Pi + (12*I)*e*Pi + (24*I)*e^2*Pi + 
       (48*I)*e^3*Pi - 6*e*Pi^2 - 6*e^2*Pi^2 - 12*e^3*Pi^2 - (3*I)*e^2*Pi^3 - 
       (5*I)*e^3*Pi^3 + e^3*Pi^4 + 12*e^3*Zeta[3] - (28*I)*e^3*Pi*Zeta[3]))/
     6 + (RATIO[x^(-1)]*((216*I)*e*Pi + (396*I)*e^2*Pi + (804*I)*e^3*Pi + 
       (1616*I)*e^4*Pi - 108*e^2*Pi^2 - 198*e^3*Pi^2 - 402*e^4*Pi^2 - 
       (54*I)*e^3*Pi^3 - (99*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 
       (504*I)*e^4*Pi*Zeta[3]))/54 + 
    (RATIO[x^(-2)]*((-216*I)*e*Pi - (396*I)*e^2*Pi - (804*I)*e^3*Pi - 
       (1616*I)*e^4*Pi + 108*e^2*Pi^2 + 198*e^3*Pi^2 + 402*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (99*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/54) + 
  Log[mu2]*(-(e^2*RATIO[x]*(-180*Pi^2 - 390*e*Pi^2 - 800*e^2*Pi^2 + 
        3*e^2*Pi^4 - 360*e*Zeta[3] - 780*e^2*Zeta[3]))/270 - 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-180*I)*e^2*Pi - (480*I)*e^3*Pi - 
       (1040*I)*e^4*Pi + 90*e^3*Pi^2 + 240*e^4*Pi^2 - (120*I)*e^3*Pi^3 - 
       (185*I)*e^4*Pi^3 + 54*e^4*Pi^4 + 720*e^3*Zeta[3] + 1380*e^4*Zeta[3]))/
     270 + (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 + (1080*I)*Pi + 
       (2160*I)*e*Pi + (4320*I)*e^2*Pi + (8640*I)*e^3*Pi - 540*e*Pi^2 - 
       990*e^2*Pi^2 - 1860*e^3*Pi^2 - (450*I)*e^2*Pi^3 - (900*I)*e^3*Pi^3 + 
       171*e^3*Pi^4 + 1080*e^2*Zeta[3] + 4680*e^3*Zeta[3] - 
       (2520*I)*e^3*Pi*Zeta[3]))/540 + 
    (RATIO[x^(-1)]*((-216*I)*e*Pi - (612*I)*e^2*Pi - (1416*I)*e^3*Pi - 
       (3032*I)*e^4*Pi + 108*e^2*Pi^2 + 306*e^3*Pi^2 + 708*e^4*Pi^2 + 
       (54*I)*e^3*Pi^3 + (153*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
       (504*I)*e^4*Pi*Zeta[3]))/54) + 
  G[0, x]*(Log[mu2]^3*((I/9)*e^4*(I + 3*Pi) - (I/9)*e^4*(I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((I/9)*e^4*Pi)/(-1 + RATIO[x])^2 - 
      (e^4*RATIO[x])/9) + Log[mu2]^2*
     (-(e^3*(6 + 16*e - (18*I)*Pi - (36*I)*e*Pi + 9*e*Pi^2))/18 - 
      ((-3*e^3 - 8*e^4 + (12*I)*e^3*Pi + (23*I)*e^4*Pi - 6*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (18*(-1 + RATIO[x])^2) - (e^3*(3 + 8*e + 3*e*Pi^2)*RATIO[x])/9 - 
      (e^4*Pi^2*RATIO[x^2])/6) + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 560*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*RATIO[x]*(-540 - 1440*e - 3120*e^2 - 6400*e^3 - 540*e*Pi^2 - 
       1125*e^2*Pi^2 - 2280*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       1080*e^3*Zeta[3]))/810 + (e*(-1080 - 2880*e - 6240*e^2 - 12800*e^3 + 
       (3240*I)*Pi + (6480*I)*e*Pi + (12960*I)*e^2*Pi + (25920*I)*e^3*Pi - 
       1620*e*Pi^2 - 3150*e^2*Pi^2 - 6240*e^3*Pi^2 - (270*I)*e^2*Pi^3 - 
       (540*I)*e^3*Pi^3 + 27*e^3*Pi^4 - 3240*e^2*Zeta[3] - 3960*e^3*Zeta[3] - 
       (7560*I)*e^3*Pi*Zeta[3]))/1620 + 
    ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
      540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
      (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
      (2520*I)*e^4*Pi*Zeta[3])/(1620*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-540*e - 1440*e^2 - 3120*e^3 - 6400*e^4 + 
       (2160*I)*e*Pi + (4140*I)*e^2*Pi + (8160*I)*e^3*Pi + (16240*I)*e^4*Pi - 
       1080*e^2*Pi^2 - 2025*e^3*Pi^2 - 3960*e^4*Pi^2 - (180*I)*e^3*Pi^3 - 
       (345*I)*e^4*Pi^3 + 18*e^4*Pi^4 - 2160*e^3*Zeta[3] - 2880*e^4*Zeta[3] - 
       (5040*I)*e^4*Pi*Zeta[3]))/810 + 
    Log[mu2]*(-(e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 - 
      (I/54)*e^2*(-36*I - (96*I)*e - (208*I)*e^2 - 108*Pi - 216*e*Pi - 
        432*e^2*Pi - (54*I)*e*Pi^2 - (105*I)*e^2*Pi^2 + 9*e^2*Pi^3 - 
        (108*I)*e^2*Zeta[3]) - (e^2*RATIO[x]*(36 + 96*e + 208*e^2 + 
         36*e*Pi^2 + 75*e^2*Pi^2 + 72*e^2*Zeta[3]))/54 - 
      ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
         (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2 + (I/54)*RATIO[(1 - x)^(-1)]*
       ((-36*I)*e^2 - (96*I)*e^3 - (208*I)*e^4 - 144*e^2*Pi - 276*e^3*Pi - 
        544*e^4*Pi - (72*I)*e^3*Pi^2 - (135*I)*e^4*Pi^2 + 12*e^4*Pi^3 - 
        (144*I)*e^4*Zeta[3]))) + 
  G[1, 1, x]*(Log[mu2]^4*(-e^4/12 - (e^4*RATIO[x^(-2)])/6 + 
      (e^4*RATIO[x^(-1)])/6) + Log[mu2]^3*((I/3)*e^3*(I + (2*I)*e + e*Pi) + 
      (I/9)*((6*I)*e^3 + (11*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-2)] - 
      (I/9)*((6*I)*e^3 + (17*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] + 
      (2*e^4*RATIO[x])/9 + (e^4*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 + 24*e + 64*e^2 - (12*I)*e*Pi - (12*I)*e^2*Pi + 
          5*e^2*Pi^2))/12 + ((-36*e^2 - 66*e^3 - 134*e^4 + (36*I)*e^3*Pi + 
         (66*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[x^(-2)])/18 + 
      ((36*e^2 + 102*e^3 + 236*e^4 - (36*I)*e^3*Pi - (66*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/18 + (2*e^3*(3 + 5*e)*RATIO[x])/9 + 
      (e^3*(3 + 5*e)*RATIO[x^2])/9) + 
    (e*RATIO[x^2]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       75*e^3*Pi^2 - 144*e^3*Zeta[3]))/162 + 
    (e*RATIO[x]*(108 + 180*e + 336*e^2 + 656*e^3 + 45*e^2*Pi^2 + 
       102*e^3*Pi^2 - 144*e^3*Zeta[3]))/81 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (-4320 - 8640*e - 23040*e^2 - 52800*e^3 - 
      112960*e^4 + (4320*I)*e*Pi + (4320*I)*e^2*Pi + (8640*I)*e^3*Pi + 
      (17280*I)*e^4*Pi - 1800*e^2*Pi^2 - 1440*e^3*Pi^2 - 2400*e^4*Pi^2 - 
      (1080*I)*e^3*Pi^3 - (1800*I)*e^4*Pi^3 + 501*e^4*Pi^4 + 
      10080*e^3*Zeta[3] + 24480*e^4*Zeta[3] - (10080*I)*e^4*Pi*Zeta[3])/
     2160 + (RATIO[x^(-2)]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 
       194240*e^4 + (12960*I)*e*Pi + (23760*I)*e^2*Pi + (48240*I)*e^3*Pi + 
       (96960*I)*e^4*Pi - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 20100*e^4*Pi^2 - 
       (3240*I)*e^3*Pi^3 - (5940*I)*e^4*Pi^3 + 1503*e^4*Pi^4 + 
       30240*e^3*Zeta[3] + 55440*e^4*Zeta[3] - (30240*I)*e^4*Pi*Zeta[3]))/
     3240 + (RATIO[x^(-1)]*(12960 + 36720*e + 84960*e^2 + 181920*e^3 + 
       376160*e^4 - (12960*I)*e*Pi - (23760*I)*e^2*Pi - (48240*I)*e^3*Pi - 
       (96960*I)*e^4*Pi + 5400*e^2*Pi^2 + 8820*e^3*Pi^2 + 17040*e^4*Pi^2 + 
       (3240*I)*e^3*Pi^3 + (5940*I)*e^4*Pi^3 - 1503*e^4*Pi^4 - 
       30240*e^3*Zeta[3] - 85680*e^4*Zeta[3] + (30240*I)*e^4*Pi*Zeta[3]))/
     3240 + Log[mu2]*((e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x])/27 + 
      (e^2*(36 + 60*e + 112*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/54 + 
      (e*(-36 - 72*e - 192*e^2 - 440*e^3 + (36*I)*e*Pi + (36*I)*e^2*Pi + 
         (72*I)*e^3*Pi - 15*e^2*Pi^2 - 12*e^3*Pi^2 - (9*I)*e^3*Pi^3 + 
         84*e^3*Zeta[3]))/18 + (I/54)*RATIO[x^(-1)]*
       ((-216*I)*e - (612*I)*e^2 - (1416*I)*e^3 - (3032*I)*e^4 - 216*e^2*Pi - 
        396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - (147*I)*e^4*Pi^2 + 
        54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]) - (I/54)*RATIO[x^(-2)]*
       ((-216*I)*e - (396*I)*e^2 - (804*I)*e^3 - (1616*I)*e^4 - 216*e^2*Pi - 
        396*e^3*Pi - 804*e^4*Pi - (90*I)*e^3*Pi^2 - (165*I)*e^4*Pi^2 + 
        54*e^4*Pi^3 + (504*I)*e^4*Zeta[3]))) + 
  G[1, x]*(2 + (20*e)/3 + (148*e^2)/9 + (980*e^3)/27 + (6172*e^4)/81 - 
    (2*I)*Pi - (2*I)*e*Pi - (4*I)*e^2*Pi - (8*I)*e^3*Pi - (16*I)*e^4*Pi + 
    e*Pi^2 + (5*e^2*Pi^2)/6 + (13*e^3*Pi^2)/9 + (71*e^4*Pi^2)/27 + 
    (I/2)*e^2*Pi^3 + (I/6)*e^3*Pi^3 + (I/3)*e^4*Pi^3 - (e^3*Pi^4)/6 - 
    (59*e^4*Pi^4)/720 + (I/48)*e^4*Pi^5 + 
    Log[mu2]^4*((e^4*(1 - I*Pi))/12 - (I/6)*e^4*Pi*RATIO[x^(-2)] + 
      (I/6)*(I*e^4 + e^4*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]^3*((e^3*(6 + 20*e - (6*I)*Pi - (6*I)*e*Pi + 3*e*Pi^2))/18 + 
      (((-6*I)*e^3*Pi - (11*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e^3 - 17*e^4 + (6*I)*e^3*Pi + (11*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (e^4*RATIO[x])/9) + 
    Log[mu2]^2*((e^2*(36 + 120*e + 296*e^2 - (36*I)*Pi - (36*I)*e*Pi - 
         (72*I)*e^2*Pi + 18*e*Pi^2 + 15*e^2*Pi^2 + (9*I)*e^2*Pi^3))/36 + 
      (I/18)*(-36*e^2*Pi - 66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - 
        (33*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/18)*((-36*I)*e^2 - (102*I)*e^3 - (236*I)*e^4 - 36*e^2*Pi - 
        66*e^3*Pi - 134*e^4*Pi - (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 
        9*e^4*Pi^3)*RATIO[x^(-1)] - (e^3*(-3 - 8*e + 3*e*Pi^2)*RATIO[x])/9 - 
      (e^4*Pi^2*RATIO[x^2])/6) - (8*e^3*Zeta[3])/3 - (104*e^4*Zeta[3])/9 + 
    ((14*I)/3)*e^3*Pi*Zeta[3] + ((14*I)/3)*e^4*Pi*Zeta[3] - 
    (7*e^4*Pi^2*Zeta[3])/3 + (e^2*RATIO[x^2]*(-180*Pi^2 - 300*e*Pi^2 - 
       560*e^2*Pi^2 + 3*e^2*Pi^4 - 360*e*Zeta[3] - 600*e^2*Zeta[3]))/540 + 
    (e*RATIO[x]*(540 + 1440*e + 3120*e^2 + 6400*e^3 - 540*e*Pi^2 - 
       1215*e^2*Pi^2 - 2520*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
       3600*e^3*Zeta[3]))/810 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 
      27*e^4*Pi^4 + 360*e^3*Zeta[3] + 600*e^4*Zeta[3])/
     (540*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-60*I)*e^3*Pi^3 - 
       (115*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 690*e^4*Zeta[3]))/
     135 + (I/648)*RATIO[x^(-2)]*(-2592*Pi - 4752*e*Pi - 9648*e^2*Pi - 
      19392*e^3*Pi - 38848*e^4*Pi - (1296*I)*e*Pi^2 - (2376*I)*e^2*Pi^2 - 
      (4824*I)*e^3*Pi^2 - (9696*I)*e^4*Pi^2 + 648*e^2*Pi^3 + 1188*e^3*Pi^3 + 
      2412*e^4*Pi^3 + (216*I)*e^3*Pi^4 + (396*I)*e^4*Pi^4 + 27*e^4*Pi^5 + 
      6048*e^3*Pi*Zeta[3] + 11088*e^4*Pi*Zeta[3] + (3024*I)*e^4*Pi^2*
       Zeta[3]) - (I/3240)*RATIO[x^(-1)]*(-12960*I - (36720*I)*e - 
      (84960*I)*e^2 - (181920*I)*e^3 - (376160*I)*e^4 - 12960*Pi - 
      23760*e*Pi - 48240*e^2*Pi - 96960*e^3*Pi - 194240*e^4*Pi - 
      (6480*I)*e*Pi^2 - (10800*I)*e^2*Pi^2 - (21060*I)*e^3*Pi^2 - 
      (41400*I)*e^4*Pi^2 + 3240*e^2*Pi^3 + 5940*e^3*Pi^3 + 12060*e^4*Pi^3 + 
      (1080*I)*e^3*Pi^4 + (2403*I)*e^4*Pi^4 + 135*e^4*Pi^5 + 
      (30240*I)*e^3*Zeta[3] + (85680*I)*e^4*Zeta[3] + 30240*e^3*Pi*Zeta[3] + 
      55440*e^4*Pi*Zeta[3] + (15120*I)*e^4*Pi^2*Zeta[3]) + 
    Log[mu2]*(-(e^3*RATIO[x^2]*(3*Pi^2 + 5*e*Pi^2 + 6*e*Zeta[3]))/9 - 
      (e^2*RATIO[x]*(-36 - 96*e - 208*e^2 + 36*e*Pi^2 + 81*e^2*Pi^2 + 
         72*e^2*Zeta[3]))/54 + ((4*I)/9)*RATIO[(1 - x)^(-1)]*
       (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (e*(-108 - 360*e - 888*e^2 - 1960*e^3 + (108*I)*Pi + (108*I)*e*Pi + 
         (216*I)*e^2*Pi + (432*I)*e^3*Pi - 54*e*Pi^2 - 45*e^2*Pi^2 - 
         78*e^3*Pi^2 - (27*I)*e^2*Pi^3 - (9*I)*e^3*Pi^3 + 9*e^3*Pi^4 + 
         144*e^3*Zeta[3] - (252*I)*e^3*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(-216*e - 612*e^2 - 1416*e^3 - 3032*e^4 + (216*I)*e*Pi + 
         (396*I)*e^2*Pi + (804*I)*e^3*Pi + (1616*I)*e^4*Pi - 108*e^2*Pi^2 - 
         180*e^3*Pi^2 - 351*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (99*I)*e^4*Pi^3 + 
         18*e^4*Pi^4 + 504*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-2)]*((-216*I)*e*Pi - (396*I)*e^2*Pi - (804*I)*e^3*Pi - 
         (1616*I)*e^4*Pi + 108*e^2*Pi^2 + 198*e^3*Pi^2 + 402*e^4*Pi^2 + 
         (54*I)*e^3*Pi^3 + (99*I)*e^4*Pi^3 - 18*e^4*Pi^4 + 
         (504*I)*e^4*Pi*Zeta[3]))/54)) + 2*e^4*Zeta[5] - 
  (e*RATIO[x]*(-1080*Pi^2 - 2340*e*Pi^2 - 4800*e^2*Pi^2 - 9680*e^3*Pi^2 + 
     18*e^2*Pi^4 + 39*e^3*Pi^4 - 2160*e*Zeta[3] - 4680*e^2*Zeta[3] - 
     9600*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/1620 - 
  (e*RATIO[x^2]*(-540*Pi^2 - 900*e*Pi^2 - 1680*e^2*Pi^2 - 3280*e^3*Pi^2 + 
     9*e^2*Pi^4 + 15*e^3*Pi^4 - 1080*e*Zeta[3] - 1800*e^2*Zeta[3] - 
     3360*e^3*Zeta[3] + 1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/1620 + 
  ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
    135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
    3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
     (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 - 
     (720*I)*e^2*Pi^3 - (1110*I)*e^3*Pi^3 - (2000*I)*e^4*Pi^3 + 
     324*e^3*Pi^4 + 531*e^4*Pi^4 + (96*I)*e^4*Pi^5 + 4320*e^2*Zeta[3] + 
     8280*e^3*Zeta[3] + 16320*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] - 
     360*e^4*Pi^2*Zeta[3] + 4320*e^4*Zeta[5]))/1620}


==> anc/H_gg_ga_-+-+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*G[1, 0, 0, 0, 0, 1, x]*(22*e^2 + 44*e^2*RATIO[x^(-2)] - 
    44*e^2*RATIO[x^(-1)]) + Nc*G[1, 0, 0, 0, 1, 0, x]*
   (22*e^2 + 44*e^2*RATIO[x^(-2)] - 44*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 1, 0, 0, 1, x]*(12*e^2 + 24*e^2*RATIO[x^(-2)] - 
    24*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 1, 0, 1, 0, x]*
   (12*e^2 + 24*e^2*RATIO[x^(-2)] - 24*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 0, 1, 1, x]*(6*e^2 + 12*e^2*RATIO[x^(-2)] - 
    12*e^2*RATIO[x^(-1)]) + Nc*G[0, 1, 0, 0, 1, 1, x]*
   (4*e^2 + 8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 1, 0, 1, x]*(-2*e^2 - 4*e^2*RATIO[x^(-2)] + 
    4*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 0, 1, 1, 0, x]*
   (-2*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 1, 1, 1, x]*(-4*e^2 - 8*e^2*RATIO[x^(-2)] + 
    8*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 1, 0, 1, 1, x]*
   (-10*e^2 - 20*e^2*RATIO[x^(-2)] + 20*e^2*RATIO[x^(-1)]) + 
  Nc*G[1, 0, 0, 0, 1, 1, x]*(-14*e^2 - 28*e^2*RATIO[x^(-2)] + 
    28*e^2*RATIO[x^(-1)]) + Nc*G[0, 1, 0, 0, 0, 1, x]*
   (-32*e^2 - 64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 1, 0, 0, 1, 0, x]*(-32*e^2 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)]) + Nc*Log[mu2]^4*((11*e^2*(1 - I*Pi))/4 + 
    ((11*I)/2)*e^2*Pi*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (Nc*(232*e^2 + 1332*e^2*RATIO[x^(-2)] - 1208*e^2*RATIO[x^(-1)]) + 
    (372*e^2 + 496*e^2*RATIO[x^(-2)] - 744*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc*(262*e^2 + 1100*e^2*RATIO[x^(-2)] - 
      1100*e^2*RATIO[x^(-1)]) + (96*e^2 + 192*e^2*RATIO[x^(-2)] - 
      192*e^2*RATIO[x^(-1)])/Nc) + G[1, 0, 1, 0, 0, 0, x]*
   (Nc*(218*e^2 + 1012*e^2*RATIO[x^(-2)] - 1012*e^2*RATIO[x^(-1)]) + 
    (96*e^2 + 192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc*(44*e^2 + 312*e^2*RATIO[x^(-2)] - 
      280*e^2*RATIO[x^(-1)]) + (72*e^2 + 80*e^2*RATIO[x^(-2)] - 
      144*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 0, 1, 1, 1, x]*
   (Nc*(158*e^2 + 708*e^2*RATIO[x^(-2)] - 652*e^2*RATIO[x^(-1)]) + 
    (68*e^2 + 24*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc*(138*e^2 + 660*e^2*RATIO[x^(-2)] - 
      660*e^2*RATIO[x^(-1)]) + (64*e^2 + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 1, 1, 0, 0, x]*
   (Nc*(162*e^2 + 660*e^2*RATIO[x^(-2)] - 660*e^2*RATIO[x^(-1)]) + 
    (56*e^2 + 112*e^2*RATIO[x^(-2)] - 112*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc*(140*e^2 + 588*e^2*RATIO[x^(-2)] - 
      544*e^2*RATIO[x^(-1)]) + (48*e^2 + 8*e^2*RATIO[x^(-2)] - 
      96*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 1, 1, 0, 1, x]*
   (Nc*(8*e^2 + 156*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)]) + 
    (40*e^2 + 40*e^2*RATIO[x^(-2)] - 80*e^2*RATIO[x^(-1)])/Nc) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nc*(8*e^2 + 156*e^2*RATIO[x^(-2)] - 
      136*e^2*RATIO[x^(-1)]) + (40*e^2 + 40*e^2*RATIO[x^(-2)] - 
      80*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 0, 1, 0, 1, x]*
   (Nc*(2*e^2 + 88*e^2*RATIO[x^(-2)] - 76*e^2*RATIO[x^(-1)]) + 
    (24*e^2 + 24*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)])/Nc) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nc*(2*e^2 + 88*e^2*RATIO[x^(-2)] - 
      76*e^2*RATIO[x^(-1)]) + (24*e^2 + 24*e^2*RATIO[x^(-2)] - 
      48*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 1, 0, 0, 0, x]*
   ((128*e^2 + 32*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-30*e^2 + 148*e^2*RATIO[x^(-2)] - 36*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 0, 0, x]*((80*e^2 + 24*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)])/Nc + Nc*(-20*e^2 + 100*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)])) + G[0, 0, 1, 1, 1, 1, x]*
   ((12*e^2 + 16*e^2*RATIO[x^(-2)] - 24*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(28*e^2*RATIO[x^(-2)] - 24*e^2*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nc*(8*e^2 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)]) + (8*e^2 + 16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 1, 0, 0, 1, x]*
   ((16*e^2 + 16*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-18*e^2 + 20*e^2*RATIO[x^(-2)] - 12*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 1, 0, x]*((16*e^2 + 16*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)])/Nc + Nc*(-18*e^2 + 20*e^2*RATIO[x^(-2)] - 
      12*e^2*RATIO[x^(-1)])) + G[0, 1, 1, 0, 1, 1, x]*
   (Nc*(22*e^2 + 44*e^2*RATIO[x^(-2)] - 44*e^2*RATIO[x^(-1)]) + 
    (4*e^2 + 8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nc*(16*e^2 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)]) + (-4*e^2 - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 0, 0, 1, 1, x]*
   ((16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-8*e^2 - 16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, 0, 1, x]*((-8*e^2 - 8*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)])/Nc + Nc*(2*e^2 - 24*e^2*RATIO[x^(-2)] + 
      20*e^2*RATIO[x^(-1)])) + G[0, 0, 1, 1, 1, 0, x]*
   ((-8*e^2 - 8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(2*e^2 - 24*e^2*RATIO[x^(-2)] + 20*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc*(20*e^2 + 40*e^2*RATIO[x^(-2)] - 
      40*e^2*RATIO[x^(-1)]) + (-20*e^2 - 40*e^2*RATIO[x^(-2)] + 
      40*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 1, 1, 0, 0, x]*
   (Nc*(4*e^2 - 16*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)]) + 
    (-24*e^2 + 48*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 0, 1, 1, 1, x]*
   ((-16*e^2 - 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-84*e^2*RATIO[x^(-2)] + 72*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 0, 0, 1, x]*((-32*e^2 - 32*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)])/Nc + Nc*(-20*e^2 - 152*e^2*RATIO[x^(-2)] + 
      136*e^2*RATIO[x^(-1)])) + G[1, 1, 0, 0, 1, 0, x]*
   ((-32*e^2 - 32*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-20*e^2 - 152*e^2*RATIO[x^(-2)] + 136*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 1, 1, 1, 1, x]*((-84*e^2 - 112*e^2*RATIO[x^(-2)] + 
      168*e^2*RATIO[x^(-1)])/Nc + Nc*(-8*e^2 - 212*e^2*RATIO[x^(-2)] + 
      184*e^2*RATIO[x^(-1)])) + G[0, 1, 0, 1, 0, 0, x]*
   ((-24*e^2 - 48*e^2*RATIO[x^(-2)] + 48*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-24*e^2 - 192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 0, 0, x]*((-32*e^2 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)])/Nc + Nc*(-16*e^2 - 224*e^2*RATIO[x^(-2)] + 
      224*e^2*RATIO[x^(-1)])) + G[1, 0, 1, 1, 0, 1, x]*
   ((-40*e^2 - 40*e^2*RATIO[x^(-2)] + 80*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-58*e^2 - 256*e^2*RATIO[x^(-2)] + 236*e^2*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, 1, 0, x]*((-40*e^2 - 40*e^2*RATIO[x^(-2)] + 
      80*e^2*RATIO[x^(-1)])/Nc + Nc*(-58*e^2 - 256*e^2*RATIO[x^(-2)] + 
      236*e^2*RATIO[x^(-1)])) + G[1, 0, 1, 0, 0, 1, x]*
   ((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-62*e^2 - 292*e^2*RATIO[x^(-2)] + 268*e^2*RATIO[x^(-1)])) + 
  G[1, 0, 1, 0, 1, 0, x]*((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 
      96*e^2*RATIO[x^(-1)])/Nc + Nc*(-62*e^2 - 292*e^2*RATIO[x^(-2)] + 
      268*e^2*RATIO[x^(-1)])) + G[1, 0, 0, 1, 0, 1, x]*
   ((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-48*e^2 - 320*e^2*RATIO[x^(-2)] + 288*e^2*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 1, 0, x]*((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)])/Nc + Nc*(-48*e^2 - 320*e^2*RATIO[x^(-2)] + 
      288*e^2*RATIO[x^(-1)])) + G[1, 1, 1, 0, 0, 1, x]*
   ((-80*e^2 - 80*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-74*e^2 - 428*e^2*RATIO[x^(-2)] + 388*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 1, 0, 1, 0, x]*((-80*e^2 - 80*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)])/Nc + Nc*(-74*e^2 - 428*e^2*RATIO[x^(-2)] + 
      388*e^2*RATIO[x^(-1)])) + G[1, 0, 1, 1, 0, 0, x]*
   ((-8*e^2 - 88*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-92*e^2 - 412*e^2*RATIO[x^(-2)] + 448*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 0, 1, x]*((-112*e^2 - 112*e^2*RATIO[x^(-2)] + 
      224*e^2*RATIO[x^(-1)])/Nc + Nc*(-116*e^2 - 624*e^2*RATIO[x^(-2)] + 
      568*e^2*RATIO[x^(-1)])) + G[1, 1, 0, 1, 1, 0, x]*
   ((-112*e^2 - 112*e^2*RATIO[x^(-2)] + 224*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-116*e^2 - 624*e^2*RATIO[x^(-2)] + 568*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 1, 1, 0, 1, x]*((-136*e^2 - 136*e^2*RATIO[x^(-2)] + 
      272*e^2*RATIO[x^(-1)])/Nc + Nc*(-114*e^2 - 704*e^2*RATIO[x^(-2)] + 
      636*e^2*RATIO[x^(-1)])) + G[1, 1, 1, 1, 1, 0, x]*
   ((-136*e^2 - 136*e^2*RATIO[x^(-2)] + 272*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-114*e^2 - 704*e^2*RATIO[x^(-2)] + 636*e^2*RATIO[x^(-1)])) + 
  Nc*Log[mu2]^3*((e*(12 + 40*e - (12*I)*Pi - (17*I)*e*Pi + 13*e*Pi^2))/3 - 
    ((4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (2*((-12*I)*e*Pi - (34*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*Pi^2*RATIO[x])/3 - (2*e^2*Pi^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*(Nc*Log[mu2]*(2*e^2 + 4*e^2*RATIO[x^(-2)] - 
      4*e^2*RATIO[x^(-1)]) + Nc*(2*e*(2 + 3*e - (2*I)*e*Pi) + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((3*I)*e + I*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/3)*((6*I)*e + (17*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (2*e^2)/(3*(-1 + RATIO[x])^2) - (92*e^2*RATIO[x])/3 - 
      26*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 0, x]*
   ((4*(-6 + e)*e - (48*I)*e^2*Pi*RATIO[x^(-2)] + 8*(6*e + 17*e^2)*
       RATIO[x^(-1)])/Nc + Log[mu2]*
     (Nc*(28*e^2 + 8*e^2*RATIO[x^(-2)] - 56*e^2*RATIO[x^(-1)]) + 
      (-48*e^2 + 96*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*(e*(14 - 201*e - (76*I)*e*Pi) + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*((6*I)*e + (55*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((21*I)*e - (233*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (4*e^2*RATIO[x])/3 - 
      26*e^2*RATIO[x^2])) + G[1, 0, 1, 1, 1, x]*
   (Log[mu2]*((-32*e^2 - 16*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-68*e^2 - 304*e^2*RATIO[x^(-2)] + 280*e^2*RATIO[x^(-1)])) + 
    Nc*(((2*I)/3)*e*(54*I + (290*I)*e + 21*e*Pi) + 
      16*e^2*RATIO[(1 - x)^(-1)] + (I/3)*((468*I)*e + (985*I)*e^2 + 
        84*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/3)*((108*I)*e + (446*I)*e^2 + 
        21*e^2*Pi)*RATIO[x^(-1)] - (56*e^2*RATIO[x])/3 - 
      (172*e^2*RATIO[x^2])/3) + ((-2*I)*e*(-8*I - (37*I)*e + 12*e*Pi) - 
      ((8*I)/3)*((-3*I)*e + (44*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-24*I)*e + (25*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
      (88*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 0, 0, 0, x]*(Nc*((-16*I)*e^2*(-29*I + 2*Pi) - 
      68*e^2*RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
      (4*I)*((-253*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (26*e^2)/(-1 + RATIO[x])^2 - (56*e^2*RATIO[x])/3 - 
      (172*e^2*RATIO[x^2])/3) + (-92*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      192*e^2*RATIO[x^(-1)] + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 1, 1, x]*
   (Log[mu2]*((8*e^2 + 16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-10*e^2 - 20*e^2*RATIO[x^(-2)] + 20*e^2*RATIO[x^(-1)])) + 
    Nc*((4*I)*e*(I + (4*I)*e + 8*e*Pi) - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      I*((8*I)*e + (143*I)*e^2 + 64*e^2*Pi)*RATIO[x^(-2)] - 
      (4*I)*((2*I)*e + (25*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2*RATIO[x])/3 - (98*e^2*RATIO[x^2])/3) + 
    (2*e*(2 - 3*e - (18*I)*e*Pi) - ((8*I)/3)*((3*I)*e + (10*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((3*I)*e - (2*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-1)] - 24*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 1, 0, 0, x]*(Nc*(((2*I)/3)*e^2*(497*I + 18*Pi) + 
      (24*I)*e^2*Pi*RATIO[x^(-2)] - (12*I)*((55*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (98*e^2*RATIO[x^2])/3) + (-68*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      128*e^2*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 1, 1, x]*
   (Log[mu2]*((24*e^2 + 32*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-2*e^2 + 52*e^2*RATIO[x^(-2)] - 44*e^2*RATIO[x^(-1)])) + 
    Nc*(((-2*I)/3)*e*(-9*I - (581*I)*e + 3*e*Pi) + 
      40*e^2*RATIO[(1 - x)^(-1)] - (4*I)*((4*I)*e - (61*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/3)*((18*I)*e - (1421*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (28*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (2*e*(6 - 53*e - (10*I)*e*Pi) - ((8*I)/3)*((6*I)*e + (2*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((9*I)*e - (4*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 0, x]*
   (Nc*((2*I)*e^2*(273*I + 11*Pi) - (4*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (44*I)*e^2*Pi*RATIO[x^(-2)] - (44*I)*((25*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) - (28*e^2*RATIO[x])/3 - 
      (86*e^2*RATIO[x^2])/3) + (-104*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      192*e^2*RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 1, 1, 0, x]*
   (Log[mu2]*(Nc*(54*e^2 + 276*e^2*RATIO[x^(-2)] - 252*e^2*RATIO[x^(-1)]) + 
      (48*e^2 + 48*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*(e*(26 + 133*e - (96*I)*e*Pi) + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/3)*((51*I)*e + (52*I)*e^2 + 147*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((93*I)*e + (320*I)*e^2 + 324*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 - 12*e^2*RATIO[x] - (2*e^2*RATIO[x^2])/3) + 
    (24*e*(1 + 4*e) - (8*I)*((3*I)*e - (8*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] - 
      24*(2*e + e^2)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 1, x]*
   (Log[mu2]*(Nc*(54*e^2 + 276*e^2*RATIO[x^(-2)] - 252*e^2*RATIO[x^(-1)]) + 
      (48*e^2 + 48*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*(e*(26 + 133*e + (8*I)*e*Pi) + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-51*I)*e - (52*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((-93*I)*e - (320*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 - 12*e^2*RATIO[x] - (2*e^2*RATIO[x^2])/3) + 
    (4*e*(6 + 24*e - I*e*Pi) - (8*I)*((3*I)*e - (8*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + (8*I)*((6*I)*e + (3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 0, 0, 1, x]*(Nc*Log[mu2]*(24*e^2 + 48*e^2*RATIO[x^(-2)] - 
      48*e^2*RATIO[x^(-1)]) + Nc*((e*(36 + 289*e - (12*I)*e*Pi))/3 + 
      (124*e^2*RATIO[(1 - x)^(-1)])/3 - (2*I)*((12*I)*e + (45*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-2)] + (2*I)*((12*I)*e + (173*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (68*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (60*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      48*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 1, 0, x]*
   (Nc*Log[mu2]*(24*e^2 + 48*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)]) + 
    Nc*((e*(36 + 289*e + (6*I)*e*Pi))/3 + (124*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*I)*((12*I)*e + (45*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-2)] + 
      (2*I)*((12*I)*e + (173*I)*e^2 + 34*e^2*Pi)*RATIO[x^(-1)] - 
      (68*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (60*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (24*I)*e^2*Pi*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 0, 1, x]*
   (Log[mu2]*(Nc*(58*e^2 + 396*e^2*RATIO[x^(-2)] - 356*e^2*RATIO[x^(-1)]) + 
      (80*e^2 + 80*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)])/Nc) + 
    (4*e*(10 + 21*e - (5*I)*e*Pi) - ((40*I)/3)*((3*I)*e - (8*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((30*I)*e - (4*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-1)] - (40*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*((4*e*(24 + 47*e + (3*I)*e*Pi))/3 + 
      (I/3)*((-612*I)*e - (227*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-69*I)*e - (92*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 0, x]*
   (Log[mu2]*(Nc*(58*e^2 + 396*e^2*RATIO[x^(-2)] - 356*e^2*RATIO[x^(-1)]) + 
      (80*e^2 + 80*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)])/Nc) + 
    (4*e*(10 + 21*e) + ((8*I)/3)*((-15*I)*e + (40*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-2)] + (16*(-15*e + 2*e^2)*RATIO[x^(-1)])/3 - 
      (40*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(48 + 94*e + (159*I)*e*Pi))/3 + 
      (I/3)*((-612*I)*e - (227*I)*e^2 + 1056*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((-138*I)*e - (184*I)*e^2 + 285*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*
   (Log[mu2]*(Nc*(20*e^2 + 152*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)]) + 
      (32*e^2 + 32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((e*(30 + 335*e - (348*I)*e*Pi))/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (I/3)*((228*I)*e + (175*I)*e^2 + 1116*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((51*I)*e + (223*I)*e^2 + 300*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] - 
      (8*e^2*RATIO[x^2])/3) + 
    (8*e*(2 + 9*e) - ((8*I)/3)*((6*I)*e - (16*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-2)] - (32*(3*e + 2*e^2)*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 1, 0, x]*
   (Log[mu2]*(Nc*(8*e^2 - 40*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)]) + 
      (-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((2*e*(3 + 257*e + (30*I)*e*Pi))/3 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      I*((24*I)*e - (69*I)*e^2 + 100*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((30*I)*e - (613*I)*e^2 + 168*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 21*e) + ((8*I)/3)*((3*I)*e - (8*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - (16*(-3*e + 13*e^2)*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 0, 1, x]*
   (Log[mu2]*(Nc*(20*e^2 + 152*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)]) + 
      (32*e^2 + 32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((e*(30 + 335*e - (24*I)*e*Pi))/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (I/3)*((228*I)*e + (175*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((51*I)*e + (223*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] - 
      (8*e^2*RATIO[x^2])/3) + (8*e*(2 + 9*e + (2*I)*e*Pi) + 
      ((16*I)/3)*((-3*I)*e + (8*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 1, x]*
   (Log[mu2]*(Nc*(8*e^2 - 40*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)]) + 
      (-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((2*e*(3 + 257*e + (18*I)*e*Pi))/3 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      (3*I)*((8*I)*e - (23*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((30*I)*e - (613*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 21*e + I*e*Pi) + ((8*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((6*I)*e - (26*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 0, 1, x]*(Nc*Log[mu2]*(-6*e^2 - 12*e^2*RATIO[x^(-2)] + 
      12*e^2*RATIO[x^(-1)]) + Nc*(e*(-2 + 127*e - (4*I)*e*Pi) + 
      16*e^2*RATIO[(1 - x)^(-1)] - ((4*I)/3)*((-3*I)*e - (17*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/3)*((-3*I)*e + (229*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (88*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-1)] - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[0, 0, 1, 1, 0, x]*
   (Nc*Log[mu2]*(-6*e^2 - 12*e^2*RATIO[x^(-2)] + 12*e^2*RATIO[x^(-1)]) + 
    Nc*(e*(-2 + 127*e + (4*I)*e*Pi) + 16*e^2*RATIO[(1 - x)^(-1)] + 
      ((4*I)/3)*((3*I)*e + (17*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((3*I)*e - (229*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (38*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + (88*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*e^2*Pi*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 1, x]*
   (Nc*Log[mu2]*(-12*e^2 - 24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)]) + 
    Nc*(2*e*(-3 + 47*e - (2*I)*e*Pi) + (20*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*((-18*I)*e + (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((-18*I)*e + (311*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2 - 24*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (52*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-1)] + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 1, 0, x]*
   (Nc*Log[mu2]*(-12*e^2 - 24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)]) + 
    Nc*(2*e*(-3 + 47*e + (39*I)*e*Pi) + (20*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((2*I)/3)*((18*I)*e - (17*I)*e^2 + 474*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((18*I)*e - (311*I)*e^2 + 522*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2 - 24*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (52*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] + (4*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*((-2*I)*e^2*(-40*I + Pi) + 
      92*e^2*RATIO[(1 - x)^(-1)] - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      (4*I)*((-11*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 1, x]*
   ((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*((2*I)*e^2*(40*I + 3*Pi) + 
      92*e^2*RATIO[(1 - x)^(-1)] + (12*I)*e^2*Pi*RATIO[x^(-2)] - 
      (4*I)*((11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 0, x]*
   (Log[mu2]*((-48*e^2 - 96*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-116*e^2 - 520*e^2*RATIO[x^(-2)] + 520*e^2*RATIO[x^(-1)])) + 
    (-8*e*(3 + 8*e) + (16*I)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      16*(-3*e + 11*e^2)*RATIO[x^(-1)] + 8*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/
     Nc + Nc*((e*(-174 + 511*e + (120*I)*e*Pi))/3 - 
      8*e^2*RATIO[(1 - x)^(-1)] + ((20*I)/3)*((39*I)*e + (28*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/3)*((195*I)*e - (52*I)*e^2 + 
        168*e^2*Pi)*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (52*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nc*Log[mu2]*(-12*e^2 - 24*e^2*RATIO[x^(-2)] + 
      24*e^2*RATIO[x^(-1)]) + (2*e^2*(17 + (4*I)*Pi) - 
      32*e^2*RATIO[(1 - x)^(-1)] + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
      (4*I)*((-5*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
    Nc*(e*(-8 + 51*e - (10*I)*e*Pi) - (340*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*((-12*I)*e - (20*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((-24*I)*e - (83*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (130*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] + 
      (52*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 0, x]*
   (Log[mu2]*((-64*e^2 - 128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-172*e^2 - 728*e^2*RATIO[x^(-2)] + 728*e^2*RATIO[x^(-1)])) + 
    (-32*e*(1 + 4*e) + ((32*I)/3)*((6*I)*e - (16*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - (64*(-3*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(2*e*(-43 + 100*e + (35*I)*e*Pi) + 
      ((2*I)/3)*((546*I)*e + (551*I)*e^2 + 330*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((546*I)*e + (59*I)*e^2 + 354*e^2*Pi)*RATIO[x^(-1)] + 
      16*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nc*Log[mu2]*(2*e^2 + 4*e^2*RATIO[x^(-2)] - 
      4*e^2*RATIO[x^(-1)]) + ((2*I)*e^2*(37*I + 2*Pi) - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      (4*I)*((21*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 + 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*(((4*I)/3)*e^2*(11*I + 3*Pi) - 
      (476*e^2*RATIO[(1 - x)^(-1)])/3 + ((4*I)/3)*((-43*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((92*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (182*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] + 
      38*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 0, x]*
   (Log[mu2]*(Nc*(16*e^2 + 128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)]) + 
      (16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc) + 
    (-8*e*(-1 + 7*e) - ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - (16*(3*e + 4*e^2)*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])/Nc + Nc*(e*(8 + 167*e - (18*I)*e*Pi) + 
      (44*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((96*I)*e - (71*I)*e^2 + 
        114*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((96*I)*e + (403*I)*e^2 + 
        126*e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + 
      (134*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nc*Log[mu2]*(2*e^2 + 4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)]) + 
    (2*e^2*(3 + (4*I)*Pi) + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - (4*I)*((-7*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])/Nc + Nc*((-2*I)*e^2*(-21*I + Pi) + 
      (16*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((19*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/3)*((-56*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] + 
      (134*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Log[mu2]*((-168*e^2 - 224*e^2*RATIO[x^(-2)] + 336*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-158*e^2 - 708*e^2*RATIO[x^(-2)] + 652*e^2*RATIO[x^(-1)])) + 
    ((2*I)*e*(42*I + (181*I)*e + 34*e*Pi) + 
      ((8*I)/3)*((42*I)*e + (14*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((63*I)*e + (152*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-1)] + 
      (112*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(((-4*I)/3)*e*(-48*I - (65*I)*e + 30*e*Pi) - 
      ((2*I)/3)*((-486*I)*e + (215*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-111*I)*e - (125*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      24*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*((56*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (56*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(78*e^2 - 132*e^2*RATIO[(1 - x)^(-1)] + 
      (54*e^2)/(-1 + RATIO[x])^2 + 24*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*
   (Log[mu2]^2*(Nc*(44*e^2 + 184*e^2*RATIO[x^(-2)] - 184*e^2*RATIO[x^(-1)]) + 
      (16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc) + 
    (4*(2 + 5*e + 34*e^2 - (4*I)*e^2*Pi + 7*e^2*Pi^2) + 
      40*e^2*RATIO[(1 - x)^(-1)] + (4*(36 - 96*e - 145*e^2 - (36*I)*e*Pi + 
         (96*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(36 - 150*e - 199*e^2 + (276*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*e^2)/(-1 + RATIO[x])^2 + 
      ((8*I)/9)*e*(6*I + (22*I)*e + 9*e*Pi)*RATIO[x] + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((198 - 669*e - 1322*e^2 - (288*I)*e*Pi + (1503*I)*e^2*Pi + 
        513*e^2*Pi^2)/9 - (4*(-6*e + 269*e^2 - (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((828 + 792*e + 2014*e^2 - (936*I)*e*Pi - 
         (1197*I)*e^2*Pi + 2328*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-828 + 360*e + 2459*e^2 + (1008*I)*e*Pi - (1602*I)*e^2*Pi - 
         2286*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*(-3*e + 211*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(3 + 68*e)*RATIO[x])/9 + ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*
       RATIO[x^2]) + Log[mu2]*(Nc*((2*e*(66 - 217*e - (96*I)*e*Pi))/3 - 
        (8*I)*((23*I)*e + (22*I)*e^2 + 26*e^2*Pi)*RATIO[x^(-2)] + 
        (8*I)*((23*I)*e - (10*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] - 
        (40*e^2*RATIO[x^2])/3) + (8*e*(2 + 5*e) - 
        ((32*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
        (16*(-6*e + 25*e^2)*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 1, x]*
   (Log[mu2]^2*(Nc*(57*e^2 + 170*e^2*RATIO[x^(-2)] - 162*e^2*RATIO[x^(-1)]) + 
      (24*e^2 + 32*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)])/Nc) + 
    ((2*(18 + 147*e + 713*e^2 - (30*I)*e*Pi - (123*I)*e^2*Pi + 66*e^2*Pi^2))/
       3 + (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi - (600*I)*e^2*Pi + 
         198*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(108 + 492*e + 1495*e^2 - (180*I)*e*Pi - (888*I)*e^2*Pi + 
         396*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((8*I)/9)*e*
       (6*I + (133*I)*e + 15*e*Pi)*RATIO[x] + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((216 + 1092*e + 6401*e^2 + (144*I)*e*Pi + (2184*I)*e^2*Pi + 
        915*e^2*Pi^2)/18 + ((936 - 612*e - 12605*e^2 + (288*I)*e*Pi + 
         (3774*I)*e^2*Pi + 4602*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-144 - 416*e + 449*e^2 - (48*I)*e*Pi - (792*I)*e^2*Pi - 701*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (2*e*(-24 + 391*e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((2*e*(60 + 218*e + (21*I)*e*Pi))/3 + 
        ((4*I)/3)*((-102*I)*e + (7*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
        (4*I)*((-32*I)*e - (88*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] - 
        (64*e^2*RATIO[x])/3 - (68*e^2*RATIO[x^2])/3) + 
      (4*e*(6 + 49*e - (10*I)*e*Pi) - ((16*I)/3)*((6*I)*e + (2*I)*e^2 + 
          15*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((9*I)*e + (41*I)*e^2 + 
          15*e^2*Pi)*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 0, x]*
   ((((4*I)/3)*e*(6*I + (16*I)*e + 15*e*Pi) - 
      ((4*I)/9)*((24*I)*e + (211*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(-6*e + 53*e^2 + (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((4*I)/9)*e*(12*I + (317*I)*e + 30*e*Pi)*RATIO[x] + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((2*e*(-21 + 1031*e - (69*I)*e*Pi))/3 - 
      (2*(-102*e + 1271*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (44*I)*e^2*Pi*RATIO[x^(-1)] + (2*(-39*e + 653*e^2 - (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((2*I)/9)*e*(24*I + (35*I)*e + 108*e*Pi)*
       RATIO[x] + (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(-44*e^2 + (200*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (68*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 - 
        (68*e^2*RATIO[x^2])/3) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 1, x]*
   (Nc*Log[mu2]^2*(e^2 + 2*e^2*RATIO[x^(-2)] - 2*e^2*RATIO[x^(-1)]) + 
    ((2*e*(-12 - 48*e - (3*I)*e*Pi + 2*e*Pi^2))/3 - 
      (32*(-3*e + e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      4*e^2*RATIO[x^(-2)] - (4*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (4*(-6*e + 17*e^2 + (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(12*I + (35*I)*e + 18*e*Pi)*
       RATIO[x] + ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((36 - 552*e + 1159*e^2 - (36*I)*e*Pi + (846*I)*e^2*Pi - 21*e^2*Pi^2)/
       18 - ((2*I)/9)*((198*I)*e + (169*I)*e^2 + 246*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((36 - 42*e - 829*e^2 - (36*I)*e*Pi + 
         (96*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-36 + 78*e + 1171*e^2 + (36*I)*e*Pi - (252*I)*e^2*Pi - 51*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + ((I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi))/
       (-1 + RATIO[x])^2 + 4*e*(-1 + 8*e + (4*I)*e*Pi)*RATIO[x] + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(((-2*I)/3)*e^2*(-98*I + 3*Pi) + 
        88*e^2*RATIO[(1 - x)^(-1)] - (4*I)*((-6*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] + (4*I)*((-8*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
        (92*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Log[mu2]^2*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-6*e^2 - 68*e^2*RATIO[x^(-2)] + 60*e^2*RATIO[x^(-1)])) + 
    Nc*((-54 - 402*e - 2368*e^2 + (342*I)*e*Pi - (1995*I)*e^2*Pi + 
        81*e^2*Pi^2)/9 + ((2*I)/3)*((-3*I)*e^2 + 8*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((-360 - 75*e + 487*e^2 + (1224*I)*e*Pi + 
         (993*I)*e^2*Pi + 1188*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-162 - 507*e - 1931*e^2 + (666*I)*e*Pi - (1224*I)*e^2*Pi + 
         423*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (e*(-16 + 69*e)*RATIO[x])/3 - 
      (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    ((4*(-6 - 27*e - 114*e^2 + (12*I)*e^2*Pi + 38*e^2*Pi^2))/3 + 
      (2*(-36 + 96*e + 145*e^2 + (108*I)*e*Pi - (288*I)*e^2*Pi + 
         114*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-18 - 12*e - 11*e^2 - (189*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (4*e*(6 + 103*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((2*I)/3)*e*(12*I + (125*I)*e + 111*e*Pi) + 
        (2*I)*((36*I)*e + I*e^2 + 134*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/3)*((48*I)*e + (155*I)*e^2 + 219*e^2*Pi)*RATIO[x^(-1)] + 
        12*e^2*RATIO[x] + (2*e^2*RATIO[x^2])/3) + 
      (-8*e*(2 + 9*e) + ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 9*e^2*Pi)*
         RATIO[x^(-2)] + (32*(3*e + 2*e^2)*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, x]*
   (Log[mu2]^2*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-6*e^2 - 68*e^2*RATIO[x^(-2)] + 60*e^2*RATIO[x^(-1)])) + 
    Nc*((-54 - 402*e - 2368*e^2 - (18*I)*e*Pi + (111*I)*e^2*Pi + 
        426*e^2*Pi^2)/9 - (2*I)*e^2*(I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((-360 - 75*e + 487*e^2 - (36*I)*e*Pi - (780*I)*e^2*Pi + 2490*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(-162 - 507*e - 1931*e^2 - (18*I)*e*Pi - 
         (42*I)*e^2*Pi + 1128*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((2*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(16 - 69*e - (44*I)*e*Pi)*RATIO[x])/3 - (I/18)*e^2*(-965*I + 624*Pi)*
       RATIO[x^2]) + (2*(-4 - 18*e - 76*e^2 + (2*I)*e*Pi - (3*I)*e^2*Pi + 
        28*e^2*Pi^2) + (2*(-36 + 96*e + 145*e^2 + (36*I)*e*Pi + 
         (120*I)*e^2*Pi + 270*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-18 - 12*e - 11*e^2 + (9*I)*e*Pi - (6*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (4*e*(6 + 103*e - (30*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((-2*I)/3)*e*(-12*I - (125*I)*e + 3*e*Pi) - 
        (2*I)*((-36*I)*e - I*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((-48*I)*e - (155*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        12*e^2*RATIO[x] + (2*e^2*RATIO[x^2])/3) + 
      ((8*I)*e*(2*I + (9*I)*e + e*Pi) + ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (4*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, x]*
   (Nc*(-(e*(-348 - 67*e + (36*I)*Pi + (3054*I)*e*Pi + 66*e*Pi^2))/18 - 
      (2*(30*e + 73*e^2 + (28*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (2*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-18*e - 145*e^2 + (6*I)*e*Pi + (496*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (120*e + 5*e^2 + (12*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) - (I/9)*e*(-48*I - (355*I)*e + 36*e*Pi)*
       RATIO[x] - (I/18)*e^2*(-965*I + 624*Pi)*RATIO[x^2]) + 
    ((2*e*(6 - 15*e + (42*I)*e*Pi + 2*e*Pi^2))/3 - 
      (4*(12*e + 5*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((-24*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*(6*e - 17*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(6 + 121*e - (30*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*((2*e^2*(52 - (9*I)*Pi))/3 - (104*e^2*RATIO[(1 - x)^(-1)])/
         3 - (12*I)*e^2*Pi*RATIO[x^(-2)] + (12*I)*((2*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] + (12*e^2)/(-1 + RATIO[x])^2 - (28*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, x]*
   (Nc*((e*(348 + 67*e + (72*I)*Pi - (708*I)*e*Pi))/18 - 
      (2*(30*e + 73*e^2 - (96*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*(3*e*Pi + e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((-18*I)*e - (145*I)*e^2 + 12*e*Pi + 4*e^2*Pi)*
       RATIO[x^(-1)] + (120*e + 5*e^2 - (408*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) - (I/9)*e*(-48*I - (355*I)*e + 168*e*Pi)*
       RATIO[x] - (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    (2*e*(2 - 5*e - (6*I)*e*Pi) + ((4*I)/9)*((12*I)*e + (5*I)*e^2 + 
        36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(6 + 121*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*((2*e^2*(52 + (3*I)*Pi))/3 - (104*e^2*RATIO[(1 - x)^(-1)])/
         3 + (4*I)*e^2*Pi*RATIO[x^(-2)] - (4*I)*((-6*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] + (12*e^2)/(-1 + RATIO[x])^2 - (28*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, x]*
   (Nc*Log[mu2]^2*(-7*e^2 - 14*e^2*RATIO[x^(-2)] + 14*e^2*RATIO[x^(-1)]) + 
    Nc*((-36 - 1122*e - 5281*e^2 - (36*I)*e*Pi + (372*I)*e^2*Pi + 
        81*e^2*Pi^2)/18 - (4*(-21*e + 28*e^2 + (120*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((-36 - 204*e - 938*e^2 - (36*I)*e*Pi + 
         (96*I)*e^2*Pi - 255*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((36 + 1356*e + 5519*e^2 + (36*I)*e*Pi + (162*I)*e^2*Pi + 207*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-6*e + 11*e^2 + (174*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) + (I/9)*e*(36*I + (169*I)*e + 192*e*Pi)*
       RATIO[x] + (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-2*e*(54 + 227*e - (33*I)*e*Pi + 20*e*Pi^2))/3 - 
      ((8*I)/3)*((-I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*Pi^2*RATIO[x^(-2)] + (4*(18*e + 18*e^2 - (15*I)*e^2*Pi + 
         20*e^2*Pi^2)*RATIO[x^(-1)])/3 + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(-3 + 46*e + (6*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-72*e^2 + 48*e^2*RATIO[x^(-1)] - (16*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-9*I - (190*I)*e + 3*e*Pi) + 
        (56*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((-18*I)*e - (79*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((-18*I)*e - (463*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        4*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*(Nc*Log[mu2]^2*(-7*e^2 - 14*e^2*RATIO[x^(-2)] + 
      14*e^2*RATIO[x^(-1)]) + 
    Nc*((-36 - 1122*e - 5281*e^2 + (72*I)*e*Pi + (3810*I)*e^2*Pi - 
        39*e^2*Pi^2)/18 - (4*(-21*e + 28*e^2 - (30*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((-36 - 204*e - 938*e^2 + (252*I)*e*Pi - 
         (279*I)*e^2*Pi - 627*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((36 + 1356*e + 5519*e^2 - (288*I)*e*Pi - (3318*I)*e^2*Pi + 
         615*e^2*Pi^2)*RATIO[x^(-1)])/9 + (-6*e + 11*e^2 + (6*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) + (I/9)*e*(36*I + (169*I)*e + 60*e*Pi)*
       RATIO[x] + (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-2*e*(54 + 227*e + (66*I)*e*Pi + 18*e*Pi^2))/3 - 
      (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(9*e + 9*e^2 - (16*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e*(-3 + 46*e + (18*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-72*e^2 + (16*I)*e^2*Pi*RATIO[x^(-2)] + 48*e^2*RATIO[x^(-1)] - 
        (16*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((2*I)/3)*e*(9*I + (190*I)*e + 15*e*Pi) + 
        (56*e^2*RATIO[(1 - x)^(-1)])/3 + ((2*I)/3)*((18*I)*e + (79*I)*e^2 + 
          90*e^2*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((18*I)*e + (463*I)*e^2 + 
          102*e^2*Pi)*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        4*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(Nc*Log[mu2]^2*(4*e^2 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)]) + 
    Nc*((36 - 762*e - 4717*e^2 - (36*I)*e*Pi - (552*I)*e^2*Pi + 408*e^2*Pi^2)/
       18 - (2*(24*e + 149*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(9 - 15*e - 151*e^2 - (9*I)*e*Pi + (24*I)*e^2*Pi + 333*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(18 - 444*e - 2141*e^2 - (18*I)*e*Pi - 
         (291*I)*e^2*Pi + 600*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (e*(2 + 11*e - (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (e*(20 - 15*e + (76*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e*(-36 - 166*e + (15*I)*e*Pi + 40*e*Pi^2))/3 + 
      ((4*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      24*e^2*Pi^2*RATIO[x^(-2)] - (4*(-12*e - 16*e^2 + (21*I)*e^2*Pi + 
         40*e^2*Pi^2)*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*e*(-3 + 49*e + (18*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-48*e^2 + 32*e^2*RATIO[x^(-1)] - (16*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e*(6 - 124*e - (3*I)*e*Pi))/3 - 
        (40*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*((6*I)*e - (10*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/3)*((6*I)*e - (148*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] + (2*e^2)/(-1 + RATIO[x])^2 + 
        (52*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(Nc*Log[mu2]^2*(4*e^2 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)]) + 
    Nc*((36 - 762*e - 4717*e^2 - (504*I)*e*Pi + (3972*I)*e^2*Pi + 
        1182*e^2*Pi^2)/18 - (2*(24*e + 149*e^2 + (84*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (4*(9 - 15*e - 151*e^2 - (261*I)*e*Pi - 
         (138*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(18 - 444*e - 2141*e^2 - (576*I)*e*Pi + (1344*I)*e^2*Pi + 
         1293*e^2*Pi^2)*RATIO[x^(-1)])/9 + (e*(2 + 11*e + (2*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (e*(20 - 15*e + (32*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((4*e*(-18 - 83*e - (12*I)*e*Pi + 17*e*Pi^2))/3 - 
      4*e^2*RATIO[(1 - x)^(-1)] + 4*((-6*I)*e*Pi + (16*I)*e^2*Pi + 
        13*e^2*Pi^2)*RATIO[x^(-2)] - 
      (8*(-6*e - 8*e^2 + (63*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e*(-3 + 49*e + (6*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-48*e^2 - (48*I)*e^2*Pi*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
        (16*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(6 - 124*e - (81*I)*e*Pi))/3 - (40*e^2*RATIO[(1 - x)^(-1)])/
         3 - ((4*I)/3)*((6*I)*e - (10*I)*e^2 + 171*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((6*I)*e - (148*I)*e^2 + 189*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2)/(-1 + RATIO[x])^2 + (52*e^2*RATIO[x])/3 + 
        (10*e^2*RATIO[x^2])/3))) + G[0, 1, 0, 0, x]*
   ((-4*e*(-6 - 13*e - (4*I)*e*Pi + e*Pi^2) + 
      ((4*I)/3)*((27*I)*e^2 + 8*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      8*(-6*e - 6*e^2 + (6*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)] - 
      (((8*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(6 + 13*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(1182 + 3131*e + (108*I)*Pi - (963*I)*e*Pi + 54*e*Pi^2))/9 - 
      (2*(6*e - 589*e^2 + (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      2*((12*I)*e*Pi + (45*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)] - 
      (2*(390*e + 1558*e^2 + (36*I)*e*Pi - (219*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e^2*(26 - (7*I)*Pi)*RATIO[x])/3 + 
      (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((48*e^2 - 96*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e^2*(391 + (36*I)*Pi))/3 + 
        (48*I)*e^2*Pi*RATIO[x^(-2)] - (8*I)*((-65*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-1)] - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
        (40*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 1, x]*
   (((2*e*(3 + 21*e + (12*I)*Pi + (39*I)*e*Pi + 29*e*Pi^2))/3 + 
      8*e^2*RATIO[(1 - x)^(-1)] + (2*(9*e^2 + (24*I)*e*Pi + (80*I)*e^2*Pi + 
         30*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(6*e + 21*e^2 + (24*I)*e*Pi + (98*I)*e^2*Pi + 58*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (4*e*(12 - e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(15 - 572*e - (72*I)*Pi - (477*I)*e*Pi + 234*e*Pi^2))/9 + 
      ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 132*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((232*e + 1687*e^2 - (96*I)*e*Pi - (630*I)*e^2*Pi + 704*e^2*Pi^2)*
        RATIO[x^(-2)])/6 + ((-306*e - 2765*e^2 + (144*I)*e*Pi + 
         (798*I)*e^2*Pi - 972*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(6 - 29*e - (57*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(1 + (4*I)*Pi) + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((-I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e*(3 + 11*e - (21*I)*e*Pi))/3 + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((6*I)*e + (127*I)*e^2 + 
          42*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((6*I)*e + (119*I)*e^2 + 
          42*e^2*Pi)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 1, x]*
   (Nc*Log[mu2]^2*(-e^2 - 2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)]) + 
    ((-2*e*(-39 - 187*e - (6*I)*Pi - (45*I)*e*Pi + 17*e*Pi^2))/3 + 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*(-21*e^2 - (12*I)*e*Pi - (40*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (2*(-6*e + 77*e^2 - (12*I)*e*Pi - (100*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*e*(3 - 28*e - (3*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((72 + 1536*e + 4750*e^2 + (36*I)*e*Pi - (816*I)*e^2*Pi - 93*e^2*Pi^2)/
       18 - (2*(12*e - 71*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((144 + 1296*e + 8885*e^2 + (72*I)*e*Pi - (690*I)*e^2*Pi - 
         1026*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-24 - 688*e - 3518*e^2 - (12*I)*e*Pi + (250*I)*e^2*Pi + 151*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*e*(18 - 71*e + (18*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(13 + (2*I)*Pi) + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e*(9 + 256*e + (6*I)*e*Pi))/3 - 
        16*e^2*RATIO[(1 - x)^(-1)] + ((2*I)/3)*((-18*I)*e - (205*I)*e^2 + 
          12*e^2*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((-18*I)*e - (683*I)*e^2 + 
          12*e^2*Pi)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (44*e^2*RATIO[x^2])/3))) + G[1, 0, 0, 0, x]*
   (((4*e*(24 + 82*e + (9*I)*e*Pi + 8*e*Pi^2))/3 - 
      (8*e^2*(25 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(6*e + 8*e^2 - (3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (((4*I)/3)*((-12*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(12 - 79*e - (12*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-534 - 1584*e + (18*I)*Pi + (282*I)*e*Pi + 31*e*Pi^2))/3 + 
      ((8*I)/9)*((-6*I)*e - (320*I)*e^2 + 15*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (2*((18*I)*e*Pi - (17*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-546*e - 2405*e^2 + (18*I)*e*Pi + (247*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(18 + 385*e - (126*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((64*e^2 - 128*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e^2*(179 - (6*I)*Pi) + 
        8*e^2*RATIO[(1 - x)^(-1)] - (24*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
        (2*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 + 
        (44*e^2*RATIO[x^2])/3))) + G[0, 0, 0, x]*
   (Nc*Log[mu2]^2*(15*e^2 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      (5*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    (-(e*(12 - 1015*e + (36*I)*Pi + (306*I)*e*Pi + 150*e*Pi^2))/9 - 
      (2*(102*e + 959*e^2 - (24*I)*e*Pi - (208*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (-72*e - 57*e^2 - (12*I)*e*Pi + 
        (34*I)*e^2*Pi + 14*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(87 + 508*e - (6*I)*Pi - (22*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(-8472 - 50229*e + (408*I)*Pi + (8438*I)*e*Pi + 
         1214*e*Pi^2))/36 - ((-2724*e - 12365*e^2 + (144*I)*e*Pi + 
         (3960*I)*e^2*Pi + 846*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (2*((18*I)*e*Pi + (145*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)/
       (108*(-1 + RATIO[x])^2) - (e*(312 + 3629*e + (360*I)*Pi + 
         (2598*I)*e*Pi + 426*e*Pi^2)*RATIO[x])/54 + 
      (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       108) + Log[mu2]*((((-8*I)/3)*e^2*(-I + 3*Pi) - 
        (8*e^2*(17 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
        (8*e^2*(29 - (2*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((2*e*(9 - 685*e + (31*I)*e*Pi))/3 - 
        (4*(18*e - 415*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
        (24*I)*e^2*Pi*RATIO[x^(-1)] - (((2*I)/9)*((9*I)*e - (413*I)*e^2 + 
           3*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 2*e - (24*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*(((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-1)] - 8*e^2*Pi^2*RATIO[x] + 
      2*e^2*Pi^2*RATIO[x^2] + (4*e^2*(3 - (3*I)*Pi + 2*Pi^2 - I*Pi^3 + 
         24*Zeta[3]))/3)/Nc + 
    Nc*((-I/6)*(-36*Pi - 102*e*Pi + 120*e^2*Pi - (54*I)*e*Pi^2 - 
        (85*I)*e^2*Pi^2 + 127*e^2*Pi^3)*RATIO[x^(-1)] + 
      (e*RATIO[x]*(-18*Pi^2 + 33*e*Pi^2 - (10*I)*e*Pi^3 - 84*e*Zeta[3]))/18 + 
      (e*RATIO[x^2]*(-3*Pi^2 + 64*e*Pi^2 - (3*I)*e*Pi^3 - 6*e*Zeta[3]))/6 + 
      (108 + 360*e + 1032*e^2 - (108*I)*Pi - (108*I)*e*Pi - (1092*I)*e^2*Pi + 
        162*e*Pi^2 + 683*e^2*Pi^2 + (399*I)*e^2*Pi^3 - 780*e^2*Zeta[3])/36 + 
      ((I/6)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/6)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 154*e^2*Pi - (9*I)*e^2*Pi^2 + 
        4*e^2*Pi^3 - (40*I)*e^2*Zeta[3]))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*((-I/3)*e^2*(-11*I + 21*Pi) - 
      (4*e^2*RATIO[(1 - x)^(-1)])/3 - (14*I)*e^2*Pi*RATIO[x^(-2)] + 
      (2*I)*((-4*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + e^2/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 - 2*e^2*RATIO[x^2]) + 
    Log[mu2]*(((8*e^2*(5 - (9*I)*Pi + Pi^2))/3 + (8*e^2*RATIO[(1 - x)^(-1)])/
         3 - (16*((9*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((16*I)/3)*e^2*(8*I + Pi)*RATIO[x] + (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(-(e*(42 - 374*e + (54*I)*Pi - (1140*I)*e*Pi + 57*e*Pi^2))/9 + 
        ((8*I)/9)*((-19*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (2*((18*I)*e*Pi + (79*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(12*e + 88*e^2 + (18*I)*e*Pi - (293*I)*e^2*Pi + 19*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (2*(3*e + 10*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(3 + 47*e - (15*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((-2*(-6*e - 7*e^2 + (162*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((4*I)/3)*e^2*Pi^3*RATIO[x^(-2)] + (8*((-3*I)*e^2*Pi + e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*e*(96 + 589*e - (12*I)*Pi - (44*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x])/9 - (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9 - 
      (2*e*(-30 - 95*e + (54*I)*Pi + (387*I)*e*Pi - 6*Pi^2 + 66*e*Pi^2 - 
         36*e*Zeta[3]))/9 + (8*RATIO[x^(-1)]*((-9*I)*e*Pi - (9*I)*e^2*Pi - 
         e*Pi^2 + 19*e^2*Pi^2 - 6*e^2*Zeta[3]))/3)/Nc + 
    Nc*((-2*(-18 - 153*e - 688*e^2 - (108*I)*e*Pi - (1827*I)*e^2*Pi + 
         297*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (I/9)*(36*Pi + 204*e*Pi + 938*e^2*Pi - (54*I)*e*Pi^2 - 
        (168*I)*e^2*Pi^2 + 33*e^2*Pi^3)*RATIO[x^(-2)] + 
      (30*e + 61*e^2 - (2646*I)*e^2*Pi + 489*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + ((72 + 624*e + 1811*e^2 - (144*I)*e*Pi + 
         (1986*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x])/54 - 
      (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36 + (-180 + 996*e + 5263*e^2 - (108*I)*Pi + (3474*I)*e*Pi + 
        (5187*I)*e^2*Pi - 198*e*Pi^2 - 7443*e^2*Pi^2 - (189*I)*e^2*Pi^3 - 
        216*e^2*Zeta[3])/54 + (I/9)*RATIO[x^(-1)]*(-36*I - (264*I)*e - 
        (1868*I)*e^2 + 36*Pi - 912*e*Pi - 3301*e^2*Pi - (66*I)*e*Pi^2 - 
        (2807*I)*e^2*Pi^2 + 27*e^2*Pi^3 - (72*I)*e^2*Zeta[3]))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 - (14*e^2*RATIO[x^(-2)])/3 + 
      (14*e^2*RATIO[x^(-1)])/3) + Log[mu2]^2*
     ((24*e^2 - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*((e*(-9 + 104*e - (9*I)*e*Pi))/3 - (I/3)*((-18*I)*e - (53*I)*e^2 + 
          18*e^2*Pi)*RATIO[x^(-2)] + (I/3)*((-18*I)*e + (193*I)*e^2 + 
          18*e^2*Pi)*RATIO[x^(-1)] - (20*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-4*e*(-18 - 86*e - (3*I)*e*Pi + 20*e*Pi^2))/3 - 
        32*e^2*Pi^2*RATIO[x^(-2)] + (8*(-6*e - 8*e^2 - (3*I)*e^2*Pi + 
           20*e^2*Pi^2)*RATIO[x^(-1)])/3 + ((16*I)/3)*e^2*(7*I + Pi)*
         RATIO[x] + (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-36 + 660*e + 4154*e^2 - (108*I)*e^2*Pi - 267*e^2*Pi^2)/18 - 
        (4*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        ((-36 - 126*e - 482*e^2 + (324*I)*e^2*Pi - 939*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((36 - 630*e - 2776*e^2 - (96*I)*e^2*Pi + 
           843*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((2*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-3 + 10*e + (7*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (2*e*(84 + 545*e - (12*I)*Pi - (26*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (108 + 516*e + 1856*e^2 + (18*I)*e*Pi + (162*I)*e^2*Pi - 120*e*Pi^2 - 
        537*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 108*e^2*Zeta[3])/9 + 
      ((2*I)/9)*RATIO[x^(-1)]*(36*I + (48*I)*e + (11*I)*e^2 - 18*e*Pi - 
        63*e^2*Pi - (120*I)*e*Pi^2 - (201*I)*e^2*Pi^2 + 24*e^2*Pi^3 - 
        (108*I)*e^2*Zeta[3]) + ((2*I)/3)*RATIO[x^(-2)]*
       (9*e^2*Pi + (24*I)*e*Pi^2 - (16*I)*e^2*Pi^2 + 12*e^2*Pi^3 + 
        (108*I)*e^2*Zeta[3]))/Nc + 
    Nc*(-((6*e - 53*e^2 - (160*I)*e^2*Pi + 40*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      ((-72 + 456*e + 2707*e^2 + (288*I)*e*Pi - (246*I)*e^2*Pi + 
         120*e^2*Pi^2)*RATIO[x])/54 - 
      (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36 + (1098 + 6519*e + 24794*e^2 - (216*I)*e*Pi - (5121*I)*e^2*Pi - 
        459*e*Pi^2 - 2262*e^2*Pi^2 + (855*I)*e^2*Pi^3 - 7308*e^2*Zeta[3])/
       54 + (I/54)*RATIO[x^(-2)]*(180*I + (1044*I)*e + (3967*I)*e^2 + 
        972*e*Pi + 8667*e^2*Pi + (2934*I)*e*Pi^2 + (2796*I)*e^2*Pi^2 + 
        3510*e^2*Pi^3 + (31464*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-1)]*
       (-2196*I - (9036*I)*e - (29213*I)*e^2 + 288*e*Pi + 7554*e^2*Pi + 
        (2646*I)*e*Pi^2 + (9249*I)*e^2*Pi^2 + 3870*e^2*Pi^3 + 
        (32760*I)*e^2*Zeta[3]))) + G[1, 1, 1, x]*
   (Nc*Log[mu2]^3*(-15*e^2 - 30*e^2*RATIO[x^(-2)] + 30*e^2*RATIO[x^(-1)]) + 
    Log[mu2]^2*(((4*I)*e^2*(9*I + 2*Pi) + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((5*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((I/3)*e*(45*I + (193*I)*e + 18*e*Pi) + 
        (I/3)*((90*I)*e + (109*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] - 
        (I/3)*((90*I)*e + (437*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
        10*e^2*RATIO[x] + 5*e^2*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(27 + 163*e - (6*I)*Pi - (39*I)*e*Pi + 17*e*Pi^2))/3 - 
        (4*(-21*e^2 - (12*I)*e*Pi - (40*I)*e^2*Pi + 14*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + (4*(30*e + 77*e^2 - (12*I)*e*Pi - 
           (88*I)*e^2*Pi + 34*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*e^2*(25 - (2*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((-108 - 888*e - 4522*e^2 + (36*I)*e*Pi - 
          (1200*I)*e^2*Pi - 675*e^2*Pi^2)/18 + 
        ((-36 - 10*e + 969*e^2 + (12*I)*e*Pi - (252*I)*e^2*Pi - 505*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + ((108 + 906*e - 430*e^2 - (36*I)*e*Pi + 
           (1314*I)*e^2*Pi + 1395*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*e*(9 - 95*e + (24*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((4*e*(75 + 515*e - (6*I)*Pi - (13*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 - 
      ((2*I)/9)*RATIO[x^(-2)]*((63*I)*e + (210*I)*e^2 - 36*Pi - 120*e*Pi - 
        314*e^2*Pi - (42*I)*e*Pi^2 + (220*I)*e^2*Pi^2 + 24*e^2*Pi^3 - 
        (288*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
       (90*I + (231*I)*e + (688*I)*e^2 + 36*Pi + 264*e*Pi + 989*e^2*Pi + 
        (102*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 18*e^2*Pi^3 + 
        (1620*I)*e^2*Zeta[3]) + (I/9)*(162*I + (978*I)*e + (3949*I)*e^2 + 
        36*Pi + 234*e*Pi + 954*e^2*Pi + (102*I)*e*Pi^2 + (204*I)*e^2*Pi^2 + 
        18*e^2*Pi^3 + (1620*I)*e^2*Zeta[3]))/Nc + 
    Nc*((2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (e*(-1320 - 4505*e + (216*I)*Pi + (1170*I)*e*Pi + 342*e*Pi^2)*RATIO[x])/
       54 + (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/108 - (I/108)*(-2016*I - (11838*I)*e - (8429*I)*e^2 + 
        3600*e*Pi + 17142*e^2*Pi - (1782*I)*e*Pi^2 - (3870*I)*e^2*Pi^2 + 
        1944*e^2*Pi^3 - (11232*I)*e^2*Zeta[3]) + (I/18)*RATIO[x^(-1)]*
       (-600*I + (1138*I)*e + (20579*I)*e^2 + 1344*e*Pi + 9558*e^2*Pi - 
        (1314*I)*e*Pi^2 - (2077*I)*e^2*Pi^2 + 1152*e^2*Pi^3 - 
        (13680*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-2)]*(504*I + (9927*I)*e + 
        (65212*I)*e^2 + 2466*e*Pi + 17451*e^2*Pi - (4302*I)*e*Pi^2 - 
        (2970*I)*e^2*Pi^2 + 3204*e^2*Pi^3 - (49032*I)*e^2*Zeta[3]))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 - (14*e^2*RATIO[x^(-2)])/3 + 
      (14*e^2*RATIO[x^(-1)])/3) + Log[mu2]^2*
     ((24*e^2 + (16*I)*e^2*Pi*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*((e*(-9 + 104*e + (93*I)*e*Pi))/3 + (I/3)*((18*I)*e + (53*I)*e^2 + 
          306*e^2*Pi)*RATIO[x^(-2)] - (I/3)*((18*I)*e - (193*I)*e^2 + 
          330*e^2*Pi)*RATIO[x^(-1)] - (20*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(-9 - 43*e - (6*I)*e*Pi + 9*e*Pi^2))/3 - 
        (16*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (16*(-3*e - 4*e^2 + (23*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        ((16*I)/3)*e^2*(-7*I + Pi)*RATIO[x] + (8*e^2*(3 - I*Pi)*RATIO[x^2])/
         3)/Nc + Nc*((-36 + 660*e + 4154*e^2 + (540*I)*e*Pi - 
          (2856*I)*e^2*Pi - 957*e^2*Pi^2)/18 - (4*e^2*RATIO[(1 - x)^(-1)])/
         3 + ((-36 - 126*e - 482*e^2 + (900*I)*e*Pi + (1248*I)*e^2*Pi - 
           2133*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        ((36 - 630*e - 2776*e^2 - (972*I)*e*Pi + (1422*I)*e^2*Pi + 
           2109*e^2*Pi^2)*RATIO[x^(-1)])/9 + (4*e*(-3 + 10*e - I*e*Pi)*
          RATIO[x])/3 + (2*e*(-3 + 211*e - (75*I)*e*Pi)*RATIO[x^2])/9)) + 
    Nc*(-((6*e - 53*e^2 - (24*I)*e*Pi + (1070*I)*e^2*Pi - 4*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e*Pi + (422*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + ((-72 + 456*e + 2707*e^2 - (2154*I)*e^2*Pi + 
         276*e^2*Pi^2)*RATIO[x])/54 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 + (1098 + 6519*e + 24794*e^2 + (756*I)*Pi - (4446*I)*e*Pi - 
        (9678*I)*e^2*Pi - 1413*e*Pi^2 + 1665*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 
        6768*e^2*Zeta[3])/54 - (I/54)*RATIO[x^(-1)]*(-2196*I - (9036*I)*e - 
        (29213*I)*e^2 + 2808*Pi - 4464*e*Pi - 21270*e^2*Pi + 
        (6282*I)*e*Pi^2 + (4041*I)*e^2*Pi^2 + 270*e^2*Pi^3 + 
        (26496*I)*e^2*Zeta[3]) + (I/54)*RATIO[x^(-2)]*(180*I + (1044*I)*e + 
        (3967*I)*e^2 + 2592*Pi + 3546*e*Pi + 12114*e^2*Pi + (6354*I)*e*Pi^2 + 
        (6120*I)*e^2*Pi^2 + 270*e^2*Pi^3 + (26496*I)*e^2*Zeta[3])) + 
    ((40*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*e*(-84 - 545*e - (12*I)*Pi - (50*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
      (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (2*RATIO[x^(-2)]*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 
         96*e*Pi^2 + 256*e^2*Pi^2 - 360*e^2*Zeta[3]))/9 - 
      (2*RATIO[x^(-1)]*(36 + 48*e + 11*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi - 
         108*e*Pi^2 + 280*e^2*Pi^2 - 360*e^2*Zeta[3]))/9 - 
      (4*(-27 - 129*e - 464*e^2 - (18*I)*e*Pi - (222*I)*e^2*Pi + 27*e*Pi^2 + 
         108*e^2*Pi^2 + 90*e^2*Zeta[3]))/9)/Nc) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*((I/3)*e^2*(11*I + 3*Pi) - 
      (4*e^2*RATIO[(1 - x)^(-1)])/3 + (2*I)*e^2*Pi*RATIO[x^(-2)] - 
      (2*I)*((4*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + e^2/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 - 2*e^2*RATIO[x^2]) + 
    Log[mu2]*(((8*e^2*(5 - (3*I)*Pi))/3 + ((8*I)/3)*e^2*(-I + 4*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        ((16*I)/3)*e^2*(-8*I + Pi)*RATIO[x] + (8*e^2*(3 - I*Pi)*RATIO[x^2])/
         3)/Nc + Nc*((2*e*(-21 + 187*e - (171*I)*e*Pi + 9*e*Pi^2))/9 + 
        ((152*I)/9)*((-I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        4*((-6*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)] - 
        (4*(-6*e - 44*e^2 - (18*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(3*e + 10*e^2 - (75*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(3 + 47*e - (39*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 211*e - (75*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((-2*(-6*e - 7*e^2 - (24*I)*e*Pi + (14*I)*e^2*Pi + 64*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*(3*e^2*Pi + e^2*Pi^3)*
       RATIO[x^(-2)] + (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-96 - 589*e - (12*I)*Pi - (20*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x])/9 + (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9 - 
      (2*e*(-30 - 95*e + (18*I)*Pi + (129*I)*e*Pi + 135*e*Pi^2 + 
         36*e*Zeta[3]))/9 + (4*RATIO[x^(-1)]*((3*I)*e^2*Pi + 17*e^2*Pi^2 + 
         12*e^2*Zeta[3]))/3)/Nc + 
    Nc*((-2*(-18 - 153*e - 688*e^2 - (324*I)*e*Pi - (78*I)*e^2*Pi + 
         615*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (I/9)*(-36*Pi + 42*e*Pi + 829*e^2*Pi + (18*I)*e*Pi^2 + 
        (210*I)*e^2*Pi^2 + 9*e^2*Pi^3)*RATIO[x^(-2)] + 
      (30*e + 61*e^2 - (432*I)*e*Pi - (519*I)*e^2*Pi + 1059*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + ((72 + 624*e + 1811*e^2 - (432*I)*e*Pi + 
         (726*I)*e^2*Pi + 228*e^2*Pi^2)*RATIO[x])/54 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 + (I/9)*RATIO[x^(-1)]*(-36*I - (264*I)*e - (1868*I)*e^2 - 36*Pi + 
        42*e*Pi + 829*e^2*Pi + (18*I)*e*Pi^2 - (1162*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (72*I)*e^2*Zeta[3]) + 
      (-180 + 996*e + 5263*e^2 + (108*I)*Pi - (864*I)*e*Pi + 
        (5922*I)*e^2*Pi + 54*e*Pi^2 - 1770*e^2*Pi^2 + (63*I)*e^2*Pi^3 + 
        216*e^2*Zeta[3])/54)) + G[1, 0, 0, x]*
   (Log[mu2]^2*((-16*e^2 + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*((4*I)*e^2*(23*I + Pi) + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((23*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 2*e^2*RATIO[x] - 
        e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(6 + 17*e + (6*I)*e*Pi + 3*e*Pi^2))/3 + 
        32*e^2*RATIO[(1 - x)^(-1)] + (16*(6*e + 8*e^2 - (6*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 + 
        (8*e^2*(1 + (2*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((2*e*(-135 - 365*e + (6*I)*Pi + (137*I)*e*Pi + 9*e*Pi^2))/3 - 
        (8*(3*e + 146*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (4*((6*I)*e*Pi - (10*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-138*e - 618*e^2 + (6*I)*e*Pi + (122*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (2*(3*e + 230*e^2))/(9*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*e*(I + (21*I)*e + 14*e*Pi)*RATIO[x] + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    (((-4*I)/3)*((12*I)*e + (109*I)*e^2 + 29*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*e^2*Pi^3*RATIO[x^(-2)] + (4*(3*e + 2*e^2 - (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (4*e*(-3 - 41*e - (6*I)*Pi - (25*I)*e*Pi + 
         7*e*Pi^2)*RATIO[x])/9 - (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 
         14*e*Pi^2)*RATIO[x^2])/9 - (2*(36 + 102*e + 575*e^2 + (36*I)*e*Pi + 
         (210*I)*e^2*Pi + 18*e*Pi^2 + 102*e^2*Pi^2 + 180*e^2*Zeta[3]))/9 + 
      (4*RATIO[x^(-1)]*(36 + 48*e + 11*e^2 - (36*I)*e*Pi - (48*I)*e^2*Pi + 
         18*e*Pi^2 + 114*e^2*Pi^2 + 180*e^2*Zeta[3]))/9)/Nc + 
    Nc*((-2*(279*e + 1133*e^2 + (12*I)*e*Pi - (547*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (I/9)*(-36*Pi + 60*e*Pi + 604*e^2*Pi + 
        (18*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 84*e^2*Pi^3)*RATIO[x^(-2)] + 
      (225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (e*(-696 - 3427*e + (504*I)*Pi + (2838*I)*e*Pi + 330*e*Pi^2)*RATIO[x])/
       54 - (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108 + ((2*I)/9)*RATIO[x^(-1)]*(-414*I - (1854*I)*e - 
        (6620*I)*e^2 - 18*Pi - 366*e*Pi - 1366*e^2*Pi + (27*I)*e*Pi^2 - 
        (955*I)*e^2*Pi^2 + 48*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
      (-828 - 2232*e - 6020*e^2 + (36*I)*Pi + (822*I)*e*Pi + (407*I)*e^2*Pi + 
        54*e*Pi^2 - 1969*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 360*e^2*Zeta[3])/18)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*(-4*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((4*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(-9 + 342*e - (2*I)*e*Pi))/3 - (2*(-6*e + 65*e^2 + (8*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (8*I)*e^2*Pi*RATIO[x^(-1)] + 
        (-3*e + 64*e^2 + (6*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (2*e*(-3 + e + I*e*Pi)*RATIO[x])/3 + (e*(-3 + 64*e - (3*I)*e*Pi)*
          RATIO[x^2])/3)) + Log[mu2]*
     (((2*e*(6 - 43*e + (28*I)*e*Pi + 24*e*Pi^2))/3 - 
        ((4*I)/3)*((6*I)*e + (65*I)*e^2 + 20*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (2*(6*e + 5*e^2 - (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        ((8*I)/3)*e*(6*I + (35*I)*e + e*Pi)*RATIO[x] + 
        (2*e*(6 + 5*e)*RATIO[x^2])/3)/Nc + 
      Nc*(-(e*(-2190 - 14539*e + (84*I)*Pi + (3368*I)*e*Pi + 382*e*Pi^2))/
         18 - ((474*e + 2489*e^2 - (1032*I)*e^2*Pi - 160*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*((6*I)*e*Pi + (44*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-1)])/3 + (414*e + 1707*e^2 + (12*I)*e*Pi - 
          (844*I)*e^2*Pi - 118*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
        (2*e*(30 + 391*e + (6*I)*Pi + (96*I)*e*Pi + 27*e*Pi^2)*RATIO[x])/9 + 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         18)) + Nc*((-I/9)*(-36*Pi - 264*e*Pi - 1868*e^2*Pi + (18*I)*e*Pi^2 + 
        (171*I)*e^2*Pi^2 + 84*e^2*Pi^3)*RATIO[x^(-1)] + 
      (13284 + 87618*e + 390523*e^2 - (720*I)*Pi - (20568*I)*e*Pi - 
        (105854*I)*e^2*Pi - 1860*e*Pi^2 + 13958*e^2*Pi^2 + (504*I)*e^2*Pi^3 - 
        20304*e^2*Zeta[3])/216 - (RATIO[(1 - x)^(-1)]*(2916 + 15126*e + 
         61565*e^2 - (144*I)*Pi - (6432*I)*e*Pi - (25096*I)*e^2*Pi - 
         672*e*Pi^2 + 3110*e^2*Pi^2 - (408*I)*e^2*Pi^3 - 10944*e^2*Zeta[3]))/
       108 + (2484 + 10242*e + 34587*e^2 - (5184*I)*e*Pi - (21474*I)*e^2*Pi - 
        564*e*Pi^2 + 4190*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 10224*e^2*Zeta[3])/
       (216*(-1 + RATIO[x])^2) + (RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - 
         (120*I)*e*Pi - (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + 
         (1188*I)*e^2*Pi^3 - 10224*e^2*Zeta[3]))/216 + 
      (RATIO[x]*(216 + 2442*e + 13489*e^2 + (72*I)*Pi + (672*I)*e*Pi + 
         (2874*I)*e^2*Pi + 198*e*Pi^2 + 684*e^2*Pi^2 + (162*I)*e^2*Pi^3 - 
         360*e^2*Zeta[3]))/54) + (((-8*I)/3)*e^2*Pi^3*RATIO[x^(-1)] + 
      (36 + 30*e - 43*e^2 - (72*I)*e*Pi - (54*I)*e^2*Pi + 114*e^2*Pi^2 + 
        (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (20*I)*e^2*Pi^3 - 
         72*e^2*Zeta[3]))/18 + ((2*I)/9)*RATIO[x]*(36*I + (210*I)*e + 
        (980*I)*e^2 + 6*e*Pi + 7*e^2*Pi + (96*I)*e^2*Pi^2 + 10*e^2*Pi^3 + 
        (36*I)*e^2*Zeta[3]) - (I/9)*RATIO[(1 - x)^(-1)]*
       (36*I + (390*I)*e + (2003*I)*e^2 + 120*e*Pi + 1124*e^2*Pi + 
        (60*I)*e^2*Pi^2 + 24*e^2*Pi^3 + (144*I)*e^2*Zeta[3]) + 
      (36 - 258*e - 2539*e^2 + (168*I)*e*Pi + (1894*I)*e^2*Pi + 144*e*Pi^2 + 
        786*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 1224*e^2*Zeta[3])/18)/Nc) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^3*((5*e^2)/3 + (10*e^2*RATIO[x^(-2)])/3 - 
      (10*e^2*RATIO[x^(-1)])/3) + Nc*Log[mu2]^2*((-I/3)*e^2*(-5*I + 9*Pi) - 
      (16*e^2*RATIO[(1 - x)^(-1)])/3 - (6*I)*((-4*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + (6*I)*((-5*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      2*e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    Log[mu2]*(((4*e^2*(-2 - (15*I)*Pi + 2*Pi^2))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] - 
        (8*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*e^2*(5 + (2*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-36 - 48*e + 802*e^2 + (732*I)*e^2*Pi - 15*e^2*Pi^2)/18 - 
        ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((-36 - 282*e - 2060*e^2 + (324*I)*e^2*Pi + 153*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((36 + 318*e + 2246*e^2 - (780*I)*e^2*Pi - 
           129*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((4*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-1 + 2*e - (2*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    ((-4*(6*e + 7*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (4*e*(-15 - 70*e - (6*I)*Pi - (10*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 + 
      (e*(-12 - 110*e - (90*I)*Pi - (264*I)*e*Pi + 12*Pi^2 - 339*e*Pi^2 - 
         (12*I)*e*Pi^3 + 324*e*Zeta[3]))/9 - ((2*I)/3)*RATIO[x^(-2)]*
       ((-6*I)*e - (20*I)*e^2 - 9*e^2*Pi - (24*I)*e^2*Pi^2 + 10*e^2*Pi^3 + 
        (60*I)*e^2*Zeta[3]) + ((2*I)/3)*RATIO[x^(-1)]*
       ((-6*I)*e - (20*I)*e^2 + 30*e*Pi + 125*e^2*Pi + (4*I)*e*Pi^2 - 
        (51*I)*e^2*Pi^2 + 4*e^2*Pi^3 + (108*I)*e^2*Zeta[3]))/Nc + 
    Nc*(-((72 + 534*e + 2369*e^2 + (108*I)*e*Pi + (126*I)*e^2*Pi - 
          282*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (e*(-168 - 2525*e + (72*I)*Pi + (1722*I)*e*Pi + 438*e*Pi^2)*RATIO[x])/
       54 - (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108 + (I/9)*RATIO[x^(-1)]*(-108*I - (1005*I)*e - 
        (5577*I)*e^2 - 390*e*Pi - 2789*e^2*Pi + (36*I)*e*Pi^2 - 
        (1710*I)*e^2*Pi^2 + 225*e^2*Pi^3 + (2964*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-216*I - (1926*I)*e - (10842*I)*e^2 - 324*e*Pi - 
        2889*e^2*Pi + (96*I)*e*Pi^2 - (760*I)*e^2*Pi^2 + 414*e^2*Pi^3 + 
        (6216*I)*e^2*Zeta[3]) + (36 + 1491*e + 3277*e^2 + (1098*I)*e*Pi + 
        (813*I)*e^2*Pi - 108*e*Pi^2 - 4068*e^2*Pi^2 - (351*I)*e^2*Pi^3 + 
        2412*e^2*Zeta[3])/54)) + 
  Log[mu2]*(((4*e*RATIO[x]*(-90*Pi^2 - 570*e*Pi^2 + (5*I)*e*Pi^3 + 4*e*Pi^4 - 
         570*e*Zeta[3] + (120*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x^2]*(90*Pi^2 + 75*e*Pi^2 + 8*e*Pi^4 + 360*e*Zeta[3] + 
         (240*I)*e*Pi*Zeta[3]))/45 + 
      (2*e*(90 + 450*e - (90*I)*Pi - (255*I)*e*Pi + 60*Pi^2 + 300*e*Pi^2 - 
         (30*I)*Pi^3 - (290*I)*e*Pi^3 + 58*e*Pi^4 + 720*Zeta[3] + 
         3540*e*Zeta[3] + (720*I)*e*Pi*Zeta[3]))/45 - 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^(-1)]*((-18*I)*e*Pi - (78*I)*e^2*Pi + 18*e^2*Pi^2 - 
         (6*I)*e*Pi^3 + (4*I)*e^2*Pi^3 + 3*e^2*Pi^4 - (108*I)*e^2*Pi*
          Zeta[3]))/9 + (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + 
         (255*I)*e^2*Pi - 90*e^2*Pi^2 - (120*I)*e^2*Pi^3 + 4*e^2*Pi^4 + 
         780*e^2*Zeta[3] + (240*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((e*RATIO[x]*(540*Pi^2 + 2745*e*Pi^2 - (30*I)*Pi^3 + (625*I)*e*Pi^3 + 
         248*e*Pi^4 - 360*Zeta[3] + 1440*e*Zeta[3] + (3060*I)*e*Pi*Zeta[3]))/
       135 + (e*RATIO[x^2]*(2070*Pi^2 + 8535*e*Pi^2 - (60*I)*Pi^3 - 
         (200*I)*e*Pi^3 + 304*e*Pi^4 + 8800*e*Zeta[3] + 
         (4680*I)*e*Pi*Zeta[3]))/180 + 
      (RATIO[x^(-1)]*((-534*I)*e*Pi - (4092*I)*e^2*Pi - 36*Pi^2 + 
         1192*e^2*Pi^2 - (168*I)*e*Pi^3 - (335*I)*e^2*Pi^3 + 96*e^2*Pi^4 + 
         (432*I)*e^2*Pi*Zeta[3]))/9 - 
      (2*((550*I)*e^2*Pi^3 + 6*e^2*Pi^4 - 3300*e^2*Zeta[3] + 
         (765*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-7650*I)*e*Pi - (48405*I)*e^2*Pi - 180*e*Pi^2 + 
         6240*e^2*Pi^2 - (360*I)*e*Pi^3 - (6520*I)*e^2*Pi^3 + 118*e^2*Pi^4 - 
         720*e*Zeta[3] + 29280*e^2*Zeta[3] - (10080*I)*e^2*Pi*Zeta[3]))/270 + 
      (1080*e + 5400*e^2 + (540*I)*Pi - (5850*I)*e*Pi - (43965*I)*e^2*Pi + 
        540*Pi^2 + 3840*e*Pi^2 + 25300*e^2*Pi^2 + (2520*I)*e*Pi^3 - 
        (3000*I)*e^2*Pi^3 - 1754*e^2*Pi^4 - 5040*e*Zeta[3] + 
        31920*e^2*Zeta[3] - (15660*I)*e^2*Pi*Zeta[3])/270)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((7*e^2*(1 - I*Pi))/3 - 
      ((14*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((14*I)/3)*(I*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*(((8*e^2*(-3 + (3*I)*Pi + Pi^2))/3 - 
        (16*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 
        4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(18 - 142*e - (18*I)*Pi - (302*I)*e*Pi + e*Pi^2))/6 + 
        e^2*RATIO[(1 - x)^(-1)] + (((-18*I)*e*Pi - (53*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((-18*e - 119*e^2 + (18*I)*e*Pi + (317*I)*e^2*Pi - e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 11*e - (2*I)*e*Pi)*RATIO[x])/3 + 
        (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((2*(36 + 228*e + 1031*e^2 - (6*I)*e*Pi - (7*I)*e^2*Pi - 114*e^2*Pi^2 - 
         (4*I)*e^2*Pi^3)*RATIO[x])/9 + 
      ((-36 - 30*e + 43*e^2 + 102*e^2*Pi^2 - (8*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (4*((-3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2 - e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-12*I)*e*Pi - (109*I)*e^2*Pi + 10*e^2*Pi^2 + 4*e^2*Zeta[3]))/3 + 
      (-180 - 510*e - 820*e^2 + (180*I)*Pi + (1200*I)*e*Pi + 
        (2510*I)*e^2*Pi + 60*Pi^2 + 450*e*Pi^2 + 1170*e^2*Pi^2 - 
        (30*I)*e^2*Pi^3 + 41*e^2*Pi^4 + 360*e*Zeta[3] + 1080*e^2*Zeta[3])/
       45 - (2*RATIO[x^(-1)]*((-180*I)*Pi - (240*I)*e*Pi - (55*I)*e^2*Pi + 
         60*Pi^2 + 510*e*Pi^2 + 645*e^2*Pi^2 - (140*I)*e^2*Pi^3 + 
         41*e^2*Pi^4 + 360*e*Zeta[3] + 1980*e^2*Zeta[3]))/45 - 
      ((4*I)/9)*RATIO[x^(-2)]*(-3*e*Pi^3 + 8*e^2*Pi^3 - 54*e^2*Pi*Zeta[3]))/
     Nc + Nc*((RATIO[x]*(-72 - 366*e - 1749*e^2 - (24*I)*Pi - (224*I)*e*Pi - 
         (972*I)*e^2*Pi - 78*e*Pi^2 + 181*e^2*Pi^2 - (114*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/18 - (RATIO[(1 - x)^(-1)]*(186*e + 1439*e^2 + 
         (3348*I)*e*Pi + (13554*I)*e^2*Pi - 168*e*Pi^2 - 4195*e^2*Pi^2 - 
         (384*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/54 + 
      ((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 493*e^2*Pi^2 - 
        (16*I)*e^2*Pi^3 + 96*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + (120*I)*e*Pi + 
         (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - (900*I)*e^2*Pi^3 + 
         5472*e^2*Zeta[3]))/216 + (RATIO[x^(-2)]*((-180*I)*Pi - 
         (1044*I)*e*Pi - (3967*I)*e^2*Pi + 558*e*Pi^2 + 3258*e^2*Pi^2 + 
         (378*I)*e*Pi^3 + (852*I)*e^2*Pi^3 - 135*e^2*Pi^4 + 
         (8280*I)*e^2*Pi*Zeta[3]))/54 + (-8820 - 38010*e - 67970*e^2 - 
        (12780*I)*Pi - (16170*I)*e*Pi - (760*I)*e^2*Pi - 360*Pi^2 + 
        28410*e*Pi^2 + 106870*e^2*Pi^2 + (990*I)*e*Pi^3 - (1530*I)*e^2*Pi^3 - 
        921*e^2*Pi^4 - 2160*e*Zeta[3] + 108720*e^2*Zeta[3] + 
        (25200*I)*e^2*Pi*Zeta[3])/540 + 
      (RATIO[x^(-1)]*(-3060 - 26820*e - 165755*e^2 + (12780*I)*Pi + 
         (56880*I)*e*Pi + (190415*I)*e^2*Pi + 360*Pi^2 - 30450*e*Pi^2 - 
         138200*e^2*Pi^2 - (2070*I)*e*Pi^3 - (3675*I)*e^2*Pi^3 + 
         921*e^2*Pi^4 + 2160*e*Zeta[3] - 104400*e^2*Zeta[3] - 
         (44640*I)*e^2*Pi*Zeta[3]))/270) + 
    Log[mu2]*(Nc*((2*(3*e - 23*e^2 - (12*I)*e*Pi - (581*I)*e^2*Pi + 
           22*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (I/9)*(-36*Pi - 126*e*Pi - 482*e^2*Pi - (18*I)*e*Pi^2 - 
          (219*I)*e^2*Pi^2 + 135*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((6*I)*e*Pi + (460*I)*e^2*Pi - 9*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(12 + 61*e + (2*I)*Pi + (33*I)*e*Pi + 15*e*Pi^2)*RATIO[x])/3 - 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/
         18 + (36 - 480*e - 2270*e^2 - (36*I)*Pi - (852*I)*e*Pi - 
          (1078*I)*e^2*Pi - 6*e*Pi^2 + 1927*e^2*Pi^2 + (75*I)*e^2*Pi^3 - 
          144*e^2*Zeta[3])/18 - (I/9)*RATIO[x^(-1)]*(-36*I - (306*I)*e - 
          (2024*I)*e^2 - 36*Pi - 918*e*Pi - 3926*e^2*Pi + (6*I)*e*Pi^2 - 
          (2060*I)*e^2*Pi^2 + 147*e^2*Pi^3 + (144*I)*e^2*Zeta[3])) + 
      ((32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi^3*RATIO[x^(-2)] + 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (8*e*(6 + 38*e - I*e*Pi)*RATIO[x])/
         3 - (2*e*(6 + 5*e)*RATIO[x^2])/3 + 
        (4*e*(-6 - 17*e + (6*I)*Pi + (40*I)*e*Pi + 2*Pi^2 + 15*e*Pi^2 + 
           12*e*Zeta[3]))/3 - (8*RATIO[x^(-1)]*((-6*I)*e*Pi - (8*I)*e^2*Pi + 
           2*e*Pi^2 + 17*e^2*Pi^2 + 12*e^2*Zeta[3]))/3)/Nc)) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((e^2*(7 + (5*I)*Pi))/3 + 
      ((10*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((2*I)/3)*((-7*I)*e^2 + 5*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-8*e^2 + 16*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(9 - 71*e + (5*I)*e*Pi + 3*e*Pi^2))/3 - 
        (I/3)*((3*I)*e^2 + 20*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        2*((-12*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)] + 
        ((-18*e - 119*e^2 + (72*I)*e^2*Pi - 6*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (I*e^2*Pi)/(-1 + RATIO[x])^2 + (e*(6 - 11*e + (14*I)*e*Pi)*RATIO[x])/
         3 + (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((((4*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((2*I)/9)*RATIO[(1 - x)^(-1)]*(6*e*Pi + 7*e^2*Pi + (12*I)*e^2*Pi^2 + 
        8*e^2*Pi^3 + (72*I)*e^2*Zeta[3]) + 
      (2*RATIO[x]*(36 + 228*e + 1031*e^2 + (6*I)*e*Pi + (7*I)*e^2*Pi - 
         123*e^2*Pi^2 - (12*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-36 - 30*e + 43*e^2 + 102*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         96*e^2*Zeta[3]))/18 + (2*RATIO[x^(-2)]*((-18*I)*e*Pi - 
         (60*I)*e^2*Pi + 18*e^2*Pi^2 - (6*I)*e*Pi^3 + (16*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 - (108*I)*e^2*Pi*Zeta[3]))/9 + 
      (-180 - 510*e - 820*e^2 - (120*I)*e*Pi - (620*I)*e^2*Pi + 870*e*Pi^2 + 
        3930*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 23*e^2*Pi^4 - 360*e*Zeta[3] - 
        1080*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3])/45 + 
      (2*RATIO[x^(-1)]*((90*I)*e*Pi + (300*I)*e^2*Pi - 390*e*Pi^2 - 
         1020*e^2*Pi^2 + (10*I)*e^2*Pi^3 + 23*e^2*Pi^4 + 360*e*Zeta[3] - 
         540*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(-(RATIO[(1 - x)^(-1)]*(186*e + 1439*e^2 + (72*I)*Pi + (420*I)*e*Pi + 
          (2262*I)*e^2*Pi - 12*e*Pi^2 - 1361*e^2*Pi^2 + (288*I)*e^2*Pi^3 - 
          2160*e^2*Zeta[3]))/54 + (RATIO[x]*(-216 - 1098*e - 5247*e^2 + 
         (72*I)*Pi + (360*I)*e*Pi + (2140*I)*e^2*Pi + 78*e*Pi^2 + 
         535*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 432*e^2*Zeta[3]))/54 + 
      ((I/54)*(30*e*Pi + 61*e^2*Pi + (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
         (1008*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + (120*I)*e*Pi + 
         (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - (1764*I)*e^2*Pi^3 + 
         10656*e^2*Zeta[3]))/216 + 
      (RATIO[x^(-2)]*((-216*I)*Pi - (1926*I)*e*Pi - (10842*I)*e^2*Pi + 
         72*Pi^2 + 486*e*Pi^2 + 2998*e^2*Pi^2 + (621*I)*e^2*Pi^3 + 
         30*e^2*Pi^4 + (2472*I)*e^2*Pi*Zeta[3]))/18 + 
      (-8820 - 38010*e - 67970*e^2 - (360*I)*Pi + (10470*I)*e*Pi + 
        (17300*I)*e^2*Pi + 1080*Pi^2 + 12000*e*Pi^2 + 45365*e^2*Pi^2 + 
        (900*I)*e*Pi^3 - (18930*I)*e^2*Pi^3 + 138*e^2*Pi^4 + 2160*e*Zeta[3] + 
        197280*e^2*Zeta[3] + (31680*I)*e^2*Pi*Zeta[3])/540 + 
      (RATIO[x^(-1)]*(-3060 - 26820*e - 165755*e^2 + (3240*I)*Pi + 
         (28890*I)*e*Pi + (162630*I)*e^2*Pi - 1080*Pi^2 - 20220*e*Pi^2 - 
         91960*e^2*Pi^2 + (180*I)*e*Pi^3 + (10950*I)*e^2*Pi^3 - 
         678*e^2*Pi^4 - 2160*e*Zeta[3] - 202320*e^2*Zeta[3] - 
         (38160*I)*e^2*Pi*Zeta[3]))/270) + 
    Log[mu2]*((((-8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/3)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-2)] + 
        (8*e*(6 + 38*e + I*e*Pi)*RATIO[x])/3 - (2*e*(6 + 5*e)*RATIO[x^2])/3 + 
        (4*e*(-6 - 17*e - (4*I)*e*Pi + 29*e*Pi^2 - 12*e*Zeta[3]))/3 - 
        (8*RATIO[x^(-1)]*((-3*I)*e^2*Pi + 13*e^2*Pi^2 - 12*e^2*Zeta[3]))/3)/
       Nc + Nc*((2*(3*e - 23*e^2 - (24*I)*e*Pi - (93*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (I/9)*(36*Pi + 282*e*Pi + 2060*e^2*Pi + 
          (54*I)*e*Pi^2 + (453*I)*e^2*Pi^2 + 9*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-36 - 183*e + (18*I)*Pi + (73*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 - 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/
         18 + (I/9)*RATIO[x^(-1)]*(36*I + (306*I)*e + (2024*I)*e^2 + 36*Pi + 
          282*e*Pi + 2060*e^2*Pi + (54*I)*e*Pi^2 + (1312*I)*e^2*Pi^2 + 
          21*e^2*Pi^3 + (144*I)*e^2*Zeta[3]) + 
        (36 - 480*e - 2270*e^2 - (36*I)*Pi - (24*I)*e*Pi + (698*I)*e^2*Pi + 
          54*e*Pi^2 + 761*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
         18))) + G[0, x]*(Nc*Log[mu2]^3*((-I/3)*e^2*(-3*I + 5*Pi) - 
      (4*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((14*I)/3)*e^2*Pi*RATIO[x^(-1)] - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*(((-4*e^2*(9 + (3*I)*Pi + 4*Pi^2))/3 + (4*I)*e^2*(-I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        4*e^2*RATIO[x])/Nc + Nc*((e*(-18 - 855*e + (786*I)*e*Pi + 55*e*Pi^2))/
         9 - ((9*e - 231*e^2 - (36*I)*e*Pi + (417*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((-18*I)*e*Pi - (119*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-1)])/3 + ((-6*I)*e*Pi + (128*I)*e^2*Pi + 
          9*e^2*Pi^2)/(6*(-1 + RATIO[x])^2) - 
        (e*(-9 + 231*e - (9*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
        e^2*Pi^2*RATIO[x^2])) + 
    Nc*(-(e*RATIO[x^2]*(2592*Pi^2 + 10737*e*Pi^2 + (192*I)*Pi^3 - 
          (78*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 8508*e*Zeta[3] + 
          (5616*I)*e*Pi*Zeta[3]))/216 + ((2484*I)*Pi + (10242*I)*e*Pi + 
        (34587*I)*e^2*Pi - 2544*e*Pi^2 - 10364*e^2*Pi^2 + (12*I)*e*Pi^3 - 
        (386*I)*e^2*Pi^3 + 172*e^2*Pi^4 + 1728*e*Zeta[3] - 8508*e^2*Zeta[3] - 
        (1008*I)*e^2*Pi*Zeta[3])/(216*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*((-612*I)*Pi - (5364*I)*e*Pi - (33151*I)*e^2*Pi + 
         126*e*Pi^2 + 468*e^2*Pi^2 + (378*I)*e*Pi^3 + (1158*I)*e^2*Pi^3 - 
         135*e^2*Pi^4 + (8280*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(45900 + 290430*e + 1265985*e^2 + (11160*I)*e*Pi + 
         (86340*I)*e^2*Pi + 3600*Pi^2 + 26700*e*Pi^2 + 66250*e^2*Pi^2 + 
         (2880*I)*e*Pi^3 + (31920*I)*e^2*Pi^3 + 2064*e^2*Pi^4 - 
         25920*e*Zeta[3] - 81720*e^2*Zeta[3] + (21600*I)*e^2*Pi*Zeta[3]))/
       3240 - (RATIO[(1 - x)^(-1)]*(-45900 - 290430*e - 1265985*e^2 + 
         (87480*I)*Pi + (373140*I)*e*Pi + (1352430*I)*e^2*Pi + 720*Pi^2 - 
         76020*e*Pi^2 - 310780*e^2*Pi^2 + (6480*I)*e*Pi^3 + 
         (6240*I)*e^2*Pi^3 + 4716*e^2*Pi^4 + 77760*e*Zeta[3] - 
         173520*e^2*Zeta[3] + (25920*I)*e^2*Pi*Zeta[3]))/3240 + 
      (-142020 - 1039950*e - 5023965*e^2 + (139860*I)*Pi + (780570*I)*e*Pi + 
        (3316845*I)*e^2*Pi + 5040*Pi^2 - 159180*e*Pi^2 - 844960*e^2*Pi^2 - 
        (7200*I)*e*Pi^3 - (34860*I)*e^2*Pi^3 + 9138*e^2*Pi^4 + 
        77760*e*Zeta[3] - 348300*e^2*Zeta[3] - (246240*I)*e^2*Pi*Zeta[3])/
       3240) + (-(e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 + (60*I)*Pi^3 - 
          (170*I)*e*Pi^3 + 4*e*Pi^4 - 360*Zeta[3] + 3180*e*Zeta[3] + 
          (1800*I)*e*Pi*Zeta[3]))/270 + ((540*I)*Pi + (450*I)*e*Pi - 
        (645*I)*e^2*Pi - 540*e*Pi^2 - 450*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
        4*e^2*Pi^4 + 360*e*Zeta[3] - 3180*e^2*Zeta[3] + 
        (1440*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
      (-540 - 2430*e - 6525*e^2 - (180*I)*Pi - (3390*I)*e*Pi - 
        (19195*I)*e^2*Pi - 240*Pi^2 - 1500*e*Pi^2 - 3070*e^2*Pi^2 + 
        (60*I)*e*Pi^3 + (360*I)*e^2*Pi^3 - 168*e^2*Pi^4 - 1080*e*Zeta[3] - 
        8460*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/90 - 
      (RATIO[x]*(540 + 1530*e + 2235*e^2 - 2700*e*Pi^2 - 17370*e^2*Pi^2 + 
         (120*I)*e*Pi^3 + (440*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] - 
         16680*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270 - 
      (RATIO[(1 - x)^(-1)]*(-540 - 1530*e - 2235*e^2 - (1080*I)*Pi - 
         (12780*I)*e*Pi - (63150*I)*e^2*Pi + 1080*e*Pi^2 + 12690*e^2*Pi^2 - 
         (480*I)*e^2*Pi^3 - 16*e^2*Pi^4 + 1440*e*Zeta[3] + 
         10320*e^2*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3]))/270 + 
      ((4*I)/9)*RATIO[x^(-1)]*(3*e*Pi^3 + e^2*Pi^3 + 54*e^2*Pi*Zeta[3]))/Nc + 
    Log[mu2]*((((8*I)/3)*e^2*Pi^3*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/9 + 
        ((2*I)/3)*e*(18*I + (81*I)*e - 6*Pi - 113*e*Pi + (8*I)*Pi^2 + 
          (50*I)*e*Pi^2 + 2*e*Pi^3 + (36*I)*e*Zeta[3]) + 
        (2*e*RATIO[x]*(-18 - 51*e + 90*e*Pi^2 - (4*I)*e*Pi^3 + 24*e*Zeta[3]))/
         9 - (2*((-6*I)*e*Pi - (5*I)*e^2*Pi + 6*e^2*Pi^2 - 4*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-6*e - 17*e^2 - 
           (12*I)*e*Pi - (142*I)*e^2*Pi + 12*e^2*Pi^2 + 16*e^2*Zeta[3]))/3)/
       Nc + Nc*((I/9)*(-36*Pi - 306*e*Pi - 2024*e^2*Pi - (18*I)*e*Pi^2 - 
          (93*I)*e^2*Pi^2 + 135*e^2*Pi^3)*RATIO[x^(-1)] + 
        (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/
         9 + (e*RATIO[x]*(-1530 - 9681*e + (36*I)*Pi - (276*I)*e*Pi - 
           84*Pi^2 - 812*e*Pi^2 - (60*I)*e*Pi^3 + 936*e*Zeta[3]))/54 + 
        ((414*I)*e*Pi + (1707*I)*e^2*Pi + 12*e*Pi^2 - 404*e^2*Pi^2 + 
          (6*I)*e^2*Pi^3 + 300*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
        (-108 - 5094*e - 35553*e^2 + (108*I)*Pi + (4914*I)*e*Pi + 
          (26547*I)*e^2*Pi + 222*e*Pi^2 - 5189*e^2*Pi^2 - (231*I)*e^2*Pi^3 + 
          2700*e^2*Zeta[3])/54 - (RATIO[(1 - x)^(-1)]*(-1530*e - 9681*e^2 + 
           (2916*I)*e*Pi + (12438*I)*e^2*Pi + 168*e*Pi^2 - 2240*e^2*Pi^2 + 
           (264*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54))) + 
  G[1, 1, x]*(Nc*Log[mu2]^4*((11*e^2)/4 + (11*e^2*RATIO[x^(-2)])/2 - 
      (11*e^2*RATIO[x^(-1)])/2) + Nc*Log[mu2]^3*
     ((e*(12 + 38*e - (19*I)*e*Pi))/3 - ((2*I)/3)*((12*I)*e + (22*I)*e^2 + 
        19*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((12*I)*e + (48*I)*e^2 + 
        19*e^2*Pi)*RATIO[x^(-1)] - (8*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     (((4*e^2*(15 - (9*I)*Pi + 2*Pi^2))/3 - 8*e^2*RATIO[x^(-2)] - 
        (8*(-3*e^2 - (9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        16*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*((36 + 144*e + 612*e^2 - (72*I)*e*Pi + (100*I)*e^2*Pi + 
          163*e^2*Pi^2)/12 + ((36 + 66*e - 310*e^2 - (72*I)*e*Pi - 
           (60*I)*e^2*Pi + 275*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-36 - 174*e + 140*e^2 + (72*I)*e*Pi - (88*I)*e^2*Pi - 259*e^2*Pi^2)*
          RATIO[x^(-1)])/6 + (2*e*(-3 + 10*e - (7*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-3 + 64*e - (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/18 + ((2*I)/9)*RATIO[x]*(36*I + (246*I)*e + 
        (1082*I)*e^2 - 6*e*Pi - 7*e^2*Pi + (81*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (12*I)*e^2*Zeta[3]) + (RATIO[x^(-1)]*(180 + 960*e + 2770*e^2 + 
         (540*I)*Pi + (2190*I)*e*Pi + (8690*I)*e^2*Pi - 120*Pi^2 + 
         210*e*Pi^2 + 915*e^2*Pi^2 + (120*I)*e*Pi^3 - (770*I)*e^2*Pi^3 - 
         283*e^2*Pi^4 - 3240*e*Zeta[3] + 10200*e^2*Zeta[3] - 
         (1800*I)*e^2*Pi*Zeta[3]))/45 + (900 + 4110*e + 17485*e^2 - 
        (540*I)*Pi - (2820*I)*e*Pi - (12710*I)*e^2*Pi + 120*Pi^2 + 
        810*e*Pi^2 + 4440*e^2*Pi^2 - (120*I)*e*Pi^3 - (630*I)*e^2*Pi^3 + 
        283*e^2*Pi^4 + 3240*e*Zeta[3] + 16020*e^2*Zeta[3] + 
        (1800*I)*e^2*Pi*Zeta[3])/90 + 
      (RATIO[x^(-2)]*(-180 - 600*e - 1210*e^2 + (270*I)*e*Pi + 
         (900*I)*e^2*Pi - 720*e*Pi^2 - 1935*e^2*Pi^2 - (300*I)*e*Pi^3 + 
         (80*I)*e^2*Pi^3 + 329*e^2*Pi^4 + 1800*e*Zeta[3] - 
         15600*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(((216 - 246*e - 2995*e^2 - (72*I)*Pi - (360*I)*e*Pi - 
         (2098*I)*e^2*Pi - 114*e*Pi^2 + 566*e^2*Pi^2 - (186*I)*e^2*Pi^3)*
        RATIO[x])/54 + (RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - 
         (120*I)*e*Pi - (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + 
         (756*I)*e^2*Pi^3 - 7632*e^2*Zeta[3]))/216 - 
      (RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - (53*I)*e^2*Pi + 3*e^2*Pi^2 - 
         (12*I)*e^2*Pi^3 - 120*e^2*Zeta[3]))/9 + 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (RATIO[x^(-1)]*(52200 + 471240*e + 2732540*e^2 - (16560*I)*Pi - 
         (169080*I)*e*Pi - (933160*I)*e^2*Pi - 15480*Pi^2 - 55740*e*Pi^2 - 
         182000*e^2*Pi^2 + (26640*I)*e*Pi^3 - (51720*I)*e^2*Pi^3 - 
         36123*e^2*Pi^4 - 440640*e*Zeta[3] - 474480*e^2*Zeta[3] + 
         (11520*I)*e^2*Pi*Zeta[3]))/1080 + 
      (RATIO[x^(-2)]*(-39960 - 299880*e - 1578480*e^2 + (6480*I)*Pi + 
         (97740*I)*e*Pi + (625140*I)*e^2*Pi + 16920*Pi^2 + 13740*e*Pi^2 - 
         43850*e^2*Pi^2 - (24480*I)*e*Pi^3 - (23040*I)*e^2*Pi^3 + 
         35571*e^2*Pi^4 + 457920*e*Zeta[3] + 532080*e^2*Zeta[3] - 
         (15840*I)*e^2*Pi*Zeta[3]))/1080 + (16200 - 178860*e - 1842370*e^2 + 
        (12240*I)*Pi + (85200*I)*e*Pi + (536500*I)*e^2*Pi + 6840*Pi^2 + 
        50280*e*Pi^2 + 302740*e^2*Pi^2 - (13680*I)*e*Pi^3 + 
        (95520*I)*e^2*Pi^3 + 16251*e^2*Pi^4 + 181440*e*Zeta[3] - 
        108720*e^2*Zeta[3] - (37440*I)*e^2*Pi*Zeta[3])/2160) + 
    Log[mu2]*((((-8*I)/3)*e*(-6*I - (41*I)*e + e*Pi)*RATIO[x] + 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 + (2*e*(30 + 137*e - (18*I)*Pi - 
           (94*I)*e*Pi + 4*Pi^2 + 27*e*Pi^2 - (4*I)*e*Pi^3 + 108*e*Zeta[3]))/
         3 - ((4*I)/3)*RATIO[x^(-2)]*((-6*I)*e - (20*I)*e^2 - 9*e^2*Pi - 
          (24*I)*e^2*Pi^2 + 10*e^2*Pi^3 + (60*I)*e^2*Zeta[3]) + 
        ((4*I)/3)*RATIO[x^(-1)]*((-6*I)*e - (32*I)*e^2 + 18*e*Pi + 
          73*e^2*Pi + (4*I)*e*Pi^2 - (7*I)*e^2*Pi^2 + 4*e^2*Pi^3 + 
          (108*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((-4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (2*e*(-42 + 25*e + (18*I)*Pi + (70*I)*e*Pi + 25*e*Pi^2)*RATIO[x])/9 + 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         18 + (I/9)*RATIO[x^(-1)]*(72*I - (666*I)*e - (7382*I)*e^2 + 36*Pi - 
          246*e*Pi - 2786*e^2*Pi + (330*I)*e*Pi^2 + (1055*I)*e^2*Pi^2 + 
          411*e^2*Pi^3 + (7344*I)*e^2*Zeta[3]) - (I/9)*RATIO[x^(-2)]*
         ((-666*I)*e - (4998*I)*e^2 + 36*Pi - 42*e*Pi - 1495*e^2*Pi + 
          (354*I)*e*Pi^2 + (361*I)*e^2*Pi^2 + 375*e^2*Pi^3 + 
          (7632*I)*e^2*Zeta[3]) + (72 + 510*e - 2389*e^2 - (36*I)*Pi + 
          (204*I)*e*Pi + (1468*I)*e^2*Pi + 186*e*Pi^2 + 904*e^2*Pi^2 - 
          (195*I)*e^2*Pi^3 + 3024*e^2*Zeta[3])/18))) + 
  Nc*((I/1080)*RATIO[x^(-1)]*(-32040*Pi - 245520*e*Pi - 1231060*e^2*Pi - 
      (6120*I)*Pi^2 - (85680*I)*e*Pi^2 - (577030*I)*e^2*Pi^2 - 9000*Pi^3 - 
      17040*e*Pi^3 + 19300*e^2*Pi^3 - (5220*I)*e*Pi^4 - (9540*I)*e^2*Pi^4 + 
      2943*e^2*Pi^5 + 25920*e*Pi*Zeta[3] + 43200*e^2*Pi*Zeta[3] + 
      (108720*I)*e^2*Pi^2*Zeta[3]) + (12960 + 64800*e + 220320*e^2 - 
      (91800*I)*Pi - (580860*I)*e*Pi - (2531970*I)*e^2*Pi + 33120*Pi^2 + 
      277680*e*Pi^2 + 946220*e^2*Pi^2 + (27000*I)*Pi^3 - (41940*I)*e*Pi^3 - 
      (268680*I)*e^2*Pi^3 - 18348*e*Pi^4 + 34157*e^2*Pi^4 - 
      (6765*I)*e^2*Pi^5 - 60480*Zeta[3] + 383040*e*Zeta[3] + 
      2173800*e^2*Zeta[3] - (181440*I)*e*Pi*Zeta[3] - 
      (424440*I)*e^2*Pi*Zeta[3] + 473400*e^2*Pi^2*Zeta[3] - 
      846720*e^2*Zeta[5])/6480 - (RATIO[(1 - x)^(-1)]*
      ((-45900*I)*Pi - (290430*I)*e*Pi - (1265985*I)*e^2*Pi + 40320*e*Pi^2 + 
       247260*e^2*Pi^2 - (2160*I)*Pi^3 - (38580*I)*e*Pi^3 - 
       (100040*I)*e^2*Pi^3 + 1428*e*Pi^4 + 28384*e^2*Pi^4 + 
       (2616*I)*e^2*Pi^5 - 4320*Zeta[3] + 175680*e*Zeta[3] + 
       677520*e^2*Zeta[3] - (56160*I)*e*Pi*Zeta[3] - 
       (95760*I)*e^2*Pi*Zeta[3] + 69120*e^2*Pi^2*Zeta[3] - 
       438480*e^2*Zeta[5]))/3240 + ((-13200*I)*e*Pi^3 - (55550*I)*e^2*Pi^3 + 
      36*e*Pi^4 + 12399*e^2*Pi^4 + (684*I)*e^2*Pi^5 + 79200*e*Zeta[3] + 
      333300*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - (4500*I)*e^2*Pi*Zeta[3] + 
      10620*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5])/(3240*(-1 + RATIO[x])^2) + 
    (RATIO[x^2]*(12420*Pi^2 + 51210*e*Pi^2 + 172935*e^2*Pi^2 - 
       (600*I)*e*Pi^3 - (1220*I)*e^2*Pi^3 + 1824*e*Pi^4 + 2656*e^2*Pi^4 + 
       (1584*I)*e^2*Pi^5 + 52800*e*Zeta[3] + 222200*e^2*Zeta[3] + 
       (28800*I)*e*Pi*Zeta[3] + (23520*I)*e^2*Pi*Zeta[3] - 
       10200*e^2*Pi^2*Zeta[3] - 122400*e^2*Zeta[5]))/2160 + 
    (RATIO[x]*(3240*Pi^2 + 16470*e*Pi^2 + 78705*e^2*Pi^2 + (360*I)*Pi^3 + 
       (4920*I)*e*Pi^3 + (18460*I)*e^2*Pi^3 + 1488*e*Pi^4 + 3098*e^2*Pi^4 + 
       (984*I)*e^2*Pi^5 - 2160*Zeta[3] + 8640*e*Zeta[3] + 5460*e^2*Zeta[3] + 
       (19440*I)*e*Pi*Zeta[3] + (101520*I)*e^2*Pi*Zeta[3] + 
       13140*e^2*Pi^2*Zeta[3] - 35640*e^2*Zeta[5]))/1620) + 
  ((I/135)*RATIO[x^(-1)]*(-540*Pi - 2340*e*Pi - 5970*e^2*Pi - 
      (540*I)*e*Pi^2 - (2340*I)*e^2*Pi^2 - 180*Pi^3 + 120*e*Pi^3 + 
      1145*e^2*Pi^3 - (90*I)*e*Pi^4 + (150*I)*e^2*Pi^4 + 81*e^2*Pi^5 - 
      3240*e*Pi*Zeta[3] - 23760*e^2*Pi*Zeta[3] - (1620*I)*e^2*Pi^2*Zeta[3]) - 
    (RATIO[(1 - x)^(-1)]*((-540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
       540*e*Pi^2 + 1530*e^2*Pi^2 + (720*I)*e*Pi^3 + (7110*I)*e^2*Pi^3 - 
       24*e*Pi^4 - 574*e^2*Pi^4 - (64*I)*e^2*Pi^5 - 4680*e*Zeta[3] - 
       39660*e^2*Zeta[3] - (1440*I)*e*Pi*Zeta[3] + (120*I)*e^2*Pi*Zeta[3] - 
       1920*e^2*Pi^2*Zeta[3] - 10080*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(540*Pi^2 + 450*e*Pi^2 - 645*e^2*Pi^2 + 48*e*Pi^4 - 
       262*e^2*Pi^4 + (94*I)*e^2*Pi^5 + 2160*e*Zeta[3] + 1440*e^2*Zeta[3] + 
       (1440*I)*e*Pi*Zeta[3] - (4080*I)*e^2*Pi*Zeta[3] + 
       120*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/540 + 
    (RATIO[x]*(-1080*Pi^2 - 6840*e*Pi^2 - 30930*e^2*Pi^2 + (60*I)*e*Pi^3 + 
       (70*I)*e^2*Pi^3 + 48*e*Pi^4 - 67*e^2*Pi^4 + (94*I)*e^2*Pi^5 - 
       6840*e*Zeta[3] - 41100*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] + 
       (4920*I)*e^2*Pi*Zeta[3] + 120*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/
     270 + ((-180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 6*e*Pi^4 + 179*e^2*Pi^4 - 
      (16*I)*e^2*Pi^5 + 1080*e*Zeta[3] + 720*e^2*Zeta[3] - 
      (360*I)*e*Pi*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3] - 480*e^2*Pi^2*Zeta[3] - 
      2520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) + 
    (540 + 2700*e + 9180*e^2 - (540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
      360*Pi^2 + 1800*e*Pi^2 + 3420*e^2*Pi^2 - (180*I)*Pi^3 - 
      (1740*I)*e*Pi^3 - (2960*I)*e^2*Pi^3 + 348*e*Pi^4 + 2445*e^2*Pi^4 + 
      (21*I)*e^2*Pi^5 + 4320*Zeta[3] + 21240*e*Zeta[3] + 56280*e^2*Zeta[3] + 
      (4320*I)*e*Pi*Zeta[3] + (30420*I)*e^2*Pi*Zeta[3] - 
      5580*e^2*Pi^2*Zeta[3] + 20520*e^2*Zeta[5])/270)/Nc + 
  G[1, x]*(Nc*Log[mu2]^4*(((11*I)/4)*e^2*(I + Pi) + 
      ((11*I)/2)*e^2*Pi*RATIO[x^(-2)] - ((11*I)/2)*(I*e^2 + e^2*Pi)*
       RATIO[x^(-1)]) + Nc*Log[mu2]^3*
     (-(e*(12 + 47*e - (12*I)*Pi - (12*I)*e*Pi + 13*e*Pi^2))/3 - 
      (2*((-12*I)*e*Pi - (22*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(12*e + 34*e^2 - (12*I)*e*Pi - (22*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((((-8*I)/3)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-2)] + 
        4*e^2*RATIO[x] - 4*e^2*(-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3]) - 
        (8*RATIO[x^(-1)]*(3*e^2 - (3*I)*e^2*Pi + e^2*Pi^2 - 12*e^2*Zeta[3]))/
         3)/Nc + Nc*(I*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (I/6)*(-36*Pi - 66*e*Pi + 310*e^2*Pi - (54*I)*e*Pi^2 - 
          (79*I)*e^2*Pi^2 + 127*e^2*Pi^3)*RATIO[x^(-2)] + 
        (e*(-9 + 231*e - (9*I)*e*Pi + 38*e*Pi^2)*RATIO[x])/9 + 
        e^2*Pi^2*RATIO[x^2] + (I/18)*RATIO[x^(-1)]*(-108*I - (306*I)*e + 
          (360*I)*e^2 - 108*Pi - 198*e*Pi + 930*e^2*Pi - (162*I)*e*Pi^2 - 
          (934*I)*e^2*Pi^2 + 405*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
        (-108 - 468*e + 888*e^2 + (108*I)*Pi + (108*I)*e*Pi - 
          (708*I)*e^2*Pi - 162*e*Pi^2 - 847*e^2*Pi^2 - (261*I)*e^2*Pi^3 + 
          288*e^2*Zeta[3])/36)) + 
    Log[mu2]*((((4*I)/9)*e^2*RATIO[x^2]*((9*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]) + 
        (2*e*RATIO[x]*(18 + 51*e + 90*e*Pi^2 + (4*I)*e*Pi^3 - 24*e*Zeta[3]))/
         9 - (2*e*(-180 - 780*e - (270*I)*Pi - (1905*I)*e*Pi + 90*Pi^2 + 
           810*e*Pi^2 - (30*I)*e*Pi^3 + 23*e*Pi^4 + 360*Zeta[3] + 
           2340*e*Zeta[3] + (720*I)*e*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*((-18*I)*e*Pi - (60*I)*e^2*Pi + 18*e^2*Pi^2 - 
           (6*I)*e*Pi^3 + (16*I)*e^2*Pi^3 + 3*e^2*Pi^4 - (108*I)*e^2*Pi*
            Zeta[3]))/9 + (4*RATIO[x^(-1)]*(-90*e - 390*e^2 + (90*I)*e*Pi + 
           (300*I)*e^2*Pi - 30*e*Pi^2 - 360*e^2*Pi^2 - (320*I)*e^2*Pi^3 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] + 1980*e^2*Zeta[3] + 
           (720*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
      Nc*((e*RATIO[x]*(1530 + 9681*e - (36*I)*Pi + (276*I)*e*Pi + 156*Pi^2 - 
           112*e*Pi^2 + (276*I)*e*Pi^3 - 504*e*Zeta[3]))/54 + 
        (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 + (31*I)*e*Pi^3 - 114*e*Zeta[3]))/
         9 - (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (46*I)*e^2*Pi + 3*e^2*Pi^2 + 
           (36*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/9 + 
        ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (RATIO[x^(-2)]*((-666*I)*e*Pi - (4998*I)*e^2*Pi - 36*Pi^2 - 
           36*e*Pi^2 + 706*e^2*Pi^2 - (168*I)*e*Pi^3 - (191*I)*e^2*Pi^3 + 
           96*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/9 + 
        (-540 + 14220*e + 118320*e^2 - (6570*I)*e*Pi - (56565*I)*e^2*Pi - 
          540*Pi^2 - 5610*e*Pi^2 - 31220*e^2*Pi^2 - (1620*I)*e*Pi^3 + 
          (5700*I)*e^2*Pi^3 + 1128*e^2*Pi^4 + 2160*e*Zeta[3] - 
          67500*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3])/270 - 
        (2*RATIO[x^(-1)]*(4005*e + 30690*e^2 - (4995*I)*e*Pi - 
           (37485*I)*e^2*Pi - 270*Pi^2 - 2850*e*Pi^2 - 8740*e^2*Pi^2 - 
           (1350*I)*e*Pi^3 + (1350*I)*e^2*Pi^3 + 834*e^2*Pi^4 + 
           1080*e*Zeta[3] - 34740*e^2*Zeta[3] + (3780*I)*e^2*Pi*Zeta[3]))/
         135)) + (-(e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 - (60*I)*Pi^3 + 
          (170*I)*e*Pi^3 + 68*e*Pi^4 + 360*Zeta[3] + 1140*e*Zeta[3] + 
          (360*I)*e*Pi*Zeta[3]))/270 + ((-60*I)*e^2*Pi^3 - e^2*Pi^4 + 
        360*e^2*Zeta[3] - (60*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-70*I)*e^2*Pi^3 + e^2*Pi^4 + 405*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(-540 - 1530*e - 2235*e^2 - 2700*e*Pi^2 - 16650*e^2*Pi^2 - 
         (120*I)*e*Pi^3 - (500*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         11040*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270 + 
      (I/135)*RATIO[x^(-2)]*(-540*Pi - 1800*e*Pi - 3630*e^2*Pi - 
        (540*I)*e*Pi^2 - (1800*I)*e^2*Pi^2 - 180*Pi^3 + 480*e*Pi^3 + 
        1085*e^2*Pi^3 - (90*I)*e*Pi^4 + (240*I)*e^2*Pi^4 + 81*e^2*Pi^5 - 
        3240*e*Pi*Zeta[3] - 17280*e^2*Pi*Zeta[3] - (1620*I)*e^2*Pi^2*
         Zeta[3]) + (360 + 1560*e + 3980*e^2 + (540*I)*Pi + (3810*I)*e*Pi + 
        (18965*I)*e^2*Pi - 180*Pi^2 - 1620*e*Pi^2 - 7360*e^2*Pi^2 + 
        (60*I)*e*Pi^3 - (910*I)*e^2*Pi^3 - 46*e*Pi^4 - 268*e^2*Pi^4 + 
        (2*I)*e^2*Pi^5 - 720*Zeta[3] - 4680*e*Zeta[3] - 7680*e^2*Zeta[3] - 
        (1440*I)*e*Pi*Zeta[3] - (5400*I)*e^2*Pi*Zeta[3] + 
        960*e^2*Pi^2*Zeta[3] - 4680*e^2*Zeta[5])/90 - 
      ((2*I)/135)*RATIO[x^(-1)]*(-270*I - (1170*I)*e - (2985*I)*e^2 - 
        270*Pi - 900*e*Pi - 1815*e^2*Pi - (90*I)*Pi^2 - (1080*I)*e*Pi^2 - 
        (5220*I)*e^2*Pi^2 + 960*e*Pi^3 + 2275*e^2*Pi^3 + (69*I)*e*Pi^4 + 
        (903*I)*e^2*Pi^4 + 3*e^2*Pi^5 + (1080*I)*Zeta[3] + 
        (5940*I)*e*Zeta[3] + (1800*I)*e^2*Zeta[3] - 2160*e*Pi*Zeta[3] - 
        12420*e^2*Pi*Zeta[3] - (1440*I)*e^2*Pi^2*Zeta[3] + 
        (7020*I)*e^2*Zeta[5]))/Nc + 
    Nc*(-(e*RATIO[x^2]*(12960*Pi^2 + 53685*e*Pi^2 - (1680*I)*Pi^3 - 
          (2790*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 56940*e*Zeta[3] + 
          (2160*I)*e*Pi*Zeta[3]))/1080 + ((12*I)*e*Pi^3 - (389*I)*e^2*Pi^3 + 
        12*e^2*Pi^4 - 72*e*Zeta[3] + 2334*e^2*Zeta[3] + 
        (72*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((930*I)*e*Pi + (7195*I)*e^2*Pi + 105*e^2*Pi^2 + 
         (600*I)*e*Pi^3 - (5035*I)*e^2*Pi^3 + 188*e^2*Pi^4 - 720*e*Zeta[3] + 
         36900*e^2*Zeta[3] + (9000*I)*e^2*Pi*Zeta[3]))/270 - 
      (RATIO[x]*(-45900 - 290430*e - 1265985*e^2 - (11160*I)*e*Pi - 
         (86340*I)*e^2*Pi - 3600*Pi^2 + 5700*e*Pi^2 + 69290*e^2*Pi^2 - 
         (7200*I)*e*Pi^3 - (30480*I)*e^2*Pi^3 + 1284*e^2*Pi^4 + 
         17280*e*Zeta[3] + 279000*e^2*Zeta[3] - (73440*I)*e^2*Pi*Zeta[3]))/
       3240 + (I/1080)*RATIO[x^(-2)]*(-39960*Pi - 299880*e*Pi - 
        1578480*e^2*Pi - (1800*I)*Pi^2 - (50400*I)*e*Pi^2 - 
        (339550*I)*e^2*Pi^2 - 9000*Pi^3 - 9480*e*Pi^3 + 2320*e^2*Pi^3 - 
        (5220*I)*e*Pi^4 - (5040*I)*e^2*Pi^4 + 2943*e^2*Pi^5 + 
        25920*e*Pi*Zeta[3] + 60480*e^2*Pi*Zeta[3] + (108720*I)*e^2*Pi^2*
         Zeta[3]) - (I/3240)*RATIO[x^(-1)]*(-96120*I - (736560*I)*e - 
        (3693180*I)*e^2 - 119880*Pi - 899640*e*Pi - 4735440*e^2*Pi + 
        (53280*I)*Pi^2 + (176460*I)*e*Pi^2 + (218350*I)*e^2*Pi^2 - 
        29160*Pi^3 + 39420*e*Pi^3 + 263340*e^2*Pi^3 - (18396*I)*e*Pi^4 + 
        (62703*I)*e^2*Pi^4 + 9729*e^2*Pi^5 - (25920*I)*Zeta[3] + 
        (833760*I)*e*Zeta[3] + (3451320*I)*e^2*Zeta[3] + 90720*e*Pi*Zeta[3] + 
        300240*e^2*Pi*Zeta[3] + (341280*I)*e^2*Pi^2*Zeta[3] - 
        (168480*I)*e^2*Zeta[5]) + (192240 + 1473120*e + 7386360*e^2 - 
        (70200*I)*Pi - (651420*I)*e*Pi - (3503070*I)*e^2*Pi - 57600*Pi^2 - 
        355740*e*Pi^2 - 1181020*e^2*Pi^2 - (16200*I)*Pi^3 + 
        (73800*I)*e*Pi^3 + (99780*I)*e^2*Pi^3 + 11916*e*Pi^4 - 
        75021*e^2*Pi^4 + (4329*I)*e^2*Pi^5 + 25920*Zeta[3] - 
        816480*e*Zeta[3] - 2733480*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
        (241920*I)*e^2*Pi*Zeta[3] - 146880*e^2*Pi^2*Zeta[3] + 
        168480*e^2*Zeta[5])/6480)), 
 Nc*G[1, 0, 0, 0, 0, 1, x]*(22*e^2 + 44*e^2*RATIO[x^(-2)] - 
    44*e^2*RATIO[x^(-1)]) + Nc*G[1, 0, 0, 0, 1, 0, x]*
   (22*e^2 + 44*e^2*RATIO[x^(-2)] - 44*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 1, 0, 0, 1, x]*(12*e^2 + 24*e^2*RATIO[x^(-2)] - 
    24*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 1, 0, 1, 0, x]*
   (12*e^2 + 24*e^2*RATIO[x^(-2)] - 24*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 0, 1, 1, x]*(6*e^2 + 12*e^2*RATIO[x^(-2)] - 
    12*e^2*RATIO[x^(-1)]) + Nc*G[0, 1, 0, 0, 1, 1, x]*
   (4*e^2 + 8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 1, 0, 1, x]*(-2*e^2 - 4*e^2*RATIO[x^(-2)] + 
    4*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 0, 1, 1, 0, x]*
   (-2*e^2 - 4*e^2*RATIO[x^(-2)] + 4*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 0, 0, 1, 1, 1, x]*(-4*e^2 - 8*e^2*RATIO[x^(-2)] + 
    8*e^2*RATIO[x^(-1)]) + Nc*G[0, 0, 1, 0, 1, 1, x]*
   (-10*e^2 - 20*e^2*RATIO[x^(-2)] + 20*e^2*RATIO[x^(-1)]) + 
  Nc*G[1, 0, 0, 0, 1, 1, x]*(-14*e^2 - 28*e^2*RATIO[x^(-2)] + 
    28*e^2*RATIO[x^(-1)]) + Nc*G[0, 1, 0, 0, 0, 1, x]*
   (-32*e^2 - 64*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)]) + 
  Nc*G[0, 1, 0, 0, 1, 0, x]*(-32*e^2 - 64*e^2*RATIO[x^(-2)] + 
    64*e^2*RATIO[x^(-1)]) + Nc*Log[mu2]^4*((11*e^2*(1 - I*Pi))/4 + 
    ((11*I)/2)*e^2*Pi*RATIO[x^(-1)]) + G[1, 1, 1, 1, 1, 1, x]*
   (Nc*(232*e^2 + 1332*e^2*RATIO[x^(-2)] - 1208*e^2*RATIO[x^(-1)]) + 
    (372*e^2 + 496*e^2*RATIO[x^(-2)] - 744*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 1, 0, 0, 0, 0, x]*(Nc*(262*e^2 + 1100*e^2*RATIO[x^(-2)] - 
      1100*e^2*RATIO[x^(-1)]) + (96*e^2 + 192*e^2*RATIO[x^(-2)] - 
      192*e^2*RATIO[x^(-1)])/Nc) + G[1, 0, 1, 0, 0, 0, x]*
   (Nc*(218*e^2 + 1012*e^2*RATIO[x^(-2)] - 1012*e^2*RATIO[x^(-1)]) + 
    (96*e^2 + 192*e^2*RATIO[x^(-2)] - 192*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 0, 1, 1, 1, x]*(Nc*(44*e^2 + 312*e^2*RATIO[x^(-2)] - 
      280*e^2*RATIO[x^(-1)]) + (72*e^2 + 80*e^2*RATIO[x^(-2)] - 
      144*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 0, 1, 1, 1, x]*
   (Nc*(158*e^2 + 708*e^2*RATIO[x^(-2)] - 652*e^2*RATIO[x^(-1)]) + 
    (68*e^2 + 24*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 0, 1, 0, 0, x]*(Nc*(138*e^2 + 660*e^2*RATIO[x^(-2)] - 
      660*e^2*RATIO[x^(-1)]) + (64*e^2 + 128*e^2*RATIO[x^(-2)] - 
      128*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 1, 1, 0, 0, x]*
   (Nc*(162*e^2 + 660*e^2*RATIO[x^(-2)] - 660*e^2*RATIO[x^(-1)]) + 
    (56*e^2 + 112*e^2*RATIO[x^(-2)] - 112*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc*(140*e^2 + 588*e^2*RATIO[x^(-2)] - 
      544*e^2*RATIO[x^(-1)]) + (48*e^2 + 8*e^2*RATIO[x^(-2)] - 
      96*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 1, 1, 0, 1, x]*
   (Nc*(8*e^2 + 156*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)]) + 
    (40*e^2 + 40*e^2*RATIO[x^(-2)] - 80*e^2*RATIO[x^(-1)])/Nc) + 
  G[0, 1, 1, 1, 1, 0, x]*(Nc*(8*e^2 + 156*e^2*RATIO[x^(-2)] - 
      136*e^2*RATIO[x^(-1)]) + (40*e^2 + 40*e^2*RATIO[x^(-2)] - 
      80*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 0, 1, 0, 1, x]*
   (Nc*(2*e^2 + 88*e^2*RATIO[x^(-2)] - 76*e^2*RATIO[x^(-1)]) + 
    (24*e^2 + 24*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)])/Nc) + 
  G[0, 1, 0, 1, 1, 0, x]*(Nc*(2*e^2 + 88*e^2*RATIO[x^(-2)] - 
      76*e^2*RATIO[x^(-1)]) + (24*e^2 + 24*e^2*RATIO[x^(-2)] - 
      48*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 1, 0, 0, 0, x]*
   ((128*e^2 + 32*e^2*RATIO[x^(-2)] - 256*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-30*e^2 + 148*e^2*RATIO[x^(-2)] - 36*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 0, 0, x]*((80*e^2 + 24*e^2*RATIO[x^(-2)] - 
      160*e^2*RATIO[x^(-1)])/Nc + Nc*(-20*e^2 + 100*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)])) + G[0, 0, 1, 1, 1, 1, x]*
   ((12*e^2 + 16*e^2*RATIO[x^(-2)] - 24*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(28*e^2*RATIO[x^(-2)] - 24*e^2*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, 0, 0, x]*(Nc*(8*e^2 + 64*e^2*RATIO[x^(-2)] - 
      64*e^2*RATIO[x^(-1)]) + (8*e^2 + 16*e^2*RATIO[x^(-2)] - 
      16*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 1, 0, 0, 1, x]*
   ((16*e^2 + 16*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-18*e^2 + 20*e^2*RATIO[x^(-2)] - 12*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 1, 0, x]*((16*e^2 + 16*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)])/Nc + Nc*(-18*e^2 + 20*e^2*RATIO[x^(-2)] - 
      12*e^2*RATIO[x^(-1)])) + G[0, 1, 1, 0, 1, 1, x]*
   (Nc*(22*e^2 + 44*e^2*RATIO[x^(-2)] - 44*e^2*RATIO[x^(-1)]) + 
    (4*e^2 + 8*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)])/Nc) + 
  G[1, 0, 1, 0, 1, 1, x]*(Nc*(16*e^2 + 32*e^2*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)]) + (-4*e^2 - 8*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)])/Nc) + G[1, 1, 0, 0, 1, 1, x]*
   ((16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-8*e^2 - 16*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, 0, 1, x]*((-8*e^2 - 8*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)])/Nc + Nc*(2*e^2 - 24*e^2*RATIO[x^(-2)] + 
      20*e^2*RATIO[x^(-1)])) + G[0, 0, 1, 1, 1, 0, x]*
   ((-8*e^2 - 8*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(2*e^2 - 24*e^2*RATIO[x^(-2)] + 20*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc*(20*e^2 + 40*e^2*RATIO[x^(-2)] - 
      40*e^2*RATIO[x^(-1)]) + (-20*e^2 - 40*e^2*RATIO[x^(-2)] + 
      40*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 1, 1, 0, 0, x]*
   (Nc*(4*e^2 - 16*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)]) + 
    (-24*e^2 + 48*e^2*RATIO[x^(-1)])/Nc) + G[0, 1, 0, 1, 1, 1, x]*
   ((-16*e^2 - 8*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-84*e^2*RATIO[x^(-2)] + 72*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 0, 0, 1, x]*((-32*e^2 - 32*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)])/Nc + Nc*(-20*e^2 - 152*e^2*RATIO[x^(-2)] + 
      136*e^2*RATIO[x^(-1)])) + G[1, 1, 0, 0, 1, 0, x]*
   ((-32*e^2 - 32*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-20*e^2 - 152*e^2*RATIO[x^(-2)] + 136*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 1, 1, 1, 1, x]*((-84*e^2 - 112*e^2*RATIO[x^(-2)] + 
      168*e^2*RATIO[x^(-1)])/Nc + Nc*(-8*e^2 - 212*e^2*RATIO[x^(-2)] + 
      184*e^2*RATIO[x^(-1)])) + G[0, 1, 0, 1, 0, 0, x]*
   ((-24*e^2 - 48*e^2*RATIO[x^(-2)] + 48*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-24*e^2 - 192*e^2*RATIO[x^(-2)] + 192*e^2*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 0, 0, x]*((-32*e^2 - 64*e^2*RATIO[x^(-2)] + 
      64*e^2*RATIO[x^(-1)])/Nc + Nc*(-16*e^2 - 224*e^2*RATIO[x^(-2)] + 
      224*e^2*RATIO[x^(-1)])) + G[1, 0, 1, 1, 0, 1, x]*
   ((-40*e^2 - 40*e^2*RATIO[x^(-2)] + 80*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-58*e^2 - 256*e^2*RATIO[x^(-2)] + 236*e^2*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, 1, 0, x]*((-40*e^2 - 40*e^2*RATIO[x^(-2)] + 
      80*e^2*RATIO[x^(-1)])/Nc + Nc*(-58*e^2 - 256*e^2*RATIO[x^(-2)] + 
      236*e^2*RATIO[x^(-1)])) + G[1, 0, 1, 0, 0, 1, x]*
   ((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-62*e^2 - 292*e^2*RATIO[x^(-2)] + 268*e^2*RATIO[x^(-1)])) + 
  G[1, 0, 1, 0, 1, 0, x]*((-48*e^2 - 48*e^2*RATIO[x^(-2)] + 
      96*e^2*RATIO[x^(-1)])/Nc + Nc*(-62*e^2 - 292*e^2*RATIO[x^(-2)] + 
      268*e^2*RATIO[x^(-1)])) + G[1, 0, 0, 1, 0, 1, x]*
   ((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-48*e^2 - 320*e^2*RATIO[x^(-2)] + 288*e^2*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 1, 0, x]*((-64*e^2 - 64*e^2*RATIO[x^(-2)] + 
      128*e^2*RATIO[x^(-1)])/Nc + Nc*(-48*e^2 - 320*e^2*RATIO[x^(-2)] + 
      288*e^2*RATIO[x^(-1)])) + G[1, 1, 1, 0, 0, 1, x]*
   ((-80*e^2 - 80*e^2*RATIO[x^(-2)] + 160*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-74*e^2 - 428*e^2*RATIO[x^(-2)] + 388*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 1, 0, 1, 0, x]*((-80*e^2 - 80*e^2*RATIO[x^(-2)] + 
      160*e^2*RATIO[x^(-1)])/Nc + Nc*(-74*e^2 - 428*e^2*RATIO[x^(-2)] + 
      388*e^2*RATIO[x^(-1)])) + G[1, 0, 1, 1, 0, 0, x]*
   ((-8*e^2 - 88*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-92*e^2 - 412*e^2*RATIO[x^(-2)] + 448*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 0, 1, 0, 1, x]*((-112*e^2 - 112*e^2*RATIO[x^(-2)] + 
      224*e^2*RATIO[x^(-1)])/Nc + Nc*(-116*e^2 - 624*e^2*RATIO[x^(-2)] + 
      568*e^2*RATIO[x^(-1)])) + G[1, 1, 0, 1, 1, 0, x]*
   ((-112*e^2 - 112*e^2*RATIO[x^(-2)] + 224*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-116*e^2 - 624*e^2*RATIO[x^(-2)] + 568*e^2*RATIO[x^(-1)])) + 
  G[1, 1, 1, 1, 0, 1, x]*((-136*e^2 - 136*e^2*RATIO[x^(-2)] + 
      272*e^2*RATIO[x^(-1)])/Nc + Nc*(-114*e^2 - 704*e^2*RATIO[x^(-2)] + 
      636*e^2*RATIO[x^(-1)])) + G[1, 1, 1, 1, 1, 0, x]*
   ((-136*e^2 - 136*e^2*RATIO[x^(-2)] + 272*e^2*RATIO[x^(-1)])/Nc + 
    Nc*(-114*e^2 - 704*e^2*RATIO[x^(-2)] + 636*e^2*RATIO[x^(-1)])) + 
  Nc*Log[mu2]^3*((e*(12 + 40*e - (12*I)*Pi - (17*I)*e*Pi + 13*e*Pi^2))/3 - 
    ((4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    (2*((-12*I)*e*Pi - (34*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
    (4*e^2*Pi^2*RATIO[x])/3 - (2*e^2*Pi^2*RATIO[x^2])/3) + 
  G[0, 0, 0, 1, 1, x]*(Nc*Log[mu2]*(2*e^2 + 4*e^2*RATIO[x^(-2)] - 
      4*e^2*RATIO[x^(-1)]) + Nc*(2*e*(2 + 3*e - (2*I)*e*Pi) + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 - ((8*I)/3)*((3*I)*e + I*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/3)*((6*I)*e + (17*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (2*e^2)/(3*(-1 + RATIO[x])^2) - (92*e^2*RATIO[x])/3 - 
      26*e^2*RATIO[x^2])) + G[1, 1, 1, 0, 0, x]*
   ((4*(-6 + e)*e - (48*I)*e^2*Pi*RATIO[x^(-2)] + 8*(6*e + 17*e^2)*
       RATIO[x^(-1)])/Nc + Log[mu2]*
     (Nc*(28*e^2 + 8*e^2*RATIO[x^(-2)] - 56*e^2*RATIO[x^(-1)]) + 
      (-48*e^2 + 96*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*(e*(14 - 201*e - (76*I)*e*Pi) + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*((6*I)*e + (55*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((21*I)*e - (233*I)*e^2 + 222*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (4*e^2*RATIO[x])/3 - 
      26*e^2*RATIO[x^2])) + G[1, 0, 1, 1, 1, x]*
   (Log[mu2]*((-32*e^2 - 16*e^2*RATIO[x^(-2)] + 64*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-68*e^2 - 304*e^2*RATIO[x^(-2)] + 280*e^2*RATIO[x^(-1)])) + 
    Nc*(((2*I)/3)*e*(54*I + (290*I)*e + 21*e*Pi) + 
      16*e^2*RATIO[(1 - x)^(-1)] + (I/3)*((468*I)*e + (985*I)*e^2 + 
        84*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/3)*((108*I)*e + (446*I)*e^2 + 
        21*e^2*Pi)*RATIO[x^(-1)] - (56*e^2*RATIO[x])/3 - 
      (172*e^2*RATIO[x^2])/3) + ((-2*I)*e*(-8*I - (37*I)*e + 12*e*Pi) - 
      ((8*I)/3)*((-3*I)*e + (44*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((-24*I)*e + (25*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] - 
      (88*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 0, 0, 0, x]*(Nc*((-16*I)*e^2*(-29*I + 2*Pi) - 
      68*e^2*RATIO[(1 - x)^(-1)] - (64*I)*e^2*Pi*RATIO[x^(-2)] + 
      (4*I)*((-253*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] + 
      (26*e^2)/(-1 + RATIO[x])^2 - (56*e^2*RATIO[x])/3 - 
      (172*e^2*RATIO[x^2])/3) + (-92*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      192*e^2*RATIO[x^(-1)] + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (88*e^2*RATIO[x])/3 - (44*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 1, 1, x]*
   (Log[mu2]*((8*e^2 + 16*e^2*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-10*e^2 - 20*e^2*RATIO[x^(-2)] + 20*e^2*RATIO[x^(-1)])) + 
    Nc*((4*I)*e*(I + (4*I)*e + 8*e*Pi) - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      I*((8*I)*e + (143*I)*e^2 + 64*e^2*Pi)*RATIO[x^(-2)] - 
      (4*I)*((2*I)*e + (25*I)*e^2 + 16*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2*RATIO[x])/3 - (98*e^2*RATIO[x^2])/3) + 
    (2*e*(2 - 3*e - (18*I)*e*Pi) - ((8*I)/3)*((3*I)*e + (10*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((3*I)*e - (2*I)*e^2 + 
        27*e^2*Pi)*RATIO[x^(-1)] - 24*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 1, 0, 0, x]*(Nc*(((2*I)/3)*e^2*(497*I + 18*Pi) + 
      (24*I)*e^2*Pi*RATIO[x^(-2)] - (12*I)*((55*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      (98*e^2*RATIO[x^2])/3) + (-68*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
      128*e^2*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
      24*e^2*RATIO[x] - 12*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 1, 1, x]*
   (Log[mu2]*((24*e^2 + 32*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-2*e^2 + 52*e^2*RATIO[x^(-2)] - 44*e^2*RATIO[x^(-1)])) + 
    Nc*(((-2*I)/3)*e*(-9*I - (581*I)*e + 3*e*Pi) + 
      40*e^2*RATIO[(1 - x)^(-1)] - (4*I)*((4*I)*e - (61*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/3)*((18*I)*e - (1421*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-1)] - (28*e^2*RATIO[x])/3 - (86*e^2*RATIO[x^2])/3) + 
    (2*e*(6 - 53*e - (10*I)*e*Pi) - ((8*I)/3)*((6*I)*e + (2*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((9*I)*e - (4*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-1)] - (64*e^2*RATIO[x])/3 - 
      (32*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 0, x]*
   (Nc*((2*I)*e^2*(273*I + 11*Pi) - (4*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (44*I)*e^2*Pi*RATIO[x^(-2)] - (44*I)*((25*I)*e^2 + e^2*Pi)*
       RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) - (28*e^2*RATIO[x])/3 - 
      (86*e^2*RATIO[x^2])/3) + (-104*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      192*e^2*RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) - 
      (64*e^2*RATIO[x])/3 - (32*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 0, 1, 1, 0, x]*
   (Log[mu2]*(Nc*(54*e^2 + 276*e^2*RATIO[x^(-2)] - 252*e^2*RATIO[x^(-1)]) + 
      (48*e^2 + 48*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*(e*(26 + 133*e - (96*I)*e*Pi) + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((8*I)/3)*((51*I)*e + (52*I)*e^2 + 147*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((93*I)*e + (320*I)*e^2 + 324*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 - 12*e^2*RATIO[x] - (2*e^2*RATIO[x^2])/3) + 
    (24*e*(1 + 4*e) - (8*I)*((3*I)*e - (8*I)*e^2 + 10*e^2*Pi)*RATIO[x^(-2)] - 
      24*(2*e + e^2)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 1, 0, 1, x]*
   (Log[mu2]*(Nc*(54*e^2 + 276*e^2*RATIO[x^(-2)] - 252*e^2*RATIO[x^(-1)]) + 
      (48*e^2 + 48*e^2*RATIO[x^(-2)] - 96*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*(e*(26 + 133*e + (8*I)*e*Pi) + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*((-51*I)*e - (52*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((-93*I)*e - (320*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 - 12*e^2*RATIO[x] - (2*e^2*RATIO[x^2])/3) + 
    (4*e*(6 + 24*e - I*e*Pi) - (8*I)*((3*I)*e - (8*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + (8*I)*((6*I)*e + (3*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 0, 0, 1, x]*(Nc*Log[mu2]*(24*e^2 + 48*e^2*RATIO[x^(-2)] - 
      48*e^2*RATIO[x^(-1)]) + Nc*((e*(36 + 289*e - (12*I)*e*Pi))/3 + 
      (124*e^2*RATIO[(1 - x)^(-1)])/3 - (2*I)*((12*I)*e + (45*I)*e^2 + 
        4*e^2*Pi)*RATIO[x^(-2)] + (2*I)*((12*I)*e + (173*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (68*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (60*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      48*e^2*RATIO[x^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 + 
      (4*e^2*RATIO[x^2])/3)/Nc) + G[0, 1, 0, 1, 0, x]*
   (Nc*Log[mu2]*(24*e^2 + 48*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)]) + 
    Nc*((e*(36 + 289*e + (6*I)*e*Pi))/3 + (124*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*I)*((12*I)*e + (45*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-2)] + 
      (2*I)*((12*I)*e + (173*I)*e^2 + 34*e^2*Pi)*RATIO[x^(-1)] - 
      (68*e^2)/(3*(-1 + RATIO[x])^2) + (28*e^2*RATIO[x])/3 - 
      (2*e^2*RATIO[x^2])/3) + (60*e^2 + 16*e^2*RATIO[(1 - x)^(-1)] - 
      (24*I)*e^2*Pi*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 + (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3)/
     Nc) + G[1, 1, 1, 0, 1, x]*
   (Log[mu2]*(Nc*(58*e^2 + 396*e^2*RATIO[x^(-2)] - 356*e^2*RATIO[x^(-1)]) + 
      (80*e^2 + 80*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)])/Nc) + 
    (4*e*(10 + 21*e - (5*I)*e*Pi) - ((40*I)/3)*((3*I)*e - (8*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((8*I)/3)*((30*I)*e - (4*I)*e^2 + 
        15*e^2*Pi)*RATIO[x^(-1)] - (40*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*((4*e*(24 + 47*e + (3*I)*e*Pi))/3 + 
      (I/3)*((-612*I)*e - (227*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((-69*I)*e - (92*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 1, 1, 0, x]*
   (Log[mu2]*(Nc*(58*e^2 + 396*e^2*RATIO[x^(-2)] - 356*e^2*RATIO[x^(-1)]) + 
      (80*e^2 + 80*e^2*RATIO[x^(-2)] - 160*e^2*RATIO[x^(-1)])/Nc) + 
    (4*e*(10 + 21*e) + ((8*I)/3)*((-15*I)*e + (40*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-2)] + (16*(-15*e + 2*e^2)*RATIO[x^(-1)])/3 - 
      (40*e^2*RATIO[x])/3 - (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(48 + 94*e + (159*I)*e*Pi))/3 + 
      (I/3)*((-612*I)*e - (227*I)*e^2 + 1056*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((-138*I)*e - (184*I)*e^2 + 285*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 0, x]*
   (Log[mu2]*(Nc*(20*e^2 + 152*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)]) + 
      (32*e^2 + 32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((e*(30 + 335*e - (348*I)*e*Pi))/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (I/3)*((228*I)*e + (175*I)*e^2 + 1116*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((51*I)*e + (223*I)*e^2 + 300*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] - 
      (8*e^2*RATIO[x^2])/3) + 
    (8*e*(2 + 9*e) - ((8*I)/3)*((6*I)*e - (16*I)*e^2 + 21*e^2*Pi)*
       RATIO[x^(-2)] - (32*(3*e + 2*e^2)*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 1, 0, x]*
   (Log[mu2]*(Nc*(8*e^2 - 40*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)]) + 
      (-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((2*e*(3 + 257*e + (30*I)*e*Pi))/3 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      I*((24*I)*e - (69*I)*e^2 + 100*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((30*I)*e - (613*I)*e^2 + 168*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 21*e) + ((8*I)/3)*((3*I)*e - (8*I)*e^2 + 9*e^2*Pi)*
       RATIO[x^(-2)] - (16*(-3*e + 13*e^2)*RATIO[x^(-1)])/3 + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[1, 1, 0, 0, 1, x]*
   (Log[mu2]*(Nc*(20*e^2 + 152*e^2*RATIO[x^(-2)] - 136*e^2*RATIO[x^(-1)]) + 
      (32*e^2 + 32*e^2*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((e*(30 + 335*e - (24*I)*e*Pi))/3 + (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (I/3)*((228*I)*e + (175*I)*e^2 + 48*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((51*I)*e + (223*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(3*(-1 + RATIO[x])^2) - 16*e^2*RATIO[x] - 
      (8*e^2*RATIO[x^2])/3) + (8*e*(2 + 9*e + (2*I)*e*Pi) + 
      ((16*I)/3)*((-3*I)*e + (8*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((32*I)/3)*((-3*I)*e - (2*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 1, 1, 0, 1, x]*
   (Log[mu2]*(Nc*(8*e^2 - 40*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)]) + 
      (-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc) + 
    Nc*((2*e*(3 + 257*e + (18*I)*e*Pi))/3 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      (3*I)*((8*I)*e - (23*I)*e^2 + 8*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((30*I)*e - (613*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
      (2*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (4*e*(-2 + 21*e + I*e*Pi) + ((8*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((6*I)*e - (26*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 1, 0, 1, x]*(Nc*Log[mu2]*(-6*e^2 - 12*e^2*RATIO[x^(-2)] + 
      12*e^2*RATIO[x^(-1)]) + Nc*(e*(-2 + 127*e - (4*I)*e*Pi) + 
      16*e^2*RATIO[(1 - x)^(-1)] - ((4*I)/3)*((-3*I)*e - (17*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/3)*((-3*I)*e + (229*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-1)] - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3) + 
    (88*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - 64*e^2*RATIO[x^(-1)] - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[0, 0, 1, 1, 0, x]*
   (Nc*Log[mu2]*(-6*e^2 - 12*e^2*RATIO[x^(-2)] + 12*e^2*RATIO[x^(-1)]) + 
    Nc*(e*(-2 + 127*e + (4*I)*e*Pi) + 16*e^2*RATIO[(1 - x)^(-1)] + 
      ((4*I)/3)*((3*I)*e + (17*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*((3*I)*e - (229*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (38*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 - 
      (8*e^2*RATIO[x^2])/3) + (88*e^2 + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*e^2*Pi*RATIO[x^(-2)] - 64*e^2*RATIO[x^(-1)] - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 0, 1, x]*
   (Nc*Log[mu2]*(-12*e^2 - 24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)]) + 
    Nc*(2*e*(-3 + 47*e - (2*I)*e*Pi) + (20*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*((-18*I)*e + (17*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((-18*I)*e + (311*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2 - 24*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (52*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 32*e^2*RATIO[x^(-1)] + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)/Nc) + G[1, 0, 0, 1, 0, x]*
   (Nc*Log[mu2]*(-12*e^2 - 24*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)]) + 
    Nc*(2*e*(-3 + 47*e + (39*I)*e*Pi) + (20*e^2*RATIO[(1 - x)^(-1)])/3 + 
      ((2*I)/3)*((18*I)*e - (17*I)*e^2 + 474*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((18*I)*e - (311*I)*e^2 + 522*e^2*Pi)*RATIO[x^(-1)] + 
      (4*e^2)/(-1 + RATIO[x])^2 - 24*e^2*RATIO[x] - 4*e^2*RATIO[x^2]) + 
    (52*e^2 - (16*e^2*RATIO[(1 - x)^(-1)])/3 + (64*I)*e^2*Pi*RATIO[x^(-2)] - 
      32*e^2*RATIO[x^(-1)] + (4*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc) + 
  G[0, 0, 0, 1, 0, x]*((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*((-2*I)*e^2*(-40*I + Pi) + 
      92*e^2*RATIO[(1 - x)^(-1)] - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      (4*I)*((-11*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[0, 0, 0, 0, 1, x]*
   ((-20*e^2 + (80*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) - (40*e^2*RATIO[x])/3 - 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*((2*I)*e^2*(40*I + 3*Pi) + 
      92*e^2*RATIO[(1 - x)^(-1)] + (12*I)*e^2*Pi*RATIO[x^(-2)] - 
      (4*I)*((11*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (64*e^2*RATIO[x])/3 + 
      (8*e^2*RATIO[x^2])/3)) + G[1, 0, 1, 0, 0, x]*
   (Log[mu2]*((-48*e^2 - 96*e^2*RATIO[x^(-2)] + 96*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-116*e^2 - 520*e^2*RATIO[x^(-2)] + 520*e^2*RATIO[x^(-1)])) + 
    (-8*e*(3 + 8*e) + (16*I)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] - 
      16*(-3*e + 11*e^2)*RATIO[x^(-1)] + 8*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/
     Nc + Nc*((e*(-174 + 511*e + (120*I)*e*Pi))/3 - 
      8*e^2*RATIO[(1 - x)^(-1)] + ((20*I)/3)*((39*I)*e + (28*I)*e^2 + 
        30*e^2*Pi)*RATIO[x^(-2)] - ((4*I)/3)*((195*I)*e - (52*I)*e^2 + 
        168*e^2*Pi)*RATIO[x^(-1)] + (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (16*e^2*RATIO[x])/3 + (52*e^2*RATIO[x^2])/3)) + 
  G[0, 1, 0, 1, 1, x]*(Nc*Log[mu2]*(-12*e^2 - 24*e^2*RATIO[x^(-2)] + 
      24*e^2*RATIO[x^(-1)]) + (2*e^2*(17 + (4*I)*Pi) - 
      32*e^2*RATIO[(1 - x)^(-1)] + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
      (4*I)*((-5*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (8*e^2)/(-1 + RATIO[x])^2 + 8*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
    Nc*(e*(-8 + 51*e - (10*I)*e*Pi) - (340*e^2*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*((-12*I)*e - (20*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*((-24*I)*e - (83*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      (130*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] + 
      (52*e^2*RATIO[x^2])/3)) + G[1, 1, 0, 0, 0, x]*
   (Log[mu2]*((-64*e^2 - 128*e^2*RATIO[x^(-2)] + 128*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-172*e^2 - 728*e^2*RATIO[x^(-2)] + 728*e^2*RATIO[x^(-1)])) + 
    (-32*e*(1 + 4*e) + ((32*I)/3)*((6*I)*e - (16*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - (64*(-3*e + 11*e^2)*RATIO[x^(-1)])/3 + 
      (40*e^2*RATIO[x])/3 + (20*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(2*e*(-43 + 100*e + (35*I)*e*Pi) + 
      ((2*I)/3)*((546*I)*e + (551*I)*e^2 + 330*e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((546*I)*e + (59*I)*e^2 + 354*e^2*Pi)*RATIO[x^(-1)] + 
      16*e^2*RATIO[x] + 38*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, x]*(Nc*Log[mu2]*(2*e^2 + 4*e^2*RATIO[x^(-2)] - 
      4*e^2*RATIO[x^(-1)]) + ((2*I)*e^2*(37*I + 2*Pi) - 
      (128*e^2*RATIO[(1 - x)^(-1)])/3 + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      (4*I)*((21*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (40*e^2*RATIO[x])/3 + 
      (20*e^2*RATIO[x^2])/3)/Nc + Nc*(((4*I)/3)*e^2*(11*I + 3*Pi) - 
      (476*e^2*RATIO[(1 - x)^(-1)])/3 + ((4*I)/3)*((-43*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((92*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (182*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] + 
      38*e^2*RATIO[x^2])) + G[0, 1, 1, 0, 0, x]*
   (Log[mu2]*(Nc*(16*e^2 + 128*e^2*RATIO[x^(-2)] - 128*e^2*RATIO[x^(-1)]) + 
      (16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc) + 
    (-8*e*(-1 + 7*e) - ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - (16*(3*e + 4*e^2)*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])/Nc + Nc*(e*(8 + 167*e - (18*I)*e*Pi) + 
      (44*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((96*I)*e - (71*I)*e^2 + 
        114*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((96*I)*e + (403*I)*e^2 + 
        126*e^2*Pi)*RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + 
      (134*e^2*RATIO[x^2])/3)) + G[1, 0, 0, 1, 1, x]*
   (Nc*Log[mu2]*(2*e^2 + 4*e^2*RATIO[x^(-2)] - 4*e^2*RATIO[x^(-1)]) + 
    (2*e^2*(3 + (4*I)*Pi) + (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (16*I)*e^2*Pi*RATIO[x^(-2)] - (4*I)*((-7*I)*e^2 + 4*e^2*Pi)*
       RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) + 16*e^2*RATIO[x] + 
      8*e^2*RATIO[x^2])/Nc + Nc*((-2*I)*e^2*(-21*I + Pi) + 
      (16*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((19*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/3)*((-56*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + 32*e^2*RATIO[x] + 
      (134*e^2*RATIO[x^2])/3)) + G[1, 1, 1, 1, 1, x]*
   (Log[mu2]*((-168*e^2 - 224*e^2*RATIO[x^(-2)] + 336*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-158*e^2 - 708*e^2*RATIO[x^(-2)] + 652*e^2*RATIO[x^(-1)])) + 
    ((2*I)*e*(42*I + (181*I)*e + 34*e*Pi) + 
      ((8*I)/3)*((42*I)*e + (14*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-2)] - 
      ((8*I)/3)*((63*I)*e + (152*I)*e^2 + 51*e^2*Pi)*RATIO[x^(-1)] + 
      (112*e^2*RATIO[x])/3 + (56*e^2*RATIO[x^2])/3)/Nc + 
    Nc*(((-4*I)/3)*e*(-48*I - (65*I)*e + 30*e*Pi) - 
      ((2*I)/3)*((-486*I)*e + (215*I)*e^2 + 120*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/3)*((-111*I)*e - (125*I)*e^2 + 30*e^2*Pi)*RATIO[x^(-1)] + 
      24*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, x]*((56*e^2 - (224*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (56*e^2)/(3*(-1 + RATIO[x])^2) + (112*e^2*RATIO[x])/3 + 
      (56*e^2*RATIO[x^2])/3)/Nc + Nc*(78*e^2 - 132*e^2*RATIO[(1 - x)^(-1)] + 
      (54*e^2)/(-1 + RATIO[x])^2 + 24*e^2*RATIO[x] + 54*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, x]*
   (Log[mu2]^2*(Nc*(44*e^2 + 184*e^2*RATIO[x^(-2)] - 184*e^2*RATIO[x^(-1)]) + 
      (16*e^2 + 32*e^2*RATIO[x^(-2)] - 32*e^2*RATIO[x^(-1)])/Nc) + 
    (4*(2 + 5*e + 34*e^2 - (4*I)*e^2*Pi + 7*e^2*Pi^2) + 
      40*e^2*RATIO[(1 - x)^(-1)] + (4*(36 - 96*e - 145*e^2 - (36*I)*e*Pi + 
         (96*I)*e^2*Pi + 105*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (4*(36 - 150*e - 199*e^2 + (276*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (8*e^2)/(-1 + RATIO[x])^2 + 
      ((8*I)/9)*e*(6*I + (22*I)*e + 9*e*Pi)*RATIO[x] + 
      ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((198 - 669*e - 1322*e^2 - (288*I)*e*Pi + (1503*I)*e^2*Pi + 
        513*e^2*Pi^2)/9 - (4*(-6*e + 269*e^2 - (6*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((828 + 792*e + 2014*e^2 - (936*I)*e*Pi - 
         (1197*I)*e^2*Pi + 2328*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-828 + 360*e + 2459*e^2 + (1008*I)*e*Pi - (1602*I)*e^2*Pi - 
         2286*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (2*(-3*e + 211*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (4*e*(3 + 68*e)*RATIO[x])/9 + ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*
       RATIO[x^2]) + Log[mu2]*(Nc*((2*e*(66 - 217*e - (96*I)*e*Pi))/3 - 
        (8*I)*((23*I)*e + (22*I)*e^2 + 26*e^2*Pi)*RATIO[x^(-2)] + 
        (8*I)*((23*I)*e - (10*I)*e^2 + 28*e^2*Pi)*RATIO[x^(-1)] - 
        (40*e^2*RATIO[x^2])/3) + (8*e*(2 + 5*e) - 
        ((32*I)/3)*((3*I)*e - (8*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-2)] + 
        (16*(-6*e + 25*e^2)*RATIO[x^(-1)])/3 - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 1, x]*
   (Log[mu2]^2*(Nc*(57*e^2 + 170*e^2*RATIO[x^(-2)] - 162*e^2*RATIO[x^(-1)]) + 
      (24*e^2 + 32*e^2*RATIO[x^(-2)] - 48*e^2*RATIO[x^(-1)])/Nc) + 
    ((2*(18 + 147*e + 713*e^2 - (30*I)*e*Pi - (123*I)*e^2*Pi + 66*e^2*Pi^2))/
       3 + (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi - (600*I)*e^2*Pi + 
         198*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(108 + 492*e + 1495*e^2 - (180*I)*e*Pi - (888*I)*e^2*Pi + 
         396*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((8*I)/9)*e*
       (6*I + (133*I)*e + 15*e*Pi)*RATIO[x] + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((216 + 1092*e + 6401*e^2 + (144*I)*e*Pi + (2184*I)*e^2*Pi + 
        915*e^2*Pi^2)/18 + ((936 - 612*e - 12605*e^2 + (288*I)*e*Pi + 
         (3774*I)*e^2*Pi + 4602*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-144 - 416*e + 449*e^2 - (48*I)*e*Pi - (792*I)*e^2*Pi - 701*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (2*e*(-24 + 391*e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*((2*e*(60 + 218*e + (21*I)*e*Pi))/3 + 
        ((4*I)/3)*((-102*I)*e + (7*I)*e^2 + 21*e^2*Pi)*RATIO[x^(-2)] - 
        (4*I)*((-32*I)*e - (88*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] - 
        (64*e^2*RATIO[x])/3 - (68*e^2*RATIO[x^2])/3) + 
      (4*e*(6 + 49*e - (10*I)*e*Pi) - ((16*I)/3)*((6*I)*e + (2*I)*e^2 + 
          15*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/3)*((9*I)*e + (41*I)*e^2 + 
          15*e^2*Pi)*RATIO[x^(-1)] - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 0, x]*
   ((((4*I)/3)*e*(6*I + (16*I)*e + 15*e*Pi) - 
      ((4*I)/9)*((24*I)*e + (211*I)*e^2 + 60*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (4*(-6*e + 53*e^2 + (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      ((4*I)/9)*e*(12*I + (317*I)*e + 30*e*Pi)*RATIO[x] + 
      (4*e*(-6 + 53*e + (15*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((2*e*(-21 + 1031*e - (69*I)*e*Pi))/3 - 
      (2*(-102*e + 1271*e^2 - (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (44*I)*e^2*Pi*RATIO[x^(-1)] + (2*(-39*e + 653*e^2 - (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((2*I)/9)*e*(24*I + (35*I)*e + 108*e*Pi)*
       RATIO[x] + (2*e*(-39 + 653*e + (153*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*(Nc*(-44*e^2 + (200*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (68*e^2)/(3*(-1 + RATIO[x])^2) - (64*e^2*RATIO[x])/3 - 
        (68*e^2*RATIO[x^2])/3) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 1, x]*
   (Nc*Log[mu2]^2*(e^2 + 2*e^2*RATIO[x^(-2)] - 2*e^2*RATIO[x^(-1)]) + 
    ((2*e*(-12 - 48*e - (3*I)*e*Pi + 2*e*Pi^2))/3 - 
      (32*(-3*e + e^2 + (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      4*e^2*RATIO[x^(-2)] - (4*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (4*(-6*e + 17*e^2 + (6*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) + ((4*I)/9)*e*(12*I + (35*I)*e + 18*e*Pi)*
       RATIO[x] + ((4*I)/9)*e*(6*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((36 - 552*e + 1159*e^2 - (36*I)*e*Pi + (846*I)*e^2*Pi - 21*e^2*Pi^2)/
       18 - ((2*I)/9)*((198*I)*e + (169*I)*e^2 + 246*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((36 - 42*e - 829*e^2 - (36*I)*e*Pi + 
         (96*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-36 + 78*e + 1171*e^2 + (36*I)*e*Pi - (252*I)*e^2*Pi - 51*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + ((I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi))/
       (-1 + RATIO[x])^2 + 4*e*(-1 + 8*e + (4*I)*e*Pi)*RATIO[x] + 
      ((2*I)/9)*e*(33*I + (13*I)*e + 99*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(((-2*I)/3)*e^2*(-98*I + 3*Pi) + 
        88*e^2*RATIO[(1 - x)^(-1)] - (4*I)*((-6*I)*e^2 + e^2*Pi)*
         RATIO[x^(-2)] + (4*I)*((-8*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
        (92*e^2)/(3*(-1 + RATIO[x])^2) - (16*e^2*RATIO[x])/3 - 
        (40*e^2*RATIO[x^2])/3) + (-16*e^2 + (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) - (32*e^2*RATIO[x])/3 - 
        (16*e^2*RATIO[x^2])/3)/Nc)) + G[1, 1, 1, 0, x]*
   (Log[mu2]^2*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-6*e^2 - 68*e^2*RATIO[x^(-2)] + 60*e^2*RATIO[x^(-1)])) + 
    Nc*((-54 - 402*e - 2368*e^2 + (342*I)*e*Pi - (1995*I)*e^2*Pi + 
        81*e^2*Pi^2)/9 + ((2*I)/3)*((-3*I)*e^2 + 8*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((-360 - 75*e + 487*e^2 + (1224*I)*e*Pi + 
         (993*I)*e^2*Pi + 1188*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(-162 - 507*e - 1931*e^2 + (666*I)*e*Pi - (1224*I)*e^2*Pi + 
         423*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 - (e*(-16 + 69*e)*RATIO[x])/3 - 
      (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    ((4*(-6 - 27*e - 114*e^2 + (12*I)*e^2*Pi + 38*e^2*Pi^2))/3 + 
      (2*(-36 + 96*e + 145*e^2 + (108*I)*e*Pi - (288*I)*e^2*Pi + 
         114*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-18 - 12*e - 11*e^2 - (189*I)*e^2*Pi + 114*e^2*Pi^2)*RATIO[x^(-1)])/
       9 + (4*e*(6 + 103*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((2*I)/3)*e*(12*I + (125*I)*e + 111*e*Pi) + 
        (2*I)*((36*I)*e + I*e^2 + 134*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/3)*((48*I)*e + (155*I)*e^2 + 219*e^2*Pi)*RATIO[x^(-1)] + 
        12*e^2*RATIO[x] + (2*e^2*RATIO[x^2])/3) + 
      (-8*e*(2 + 9*e) + ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 9*e^2*Pi)*
         RATIO[x^(-2)] + (32*(3*e + 2*e^2)*RATIO[x^(-1)])/3 + 
        (16*e^2*RATIO[x])/3 + (8*e^2*RATIO[x^2])/3)/Nc)) + 
  G[1, 1, 0, 1, x]*
   (Log[mu2]^2*((-16*e^2 - 16*e^2*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*(-6*e^2 - 68*e^2*RATIO[x^(-2)] + 60*e^2*RATIO[x^(-1)])) + 
    Nc*((-54 - 402*e - 2368*e^2 - (18*I)*e*Pi + (111*I)*e^2*Pi + 
        426*e^2*Pi^2)/9 - (2*I)*e^2*(I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((-360 - 75*e + 487*e^2 - (36*I)*e*Pi - (780*I)*e^2*Pi + 2490*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(-162 - 507*e - 1931*e^2 - (18*I)*e*Pi - 
         (42*I)*e^2*Pi + 1128*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (((2*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(16 - 69*e - (44*I)*e*Pi)*RATIO[x])/3 - (I/18)*e^2*(-965*I + 624*Pi)*
       RATIO[x^2]) + (2*(-4 - 18*e - 76*e^2 + (2*I)*e*Pi - (3*I)*e^2*Pi + 
        28*e^2*Pi^2) + (2*(-36 + 96*e + 145*e^2 + (36*I)*e*Pi + 
         (120*I)*e^2*Pi + 270*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (8*(-18 - 12*e - 11*e^2 + (9*I)*e*Pi - (6*I)*e^2*Pi + 126*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (4*e*(6 + 103*e - (30*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*(((-2*I)/3)*e*(-12*I - (125*I)*e + 3*e*Pi) - 
        (2*I)*((-36*I)*e - I*e^2 + 2*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((-48*I)*e - (155*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        12*e^2*RATIO[x] + (2*e^2*RATIO[x^2])/3) + 
      ((8*I)*e*(2*I + (9*I)*e + e*Pi) + ((16*I)/3)*((3*I)*e - (8*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-2)] - ((16*I)/3)*((6*I)*e + (4*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 1, 0, x]*
   (Nc*(-(e*(-348 - 67*e + (36*I)*Pi + (3054*I)*e*Pi + 66*e*Pi^2))/18 - 
      (2*(30*e + 73*e^2 + (28*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (2*((6*I)*e*Pi + (34*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-18*e - 145*e^2 + (6*I)*e*Pi + (496*I)*e^2*Pi + 11*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (120*e + 5*e^2 + (12*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) - (I/9)*e*(-48*I - (355*I)*e + 36*e*Pi)*
       RATIO[x] - (I/18)*e^2*(-965*I + 624*Pi)*RATIO[x^2]) + 
    ((2*e*(6 - 15*e + (42*I)*e*Pi + 2*e*Pi^2))/3 - 
      (4*(12*e + 5*e^2 - (12*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (8*((-24*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (2*(6*e - 17*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
      (4*e*(6 + 121*e - (30*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (30*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*((2*e^2*(52 - (9*I)*Pi))/3 - (104*e^2*RATIO[(1 - x)^(-1)])/
         3 - (12*I)*e^2*Pi*RATIO[x^(-2)] + (12*I)*((2*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] + (12*e^2)/(-1 + RATIO[x])^2 - (28*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 0, 0, 1, x]*
   (Nc*((e*(348 + 67*e + (72*I)*Pi - (708*I)*e*Pi))/18 - 
      (2*(30*e + 73*e^2 - (96*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((8*I)/3)*(3*e*Pi + e^2*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*((-18*I)*e - (145*I)*e^2 + 12*e*Pi + 4*e^2*Pi)*
       RATIO[x^(-1)] + (120*e + 5*e^2 - (408*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) - (I/9)*e*(-48*I - (355*I)*e + 168*e*Pi)*
       RATIO[x] - (I/18)*e^2*(-965*I + 408*Pi)*RATIO[x^2]) + 
    (2*e*(2 - 5*e - (6*I)*e*Pi) + ((4*I)/9)*((12*I)*e + (5*I)*e^2 + 
        36*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(6 + 121*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(6 - 17*e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Log[mu2]*(Nc*((2*e^2*(52 + (3*I)*Pi))/3 - (104*e^2*RATIO[(1 - x)^(-1)])/
         3 + (4*I)*e^2*Pi*RATIO[x^(-2)] - (4*I)*((-6*I)*e^2 + e^2*Pi)*
         RATIO[x^(-1)] + (12*e^2)/(-1 + RATIO[x])^2 - (28*e^2*RATIO[x])/3 + 
        (2*e^2*RATIO[x^2])/3) + (8*e^2 - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e^2*RATIO[x])/3 + 
        (8*e^2*RATIO[x^2])/3)/Nc)) + G[0, 1, 0, 1, x]*
   (Nc*Log[mu2]^2*(-7*e^2 - 14*e^2*RATIO[x^(-2)] + 14*e^2*RATIO[x^(-1)]) + 
    Nc*((-36 - 1122*e - 5281*e^2 - (36*I)*e*Pi + (372*I)*e^2*Pi + 
        81*e^2*Pi^2)/18 - (4*(-21*e + 28*e^2 + (120*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((-36 - 204*e - 938*e^2 - (36*I)*e*Pi + 
         (96*I)*e^2*Pi - 255*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((36 + 1356*e + 5519*e^2 + (36*I)*e*Pi + (162*I)*e^2*Pi + 207*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (-6*e + 11*e^2 + (174*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) + (I/9)*e*(36*I + (169*I)*e + 192*e*Pi)*
       RATIO[x] + (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-2*e*(54 + 227*e - (33*I)*e*Pi + 20*e*Pi^2))/3 - 
      ((8*I)/3)*((-I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      16*e^2*Pi^2*RATIO[x^(-2)] + (4*(18*e + 18*e^2 - (15*I)*e^2*Pi + 
         20*e^2*Pi^2)*RATIO[x^(-1)])/3 + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (8*e*(-3 + 46*e + (6*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-72*e^2 + 48*e^2*RATIO[x^(-1)] - (16*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-9*I - (190*I)*e + 3*e*Pi) + 
        (56*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((-18*I)*e - (79*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((-18*I)*e - (463*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        4*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[0, 1, 1, 0, x]*(Nc*Log[mu2]^2*(-7*e^2 - 14*e^2*RATIO[x^(-2)] + 
      14*e^2*RATIO[x^(-1)]) + 
    Nc*((-36 - 1122*e - 5281*e^2 + (72*I)*e*Pi + (3810*I)*e^2*Pi - 
        39*e^2*Pi^2)/18 - (4*(-21*e + 28*e^2 - (30*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + ((-36 - 204*e - 938*e^2 + (252*I)*e*Pi - 
         (279*I)*e^2*Pi - 627*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((36 + 1356*e + 5519*e^2 - (288*I)*e*Pi - (3318*I)*e^2*Pi + 
         615*e^2*Pi^2)*RATIO[x^(-1)])/9 + (-6*e + 11*e^2 + (6*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) + (I/9)*e*(36*I + (169*I)*e + 60*e*Pi)*
       RATIO[x] + (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((-2*e*(54 + 227*e + (66*I)*e*Pi + 18*e*Pi^2))/3 - 
      (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (8*(9*e + 9*e^2 - (16*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e*(-3 + 46*e + (18*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-72*e^2 + (16*I)*e^2*Pi*RATIO[x^(-2)] + 48*e^2*RATIO[x^(-1)] - 
        (16*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*(((2*I)/3)*e*(9*I + (190*I)*e + 15*e*Pi) + 
        (56*e^2*RATIO[(1 - x)^(-1)])/3 + ((2*I)/3)*((18*I)*e + (79*I)*e^2 + 
          90*e^2*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((18*I)*e + (463*I)*e^2 + 
          102*e^2*Pi)*RATIO[x^(-1)] - (4*e^2)/(3*(-1 + RATIO[x])^2) - 
        4*e^2*RATIO[x] + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 0, 1, x]*(Nc*Log[mu2]^2*(4*e^2 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)]) + 
    Nc*((36 - 762*e - 4717*e^2 - (36*I)*e*Pi - (552*I)*e^2*Pi + 408*e^2*Pi^2)/
       18 - (2*(24*e + 149*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(9 - 15*e - 151*e^2 - (9*I)*e*Pi + (24*I)*e^2*Pi + 333*e^2*Pi^2)*
        RATIO[x^(-2)])/9 - (2*(18 - 444*e - 2141*e^2 - (18*I)*e*Pi - 
         (291*I)*e^2*Pi + 600*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
      (e*(2 + 11*e - (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) + 
      (e*(20 - 15*e + (76*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (792*I)*e*Pi)*RATIO[x^2])/18) + 
    ((2*e*(-36 - 166*e + (15*I)*e*Pi + 40*e*Pi^2))/3 + 
      ((4*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      24*e^2*Pi^2*RATIO[x^(-2)] - (4*(-12*e - 16*e^2 + (21*I)*e^2*Pi + 
         40*e^2*Pi^2)*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (8*e*(-3 + 49*e + (18*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-48*e^2 + 32*e^2*RATIO[x^(-1)] - (16*e^2*RATIO[x])/3 - 
        (8*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e*(6 - 124*e - (3*I)*e*Pi))/3 - 
        (40*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*((6*I)*e - (10*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/3)*((6*I)*e - (148*I)*e^2 + 
          3*e^2*Pi)*RATIO[x^(-1)] + (2*e^2)/(-1 + RATIO[x])^2 + 
        (52*e^2*RATIO[x])/3 + (10*e^2*RATIO[x^2])/3))) + 
  G[1, 0, 1, 0, x]*(Nc*Log[mu2]^2*(4*e^2 + 8*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)]) + 
    Nc*((36 - 762*e - 4717*e^2 - (504*I)*e*Pi + (3972*I)*e^2*Pi + 
        1182*e^2*Pi^2)/18 - (2*(24*e + 149*e^2 + (84*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (4*(9 - 15*e - 151*e^2 - (261*I)*e*Pi - 
         (138*I)*e^2*Pi + 639*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*(18 - 444*e - 2141*e^2 - (576*I)*e*Pi + (1344*I)*e^2*Pi + 
         1293*e^2*Pi^2)*RATIO[x^(-1)])/9 + (e*(2 + 11*e + (2*I)*e*Pi))/
       (3*(-1 + RATIO[x])^2) + (e*(20 - 15*e + (32*I)*e*Pi)*RATIO[x])/3 + 
      (e*(12 - 761*e + (360*I)*e*Pi)*RATIO[x^2])/18) + 
    ((4*e*(-18 - 83*e - (12*I)*e*Pi + 17*e*Pi^2))/3 - 
      4*e^2*RATIO[(1 - x)^(-1)] + 4*((-6*I)*e*Pi + (16*I)*e^2*Pi + 
        13*e^2*Pi^2)*RATIO[x^(-2)] - 
      (8*(-6*e - 8*e^2 + (63*I)*e^2*Pi + 17*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (8*e*(-3 + 49*e + (6*I)*e*Pi)*RATIO[x])/9 + 
      ((2*I)/9)*e*(6*I + (55*I)*e + 12*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-48*e^2 - (48*I)*e^2*Pi*RATIO[x^(-2)] + 32*e^2*RATIO[x^(-1)] - 
        (16*e^2*RATIO[x])/3 - (8*e^2*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(6 - 124*e - (81*I)*e*Pi))/3 - (40*e^2*RATIO[(1 - x)^(-1)])/
         3 - ((4*I)/3)*((6*I)*e - (10*I)*e^2 + 171*e^2*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*((6*I)*e - (148*I)*e^2 + 189*e^2*Pi)*RATIO[x^(-1)] + 
        (2*e^2)/(-1 + RATIO[x])^2 + (52*e^2*RATIO[x])/3 + 
        (10*e^2*RATIO[x^2])/3))) + G[0, 1, 0, 0, x]*
   ((-4*e*(-6 - 13*e - (4*I)*e*Pi + e*Pi^2) + 
      ((4*I)/3)*((27*I)*e^2 + 8*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      8*(-6*e - 6*e^2 + (6*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)] - 
      (((8*I)/3)*((-3*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (8*e*(6 + 13*e - (18*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(1182 + 3131*e + (108*I)*Pi - (963*I)*e*Pi + 54*e*Pi^2))/9 - 
      (2*(6*e - 589*e^2 + (120*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      2*((12*I)*e*Pi + (45*I)*e^2*Pi + 4*e^2*Pi^2)*RATIO[x^(-2)] - 
      (2*(390*e + 1558*e^2 + (36*I)*e*Pi - (219*I)*e^2*Pi + 18*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*e^2*(26 - (7*I)*Pi)*RATIO[x])/3 + 
      (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((48*e^2 - 96*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e^2*(391 + (36*I)*Pi))/3 + 
        (48*I)*e^2*Pi*RATIO[x^(-2)] - (8*I)*((-65*I)*e^2 + 6*e^2*Pi)*
         RATIO[x^(-1)] - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
        (40*e^2*RATIO[x^2])/3))) + G[1, 0, 1, 1, x]*
   (((2*e*(3 + 21*e + (12*I)*Pi + (39*I)*e*Pi + 29*e*Pi^2))/3 + 
      8*e^2*RATIO[(1 - x)^(-1)] + (2*(9*e^2 + (24*I)*e*Pi + (80*I)*e^2*Pi + 
         30*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(6*e + 21*e^2 + (24*I)*e*Pi + (98*I)*e^2*Pi + 58*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (4*e*(12 - e - (36*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + e - (18*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((e*(15 - 572*e - (72*I)*Pi - (477*I)*e*Pi + 234*e*Pi^2))/9 + 
      ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 132*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      ((232*e + 1687*e^2 - (96*I)*e*Pi - (630*I)*e^2*Pi + 704*e^2*Pi^2)*
        RATIO[x^(-2)])/6 + ((-306*e - 2765*e^2 + (144*I)*e*Pi + 
         (798*I)*e^2*Pi - 972*e^2*Pi^2)*RATIO[x^(-1)])/9 - 
      ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (4*e*(6 - 29*e - (57*I)*e*Pi)*
        RATIO[x])/9 + (2*e*(30 - 4*e - (201*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(1 + (4*I)*Pi) + (32*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((-I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e*(3 + 11*e - (21*I)*e*Pi))/3 + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((2*I)/3)*((6*I)*e + (127*I)*e^2 + 
          42*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((6*I)*e + (119*I)*e^2 + 
          42*e^2*Pi)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (40*e^2*RATIO[x^2])/3))) + G[0, 1, 1, 1, x]*
   (Nc*Log[mu2]^2*(-e^2 - 2*e^2*RATIO[x^(-2)] + 2*e^2*RATIO[x^(-1)]) + 
    ((-2*e*(-39 - 187*e - (6*I)*Pi - (45*I)*e*Pi + 17*e*Pi^2))/3 + 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*(-21*e^2 - (12*I)*e*Pi - (40*I)*e^2*Pi + 14*e^2*Pi^2)*RATIO[x^(-2)])/
       3 + (2*(-6*e + 77*e^2 - (12*I)*e*Pi - (100*I)*e^2*Pi + 34*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + (16*e*(3 - 28*e - (3*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*((72 + 1536*e + 4750*e^2 + (36*I)*e*Pi - (816*I)*e^2*Pi - 93*e^2*Pi^2)/
       18 - (2*(12*e - 71*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((144 + 1296*e + 8885*e^2 + (72*I)*e*Pi - (690*I)*e^2*Pi - 
         1026*e^2*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-24 - 688*e - 3518*e^2 - (12*I)*e*Pi + (250*I)*e^2*Pi + 151*e^2*Pi^2)*
        RATIO[x^(-1)])/3 + ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*e*(18 - 71*e + (18*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((4*e^2*(13 + (2*I)*Pi) + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((-I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*((2*e*(9 + 256*e + (6*I)*e*Pi))/3 - 
        16*e^2*RATIO[(1 - x)^(-1)] + ((2*I)/3)*((-18*I)*e - (205*I)*e^2 + 
          12*e^2*Pi)*RATIO[x^(-2)] - ((2*I)/3)*((-18*I)*e - (683*I)*e^2 + 
          12*e^2*Pi)*RATIO[x^(-1)] + (16*e^2*RATIO[x])/3 + 
        (44*e^2*RATIO[x^2])/3))) + G[1, 0, 0, 0, x]*
   (((4*e*(24 + 82*e + (9*I)*e*Pi + 8*e*Pi^2))/3 - 
      (8*e^2*(25 - (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (32*(6*e + 8*e^2 - (3*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
      (((4*I)/3)*((-12*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
      (4*e*(12 - 79*e - (12*I)*e*Pi)*RATIO[x])/9 + 
      (4*e*(6 + 19*e - (6*I)*e*Pi)*RATIO[x^2])/9)/Nc + 
    Nc*(-(e*(-534 - 1584*e + (18*I)*Pi + (282*I)*e*Pi + 31*e*Pi^2))/3 + 
      ((8*I)/9)*((-6*I)*e - (320*I)*e^2 + 15*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (2*((18*I)*e*Pi - (17*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-546*e - 2405*e^2 + (18*I)*e*Pi + (247*I)*e^2*Pi + 31*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 3*e^2*Pi))/
       (-1 + RATIO[x])^2 + (2*e*(18 + 385*e - (126*I)*e*Pi)*RATIO[x])/9 + 
      (2*e*(36 + 227*e - (81*I)*e*Pi)*RATIO[x^2])/9) + 
    Log[mu2]*((64*e^2 - 128*e^2*RATIO[x^(-1)] + (32*e^2*RATIO[x])/3 + 
        (16*e^2*RATIO[x^2])/3)/Nc + Nc*(2*e^2*(179 - (6*I)*Pi) + 
        8*e^2*RATIO[(1 - x)^(-1)] - (24*I)*e^2*Pi*RATIO[x^(-2)] + 
        (8*I)*((91*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] - 
        (2*e^2)/(-1 + RATIO[x])^2 + (16*e^2*RATIO[x])/3 + 
        (44*e^2*RATIO[x^2])/3))) + G[0, 0, 0, x]*
   (Nc*Log[mu2]^2*(15*e^2 - 20*e^2*RATIO[(1 - x)^(-1)] + 
      (5*e^2)/(-1 + RATIO[x])^2 + 10*e^2*RATIO[x] + 5*e^2*RATIO[x^2]) + 
    (-(e*(12 - 1015*e + (36*I)*Pi + (306*I)*e*Pi + 150*e*Pi^2))/9 - 
      (2*(102*e + 959*e^2 - (24*I)*e*Pi - (208*I)*e^2*Pi + 28*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (-72*e - 57*e^2 - (12*I)*e*Pi + 
        (34*I)*e^2*Pi + 14*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (4*e*(87 + 508*e - (6*I)*Pi - (22*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9)/
     Nc + Nc*((e*(-8472 - 50229*e + (408*I)*Pi + (8438*I)*e*Pi + 
         1214*e*Pi^2))/36 - ((-2724*e - 12365*e^2 + (144*I)*e*Pi + 
         (3960*I)*e^2*Pi + 846*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (2*((18*I)*e*Pi + (145*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
      (-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)/
       (108*(-1 + RATIO[x])^2) - (e*(312 + 3629*e + (360*I)*Pi + 
         (2598*I)*e*Pi + 426*e*Pi^2)*RATIO[x])/54 + 
      (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*RATIO[x^2])/
       108) + Log[mu2]*((((-8*I)/3)*e^2*(-I + 3*Pi) - 
        (8*e^2*(17 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
        (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
        (8*e^2*(29 - (2*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((2*e*(9 - 685*e + (31*I)*e*Pi))/3 - 
        (4*(18*e - 415*e^2 + (18*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
        (24*I)*e^2*Pi*RATIO[x^(-1)] - (((2*I)/9)*((9*I)*e - (413*I)*e^2 + 
           3*e^2*Pi))/(-1 + RATIO[x])^2 + (4*e*(9 - 2*e - (24*I)*e*Pi)*
          RATIO[x])/9 + (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9))) + 
  Log[mu2]^2*(((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-1)] - 8*e^2*Pi^2*RATIO[x] + 
      2*e^2*Pi^2*RATIO[x^2] + (4*e^2*(3 - (3*I)*Pi + 2*Pi^2 - I*Pi^3 + 
         24*Zeta[3]))/3)/Nc + 
    Nc*((-I/6)*(-36*Pi - 102*e*Pi + 120*e^2*Pi - (54*I)*e*Pi^2 - 
        (85*I)*e^2*Pi^2 + 127*e^2*Pi^3)*RATIO[x^(-1)] + 
      (e*RATIO[x]*(-18*Pi^2 + 33*e*Pi^2 - (10*I)*e*Pi^3 - 84*e*Zeta[3]))/18 + 
      (e*RATIO[x^2]*(-3*Pi^2 + 64*e*Pi^2 - (3*I)*e*Pi^3 - 6*e*Zeta[3]))/6 + 
      (108 + 360*e + 1032*e^2 - (108*I)*Pi - (108*I)*e*Pi - (1092*I)*e^2*Pi + 
        162*e*Pi^2 + 683*e^2*Pi^2 + (399*I)*e^2*Pi^3 - 780*e^2*Zeta[3])/36 + 
      ((I/6)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/6)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 154*e^2*Pi - (9*I)*e^2*Pi^2 + 
        4*e^2*Pi^3 - (40*I)*e^2*Zeta[3]))) + 
  G[0, 1, 0, x]*(Nc*Log[mu2]^2*((-I/3)*e^2*(-11*I + 21*Pi) - 
      (4*e^2*RATIO[(1 - x)^(-1)])/3 - (14*I)*e^2*Pi*RATIO[x^(-2)] + 
      (2*I)*((-4*I)*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + e^2/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 - 2*e^2*RATIO[x^2]) + 
    Log[mu2]*(((8*e^2*(5 - (9*I)*Pi + Pi^2))/3 + (8*e^2*RATIO[(1 - x)^(-1)])/
         3 - (16*((9*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        ((16*I)/3)*e^2*(8*I + Pi)*RATIO[x] + (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(-(e*(42 - 374*e + (54*I)*Pi - (1140*I)*e*Pi + 57*e*Pi^2))/9 + 
        ((8*I)/9)*((-19*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
        (2*((18*I)*e*Pi + (79*I)*e^2*Pi + 15*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (2*(12*e + 88*e^2 + (18*I)*e*Pi - (293*I)*e^2*Pi + 19*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (2*(3*e + 10*e^2))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(3 + 47*e - (15*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((-2*(-6*e - 7*e^2 + (162*I)*e^2*Pi + 48*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((4*I)/3)*e^2*Pi^3*RATIO[x^(-2)] + (8*((-3*I)*e^2*Pi + e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*e*(96 + 589*e - (12*I)*Pi - (44*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x])/9 - (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9 - 
      (2*e*(-30 - 95*e + (54*I)*Pi + (387*I)*e*Pi - 6*Pi^2 + 66*e*Pi^2 - 
         36*e*Zeta[3]))/9 + (8*RATIO[x^(-1)]*((-9*I)*e*Pi - (9*I)*e^2*Pi - 
         e*Pi^2 + 19*e^2*Pi^2 - 6*e^2*Zeta[3]))/3)/Nc + 
    Nc*((-2*(-18 - 153*e - 688*e^2 - (108*I)*e*Pi - (1827*I)*e^2*Pi + 
         297*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (I/9)*(36*Pi + 204*e*Pi + 938*e^2*Pi - (54*I)*e*Pi^2 - 
        (168*I)*e^2*Pi^2 + 33*e^2*Pi^3)*RATIO[x^(-2)] + 
      (30*e + 61*e^2 - (2646*I)*e^2*Pi + 489*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + ((72 + 624*e + 1811*e^2 - (144*I)*e*Pi + 
         (1986*I)*e^2*Pi + 72*e^2*Pi^2)*RATIO[x])/54 - 
      (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36 + (-180 + 996*e + 5263*e^2 - (108*I)*Pi + (3474*I)*e*Pi + 
        (5187*I)*e^2*Pi - 198*e*Pi^2 - 7443*e^2*Pi^2 - (189*I)*e^2*Pi^3 - 
        216*e^2*Zeta[3])/54 + (I/9)*RATIO[x^(-1)]*(-36*I - (264*I)*e - 
        (1868*I)*e^2 + 36*Pi - 912*e*Pi - 3301*e^2*Pi - (66*I)*e*Pi^2 - 
        (2807*I)*e^2*Pi^2 + 27*e^2*Pi^3 - (72*I)*e^2*Zeta[3]))) + 
  G[1, 0, 1, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 - (14*e^2*RATIO[x^(-2)])/3 + 
      (14*e^2*RATIO[x^(-1)])/3) + Log[mu2]^2*
     ((24*e^2 - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*((e*(-9 + 104*e - (9*I)*e*Pi))/3 - (I/3)*((-18*I)*e - (53*I)*e^2 + 
          18*e^2*Pi)*RATIO[x^(-2)] + (I/3)*((-18*I)*e + (193*I)*e^2 + 
          18*e^2*Pi)*RATIO[x^(-1)] - (20*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-4*e*(-18 - 86*e - (3*I)*e*Pi + 20*e*Pi^2))/3 - 
        32*e^2*Pi^2*RATIO[x^(-2)] + (8*(-6*e - 8*e^2 - (3*I)*e^2*Pi + 
           20*e^2*Pi^2)*RATIO[x^(-1)])/3 + ((16*I)/3)*e^2*(7*I + Pi)*
         RATIO[x] + (8*e^2*(3 + I*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((-36 + 660*e + 4154*e^2 - (108*I)*e^2*Pi - 267*e^2*Pi^2)/18 - 
        (4*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        ((-36 - 126*e - 482*e^2 + (324*I)*e^2*Pi - 939*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((36 - 630*e - 2776*e^2 - (96*I)*e^2*Pi + 
           843*e^2*Pi^2)*RATIO[x^(-1)])/9 + ((2*I)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-3 + 10*e + (7*I)*e*Pi)*RATIO[x])/3 + 
        (2*e*(-3 + 211*e + (57*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
      (2*e*(84 + 545*e - (12*I)*Pi - (26*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 - 
      (e*(-36 - 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (108 + 516*e + 1856*e^2 + (18*I)*e*Pi + (162*I)*e^2*Pi - 120*e*Pi^2 - 
        537*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 108*e^2*Zeta[3])/9 + 
      ((2*I)/9)*RATIO[x^(-1)]*(36*I + (48*I)*e + (11*I)*e^2 - 18*e*Pi - 
        63*e^2*Pi - (120*I)*e*Pi^2 - (201*I)*e^2*Pi^2 + 24*e^2*Pi^3 - 
        (108*I)*e^2*Zeta[3]) + ((2*I)/3)*RATIO[x^(-2)]*
       (9*e^2*Pi + (24*I)*e*Pi^2 - (16*I)*e^2*Pi^2 + 12*e^2*Pi^3 + 
        (108*I)*e^2*Zeta[3]))/Nc + 
    Nc*(-((6*e - 53*e^2 - (160*I)*e^2*Pi + 40*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/
       9 + ((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)/(3*(-1 + RATIO[x])^2) + 
      ((-72 + 456*e + 2707*e^2 + (288*I)*e*Pi - (246*I)*e^2*Pi + 
         120*e^2*Pi^2)*RATIO[x])/54 - 
      (e*(-864 - 3579*e - (240*I)*Pi - (134*I)*e*Pi + 40*e*Pi^2)*RATIO[x^2])/
       36 + (1098 + 6519*e + 24794*e^2 - (216*I)*e*Pi - (5121*I)*e^2*Pi - 
        459*e*Pi^2 - 2262*e^2*Pi^2 + (855*I)*e^2*Pi^3 - 7308*e^2*Zeta[3])/
       54 + (I/54)*RATIO[x^(-2)]*(180*I + (1044*I)*e + (3967*I)*e^2 + 
        972*e*Pi + 8667*e^2*Pi + (2934*I)*e*Pi^2 + (2796*I)*e^2*Pi^2 + 
        3510*e^2*Pi^3 + (31464*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-1)]*
       (-2196*I - (9036*I)*e - (29213*I)*e^2 + 288*e*Pi + 7554*e^2*Pi + 
        (2646*I)*e*Pi^2 + (9249*I)*e^2*Pi^2 + 3870*e^2*Pi^3 + 
        (32760*I)*e^2*Zeta[3]))) + G[1, 1, 1, x]*
   (Nc*Log[mu2]^3*(-15*e^2 - 30*e^2*RATIO[x^(-2)] + 30*e^2*RATIO[x^(-1)]) + 
    Log[mu2]^2*(((4*I)*e^2*(9*I + 2*Pi) + (16*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((5*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((I/3)*e*(45*I + (193*I)*e + 18*e*Pi) + 
        (I/3)*((90*I)*e + (109*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-2)] - 
        (I/3)*((90*I)*e + (437*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
        10*e^2*RATIO[x] + 5*e^2*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(27 + 163*e - (6*I)*Pi - (39*I)*e*Pi + 17*e*Pi^2))/3 - 
        (4*(-21*e^2 - (12*I)*e*Pi - (40*I)*e^2*Pi + 14*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + (4*(30*e + 77*e^2 - (12*I)*e*Pi - 
           (88*I)*e^2*Pi + 34*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*e^2*(25 - (2*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*e^2*(-6*I + Pi)*
         RATIO[x^2])/Nc + Nc*((-108 - 888*e - 4522*e^2 + (36*I)*e*Pi - 
          (1200*I)*e^2*Pi - 675*e^2*Pi^2)/18 + 
        ((-36 - 10*e + 969*e^2 + (12*I)*e*Pi - (252*I)*e^2*Pi - 505*e^2*Pi^2)*
          RATIO[x^(-2)])/3 + ((108 + 906*e - 430*e^2 - (36*I)*e*Pi + 
           (1314*I)*e^2*Pi + 1395*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (4*e*(9 - 95*e + (24*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(9 - 413*e - (54*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((4*e*(75 + 515*e - (6*I)*Pi - (13*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 + 
      (e*(-72 - 57*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 - 
      ((2*I)/9)*RATIO[x^(-2)]*((63*I)*e + (210*I)*e^2 - 36*Pi - 120*e*Pi - 
        314*e^2*Pi - (42*I)*e*Pi^2 + (220*I)*e^2*Pi^2 + 24*e^2*Pi^3 - 
        (288*I)*e^2*Zeta[3]) - ((2*I)/9)*RATIO[x^(-1)]*
       (90*I + (231*I)*e + (688*I)*e^2 + 36*Pi + 264*e*Pi + 989*e^2*Pi + 
        (102*I)*e*Pi^2 - (67*I)*e^2*Pi^2 + 18*e^2*Pi^3 + 
        (1620*I)*e^2*Zeta[3]) + (I/9)*(162*I + (978*I)*e + (3949*I)*e^2 + 
        36*Pi + 234*e*Pi + 954*e^2*Pi + (102*I)*e*Pi^2 + (204*I)*e^2*Pi^2 + 
        18*e^2*Pi^3 + (1620*I)*e^2*Zeta[3]))/Nc + 
    Nc*((2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (e*(-1320 - 4505*e + (216*I)*Pi + (1170*I)*e*Pi + 342*e*Pi^2)*RATIO[x])/
       54 + (e*(-5136 - 21101*e - (720*I)*Pi - (30*I)*e*Pi + 66*e*Pi^2)*
        RATIO[x^2])/108 - (I/108)*(-2016*I - (11838*I)*e - (8429*I)*e^2 + 
        3600*e*Pi + 17142*e^2*Pi - (1782*I)*e*Pi^2 - (3870*I)*e^2*Pi^2 + 
        1944*e^2*Pi^3 - (11232*I)*e^2*Zeta[3]) + (I/18)*RATIO[x^(-1)]*
       (-600*I + (1138*I)*e + (20579*I)*e^2 + 1344*e*Pi + 9558*e^2*Pi - 
        (1314*I)*e*Pi^2 - (2077*I)*e^2*Pi^2 + 1152*e^2*Pi^3 - 
        (13680*I)*e^2*Zeta[3]) - (I/54)*RATIO[x^(-2)]*(504*I + (9927*I)*e + 
        (65212*I)*e^2 + 2466*e*Pi + 17451*e^2*Pi - (4302*I)*e*Pi^2 - 
        (2970*I)*e^2*Pi^2 + 3204*e^2*Pi^3 - (49032*I)*e^2*Zeta[3]))) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^3*((-7*e^2)/3 - (14*e^2*RATIO[x^(-2)])/3 + 
      (14*e^2*RATIO[x^(-1)])/3) + Log[mu2]^2*
     ((24*e^2 + (16*I)*e^2*Pi*RATIO[x^(-2)] - 16*e^2*RATIO[x^(-1)])/Nc + 
      Nc*((e*(-9 + 104*e + (93*I)*e*Pi))/3 + (I/3)*((18*I)*e + (53*I)*e^2 + 
          306*e^2*Pi)*RATIO[x^(-2)] - (I/3)*((18*I)*e - (193*I)*e^2 + 
          330*e^2*Pi)*RATIO[x^(-1)] - (20*e^2*RATIO[x])/3 - 
        2*e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(-9 - 43*e - (6*I)*e*Pi + 9*e*Pi^2))/3 - 
        (16*((-3*I)*e*Pi + (8*I)*e^2*Pi + 8*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        (16*(-3*e - 4*e^2 + (23*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        ((16*I)/3)*e^2*(-7*I + Pi)*RATIO[x] + (8*e^2*(3 - I*Pi)*RATIO[x^2])/
         3)/Nc + Nc*((-36 + 660*e + 4154*e^2 + (540*I)*e*Pi - 
          (2856*I)*e^2*Pi - 957*e^2*Pi^2)/18 - (4*e^2*RATIO[(1 - x)^(-1)])/
         3 + ((-36 - 126*e - 482*e^2 + (900*I)*e*Pi + (1248*I)*e^2*Pi - 
           2133*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
        ((36 - 630*e - 2776*e^2 - (972*I)*e*Pi + (1422*I)*e^2*Pi + 
           2109*e^2*Pi^2)*RATIO[x^(-1)])/9 + (4*e*(-3 + 10*e - I*e*Pi)*
          RATIO[x])/3 + (2*e*(-3 + 211*e - (75*I)*e*Pi)*RATIO[x^2])/9)) + 
    Nc*(-((6*e - 53*e^2 - (24*I)*e*Pi + (1070*I)*e^2*Pi - 4*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e*Pi + (422*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + ((-72 + 456*e + 2707*e^2 - (2154*I)*e^2*Pi + 
         276*e^2*Pi^2)*RATIO[x])/54 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 + (1098 + 6519*e + 24794*e^2 + (756*I)*Pi - (4446*I)*e*Pi - 
        (9678*I)*e^2*Pi - 1413*e*Pi^2 + 1665*e^2*Pi^2 + (135*I)*e^2*Pi^3 - 
        6768*e^2*Zeta[3])/54 - (I/54)*RATIO[x^(-1)]*(-2196*I - (9036*I)*e - 
        (29213*I)*e^2 + 2808*Pi - 4464*e*Pi - 21270*e^2*Pi + 
        (6282*I)*e*Pi^2 + (4041*I)*e^2*Pi^2 + 270*e^2*Pi^3 + 
        (26496*I)*e^2*Zeta[3]) + (I/54)*RATIO[x^(-2)]*(180*I + (1044*I)*e + 
        (3967*I)*e^2 + 2592*Pi + 3546*e*Pi + 12114*e^2*Pi + (6354*I)*e*Pi^2 + 
        (6120*I)*e^2*Pi^2 + 270*e^2*Pi^3 + (26496*I)*e^2*Zeta[3])) + 
    ((40*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*e*(-84 - 545*e - (12*I)*Pi - (50*I)*e*Pi + 8*e*Pi^2)*RATIO[x])/9 + 
      (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/9 + 
      (2*RATIO[x^(-2)]*((36*I)*Pi - (96*I)*e*Pi - (145*I)*e^2*Pi - 
         96*e*Pi^2 + 256*e^2*Pi^2 - 360*e^2*Zeta[3]))/9 - 
      (2*RATIO[x^(-1)]*(36 + 48*e + 11*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi - 
         108*e*Pi^2 + 280*e^2*Pi^2 - 360*e^2*Zeta[3]))/9 - 
      (4*(-27 - 129*e - 464*e^2 - (18*I)*e*Pi - (222*I)*e^2*Pi + 27*e*Pi^2 + 
         108*e^2*Pi^2 + 90*e^2*Zeta[3]))/9)/Nc) + 
  G[0, 0, 1, x]*(Nc*Log[mu2]^2*((I/3)*e^2*(11*I + 3*Pi) - 
      (4*e^2*RATIO[(1 - x)^(-1)])/3 + (2*I)*e^2*Pi*RATIO[x^(-2)] - 
      (2*I)*((4*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + e^2/(-1 + RATIO[x])^2 - 
      (4*e^2*RATIO[x])/3 - 2*e^2*RATIO[x^2]) + 
    Log[mu2]*(((8*e^2*(5 - (3*I)*Pi))/3 + ((8*I)/3)*e^2*(-I + 4*Pi)*
         RATIO[(1 - x)^(-1)] - (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        ((16*I)/3)*e^2*(-8*I + Pi)*RATIO[x] + (8*e^2*(3 - I*Pi)*RATIO[x^2])/
         3)/Nc + Nc*((2*e*(-21 + 187*e - (171*I)*e*Pi + 9*e*Pi^2))/9 + 
        ((152*I)/9)*((-I)*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        4*((-6*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)] - 
        (4*(-6*e - 44*e^2 - (18*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (2*(3*e + 10*e^2 - (75*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        (4*e*(3 + 47*e - (39*I)*e*Pi)*RATIO[x])/9 + 
        (2*e*(-3 + 211*e - (75*I)*e*Pi)*RATIO[x^2])/9)) + 
    ((-2*(-6*e - 7*e^2 - (24*I)*e*Pi + (14*I)*e^2*Pi + 64*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*(3*e^2*Pi + e^2*Pi^3)*
       RATIO[x^(-2)] + (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2))/
       (9*(-1 + RATIO[x])^2) + (2*e*(-96 - 589*e - (12*I)*Pi - (20*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x])/9 + (e*(36 + 27*e - (12*I)*Pi + (34*I)*e*Pi + 
         8*e*Pi^2)*RATIO[x^2])/9 - 
      (2*e*(-30 - 95*e + (18*I)*Pi + (129*I)*e*Pi + 135*e*Pi^2 + 
         36*e*Zeta[3]))/9 + (4*RATIO[x^(-1)]*((3*I)*e^2*Pi + 17*e^2*Pi^2 + 
         12*e^2*Zeta[3]))/3)/Nc + 
    Nc*((-2*(-18 - 153*e - 688*e^2 - (324*I)*e*Pi - (78*I)*e^2*Pi + 
         615*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
      (I/9)*(-36*Pi + 42*e*Pi + 829*e^2*Pi + (18*I)*e*Pi^2 + 
        (210*I)*e^2*Pi^2 + 9*e^2*Pi^3)*RATIO[x^(-2)] + 
      (30*e + 61*e^2 - (432*I)*e*Pi - (519*I)*e^2*Pi + 1059*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + ((72 + 624*e + 1811*e^2 - (432*I)*e*Pi + 
         (726*I)*e^2*Pi + 228*e^2*Pi^2)*RATIO[x])/54 + 
      (e*(864 + 3579*e - (288*I)*Pi - (346*I)*e*Pi + 264*e*Pi^2)*RATIO[x^2])/
       36 + (I/9)*RATIO[x^(-1)]*(-36*I - (264*I)*e - (1868*I)*e^2 - 36*Pi + 
        42*e*Pi + 829*e^2*Pi + (18*I)*e*Pi^2 - (1162*I)*e^2*Pi^2 + 
        15*e^2*Pi^3 + (72*I)*e^2*Zeta[3]) + 
      (-180 + 996*e + 5263*e^2 + (108*I)*Pi - (864*I)*e*Pi + 
        (5922*I)*e^2*Pi + 54*e*Pi^2 - 1770*e^2*Pi^2 + (63*I)*e^2*Pi^3 + 
        216*e^2*Zeta[3])/54)) + G[1, 0, 0, x]*
   (Log[mu2]^2*((-16*e^2 + 32*e^2*RATIO[x^(-1)])/Nc + 
      Nc*((4*I)*e^2*(23*I + Pi) + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
        (8*I)*((23*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 2*e^2*RATIO[x] - 
        e^2*RATIO[x^2])) + Log[mu2]*
     (((-8*e*(6 + 17*e + (6*I)*e*Pi + 3*e*Pi^2))/3 + 
        32*e^2*RATIO[(1 - x)^(-1)] + (16*(6*e + 8*e^2 - (6*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-1)])/3 + (8*e^2)/(-1 + RATIO[x])^2 + 
        (8*e^2*(1 + (2*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((2*e*(-135 - 365*e + (6*I)*Pi + (137*I)*e*Pi + 9*e*Pi^2))/3 - 
        (8*(3*e + 146*e^2 + (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
        (4*((6*I)*e*Pi - (10*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(-138*e - 618*e^2 + (6*I)*e*Pi + (122*I)*e^2*Pi + 9*e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (2*(3*e + 230*e^2))/(9*(-1 + RATIO[x])^2) + 
        ((4*I)/3)*e*(I + (21*I)*e + 14*e*Pi)*RATIO[x] + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    (((-4*I)/3)*((12*I)*e + (109*I)*e^2 + 29*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((8*I)/3)*e^2*Pi^3*RATIO[x^(-2)] + (4*(3*e + 2*e^2 - (6*I)*e^2*Pi))/
       (3*(-1 + RATIO[x])^2) - (4*e*(-3 - 41*e - (6*I)*Pi - (25*I)*e*Pi + 
         7*e*Pi^2)*RATIO[x])/9 - (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 
         14*e*Pi^2)*RATIO[x^2])/9 - (2*(36 + 102*e + 575*e^2 + (36*I)*e*Pi + 
         (210*I)*e^2*Pi + 18*e*Pi^2 + 102*e^2*Pi^2 + 180*e^2*Zeta[3]))/9 + 
      (4*RATIO[x^(-1)]*(36 + 48*e + 11*e^2 - (36*I)*e*Pi - (48*I)*e^2*Pi + 
         18*e*Pi^2 + 114*e^2*Pi^2 + 180*e^2*Zeta[3]))/9)/Nc + 
    Nc*((-2*(279*e + 1133*e^2 + (12*I)*e*Pi - (547*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (I/9)*(-36*Pi + 60*e*Pi + 604*e^2*Pi + 
        (18*I)*e*Pi^2 + (9*I)*e^2*Pi^2 + 84*e^2*Pi^3)*RATIO[x^(-2)] + 
      (225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (e*(-696 - 3427*e + (504*I)*Pi + (2838*I)*e*Pi + 330*e*Pi^2)*RATIO[x])/
       54 - (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108 + ((2*I)/9)*RATIO[x^(-1)]*(-414*I - (1854*I)*e - 
        (6620*I)*e^2 - 18*Pi - 366*e*Pi - 1366*e^2*Pi + (27*I)*e*Pi^2 - 
        (955*I)*e^2*Pi^2 + 48*e^2*Pi^3 + (180*I)*e^2*Zeta[3]) + 
      (-828 - 2232*e - 6020*e^2 + (36*I)*Pi + (822*I)*e*Pi + (407*I)*e^2*Pi + 
        54*e*Pi^2 - 1969*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 360*e^2*Zeta[3])/18)) + 
  G[0, 0, x]*(Nc*Log[mu2]^3*(-4*e^2 + (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) - (8*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((4*e^2 + 8*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 - 
        16*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(-9 + 342*e - (2*I)*e*Pi))/3 - (2*(-6*e + 65*e^2 + (8*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/3 + (8*I)*e^2*Pi*RATIO[x^(-1)] + 
        (-3*e + 64*e^2 + (6*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        (2*e*(-3 + e + I*e*Pi)*RATIO[x])/3 + (e*(-3 + 64*e - (3*I)*e*Pi)*
          RATIO[x^2])/3)) + Log[mu2]*
     (((2*e*(6 - 43*e + (28*I)*e*Pi + 24*e*Pi^2))/3 - 
        ((4*I)/3)*((6*I)*e + (65*I)*e^2 + 20*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        (2*(6*e + 5*e^2 - (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
        ((8*I)/3)*e*(6*I + (35*I)*e + e*Pi)*RATIO[x] + 
        (2*e*(6 + 5*e)*RATIO[x^2])/3)/Nc + 
      Nc*(-(e*(-2190 - 14539*e + (84*I)*Pi + (3368*I)*e*Pi + 382*e*Pi^2))/
         18 - ((474*e + 2489*e^2 - (1032*I)*e^2*Pi - 160*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (4*((6*I)*e*Pi + (44*I)*e^2*Pi + 
           3*e^2*Pi^2)*RATIO[x^(-1)])/3 + (414*e + 1707*e^2 + (12*I)*e*Pi - 
          (844*I)*e^2*Pi - 118*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
        (2*e*(30 + 391*e + (6*I)*Pi + (96*I)*e*Pi + 27*e*Pi^2)*RATIO[x])/9 + 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         18)) + Nc*((-I/9)*(-36*Pi - 264*e*Pi - 1868*e^2*Pi + (18*I)*e*Pi^2 + 
        (171*I)*e^2*Pi^2 + 84*e^2*Pi^3)*RATIO[x^(-1)] + 
      (13284 + 87618*e + 390523*e^2 - (720*I)*Pi - (20568*I)*e*Pi - 
        (105854*I)*e^2*Pi - 1860*e*Pi^2 + 13958*e^2*Pi^2 + (504*I)*e^2*Pi^3 - 
        20304*e^2*Zeta[3])/216 - (RATIO[(1 - x)^(-1)]*(2916 + 15126*e + 
         61565*e^2 - (144*I)*Pi - (6432*I)*e*Pi - (25096*I)*e^2*Pi - 
         672*e*Pi^2 + 3110*e^2*Pi^2 - (408*I)*e^2*Pi^3 - 10944*e^2*Zeta[3]))/
       108 + (2484 + 10242*e + 34587*e^2 - (5184*I)*e*Pi - (21474*I)*e^2*Pi - 
        564*e*Pi^2 + 4190*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 10224*e^2*Zeta[3])/
       (216*(-1 + RATIO[x])^2) + (RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - 
         (120*I)*e*Pi - (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + 
         (1188*I)*e^2*Pi^3 - 10224*e^2*Zeta[3]))/216 + 
      (RATIO[x]*(216 + 2442*e + 13489*e^2 + (72*I)*Pi + (672*I)*e*Pi + 
         (2874*I)*e^2*Pi + 198*e*Pi^2 + 684*e^2*Pi^2 + (162*I)*e^2*Pi^3 - 
         360*e^2*Zeta[3]))/54) + (((-8*I)/3)*e^2*Pi^3*RATIO[x^(-1)] + 
      (36 + 30*e - 43*e^2 - (72*I)*e*Pi - (54*I)*e^2*Pi + 114*e^2*Pi^2 + 
        (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (20*I)*e^2*Pi^3 - 
         72*e^2*Zeta[3]))/18 + ((2*I)/9)*RATIO[x]*(36*I + (210*I)*e + 
        (980*I)*e^2 + 6*e*Pi + 7*e^2*Pi + (96*I)*e^2*Pi^2 + 10*e^2*Pi^3 + 
        (36*I)*e^2*Zeta[3]) - (I/9)*RATIO[(1 - x)^(-1)]*
       (36*I + (390*I)*e + (2003*I)*e^2 + 120*e*Pi + 1124*e^2*Pi + 
        (60*I)*e^2*Pi^2 + 24*e^2*Pi^3 + (144*I)*e^2*Zeta[3]) + 
      (36 - 258*e - 2539*e^2 + (168*I)*e*Pi + (1894*I)*e^2*Pi + 144*e*Pi^2 + 
        786*e^2*Pi^2 + (12*I)*e^2*Pi^3 + 1224*e^2*Zeta[3])/18)/Nc) + 
  G[0, 1, 1, x]*(Nc*Log[mu2]^3*((5*e^2)/3 + (10*e^2*RATIO[x^(-2)])/3 - 
      (10*e^2*RATIO[x^(-1)])/3) + Nc*Log[mu2]^2*((-I/3)*e^2*(-5*I + 9*Pi) - 
      (16*e^2*RATIO[(1 - x)^(-1)])/3 - (6*I)*((-4*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] + (6*I)*((-5*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] - 
      2*e^2*RATIO[x] - e^2*RATIO[x^2]) + 
    Log[mu2]*(((4*e^2*(-2 - (15*I)*Pi + 2*Pi^2))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 - 8*e^2*RATIO[x^(-2)] - 
        (8*(-3*e^2 - (15*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (8*e^2*(5 + (2*I)*Pi)*RATIO[x])/3 + ((8*I)/3)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((-36 - 48*e + 802*e^2 + (732*I)*e^2*Pi - 15*e^2*Pi^2)/18 - 
        ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        ((-36 - 282*e - 2060*e^2 + (324*I)*e^2*Pi + 153*e^2*Pi^2)*
          RATIO[x^(-2)])/9 + ((36 + 318*e + 2246*e^2 - (780*I)*e^2*Pi - 
           129*e^2*Pi^2)*RATIO[x^(-1)])/9 - (((4*I)/3)*e^2*Pi)/
         (-1 + RATIO[x])^2 + (4*e*(-1 + 2*e - (2*I)*e*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*e*(I + (3*I)*e + 24*e*Pi)*RATIO[x^2])) + 
    ((-4*(6*e + 7*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      (4*e*(-15 - 70*e - (6*I)*Pi - (10*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 - 
      (e*(-3*e - (12*I)*Pi + (34*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/9 + 
      (e*(-12 - 110*e - (90*I)*Pi - (264*I)*e*Pi + 12*Pi^2 - 339*e*Pi^2 - 
         (12*I)*e*Pi^3 + 324*e*Zeta[3]))/9 - ((2*I)/3)*RATIO[x^(-2)]*
       ((-6*I)*e - (20*I)*e^2 - 9*e^2*Pi - (24*I)*e^2*Pi^2 + 10*e^2*Pi^3 + 
        (60*I)*e^2*Zeta[3]) + ((2*I)/3)*RATIO[x^(-1)]*
       ((-6*I)*e - (20*I)*e^2 + 30*e*Pi + 125*e^2*Pi + (4*I)*e*Pi^2 - 
        (51*I)*e^2*Pi^2 + 4*e^2*Pi^3 + (108*I)*e^2*Zeta[3]))/Nc + 
    Nc*(-((72 + 534*e + 2369*e^2 + (108*I)*e*Pi + (126*I)*e^2*Pi - 
          282*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
      (e*(-168 - 2525*e + (72*I)*Pi + (1722*I)*e*Pi + 438*e*Pi^2)*RATIO[x])/
       54 - (e*(48 + 373*e - (864*I)*Pi - (666*I)*e*Pi + 486*e*Pi^2)*
        RATIO[x^2])/108 + (I/9)*RATIO[x^(-1)]*(-108*I - (1005*I)*e - 
        (5577*I)*e^2 - 390*e*Pi - 2789*e^2*Pi + (36*I)*e*Pi^2 - 
        (1710*I)*e^2*Pi^2 + 225*e^2*Pi^3 + (2964*I)*e^2*Zeta[3]) - 
      (I/18)*RATIO[x^(-2)]*(-216*I - (1926*I)*e - (10842*I)*e^2 - 324*e*Pi - 
        2889*e^2*Pi + (96*I)*e*Pi^2 - (760*I)*e^2*Pi^2 + 414*e^2*Pi^3 + 
        (6216*I)*e^2*Zeta[3]) + (36 + 1491*e + 3277*e^2 + (1098*I)*e*Pi + 
        (813*I)*e^2*Pi - 108*e*Pi^2 - 4068*e^2*Pi^2 - (351*I)*e^2*Pi^3 + 
        2412*e^2*Zeta[3])/54)) + 
  Log[mu2]*(((4*e*RATIO[x]*(-90*Pi^2 - 570*e*Pi^2 + (5*I)*e*Pi^3 + 4*e*Pi^4 - 
         570*e*Zeta[3] + (120*I)*e*Pi*Zeta[3]))/45 + 
      (e*RATIO[x^2]*(90*Pi^2 + 75*e*Pi^2 + 8*e*Pi^4 + 360*e*Zeta[3] + 
         (240*I)*e*Pi*Zeta[3]))/45 + 
      (2*e*(90 + 450*e - (90*I)*Pi - (255*I)*e*Pi + 60*Pi^2 + 300*e*Pi^2 - 
         (30*I)*Pi^3 - (290*I)*e*Pi^3 + 58*e*Pi^4 + 720*Zeta[3] + 
         3540*e*Zeta[3] + (720*I)*e*Pi*Zeta[3]))/45 - 
      (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[x^(-1)]*((-18*I)*e*Pi - (78*I)*e^2*Pi + 18*e^2*Pi^2 - 
         (6*I)*e*Pi^3 + (4*I)*e^2*Pi^3 + 3*e^2*Pi^4 - (108*I)*e^2*Pi*
          Zeta[3]))/9 + (2*RATIO[(1 - x)^(-1)]*((90*I)*e*Pi + 
         (255*I)*e^2*Pi - 90*e^2*Pi^2 - (120*I)*e^2*Pi^3 + 4*e^2*Pi^4 + 
         780*e^2*Zeta[3] + (240*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((e*RATIO[x]*(540*Pi^2 + 2745*e*Pi^2 - (30*I)*Pi^3 + (625*I)*e*Pi^3 + 
         248*e*Pi^4 - 360*Zeta[3] + 1440*e*Zeta[3] + (3060*I)*e*Pi*Zeta[3]))/
       135 + (e*RATIO[x^2]*(2070*Pi^2 + 8535*e*Pi^2 - (60*I)*Pi^3 - 
         (200*I)*e*Pi^3 + 304*e*Pi^4 + 8800*e*Zeta[3] + 
         (4680*I)*e*Pi*Zeta[3]))/180 + 
      (RATIO[x^(-1)]*((-534*I)*e*Pi - (4092*I)*e^2*Pi - 36*Pi^2 + 
         1192*e^2*Pi^2 - (168*I)*e*Pi^3 - (335*I)*e^2*Pi^3 + 96*e^2*Pi^4 + 
         (432*I)*e^2*Pi*Zeta[3]))/9 - 
      (2*((550*I)*e^2*Pi^3 + 6*e^2*Pi^4 - 3300*e^2*Zeta[3] + 
         (765*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-7650*I)*e*Pi - (48405*I)*e^2*Pi - 180*e*Pi^2 + 
         6240*e^2*Pi^2 - (360*I)*e*Pi^3 - (6520*I)*e^2*Pi^3 + 118*e^2*Pi^4 - 
         720*e*Zeta[3] + 29280*e^2*Zeta[3] - (10080*I)*e^2*Pi*Zeta[3]))/270 + 
      (1080*e + 5400*e^2 + (540*I)*Pi - (5850*I)*e*Pi - (43965*I)*e^2*Pi + 
        540*Pi^2 + 3840*e*Pi^2 + 25300*e^2*Pi^2 + (2520*I)*e*Pi^3 - 
        (3000*I)*e^2*Pi^3 - 1754*e^2*Pi^4 - 5040*e*Zeta[3] + 
        31920*e^2*Zeta[3] - (15660*I)*e^2*Pi*Zeta[3])/270)) + 
  G[1, 0, x]*(Nc*Log[mu2]^3*((7*e^2*(1 - I*Pi))/3 - 
      ((14*I)/3)*e^2*Pi*RATIO[x^(-2)] + ((14*I)/3)*(I*e^2 + e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*(((8*e^2*(-3 + (3*I)*Pi + Pi^2))/3 - 
        (16*((-3*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-1)])/3 + 16*e^2*RATIO[x] - 
        4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(18 - 142*e - (18*I)*Pi - (302*I)*e*Pi + e*Pi^2))/6 + 
        e^2*RATIO[(1 - x)^(-1)] + (((-18*I)*e*Pi - (53*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
        ((-18*e - 119*e^2 + (18*I)*e*Pi + (317*I)*e^2*Pi - e^2*Pi^2)*
          RATIO[x^(-1)])/3 + (e*(6 - 11*e - (2*I)*e*Pi)*RATIO[x])/3 + 
        (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((2*(36 + 228*e + 1031*e^2 - (6*I)*e*Pi - (7*I)*e^2*Pi - 114*e^2*Pi^2 - 
         (4*I)*e^2*Pi^3)*RATIO[x])/9 + 
      ((-36 - 30*e + 43*e^2 + 102*e^2*Pi^2 - (8*I)*e^2*Pi^3)*RATIO[x^2])/18 - 
      (4*((-3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2 - e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) - (4*RATIO[(1 - x)^(-1)]*
        ((-12*I)*e*Pi - (109*I)*e^2*Pi + 10*e^2*Pi^2 + 4*e^2*Zeta[3]))/3 + 
      (-180 - 510*e - 820*e^2 + (180*I)*Pi + (1200*I)*e*Pi + 
        (2510*I)*e^2*Pi + 60*Pi^2 + 450*e*Pi^2 + 1170*e^2*Pi^2 - 
        (30*I)*e^2*Pi^3 + 41*e^2*Pi^4 + 360*e*Zeta[3] + 1080*e^2*Zeta[3])/
       45 - (2*RATIO[x^(-1)]*((-180*I)*Pi - (240*I)*e*Pi - (55*I)*e^2*Pi + 
         60*Pi^2 + 510*e*Pi^2 + 645*e^2*Pi^2 - (140*I)*e^2*Pi^3 + 
         41*e^2*Pi^4 + 360*e*Zeta[3] + 1980*e^2*Zeta[3]))/45 - 
      ((4*I)/9)*RATIO[x^(-2)]*(-3*e*Pi^3 + 8*e^2*Pi^3 - 54*e^2*Pi*Zeta[3]))/
     Nc + Nc*((RATIO[x]*(-72 - 366*e - 1749*e^2 - (24*I)*Pi - (224*I)*e*Pi - 
         (972*I)*e^2*Pi - 78*e*Pi^2 + 181*e^2*Pi^2 - (114*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/18 - (RATIO[(1 - x)^(-1)]*(186*e + 1439*e^2 + 
         (3348*I)*e*Pi + (13554*I)*e^2*Pi - 168*e*Pi^2 - 4195*e^2*Pi^2 - 
         (384*I)*e^2*Pi^3 + 72*e^2*Zeta[3]))/54 + 
      ((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 493*e^2*Pi^2 - 
        (16*I)*e^2*Pi^3 + 96*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
      (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + (120*I)*e*Pi + 
         (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - (900*I)*e^2*Pi^3 + 
         5472*e^2*Zeta[3]))/216 + (RATIO[x^(-2)]*((-180*I)*Pi - 
         (1044*I)*e*Pi - (3967*I)*e^2*Pi + 558*e*Pi^2 + 3258*e^2*Pi^2 + 
         (378*I)*e*Pi^3 + (852*I)*e^2*Pi^3 - 135*e^2*Pi^4 + 
         (8280*I)*e^2*Pi*Zeta[3]))/54 + (-8820 - 38010*e - 67970*e^2 - 
        (12780*I)*Pi - (16170*I)*e*Pi - (760*I)*e^2*Pi - 360*Pi^2 + 
        28410*e*Pi^2 + 106870*e^2*Pi^2 + (990*I)*e*Pi^3 - (1530*I)*e^2*Pi^3 - 
        921*e^2*Pi^4 - 2160*e*Zeta[3] + 108720*e^2*Zeta[3] + 
        (25200*I)*e^2*Pi*Zeta[3])/540 + 
      (RATIO[x^(-1)]*(-3060 - 26820*e - 165755*e^2 + (12780*I)*Pi + 
         (56880*I)*e*Pi + (190415*I)*e^2*Pi + 360*Pi^2 - 30450*e*Pi^2 - 
         138200*e^2*Pi^2 - (2070*I)*e*Pi^3 - (3675*I)*e^2*Pi^3 + 
         921*e^2*Pi^4 + 2160*e*Zeta[3] - 104400*e^2*Zeta[3] - 
         (44640*I)*e^2*Pi*Zeta[3]))/270) + 
    Log[mu2]*(Nc*((2*(3*e - 23*e^2 - (12*I)*e*Pi - (581*I)*e^2*Pi + 
           22*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (I/9)*(-36*Pi - 126*e*Pi - 482*e^2*Pi - (18*I)*e*Pi^2 - 
          (219*I)*e^2*Pi^2 + 135*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((6*I)*e*Pi + (460*I)*e^2*Pi - 9*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) - 
        (2*e*(12 + 61*e + (2*I)*Pi + (33*I)*e*Pi + 15*e*Pi^2)*RATIO[x])/3 - 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/
         18 + (36 - 480*e - 2270*e^2 - (36*I)*Pi - (852*I)*e*Pi - 
          (1078*I)*e^2*Pi - 6*e*Pi^2 + 1927*e^2*Pi^2 + (75*I)*e^2*Pi^3 - 
          144*e^2*Zeta[3])/18 - (I/9)*RATIO[x^(-1)]*(-36*I - (306*I)*e - 
          (2024*I)*e^2 - 36*Pi - 918*e*Pi - 3926*e^2*Pi + (6*I)*e*Pi^2 - 
          (2060*I)*e^2*Pi^2 + 147*e^2*Pi^3 + (144*I)*e^2*Zeta[3])) + 
      ((32*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/3)*e^2*Pi^3*RATIO[x^(-2)] + 
        ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + (8*e*(6 + 38*e - I*e*Pi)*RATIO[x])/
         3 - (2*e*(6 + 5*e)*RATIO[x^2])/3 + 
        (4*e*(-6 - 17*e + (6*I)*Pi + (40*I)*e*Pi + 2*Pi^2 + 15*e*Pi^2 + 
           12*e*Zeta[3]))/3 - (8*RATIO[x^(-1)]*((-6*I)*e*Pi - (8*I)*e^2*Pi + 
           2*e*Pi^2 + 17*e^2*Pi^2 + 12*e^2*Zeta[3]))/3)/Nc)) + 
  G[0, 1, x]*(Nc*Log[mu2]^3*((e^2*(7 + (5*I)*Pi))/3 + 
      ((10*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((2*I)/3)*((-7*I)*e^2 + 5*e^2*Pi)*
       RATIO[x^(-1)] + (8*e^2*RATIO[x])/3 + (4*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-8*e^2 + 16*e^2*RATIO[x] - 4*e^2*RATIO[x^2])/Nc + 
      Nc*((e*(9 - 71*e + (5*I)*e*Pi + 3*e*Pi^2))/3 - 
        (I/3)*((3*I)*e^2 + 20*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
        2*((-12*I)*e^2*Pi + e^2*Pi^2)*RATIO[x^(-2)] + 
        ((-18*e - 119*e^2 + (72*I)*e^2*Pi - 6*e^2*Pi^2)*RATIO[x^(-1)])/3 + 
        (I*e^2*Pi)/(-1 + RATIO[x])^2 + (e*(6 - 11*e + (14*I)*e*Pi)*RATIO[x])/
         3 + (e*(3 - 64*e + (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((((4*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      ((2*I)/9)*RATIO[(1 - x)^(-1)]*(6*e*Pi + 7*e^2*Pi + (12*I)*e^2*Pi^2 + 
        8*e^2*Pi^3 + (72*I)*e^2*Zeta[3]) + 
      (2*RATIO[x]*(36 + 228*e + 1031*e^2 + (6*I)*e*Pi + (7*I)*e^2*Pi - 
         123*e^2*Pi^2 - (12*I)*e^2*Pi^3 + 48*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-36 - 30*e + 43*e^2 + 102*e^2*Pi^2 - (24*I)*e^2*Pi^3 + 
         96*e^2*Zeta[3]))/18 + (2*RATIO[x^(-2)]*((-18*I)*e*Pi - 
         (60*I)*e^2*Pi + 18*e^2*Pi^2 - (6*I)*e*Pi^3 + (16*I)*e^2*Pi^3 + 
         3*e^2*Pi^4 - (108*I)*e^2*Pi*Zeta[3]))/9 + 
      (-180 - 510*e - 820*e^2 - (120*I)*e*Pi - (620*I)*e^2*Pi + 870*e*Pi^2 + 
        3930*e^2*Pi^2 + (540*I)*e^2*Pi^3 - 23*e^2*Pi^4 - 360*e*Zeta[3] - 
        1080*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3])/45 + 
      (2*RATIO[x^(-1)]*((90*I)*e*Pi + (300*I)*e^2*Pi - 390*e*Pi^2 - 
         1020*e^2*Pi^2 + (10*I)*e^2*Pi^3 + 23*e^2*Pi^4 + 360*e*Zeta[3] - 
         540*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(-(RATIO[(1 - x)^(-1)]*(186*e + 1439*e^2 + (72*I)*Pi + (420*I)*e*Pi + 
          (2262*I)*e^2*Pi - 12*e*Pi^2 - 1361*e^2*Pi^2 + (288*I)*e^2*Pi^3 - 
          2160*e^2*Zeta[3]))/54 + (RATIO[x]*(-216 - 1098*e - 5247*e^2 + 
         (72*I)*Pi + (360*I)*e*Pi + (2140*I)*e^2*Pi + 78*e*Pi^2 + 
         535*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 432*e^2*Zeta[3]))/54 + 
      ((I/54)*(30*e*Pi + 61*e^2*Pi + (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
         (1008*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (RATIO[x^2]*(-2484 - 10242*e - 34587*e^2 + (120*I)*e*Pi + 
         (244*I)*e^2*Pi - 372*e*Pi^2 + 5170*e^2*Pi^2 - (1764*I)*e^2*Pi^3 + 
         10656*e^2*Zeta[3]))/216 + 
      (RATIO[x^(-2)]*((-216*I)*Pi - (1926*I)*e*Pi - (10842*I)*e^2*Pi + 
         72*Pi^2 + 486*e*Pi^2 + 2998*e^2*Pi^2 + (621*I)*e^2*Pi^3 + 
         30*e^2*Pi^4 + (2472*I)*e^2*Pi*Zeta[3]))/18 + 
      (-8820 - 38010*e - 67970*e^2 - (360*I)*Pi + (10470*I)*e*Pi + 
        (17300*I)*e^2*Pi + 1080*Pi^2 + 12000*e*Pi^2 + 45365*e^2*Pi^2 + 
        (900*I)*e*Pi^3 - (18930*I)*e^2*Pi^3 + 138*e^2*Pi^4 + 2160*e*Zeta[3] + 
        197280*e^2*Zeta[3] + (31680*I)*e^2*Pi*Zeta[3])/540 + 
      (RATIO[x^(-1)]*(-3060 - 26820*e - 165755*e^2 + (3240*I)*Pi + 
         (28890*I)*e*Pi + (162630*I)*e^2*Pi - 1080*Pi^2 - 20220*e*Pi^2 - 
         91960*e^2*Pi^2 + (180*I)*e*Pi^3 + (10950*I)*e^2*Pi^3 - 
         678*e^2*Pi^4 - 2160*e*Zeta[3] - 202320*e^2*Zeta[3] - 
         (38160*I)*e^2*Pi*Zeta[3]))/270) + 
    Log[mu2]*((((-8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        ((8*I)/3)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-2)] + 
        (8*e*(6 + 38*e + I*e*Pi)*RATIO[x])/3 - (2*e*(6 + 5*e)*RATIO[x^2])/3 + 
        (4*e*(-6 - 17*e - (4*I)*e*Pi + 29*e*Pi^2 - 12*e*Zeta[3]))/3 - 
        (8*RATIO[x^(-1)]*((-3*I)*e^2*Pi + 13*e^2*Pi^2 - 12*e^2*Zeta[3]))/3)/
       Nc + Nc*((2*(3*e - 23*e^2 - (24*I)*e*Pi - (93*I)*e^2*Pi + 8*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 - (I/9)*(36*Pi + 282*e*Pi + 2060*e^2*Pi + 
          (54*I)*e*Pi^2 + (453*I)*e^2*Pi^2 + 9*e^2*Pi^3)*RATIO[x^(-2)] + 
        ((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (2*e*(-36 - 183*e + (18*I)*Pi + (73*I)*e*Pi + 7*e*Pi^2)*RATIO[x])/9 - 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 74*e*Pi^2)*RATIO[x^2])/
         18 + (I/9)*RATIO[x^(-1)]*(36*I + (306*I)*e + (2024*I)*e^2 + 36*Pi + 
          282*e*Pi + 2060*e^2*Pi + (54*I)*e*Pi^2 + (1312*I)*e^2*Pi^2 + 
          21*e^2*Pi^3 + (144*I)*e^2*Zeta[3]) + 
        (36 - 480*e - 2270*e^2 - (36*I)*Pi - (24*I)*e*Pi + (698*I)*e^2*Pi + 
          54*e*Pi^2 + 761*e^2*Pi^2 + (51*I)*e^2*Pi^3 + 144*e^2*Zeta[3])/
         18))) + G[0, x]*(Nc*Log[mu2]^3*((-I/3)*e^2*(-3*I + 5*Pi) - 
      (4*e^2*(1 - (4*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      ((14*I)/3)*e^2*Pi*RATIO[x^(-1)] - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*(((-4*e^2*(9 + (3*I)*Pi + 4*Pi^2))/3 + (4*I)*e^2*(-I + 2*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        4*e^2*RATIO[x])/Nc + Nc*((e*(-18 - 855*e + (786*I)*e*Pi + 55*e*Pi^2))/
         9 - ((9*e - 231*e^2 - (36*I)*e*Pi + (417*I)*e^2*Pi + 58*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((-18*I)*e*Pi - (119*I)*e^2*Pi + 
           9*e^2*Pi^2)*RATIO[x^(-1)])/3 + ((-6*I)*e*Pi + (128*I)*e^2*Pi + 
          9*e^2*Pi^2)/(6*(-1 + RATIO[x])^2) - 
        (e*(-9 + 231*e - (9*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/9 + 
        e^2*Pi^2*RATIO[x^2])) + 
    Nc*(-(e*RATIO[x^2]*(2592*Pi^2 + 10737*e*Pi^2 + (192*I)*Pi^3 - 
          (78*I)*e*Pi^3 + 176*e*Pi^4 - 1728*Zeta[3] + 8508*e*Zeta[3] + 
          (5616*I)*e*Pi*Zeta[3]))/216 + ((2484*I)*Pi + (10242*I)*e*Pi + 
        (34587*I)*e^2*Pi - 2544*e*Pi^2 - 10364*e^2*Pi^2 + (12*I)*e*Pi^3 - 
        (386*I)*e^2*Pi^3 + 172*e^2*Pi^4 + 1728*e*Zeta[3] - 8508*e^2*Zeta[3] - 
        (1008*I)*e^2*Pi*Zeta[3])/(216*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-1)]*((-612*I)*Pi - (5364*I)*e*Pi - (33151*I)*e^2*Pi + 
         126*e*Pi^2 + 468*e^2*Pi^2 + (378*I)*e*Pi^3 + (1158*I)*e^2*Pi^3 - 
         135*e^2*Pi^4 + (8280*I)*e^2*Pi*Zeta[3]))/54 - 
      (RATIO[x]*(45900 + 290430*e + 1265985*e^2 + (11160*I)*e*Pi + 
         (86340*I)*e^2*Pi + 3600*Pi^2 + 26700*e*Pi^2 + 66250*e^2*Pi^2 + 
         (2880*I)*e*Pi^3 + (31920*I)*e^2*Pi^3 + 2064*e^2*Pi^4 - 
         25920*e*Zeta[3] - 81720*e^2*Zeta[3] + (21600*I)*e^2*Pi*Zeta[3]))/
       3240 - (RATIO[(1 - x)^(-1)]*(-45900 - 290430*e - 1265985*e^2 + 
         (87480*I)*Pi + (373140*I)*e*Pi + (1352430*I)*e^2*Pi + 720*Pi^2 - 
         76020*e*Pi^2 - 310780*e^2*Pi^2 + (6480*I)*e*Pi^3 + 
         (6240*I)*e^2*Pi^3 + 4716*e^2*Pi^4 + 77760*e*Zeta[3] - 
         173520*e^2*Zeta[3] + (25920*I)*e^2*Pi*Zeta[3]))/3240 + 
      (-142020 - 1039950*e - 5023965*e^2 + (139860*I)*Pi + (780570*I)*e*Pi + 
        (3316845*I)*e^2*Pi + 5040*Pi^2 - 159180*e*Pi^2 - 844960*e^2*Pi^2 - 
        (7200*I)*e*Pi^3 - (34860*I)*e^2*Pi^3 + 9138*e^2*Pi^4 + 
        77760*e*Zeta[3] - 348300*e^2*Zeta[3] - (246240*I)*e^2*Pi*Zeta[3])/
       3240) + (-(e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 + (60*I)*Pi^3 - 
          (170*I)*e*Pi^3 + 4*e*Pi^4 - 360*Zeta[3] + 3180*e*Zeta[3] + 
          (1800*I)*e*Pi*Zeta[3]))/270 + ((540*I)*Pi + (450*I)*e*Pi - 
        (645*I)*e^2*Pi - 540*e*Pi^2 - 450*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
        4*e^2*Pi^4 + 360*e*Zeta[3] - 3180*e^2*Zeta[3] + 
        (1440*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) + 
      (-540 - 2430*e - 6525*e^2 - (180*I)*Pi - (3390*I)*e*Pi - 
        (19195*I)*e^2*Pi - 240*Pi^2 - 1500*e*Pi^2 - 3070*e^2*Pi^2 + 
        (60*I)*e*Pi^3 + (360*I)*e^2*Pi^3 - 168*e^2*Pi^4 - 1080*e*Zeta[3] - 
        8460*e^2*Zeta[3] + (2520*I)*e^2*Pi*Zeta[3])/90 - 
      (RATIO[x]*(540 + 1530*e + 2235*e^2 - 2700*e*Pi^2 - 17370*e^2*Pi^2 + 
         (120*I)*e*Pi^3 + (440*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] - 
         16680*e^2*Zeta[3] + (3600*I)*e^2*Pi*Zeta[3]))/270 - 
      (RATIO[(1 - x)^(-1)]*(-540 - 1530*e - 2235*e^2 - (1080*I)*Pi - 
         (12780*I)*e*Pi - (63150*I)*e^2*Pi + 1080*e*Pi^2 + 12690*e^2*Pi^2 - 
         (480*I)*e^2*Pi^3 - 16*e^2*Pi^4 + 1440*e*Zeta[3] + 
         10320*e^2*Zeta[3] + (5760*I)*e^2*Pi*Zeta[3]))/270 + 
      ((4*I)/9)*RATIO[x^(-1)]*(3*e*Pi^3 + e^2*Pi^3 + 54*e^2*Pi*Zeta[3]))/Nc + 
    Log[mu2]*((((8*I)/3)*e^2*Pi^3*RATIO[x^(-1)] + 
        (4*e^2*RATIO[x^2]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/9 + 
        ((2*I)/3)*e*(18*I + (81*I)*e - 6*Pi - 113*e*Pi + (8*I)*Pi^2 + 
          (50*I)*e*Pi^2 + 2*e*Pi^3 + (36*I)*e*Zeta[3]) + 
        (2*e*RATIO[x]*(-18 - 51*e + 90*e*Pi^2 - (4*I)*e*Pi^3 + 24*e*Zeta[3]))/
         9 - (2*((-6*I)*e*Pi - (5*I)*e^2*Pi + 6*e^2*Pi^2 - 4*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*(-6*e - 17*e^2 - 
           (12*I)*e*Pi - (142*I)*e^2*Pi + 12*e^2*Pi^2 + 16*e^2*Zeta[3]))/3)/
       Nc + Nc*((I/9)*(-36*Pi - 306*e*Pi - 2024*e^2*Pi - (18*I)*e*Pi^2 - 
          (93*I)*e^2*Pi^2 + 135*e^2*Pi^3)*RATIO[x^(-1)] + 
        (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 - (13*I)*e*Pi^3 + 150*e*Zeta[3]))/
         9 + (e*RATIO[x]*(-1530 - 9681*e + (36*I)*Pi - (276*I)*e*Pi - 
           84*Pi^2 - 812*e*Pi^2 - (60*I)*e*Pi^3 + 936*e*Zeta[3]))/54 + 
        ((414*I)*e*Pi + (1707*I)*e^2*Pi + 12*e*Pi^2 - 404*e^2*Pi^2 + 
          (6*I)*e^2*Pi^3 + 300*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
        (-108 - 5094*e - 35553*e^2 + (108*I)*Pi + (4914*I)*e*Pi + 
          (26547*I)*e^2*Pi + 222*e*Pi^2 - 5189*e^2*Pi^2 - (231*I)*e^2*Pi^3 + 
          2700*e^2*Zeta[3])/54 - (RATIO[(1 - x)^(-1)]*(-1530*e - 9681*e^2 + 
           (2916*I)*e*Pi + (12438*I)*e^2*Pi + 168*e*Pi^2 - 2240*e^2*Pi^2 + 
           (264*I)*e^2*Pi^3 + 2736*e^2*Zeta[3]))/54))) + 
  G[1, 1, x]*(Nc*Log[mu2]^4*((11*e^2)/4 + (11*e^2*RATIO[x^(-2)])/2 - 
      (11*e^2*RATIO[x^(-1)])/2) + Nc*Log[mu2]^3*
     ((e*(12 + 38*e - (19*I)*e*Pi))/3 - ((2*I)/3)*((12*I)*e + (22*I)*e^2 + 
        19*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((12*I)*e + (48*I)*e^2 + 
        19*e^2*Pi)*RATIO[x^(-1)] - (8*e^2*RATIO[x])/3 - 
      (4*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     (((4*e^2*(15 - (9*I)*Pi + 2*Pi^2))/3 - 8*e^2*RATIO[x^(-2)] - 
        (8*(-3*e^2 - (9*I)*e^2*Pi + 2*e^2*Pi^2)*RATIO[x^(-1)])/3 - 
        16*e^2*RATIO[x] + 4*e^2*RATIO[x^2])/Nc + 
      Nc*((36 + 144*e + 612*e^2 - (72*I)*e*Pi + (100*I)*e^2*Pi + 
          163*e^2*Pi^2)/12 + ((36 + 66*e - 310*e^2 - (72*I)*e*Pi - 
           (60*I)*e^2*Pi + 275*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-36 - 174*e + 140*e^2 + (72*I)*e*Pi - (88*I)*e^2*Pi - 259*e^2*Pi^2)*
          RATIO[x^(-1)])/6 + (2*e*(-3 + 10*e - (7*I)*e*Pi)*RATIO[x])/3 + 
        (e*(-3 + 64*e - (3*I)*e*Pi)*RATIO[x^2])/3)) + 
    ((RATIO[x^2]*(36 + 30*e - 43*e^2 + 42*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 
         24*e^2*Zeta[3]))/18 + ((2*I)/9)*RATIO[x]*(36*I + (246*I)*e + 
        (1082*I)*e^2 - 6*e*Pi - 7*e^2*Pi + (81*I)*e^2*Pi^2 + 6*e^2*Pi^3 + 
        (12*I)*e^2*Zeta[3]) + (RATIO[x^(-1)]*(180 + 960*e + 2770*e^2 + 
         (540*I)*Pi + (2190*I)*e*Pi + (8690*I)*e^2*Pi - 120*Pi^2 + 
         210*e*Pi^2 + 915*e^2*Pi^2 + (120*I)*e*Pi^3 - (770*I)*e^2*Pi^3 - 
         283*e^2*Pi^4 - 3240*e*Zeta[3] + 10200*e^2*Zeta[3] - 
         (1800*I)*e^2*Pi*Zeta[3]))/45 + (900 + 4110*e + 17485*e^2 - 
        (540*I)*Pi - (2820*I)*e*Pi - (12710*I)*e^2*Pi + 120*Pi^2 + 
        810*e*Pi^2 + 4440*e^2*Pi^2 - (120*I)*e*Pi^3 - (630*I)*e^2*Pi^3 + 
        283*e^2*Pi^4 + 3240*e*Zeta[3] + 16020*e^2*Zeta[3] + 
        (1800*I)*e^2*Pi*Zeta[3])/90 + 
      (RATIO[x^(-2)]*(-180 - 600*e - 1210*e^2 + (270*I)*e*Pi + 
         (900*I)*e^2*Pi - 720*e*Pi^2 - 1935*e^2*Pi^2 - (300*I)*e*Pi^3 + 
         (80*I)*e^2*Pi^3 + 329*e^2*Pi^4 + 1800*e*Zeta[3] - 
         15600*e^2*Zeta[3] + (2160*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(((216 - 246*e - 2995*e^2 - (72*I)*Pi - (360*I)*e*Pi - 
         (2098*I)*e^2*Pi - 114*e*Pi^2 + 566*e^2*Pi^2 - (186*I)*e^2*Pi^3)*
        RATIO[x])/54 + (RATIO[x^2]*(2484 + 10242*e + 34587*e^2 - 
         (120*I)*e*Pi - (244*I)*e^2*Pi + 300*e*Pi^2 + 5186*e^2*Pi^2 + 
         (756*I)*e^2*Pi^3 - 7632*e^2*Zeta[3]))/216 - 
      (RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - (53*I)*e^2*Pi + 3*e^2*Pi^2 - 
         (12*I)*e^2*Pi^3 - 120*e^2*Zeta[3]))/9 + 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (RATIO[x^(-1)]*(52200 + 471240*e + 2732540*e^2 - (16560*I)*Pi - 
         (169080*I)*e*Pi - (933160*I)*e^2*Pi - 15480*Pi^2 - 55740*e*Pi^2 - 
         182000*e^2*Pi^2 + (26640*I)*e*Pi^3 - (51720*I)*e^2*Pi^3 - 
         36123*e^2*Pi^4 - 440640*e*Zeta[3] - 474480*e^2*Zeta[3] + 
         (11520*I)*e^2*Pi*Zeta[3]))/1080 + 
      (RATIO[x^(-2)]*(-39960 - 299880*e - 1578480*e^2 + (6480*I)*Pi + 
         (97740*I)*e*Pi + (625140*I)*e^2*Pi + 16920*Pi^2 + 13740*e*Pi^2 - 
         43850*e^2*Pi^2 - (24480*I)*e*Pi^3 - (23040*I)*e^2*Pi^3 + 
         35571*e^2*Pi^4 + 457920*e*Zeta[3] + 532080*e^2*Zeta[3] - 
         (15840*I)*e^2*Pi*Zeta[3]))/1080 + (16200 - 178860*e - 1842370*e^2 + 
        (12240*I)*Pi + (85200*I)*e*Pi + (536500*I)*e^2*Pi + 6840*Pi^2 + 
        50280*e*Pi^2 + 302740*e^2*Pi^2 - (13680*I)*e*Pi^3 + 
        (95520*I)*e^2*Pi^3 + 16251*e^2*Pi^4 + 181440*e*Zeta[3] - 
        108720*e^2*Zeta[3] - (37440*I)*e^2*Pi*Zeta[3])/2160) + 
    Log[mu2]*((((-8*I)/3)*e*(-6*I - (41*I)*e + e*Pi)*RATIO[x] + 
        (2*e*(6 + 5*e)*RATIO[x^2])/3 + (2*e*(30 + 137*e - (18*I)*Pi - 
           (94*I)*e*Pi + 4*Pi^2 + 27*e*Pi^2 - (4*I)*e*Pi^3 + 108*e*Zeta[3]))/
         3 - ((4*I)/3)*RATIO[x^(-2)]*((-6*I)*e - (20*I)*e^2 - 9*e^2*Pi - 
          (24*I)*e^2*Pi^2 + 10*e^2*Pi^3 + (60*I)*e^2*Zeta[3]) + 
        ((4*I)/3)*RATIO[x^(-1)]*((-6*I)*e - (32*I)*e^2 + 18*e*Pi + 
          73*e^2*Pi + (4*I)*e*Pi^2 - (7*I)*e^2*Pi^2 + 4*e^2*Pi^3 + 
          (108*I)*e^2*Zeta[3]))/Nc + 
      Nc*(((-4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (2*e*(-42 + 25*e + (18*I)*Pi + (70*I)*e*Pi + 25*e*Pi^2)*RATIO[x])/9 + 
        (e*(414 + 1707*e - (12*I)*Pi - (40*I)*e*Pi + 38*e*Pi^2)*RATIO[x^2])/
         18 + (I/9)*RATIO[x^(-1)]*(72*I - (666*I)*e - (7382*I)*e^2 + 36*Pi - 
          246*e*Pi - 2786*e^2*Pi + (330*I)*e*Pi^2 + (1055*I)*e^2*Pi^2 + 
          411*e^2*Pi^3 + (7344*I)*e^2*Zeta[3]) - (I/9)*RATIO[x^(-2)]*
         ((-666*I)*e - (4998*I)*e^2 + 36*Pi - 42*e*Pi - 1495*e^2*Pi + 
          (354*I)*e*Pi^2 + (361*I)*e^2*Pi^2 + 375*e^2*Pi^3 + 
          (7632*I)*e^2*Zeta[3]) + (72 + 510*e - 2389*e^2 - (36*I)*Pi + 
          (204*I)*e*Pi + (1468*I)*e^2*Pi + 186*e*Pi^2 + 904*e^2*Pi^2 - 
          (195*I)*e^2*Pi^3 + 3024*e^2*Zeta[3])/18))) + 
  Nc*((I/1080)*RATIO[x^(-1)]*(-32040*Pi - 245520*e*Pi - 1231060*e^2*Pi - 
      (6120*I)*Pi^2 - (85680*I)*e*Pi^2 - (577030*I)*e^2*Pi^2 - 9000*Pi^3 - 
      17040*e*Pi^3 + 19300*e^2*Pi^3 - (5220*I)*e*Pi^4 - (9540*I)*e^2*Pi^4 + 
      2943*e^2*Pi^5 + 25920*e*Pi*Zeta[3] + 43200*e^2*Pi*Zeta[3] + 
      (108720*I)*e^2*Pi^2*Zeta[3]) + (12960 + 64800*e + 220320*e^2 - 
      (91800*I)*Pi - (580860*I)*e*Pi - (2531970*I)*e^2*Pi + 33120*Pi^2 + 
      277680*e*Pi^2 + 946220*e^2*Pi^2 + (27000*I)*Pi^3 - (41940*I)*e*Pi^3 - 
      (268680*I)*e^2*Pi^3 - 18348*e*Pi^4 + 34157*e^2*Pi^4 - 
      (6765*I)*e^2*Pi^5 - 60480*Zeta[3] + 383040*e*Zeta[3] + 
      2173800*e^2*Zeta[3] - (181440*I)*e*Pi*Zeta[3] - 
      (424440*I)*e^2*Pi*Zeta[3] + 473400*e^2*Pi^2*Zeta[3] - 
      846720*e^2*Zeta[5])/6480 - (RATIO[(1 - x)^(-1)]*
      ((-45900*I)*Pi - (290430*I)*e*Pi - (1265985*I)*e^2*Pi + 40320*e*Pi^2 + 
       247260*e^2*Pi^2 - (2160*I)*Pi^3 - (38580*I)*e*Pi^3 - 
       (100040*I)*e^2*Pi^3 + 1428*e*Pi^4 + 28384*e^2*Pi^4 + 
       (2616*I)*e^2*Pi^5 - 4320*Zeta[3] + 175680*e*Zeta[3] + 
       677520*e^2*Zeta[3] - (56160*I)*e*Pi*Zeta[3] - 
       (95760*I)*e^2*Pi*Zeta[3] + 69120*e^2*Pi^2*Zeta[3] - 
       438480*e^2*Zeta[5]))/3240 + ((-13200*I)*e*Pi^3 - (55550*I)*e^2*Pi^3 + 
      36*e*Pi^4 + 12399*e^2*Pi^4 + (684*I)*e^2*Pi^5 + 79200*e*Zeta[3] + 
      333300*e^2*Zeta[3] - (17280*I)*e*Pi*Zeta[3] - (4500*I)*e^2*Pi*Zeta[3] + 
      10620*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5])/(3240*(-1 + RATIO[x])^2) + 
    (RATIO[x^2]*(12420*Pi^2 + 51210*e*Pi^2 + 172935*e^2*Pi^2 - 
       (600*I)*e*Pi^3 - (1220*I)*e^2*Pi^3 + 1824*e*Pi^4 + 2656*e^2*Pi^4 + 
       (1584*I)*e^2*Pi^5 + 52800*e*Zeta[3] + 222200*e^2*Zeta[3] + 
       (28800*I)*e*Pi*Zeta[3] + (23520*I)*e^2*Pi*Zeta[3] - 
       10200*e^2*Pi^2*Zeta[3] - 122400*e^2*Zeta[5]))/2160 + 
    (RATIO[x]*(3240*Pi^2 + 16470*e*Pi^2 + 78705*e^2*Pi^2 + (360*I)*Pi^3 + 
       (4920*I)*e*Pi^3 + (18460*I)*e^2*Pi^3 + 1488*e*Pi^4 + 3098*e^2*Pi^4 + 
       (984*I)*e^2*Pi^5 - 2160*Zeta[3] + 8640*e*Zeta[3] + 5460*e^2*Zeta[3] + 
       (19440*I)*e*Pi*Zeta[3] + (101520*I)*e^2*Pi*Zeta[3] + 
       13140*e^2*Pi^2*Zeta[3] - 35640*e^2*Zeta[5]))/1620) + 
  ((I/135)*RATIO[x^(-1)]*(-540*Pi - 2340*e*Pi - 5970*e^2*Pi - 
      (540*I)*e*Pi^2 - (2340*I)*e^2*Pi^2 - 180*Pi^3 + 120*e*Pi^3 + 
      1145*e^2*Pi^3 - (90*I)*e*Pi^4 + (150*I)*e^2*Pi^4 + 81*e^2*Pi^5 - 
      3240*e*Pi*Zeta[3] - 23760*e^2*Pi*Zeta[3] - (1620*I)*e^2*Pi^2*Zeta[3]) - 
    (RATIO[(1 - x)^(-1)]*((-540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
       540*e*Pi^2 + 1530*e^2*Pi^2 + (720*I)*e*Pi^3 + (7110*I)*e^2*Pi^3 - 
       24*e*Pi^4 - 574*e^2*Pi^4 - (64*I)*e^2*Pi^5 - 4680*e*Zeta[3] - 
       39660*e^2*Zeta[3] - (1440*I)*e*Pi*Zeta[3] + (120*I)*e^2*Pi*Zeta[3] - 
       1920*e^2*Pi^2*Zeta[3] - 10080*e^2*Zeta[5]))/270 + 
    (RATIO[x^2]*(540*Pi^2 + 450*e*Pi^2 - 645*e^2*Pi^2 + 48*e*Pi^4 - 
       262*e^2*Pi^4 + (94*I)*e^2*Pi^5 + 2160*e*Zeta[3] + 1440*e^2*Zeta[3] + 
       (1440*I)*e*Pi*Zeta[3] - (4080*I)*e^2*Pi*Zeta[3] + 
       120*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/540 + 
    (RATIO[x]*(-1080*Pi^2 - 6840*e*Pi^2 - 30930*e^2*Pi^2 + (60*I)*e*Pi^3 + 
       (70*I)*e^2*Pi^3 + 48*e*Pi^4 - 67*e^2*Pi^4 + (94*I)*e^2*Pi^5 - 
       6840*e*Zeta[3] - 41100*e^2*Zeta[3] + (1440*I)*e*Pi*Zeta[3] + 
       (4920*I)*e^2*Pi*Zeta[3] + 120*e^2*Pi^2*Zeta[3] - 5040*e^2*Zeta[5]))/
     270 + ((-180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 6*e*Pi^4 + 179*e^2*Pi^4 - 
      (16*I)*e^2*Pi^5 + 1080*e*Zeta[3] + 720*e^2*Zeta[3] - 
      (360*I)*e*Pi*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3] - 480*e^2*Pi^2*Zeta[3] - 
      2520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) + 
    (540 + 2700*e + 9180*e^2 - (540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
      360*Pi^2 + 1800*e*Pi^2 + 3420*e^2*Pi^2 - (180*I)*Pi^3 - 
      (1740*I)*e*Pi^3 - (2960*I)*e^2*Pi^3 + 348*e*Pi^4 + 2445*e^2*Pi^4 + 
      (21*I)*e^2*Pi^5 + 4320*Zeta[3] + 21240*e*Zeta[3] + 56280*e^2*Zeta[3] + 
      (4320*I)*e*Pi*Zeta[3] + (30420*I)*e^2*Pi*Zeta[3] - 
      5580*e^2*Pi^2*Zeta[3] + 20520*e^2*Zeta[5])/270)/Nc + 
  G[1, x]*(Nc*Log[mu2]^4*(((11*I)/4)*e^2*(I + Pi) + 
      ((11*I)/2)*e^2*Pi*RATIO[x^(-2)] - ((11*I)/2)*(I*e^2 + e^2*Pi)*
       RATIO[x^(-1)]) + Nc*Log[mu2]^3*
     (-(e*(12 + 47*e - (12*I)*Pi - (12*I)*e*Pi + 13*e*Pi^2))/3 - 
      (2*((-12*I)*e*Pi - (22*I)*e^2*Pi + 13*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(12*e + 34*e^2 - (12*I)*e*Pi - (22*I)*e^2*Pi + 13*e^2*Pi^2)*
        RATIO[x^(-1)])/3 - (4*e^2*RATIO[x])/3) + 
    Log[mu2]^2*((((-8*I)/3)*(3*e^2*Pi + e^2*Pi^3)*RATIO[x^(-2)] + 
        4*e^2*RATIO[x] - 4*e^2*(-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3]) - 
        (8*RATIO[x^(-1)]*(3*e^2 - (3*I)*e^2*Pi + e^2*Pi^2 - 12*e^2*Zeta[3]))/
         3)/Nc + Nc*(I*e^2*Pi*RATIO[(1 - x)^(-1)] - 
        (I/6)*(-36*Pi - 66*e*Pi + 310*e^2*Pi - (54*I)*e*Pi^2 - 
          (79*I)*e^2*Pi^2 + 127*e^2*Pi^3)*RATIO[x^(-2)] + 
        (e*(-9 + 231*e - (9*I)*e*Pi + 38*e*Pi^2)*RATIO[x])/9 + 
        e^2*Pi^2*RATIO[x^2] + (I/18)*RATIO[x^(-1)]*(-108*I - (306*I)*e + 
          (360*I)*e^2 - 108*Pi - 198*e*Pi + 930*e^2*Pi - (162*I)*e*Pi^2 - 
          (934*I)*e^2*Pi^2 + 405*e^2*Pi^3 + (288*I)*e^2*Zeta[3]) + 
        (-108 - 468*e + 888*e^2 + (108*I)*Pi + (108*I)*e*Pi - 
          (708*I)*e^2*Pi - 162*e*Pi^2 - 847*e^2*Pi^2 - (261*I)*e^2*Pi^3 + 
          288*e^2*Zeta[3])/36)) + 
    Log[mu2]*((((4*I)/9)*e^2*RATIO[x^2]*((9*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]) + 
        (2*e*RATIO[x]*(18 + 51*e + 90*e*Pi^2 + (4*I)*e*Pi^3 - 24*e*Zeta[3]))/
         9 - (2*e*(-180 - 780*e - (270*I)*Pi - (1905*I)*e*Pi + 90*Pi^2 + 
           810*e*Pi^2 - (30*I)*e*Pi^3 + 23*e*Pi^4 + 360*Zeta[3] + 
           2340*e*Zeta[3] + (720*I)*e*Pi*Zeta[3]))/45 + 
        (4*RATIO[x^(-2)]*((-18*I)*e*Pi - (60*I)*e^2*Pi + 18*e^2*Pi^2 - 
           (6*I)*e*Pi^3 + (16*I)*e^2*Pi^3 + 3*e^2*Pi^4 - (108*I)*e^2*Pi*
            Zeta[3]))/9 + (4*RATIO[x^(-1)]*(-90*e - 390*e^2 + (90*I)*e*Pi + 
           (300*I)*e^2*Pi - 30*e*Pi^2 - 360*e^2*Pi^2 - (320*I)*e^2*Pi^3 + 
           23*e^2*Pi^4 + 360*e*Zeta[3] + 1980*e^2*Zeta[3] + 
           (720*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
      Nc*((e*RATIO[x]*(1530 + 9681*e - (36*I)*Pi + (276*I)*e*Pi + 156*Pi^2 - 
           112*e*Pi^2 + (276*I)*e*Pi^3 - 504*e*Zeta[3]))/54 + 
        (e*RATIO[x^2]*(3*Pi^2 - 211*e*Pi^2 + (31*I)*e*Pi^3 - 114*e*Zeta[3]))/
         9 - (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + (46*I)*e^2*Pi + 3*e^2*Pi^2 + 
           (36*I)*e^2*Pi^3 - 24*e^2*Zeta[3]))/9 + 
        ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
        (RATIO[x^(-2)]*((-666*I)*e*Pi - (4998*I)*e^2*Pi - 36*Pi^2 - 
           36*e*Pi^2 + 706*e^2*Pi^2 - (168*I)*e*Pi^3 - (191*I)*e^2*Pi^3 + 
           96*e^2*Pi^4 + (432*I)*e^2*Pi*Zeta[3]))/9 + 
        (-540 + 14220*e + 118320*e^2 - (6570*I)*e*Pi - (56565*I)*e^2*Pi - 
          540*Pi^2 - 5610*e*Pi^2 - 31220*e^2*Pi^2 - (1620*I)*e*Pi^3 + 
          (5700*I)*e^2*Pi^3 + 1128*e^2*Pi^4 + 2160*e*Zeta[3] - 
          67500*e^2*Zeta[3] + (1080*I)*e^2*Pi*Zeta[3])/270 - 
        (2*RATIO[x^(-1)]*(4005*e + 30690*e^2 - (4995*I)*e*Pi - 
           (37485*I)*e^2*Pi - 270*Pi^2 - 2850*e*Pi^2 - 8740*e^2*Pi^2 - 
           (1350*I)*e*Pi^3 + (1350*I)*e^2*Pi^3 + 834*e^2*Pi^4 + 
           1080*e*Zeta[3] - 34740*e^2*Zeta[3] + (3780*I)*e^2*Pi*Zeta[3]))/
         135)) + (-(e*RATIO[x^2]*(540*Pi^2 + 405*e*Pi^2 - (60*I)*Pi^3 + 
          (170*I)*e*Pi^3 + 68*e*Pi^4 + 360*Zeta[3] + 1140*e*Zeta[3] + 
          (360*I)*e*Pi*Zeta[3]))/270 + ((-60*I)*e^2*Pi^3 - e^2*Pi^4 + 
        360*e^2*Zeta[3] - (60*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) + 
      (4*RATIO[(1 - x)^(-1)]*((-70*I)*e^2*Pi^3 + e^2*Pi^4 + 405*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/45 - 
      (RATIO[x]*(-540 - 1530*e - 2235*e^2 - 2700*e*Pi^2 - 16650*e^2*Pi^2 - 
         (120*I)*e*Pi^3 - (500*I)*e^2*Pi^3 + 136*e^2*Pi^4 + 720*e*Zeta[3] - 
         11040*e^2*Zeta[3] + (720*I)*e^2*Pi*Zeta[3]))/270 + 
      (I/135)*RATIO[x^(-2)]*(-540*Pi - 1800*e*Pi - 3630*e^2*Pi - 
        (540*I)*e*Pi^2 - (1800*I)*e^2*Pi^2 - 180*Pi^3 + 480*e*Pi^3 + 
        1085*e^2*Pi^3 - (90*I)*e*Pi^4 + (240*I)*e^2*Pi^4 + 81*e^2*Pi^5 - 
        3240*e*Pi*Zeta[3] - 17280*e^2*Pi*Zeta[3] - (1620*I)*e^2*Pi^2*
         Zeta[3]) + (360 + 1560*e + 3980*e^2 + (540*I)*Pi + (3810*I)*e*Pi + 
        (18965*I)*e^2*Pi - 180*Pi^2 - 1620*e*Pi^2 - 7360*e^2*Pi^2 + 
        (60*I)*e*Pi^3 - (910*I)*e^2*Pi^3 - 46*e*Pi^4 - 268*e^2*Pi^4 + 
        (2*I)*e^2*Pi^5 - 720*Zeta[3] - 4680*e*Zeta[3] - 7680*e^2*Zeta[3] - 
        (1440*I)*e*Pi*Zeta[3] - (5400*I)*e^2*Pi*Zeta[3] + 
        960*e^2*Pi^2*Zeta[3] - 4680*e^2*Zeta[5])/90 - 
      ((2*I)/135)*RATIO[x^(-1)]*(-270*I - (1170*I)*e - (2985*I)*e^2 - 
        270*Pi - 900*e*Pi - 1815*e^2*Pi - (90*I)*Pi^2 - (1080*I)*e*Pi^2 - 
        (5220*I)*e^2*Pi^2 + 960*e*Pi^3 + 2275*e^2*Pi^3 + (69*I)*e*Pi^4 + 
        (903*I)*e^2*Pi^4 + 3*e^2*Pi^5 + (1080*I)*Zeta[3] + 
        (5940*I)*e*Zeta[3] + (1800*I)*e^2*Zeta[3] - 2160*e*Pi*Zeta[3] - 
        12420*e^2*Pi*Zeta[3] - (1440*I)*e^2*Pi^2*Zeta[3] + 
        (7020*I)*e^2*Zeta[5]))/Nc + 
    Nc*(-(e*RATIO[x^2]*(12960*Pi^2 + 53685*e*Pi^2 - (1680*I)*Pi^3 - 
          (2790*I)*e*Pi^3 + 1784*e*Pi^4 + 7200*Zeta[3] + 56940*e*Zeta[3] + 
          (2160*I)*e*Pi*Zeta[3]))/1080 + ((12*I)*e*Pi^3 - (389*I)*e^2*Pi^3 + 
        12*e^2*Pi^4 - 72*e*Zeta[3] + 2334*e^2*Zeta[3] + 
        (72*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((930*I)*e*Pi + (7195*I)*e^2*Pi + 105*e^2*Pi^2 + 
         (600*I)*e*Pi^3 - (5035*I)*e^2*Pi^3 + 188*e^2*Pi^4 - 720*e*Zeta[3] + 
         36900*e^2*Zeta[3] + (9000*I)*e^2*Pi*Zeta[3]))/270 - 
      (RATIO[x]*(-45900 - 290430*e - 1265985*e^2 - (11160*I)*e*Pi - 
         (86340*I)*e^2*Pi - 3600*Pi^2 + 5700*e*Pi^2 + 69290*e^2*Pi^2 - 
         (7200*I)*e*Pi^3 - (30480*I)*e^2*Pi^3 + 1284*e^2*Pi^4 + 
         17280*e*Zeta[3] + 279000*e^2*Zeta[3] - (73440*I)*e^2*Pi*Zeta[3]))/
       3240 + (I/1080)*RATIO[x^(-2)]*(-39960*Pi - 299880*e*Pi - 
        1578480*e^2*Pi - (1800*I)*Pi^2 - (50400*I)*e*Pi^2 - 
        (339550*I)*e^2*Pi^2 - 9000*Pi^3 - 9480*e*Pi^3 + 2320*e^2*Pi^3 - 
        (5220*I)*e*Pi^4 - (5040*I)*e^2*Pi^4 + 2943*e^2*Pi^5 + 
        25920*e*Pi*Zeta[3] + 60480*e^2*Pi*Zeta[3] + (108720*I)*e^2*Pi^2*
         Zeta[3]) - (I/3240)*RATIO[x^(-1)]*(-96120*I - (736560*I)*e - 
        (3693180*I)*e^2 - 119880*Pi - 899640*e*Pi - 4735440*e^2*Pi + 
        (53280*I)*Pi^2 + (176460*I)*e*Pi^2 + (218350*I)*e^2*Pi^2 - 
        29160*Pi^3 + 39420*e*Pi^3 + 263340*e^2*Pi^3 - (18396*I)*e*Pi^4 + 
        (62703*I)*e^2*Pi^4 + 9729*e^2*Pi^5 - (25920*I)*Zeta[3] + 
        (833760*I)*e*Zeta[3] + (3451320*I)*e^2*Zeta[3] + 90720*e*Pi*Zeta[3] + 
        300240*e^2*Pi*Zeta[3] + (341280*I)*e^2*Pi^2*Zeta[3] - 
        (168480*I)*e^2*Zeta[5]) + (192240 + 1473120*e + 7386360*e^2 - 
        (70200*I)*Pi - (651420*I)*e*Pi - (3503070*I)*e^2*Pi - 57600*Pi^2 - 
        355740*e*Pi^2 - 1181020*e^2*Pi^2 - (16200*I)*Pi^3 + 
        (73800*I)*e*Pi^3 + (99780*I)*e^2*Pi^3 + 11916*e*Pi^4 - 
        75021*e^2*Pi^4 + (4329*I)*e^2*Pi^5 + 25920*Zeta[3] - 
        816480*e*Zeta[3] - 2733480*e^2*Zeta[3] + (12960*I)*e*Pi*Zeta[3] + 
        (241920*I)*e^2*Pi*Zeta[3] - 146880*e^2*Pi^2*Zeta[3] + 
        168480*e^2*Zeta[5])/6480))}


==> anc/H_gg_ga_-+-+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, 1, 0, 0, 0, x]*(56 + 500*RATIO[x^(-2)] + 
    (168 + 480*RATIO[x^(-2)] - 624*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(8 + 44*RATIO[x^(-2)] - 112*RATIO[x^(-1)]) - 472*RATIO[x^(-1)]) + 
  G[1, 1, 0, 0, 0, 1, x]*(64 + 352*RATIO[x^(-2)] + 
    (32 + 320*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-20 + 132*RATIO[x^(-2)] - 80*RATIO[x^(-1)]) - 368*RATIO[x^(-1)]) + 
  G[1, 1, 0, 0, 1, 0, x]*(64 + 352*RATIO[x^(-2)] + 
    (32 + 320*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-20 + 132*RATIO[x^(-2)] - 80*RATIO[x^(-1)]) - 368*RATIO[x^(-1)]) + 
  G[1, 1, 0, 1, 0, 0, x]*(66 + 254*RATIO[x^(-2)] + 
    (116 + 240*RATIO[x^(-2)] - 376*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(2 + 34*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) - 312*RATIO[x^(-1)]) + 
  G[1, 0, 1, 0, 0, 1, x]*(40 + 196*RATIO[x^(-2)] + 
    Nc^2*(12 + 184*RATIO[x^(-2)] - 144*RATIO[x^(-1)]) + 
    (160*RATIO[x^(-2)] - 96*RATIO[x^(-1)])/Nc^2 - 200*RATIO[x^(-1)]) + 
  G[1, 0, 1, 0, 1, 0, x]*(40 + 196*RATIO[x^(-2)] + 
    Nc^2*(12 + 184*RATIO[x^(-2)] - 144*RATIO[x^(-1)]) + 
    (160*RATIO[x^(-2)] - 96*RATIO[x^(-1)])/Nc^2 - 200*RATIO[x^(-1)]) + 
  G[1, 0, 1, 1, 0, 0, x]*(54 + 106*RATIO[x^(-2)] + 
    (76 + 80*RATIO[x^(-2)] - 200*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(38 + 134*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) - 168*RATIO[x^(-1)]) + 
  G[1, 0, 0, 1, 0, 0, x]*(22 - 12*Nc^2 + 164*RATIO[x^(-2)] + 
    (32 + 160*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/Nc^2 - 164*RATIO[x^(-1)]) + 
  G[0, 1, 1, 1, 0, 1, x]*(36 + 40*RATIO[x^(-2)] + 
    Nc^2*(30 + 172*RATIO[x^(-2)] - 156*RATIO[x^(-1)]) - 72*RATIO[x^(-1)]) + 
  G[0, 1, 1, 1, 1, 0, x]*(36 + 40*RATIO[x^(-2)] + 
    Nc^2*(30 + 172*RATIO[x^(-2)] - 156*RATIO[x^(-1)]) - 72*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 1, 1, x]*(36 + 48*RATIO[x^(-2)] + 
    Nc^2*(24 + 132*RATIO[x^(-2)] - 120*RATIO[x^(-1)]) - 72*RATIO[x^(-1)]) + 
  G[1, 1, 0, 1, 0, 1, x]*(8 + 66*RATIO[x^(-2)] + 
    Nc^2*(36 + 180*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    (20 + 120*RATIO[x^(-2)] - 88*RATIO[x^(-1)])/Nc^2 - 28*RATIO[x^(-1)]) + 
  G[1, 1, 0, 1, 1, 0, x]*(8 + 66*RATIO[x^(-2)] + 
    Nc^2*(36 + 180*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    (20 + 120*RATIO[x^(-2)] - 88*RATIO[x^(-1)])/Nc^2 - 28*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 1, 0, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, 0, x]*(8 + 16*RATIO[x^(-2)] + 
    Nc^2*(22 + 92*RATIO[x^(-2)] - 92*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
  G[0, 0, 1, 1, 0, 1, x]*(8 + 8*RATIO[x^(-2)] + 
    Nc^2*(14 + 56*RATIO[x^(-2)] - 52*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
  G[0, 0, 1, 1, 1, 0, x]*(8 + 8*RATIO[x^(-2)] + 
    Nc^2*(14 + 56*RATIO[x^(-2)] - 52*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 0, 1, x]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 1, 0, x]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 1, 0, 0, x]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
  G[0, 1, 0, 1, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 0, 0, 1, x]*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 0, 1, 0, x]*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + 
  G[1, 1, 1, 0, 0, 1, x]*(38 - 40*RATIO[x^(-2)] + 
    Nc^2*(66 + 356*RATIO[x^(-2)] - 348*RATIO[x^(-1)]) + 
    (8 + 24*RATIO[x^(-2)] - 16*RATIO[x^(-1)])/Nc^2 - 4*RATIO[x^(-1)]) + 
  G[1, 1, 1, 0, 1, 0, x]*(38 - 40*RATIO[x^(-2)] + 
    Nc^2*(66 + 356*RATIO[x^(-2)] - 348*RATIO[x^(-1)]) + 
    (8 + 24*RATIO[x^(-2)] - 16*RATIO[x^(-1)])/Nc^2 - 4*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 1, 0, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 1, 1, 0, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-4 + (16 - 32*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(10 - 20*RATIO[x^(-1)]) + 8*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 0, 1, 1, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 1, 0, 0, 1, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 1, 0, 1, 0, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[1, 0, 0, 0, 0, 1, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[1, 0, 0, 0, 1, 0, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 1, 1, x]*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
  Nc^2*Log[mu2]^4*(((9*I)/4)*(I + Pi) - ((9*I)/2)*Pi*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 0, x]*(6*(1 + I*Pi) + (12*I)*Pi*RATIO[x^(-2)] - 
    (12*I)*(-I + Pi)*RATIO[x^(-1)]) + Nc^2*G[0, 0, 0, 0, 1, x]*
   (6*(1 - I*Pi) - (12*I)*Pi*RATIO[x^(-2)] + (12*I)*(I + Pi)*RATIO[x^(-1)]) + 
  G[1, 1, 1, 1, 0, 1, x]*(18 + 106*RATIO[x^(-2)] + 
    (32 + 40*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 96*RATIO[x^(-1)] + 
    Nc^2*(-6 - 26*RATIO[x^(-2)] + 24*RATIO[x^(-1)])) + 
  G[1, 1, 1, 1, 1, 0, x]*(18 + 106*RATIO[x^(-2)] + 
    (32 + 40*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 96*RATIO[x^(-1)] + 
    Nc^2*(-6 - 26*RATIO[x^(-2)] + 24*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, 1, 1, x]*(-12 - 16*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
    Nc^2*(-22 - 72*RATIO[x^(-2)] + 68*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 0, 1, x]*(-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 1, 0, x]*(-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 0, 1, x]*(14 - 82*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 10*RATIO[x^(-2)] + 36*RATIO[x^(-1)]) + 
    (-20 - 80*RATIO[x^(-2)] + 88*RATIO[x^(-1)])/Nc^2) + 
  G[1, 0, 0, 1, 1, 0, x]*(14 - 82*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 10*RATIO[x^(-2)] + 36*RATIO[x^(-1)]) + 
    (-20 - 80*RATIO[x^(-2)] + 88*RATIO[x^(-1)])/Nc^2) + 
  G[0, 0, 1, 1, 0, 0, x]*(-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
    Nc^2*(-26 - 100*RATIO[x^(-2)] + 100*RATIO[x^(-1)])) + 
  G[0, 1, 1, 1, 0, 0, x]*(-24 - 24*RATIO[x^(-2)] + 48*RATIO[x^(-1)] + 
    Nc^2*(-22 - 128*RATIO[x^(-2)] + 116*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, 0, 1, x]*(-28 - 22*RATIO[x^(-2)] + 68*RATIO[x^(-1)] + 
    (-8 + 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-30 - 158*RATIO[x^(-2)] + 144*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, 1, 0, x]*(-28 - 22*RATIO[x^(-2)] + 68*RATIO[x^(-1)] + 
    (-8 + 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-30 - 158*RATIO[x^(-2)] + 144*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 1, 1, x]*(-52 - 46*RATIO[x^(-2)] + 92*RATIO[x^(-1)] + 
    (-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-50 - 212*RATIO[x^(-2)] + 196*RATIO[x^(-1)])) + 
  G[0, 1, 1, 1, 1, 1, x]*(-60 - 80*RATIO[x^(-2)] + 120*RATIO[x^(-1)] + 
    Nc^2*(-56 - 252*RATIO[x^(-2)] + 232*RATIO[x^(-1)])) + 
  G[1, 0, 1, 0, 0, 0, x]*(-84 - 408*RATIO[x^(-2)] + 408*RATIO[x^(-1)] + 
    (-64 - 320*RATIO[x^(-2)] + 320*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-82 - 452*RATIO[x^(-2)] + 452*RATIO[x^(-1)])) + 
  G[1, 1, 0, 0, 0, 0, x]*(-136 - 752*RATIO[x^(-2)] + 752*RATIO[x^(-1)] + 
    Nc^2*(-86 - 556*RATIO[x^(-2)] + 556*RATIO[x^(-1)]) + 
    (-128 - 640*RATIO[x^(-2)] + 640*RATIO[x^(-1)])/Nc^2) + 
  G[1, 1, 1, 1, 0, 0, x]*(-184 - 714*RATIO[x^(-2)] + 716*RATIO[x^(-1)] + 
    Nc^2*(-150 - 624*RATIO[x^(-2)] + 708*RATIO[x^(-1)]) + 
    (-272 - 632*RATIO[x^(-2)] + 832*RATIO[x^(-1)])/Nc^2) + 
  G[1, 0, 0, 0, 0, x]*(376 + (320 - 640*RATIO[x^(-1)])/Nc^2 - 
    752*RATIO[x^(-1)] + Nc^2*(2*(139 - (3*I)*Pi) - (12*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(139*I + 3*Pi)*RATIO[x^(-1)])) + 
  Log[mu2]^3*(Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
    Nc^2*((11 - (20*I)*Pi - 9*Pi^2)/3 + (2*((11*I)*Pi + 9*Pi^2)*
        RATIO[x^(-1)])/3)) + G[1, 0, 0, 0, 1, x]*
   ((-4*I)*(-48*I + Pi) + Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 
      12*RATIO[x^(-1)]) + (8*I)*(-44*I + Pi)*RATIO[x^(-1)] + 
    ((16*I)*(6*I + Pi) - (32*I)*(10*I + Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(((5*I)/3)*(25*I + 6*Pi) - 4*RATIO[(1 - x)^(-1)] - 
      (130*RATIO[x^(-2)])/3 - ((10*I)/3)*(55*I + 6*Pi)*RATIO[x^(-1)]) + 
    Nf*(Nc*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      (-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15)/Nc)) + 
  G[1, 0, 0, 1, 0, x]*((12*I)*(16*I + 3*Pi) + (82*I)*Pi*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) - 
    (44*I)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
    ((12*I)*(8*I + Pi) + (80*I)*Pi*RATIO[x^(-2)] - (8*I)*(40*I + 9*Pi)*
       RATIO[x^(-1)])/Nc^2 + Nc^2*((-I/3)*(-125*I + 54*Pi) - 
      4*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(65*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-275*I + 36*Pi)*RATIO[x^(-1)]) + 
    Nf*(Nc*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      (-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15)/Nc)) + 
  G[0, 1, 1, 1, 0, x]*(51 + (4*I)*Pi - 8*RATIO[(1 - x)^(-1)] + 
    (8*I)*(3*I + Pi)*RATIO[x^(-2)] + Nc^2*(199/3 - 8*RATIO[(1 - x)^(-1)] - 
      (224*RATIO[x^(-2)])/3 - (278*RATIO[x^(-1)])/3) - 
    (2*I)*(11*I + 4*Pi)*RATIO[x^(-1)] + (20 + 8*RATIO[x^(-1)])/Nc^2 + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-8/3 - (16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3)) + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-8 - 44*RATIO[x^(-2)] + 40*RATIO[x^(-1)]))) + 
  G[0, 1, 1, 0, 1, x]*(3*(17 + (4*I)*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (24*I)*(I + Pi)*RATIO[x^(-2)] - (2*I)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
    (20 + 8*RATIO[x^(-1)])/Nc^2 + Nc^2*((199 + (12*I)*Pi)/3 - 
      8*RATIO[(1 - x)^(-1)] + ((8*I)/3)*(28*I + 3*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*(-139*I + 12*Pi)*RATIO[x^(-1)]) + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-8/3 - (16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3)) + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-8 - 44*RATIO[x^(-2)] + 40*RATIO[x^(-1)]))) + 
  G[1, 0, 1, 1, 1, 1, x]*(52 + 66*RATIO[x^(-2)] + 
    Nc^2*(78 + 378*RATIO[x^(-2)] - 360*RATIO[x^(-1)]) + 
    (10 + 8*RATIO[x^(-2)] - 20*RATIO[x^(-1)])/Nc^2 - 116*RATIO[x^(-1)] + 
    Nf*((32 + 144*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/Nc + 
      Nc*(-8 - 36*RATIO[x^(-2)] + 40*RATIO[x^(-1)]))) + 
  G[0, 1, 1, 1, 1, x]*((-2*I)*(-37*I + 6*Pi) + 16*RATIO[(1 - x)^(-1)] - 
    (24*I)*(2*I + Pi)*RATIO[x^(-2)] + Log[mu2]*(12 + 16*RATIO[x^(-2)] + 
      Nc^2*(28 + 84*RATIO[x^(-2)] - 80*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) + 
    (12*I)*(I + 2*Pi)*RATIO[x^(-1)] + (-16 + 8*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(((2*I)/3)*(308*I + 3*Pi) + 24*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*(-115*I + 6*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(248*I + 3*Pi)*
       RATIO[x^(-1)]) + Nf*(Nc*(26 + 8*RATIO[x^(-2)] - 44*RATIO[x^(-1)]) + 
      (-88 + 144*RATIO[x^(-1)])/Nc)) + G[1, 1, 0, 1, 1, 1, x]*
   (60 + 102*RATIO[x^(-2)] + Nc^2*(106 + 540*RATIO[x^(-2)] - 
      548*RATIO[x^(-1)]) + (40 + 24*RATIO[x^(-2)] - 80*RATIO[x^(-1)])/Nc^2 - 
    156*RATIO[x^(-1)] + Nf*((128 + 576*RATIO[x^(-2)] - 640*RATIO[x^(-1)])/
       Nc + Nc*(-32 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(44 + 140*RATIO[x^(-2)] + 
    Nc^2*(90 + 422*RATIO[x^(-2)] - 456*RATIO[x^(-1)]) + 
    (66 + 48*RATIO[x^(-2)] - 132*RATIO[x^(-1)])/Nc^2 - 160*RATIO[x^(-1)] + 
    Nf*((160 + 720*RATIO[x^(-2)] - 800*RATIO[x^(-1)])/Nc + 
      Nc*(-40 - 180*RATIO[x^(-2)] + 200*RATIO[x^(-1)]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(-58 - 196*RATIO[x^(-2)] + 188*RATIO[x^(-1)] + 
    (-4 - 104*RATIO[x^(-2)] + 56*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-100 - 502*RATIO[x^(-2)] + 476*RATIO[x^(-1)]) + 
    Nf*(Nc*(12 + 72*RATIO[x^(-2)] - 72*RATIO[x^(-1)]) + 
      (-48 - 288*RATIO[x^(-2)] + 288*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 1, 1, 0, x]*((-I/3)*(-95*I + 558*Pi) - ((2*I)/3)*(203*I + 936*Pi)*
     RATIO[x^(-2)] + ((4*I)/3)*(23*I + 495*Pi)*RATIO[x^(-1)] + 
    ((-2*I)*(-37*I + 120*Pi) - (4*I)*(-3*I + 148*Pi)*RATIO[x^(-2)] + 
      (12*I)*(-9*I + 64*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*((-I/3)*(-151*I + 504*Pi) - (I/3)*(-167*I + 2274*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*(-104*I + 621*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]*(-20 - 16*RATIO[x^(-2)] + 40*RATIO[x^(-1)] + 
      Nc^2*(-12 - 108*RATIO[x^(-2)] + 96*RATIO[x^(-1)])) + 
    Nf*(Nc*(4 + (52*RATIO[x^(-2)])/3 - 16*RATIO[x^(-1)]) + 
      (-208/3 - (1072*RATIO[x^(-2)])/3 + (992*RATIO[x^(-1)])/3)/Nc)) + 
  G[1, 1, 1, 1, 1, 1, x]*(-94 - 202*RATIO[x^(-2)] + 248*RATIO[x^(-1)] + 
    (-70 - 80*RATIO[x^(-2)] + 140*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-154 - 704*RATIO[x^(-2)] + 716*RATIO[x^(-1)]) + 
    Nf*(Nc*(40 + 180*RATIO[x^(-2)] - 200*RATIO[x^(-1)]) + 
      (-160 - 720*RATIO[x^(-2)] + 800*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 0, 0, 1, 1, x]*(-158 - 608*RATIO[x^(-2)] + 604*RATIO[x^(-1)] + 
    (-116 - 520*RATIO[x^(-2)] + 472*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-226 - 1410*RATIO[x^(-2)] + 1376*RATIO[x^(-1)]) + 
    Nf*(Nc*(48 + 288*RATIO[x^(-2)] - 288*RATIO[x^(-1)]) + 
      (-192 - 1152*RATIO[x^(-2)] + 1152*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 1, 0, 1, x]*((I/3)*(95*I + 186*Pi) + ((14*I)/3)*(-29*I + 18*Pi)*
     RATIO[x^(-2)] - ((4*I)/3)*(-23*I + 93*Pi)*RATIO[x^(-1)] + 
    ((74*I)*(I + Pi) + (12*I)*(I + 6*Pi)*RATIO[x^(-2)] - 
      (4*I)*(27*I + 37*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*((I/3)*(151*I + 432*Pi) + (I/3)*(167*I + 2010*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(104*I + 531*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]*(-20 - 16*RATIO[x^(-2)] + 40*RATIO[x^(-1)] + 
      Nc^2*(-12 - 108*RATIO[x^(-2)] + 96*RATIO[x^(-1)])) + 
    Nf*(Nc*(4*(1 - (10*I)*Pi) - ((4*I)/3)*(13*I + 135*Pi)*RATIO[x^(-2)] + 
        (8*I)*(2*I + 25*Pi)*RATIO[x^(-1)]) + 
      (((16*I)/3)*(13*I + 30*Pi) + ((16*I)/3)*(67*I + 135*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(31*I + 75*Pi)*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 1, 1, 1, x]*(4*(13 - (4*I)*Pi) - ((2*I)/3)*(-359*I + 24*Pi)*
     RATIO[x^(-2)] + Log[mu2]*(60 + 80*RATIO[x^(-2)] + 
      Nc^2*(60 + 260*RATIO[x^(-2)] - 240*RATIO[x^(-1)]) - 
      120*RATIO[x^(-1)]) + (4*I)*(-21*I + 8*Pi)*RATIO[x^(-1)] + 
    (2*(70 - (19*I)*Pi) - (20*I)*(3*I + 2*Pi)*RATIO[x^(-2)] + 
      (4*I)*(50*I + 19*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(391 - (100*I)*Pi - I*(-103*I + 470*Pi)*RATIO[x^(-2)] + 
      (4*I)*(159*I + 125*Pi)*RATIO[x^(-1)]) + 
    Nf*(Nc*(((10*I)/3)*(35*I + 12*Pi) + ((4*I)/3)*(17*I + 135*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(151*I + 150*Pi)*RATIO[x^(-1)]) + 
      ((8*(211 - (60*I)*Pi))/3 - (16*I)*(38*I + 45*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*(241*I + 150*Pi)*RATIO[x^(-1)])/Nc)) + 
  G[0, 1, 0, 0, 0, x]*(644/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
    (160 - 320*RATIO[x^(-1)])/Nc^2 - 408*RATIO[x^(-1)] + 
    Nc^2*((2*(359 + (3*I)*Pi))/3 - (40*RATIO[(1 - x)^(-1)])/3 + 
      (4*I)*Pi*RATIO[x^(-2)] - (4*I)*(-113*I + Pi)*RATIO[x^(-1)] - 
      (40*RATIO[x])/3) - (32*RATIO[x])/3) + G[0, 0, 1, 1, 1, x]*
   (79 - (4*I)*Pi - 8*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]*(14 + 28*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
    (12 - 8*RATIO[x^(-1)])/Nc^2 + Nc*Nf*(8/3 + (16*RATIO[x^(-2)])/3 - 
      (16*RATIO[x^(-1)])/3) + (2*I)*(25*I + 4*Pi)*RATIO[x^(-1)] + 
    Nc^2*(2*(40 + (3*I)*Pi) + ((4*I)/3)*(-7*I + 9*Pi)*RATIO[x^(-2)] - 
      (4*I)*(-53*I + 3*Pi)*RATIO[x^(-1)] - (40*RATIO[x])/3) - 
    (32*RATIO[x])/3) + G[0, 0, 1, 0, 0, x]*
   (-214/3 - (32*RATIO[(1 - x)^(-1)])/3 + 164*RATIO[x^(-1)] + 
    (-80 + 160*RATIO[x^(-1)])/Nc^2 + Nc^2*((2*(16 - (9*I)*Pi))/3 - 
      (32*RATIO[(1 - x)^(-1)])/3 - (12*I)*Pi*RATIO[x^(-2)] + 
      (12*I)*Pi*RATIO[x^(-1)] - (32*RATIO[x])/3) - (32*RATIO[x])/3) + 
  G[0, 1, 0, 1, 1, x]*(2*(49 + (2*I)*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (8*I)*Pi*RATIO[x^(-2)] + (4 - 104*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*Log[mu2]*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) - 
    (4*I)*(-47*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*((2048/15 - (32*RATIO[x^(-2)])/15 - (4288*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-100/3 + (16*RATIO[x^(-2)])/3 + (200*RATIO[x^(-1)])/3)) + 
    Nc^2*((575 - (6*I)*Pi)/3 - (16*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*(-46*I + 3*Pi)*RATIO[x^(-2)] + ((2*I)/3)*(637*I + 6*Pi)*
       RATIO[x^(-1)] - (32*RATIO[x])/3) - (32*RATIO[x])/3) + 
  G[1, 0, 1, 1, 0, x]*(2*(53 + (9*I)*Pi) + (I/3)*(-253*I + 228*Pi)*
     RATIO[x^(-2)] - (6*I)*(-19*I + 14*Pi)*RATIO[x^(-1)] + 
    ((2*I)*(19*I + 34*Pi) + (4*I)*(-3*I + 22*Pi)*RATIO[x^(-2)] - 
      (4*I)*(33*I + 46*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-4 - 36*RATIO[x^(-2)] + 32*RATIO[x^(-1)])) + 
    Nf*((-208/15 - (128*RATIO[x^(-2)])/15 + (608*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-28/3 - (176*RATIO[x^(-2)])/3 + (152*RATIO[x^(-1)])/3)) + 
    Nc^2*((2*(43 + (6*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
      ((10*I)/3)*(185*I + 18*Pi)*RATIO[x^(-2)] + (2*I)*(217*I + 8*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 0, 1, 0, 1, x]*(2*(53 - (13*I)*Pi) - (I/3)*(253*I + 24*Pi)*
     RATIO[x^(-2)] + (2*I)*(57*I + 2*Pi)*RATIO[x^(-1)] + 
    ((-2*I)*(-19*I + 2*Pi) + (4*I)*(-3*I + 14*Pi)*RATIO[x^(-2)] - 
      (4*I)*(33*I + 10*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-4 - 36*RATIO[x^(-2)] + 32*RATIO[x^(-1)])) + 
    Nf*(Nc*(((4*I)/3)*(7*I + 9*Pi) + ((8*I)/3)*(22*I + 27*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*(19*I + 27*Pi)*RATIO[x^(-1)]) + 
      (((-16*I)/15)*(-13*I + 45*Pi) - ((32*I)/15)*(-4*I + 135*Pi)*
         RATIO[x^(-2)] + ((32*I)/15)*(-19*I + 135*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc^2*((2*(43 - (138*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*(925*I + 531*Pi)*RATIO[x^(-2)] + (14*I)*(31*I + 26*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, x]*((245 + (198*I)*Pi)/3 + (16*I)*(-I + 20*Pi)*
     RATIO[x^(-2)] - ((2*I)/3)*(-215*I + 486*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-8 + Nc^2*(14 + 20*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      16*RATIO[x^(-1)]) + (4*(1 + (34*I)*Pi) + (24*I)*(-2*I + 15*Pi)*
       RATIO[x^(-2)] - (8*I)*(-3*I + 58*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*(Nc*(8/3 - (56*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      (-208/5 - (48*RATIO[x^(-2)])/5 + (288*RATIO[x^(-1)])/5)/Nc) + 
    Nc^2*((4*I)*(12*I + 13*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
      (6*I)*(-92*I + 39*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(-421*I + 426*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 1, 0, 0, 1, x]*((245 - (306*I)*Pi)/3 - (16*I)*(I + 16*Pi)*
     RATIO[x^(-2)] + ((2*I)/3)*(215*I + 378*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-8 + Nc^2*(14 + 20*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      16*RATIO[x^(-1)]) + (4*(1 - (21*I)*Pi) - (8*I)*(6*I + 25*Pi)*
       RATIO[x^(-2)] + (24*I)*(I + 9*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*((((-16*I)/5)*(-13*I + 60*Pi) - ((48*I)/5)*(-I + 120*Pi)*
         RATIO[x^(-2)] + ((288*I)/5)*(-I + 20*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((8*(1 + (18*I)*Pi))/3 + ((8*I)/3)*(7*I + 108*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(I + 27*Pi)*RATIO[x^(-1)])) + 
    Nc^2*((-8*I)*(-6*I + 29*Pi) + (4*RATIO[(1 - x)^(-1)])/3 - 
      (2*I)*(276*I + 629*Pi)*RATIO[x^(-2)] + ((2*I)/3)*(421*I + 1902*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[0, 0, 0, 1, 1, x]*(32/3 - 32/Nc^2 - (8*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
    Nc*Nf*(4/3 + (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
    Nc^2*(-44/3 - (20*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-2)])/3 - 
      (64*RATIO[x^(-1)])/3 - (4*RATIO[x])/3) + (8*RATIO[x])/3) + 
  G[0, 1, 1, 0, 0, x]*(-365/3 + (56*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(-3*I + Pi)*RATIO[x^(-2)] + Log[mu2]*(8 + 16*RATIO[x^(-2)] + 
      Nc^2*(18 + 84*RATIO[x^(-2)] - 84*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
    58*RATIO[x^(-1)] + (-160 + 80*RATIO[x^(-1)])/Nc^2 + 
    Nf*(Nc*(20/3 + (40*RATIO[x^(-2)])/3 - (40*RATIO[x^(-1)])/3) + 
      (-112/5 - (32*RATIO[x^(-2)])/5 + (32*RATIO[x^(-1)])/5)/Nc) + 
    Nc^2*(I*(103*I + 28*Pi) + 20*RATIO[(1 - x)^(-1)] + 
      (32*I)*(-5*I + 3*Pi)*RATIO[x^(-2)] - (2*I)*(-17*I + 52*Pi)*
       RATIO[x^(-1)] - (4*RATIO[x])/3) + (8*RATIO[x])/3) + 
  G[1, 0, 0, 1, 1, x]*((919 - (114*I)*Pi)/3 - (128*I)*Pi*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
    ((2*I)/3)*(931*I + 186*Pi)*RATIO[x^(-1)] + 
    (4*(57 - (7*I)*Pi) - (88*I)*Pi*RATIO[x^(-2)] + (8*I)*(69*I + 13*Pi)*
       RATIO[x^(-1)])/Nc^2 + 
    Nf*((8912/15 + (32*RATIO[x^(-2)])/15 - (17632*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-148 - (16*RATIO[x^(-2)])/3 + 296*RATIO[x^(-1)])) - 
    (8*RATIO[x])/3 + Nc^2*((14*(139 - (12*I)*Pi))/3 + 8*RATIO[(1 - x)^(-1)] - 
      ((2*I)/3)*(44*I + 315*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(1036*I + 165*Pi)*
       RATIO[x^(-1)] + (4*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   ((2*(619 + (153*I)*Pi))/3 + (I/3)*(-53*I + 1476*Pi)*RATIO[x^(-2)] + 
    Log[mu2]*(8 + 32*RATIO[x^(-2)] + Nc^2*(54 + 196*RATIO[x^(-2)] - 
        204*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) - ((82*I)/3)*(-25*I + 18*Pi)*
     RATIO[x^(-1)] + (22*(27 + (8*I)*Pi) + (12*I)*(-5*I + 42*Pi)*
       RATIO[x^(-2)] - (4*I)*(-207*I + 160*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*((-16*RATIO[x^(-2)])/(3*Nc) + Nc*(-16/3 - 24*RATIO[x^(-2)] + 
        (80*RATIO[x^(-1)])/3)) - (8*RATIO[x])/3 + 
    Nc^2*(531 + (128*I)*Pi + ((2*I)/3)*(-1133*I + 894*Pi)*RATIO[x^(-2)] - 
      (2*I)*(-683*I + 332*Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, x]*(-43/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    (48 - 80*RATIO[x^(-1)])/Nc^2 - 82*RATIO[x^(-1)] + 
    Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
    Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 4*RATIO[x^(-1)]) + 
    (16*RATIO[x])/3 + Nc^2*(30 - 6*RATIO[x^(-2)] + (8*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 1, x]*(-334/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    196*RATIO[x^(-1)] + Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)]) + (-16 + 160*RATIO[x^(-1)])/Nc^2 + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)])) + (16*RATIO[x])/3 + 
    Nc^2*(-46/3 + 4*RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-2)])/3 + 
      (272*RATIO[x^(-1)])/3 + (8*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, x]*(-334/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    196*RATIO[x^(-1)] + Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)]) + (-16 + 160*RATIO[x^(-1)])/Nc^2 + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)])) + (16*RATIO[x])/3 + 
    Nc^2*(-46/3 + 4*RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-2)])/3 + 
      (272*RATIO[x^(-1)])/3 + (8*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, x]*(-43/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
    (8*I)*Pi*RATIO[x^(-2)] + (48 - 80*RATIO[x^(-1)])/Nc^2 - 
    82*RATIO[x^(-1)] + Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + 
      (8*RATIO[x^(-1)])/3) + Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)]) + (16*RATIO[x])/3 + 
    Nc^2*(2*(15 - (7*I)*Pi) - (6*I)*(-I + 8*Pi)*RATIO[x^(-2)] + 
      (52*I)*Pi*RATIO[x^(-1)] + (8*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, x]*(((-2*I)/3)*(-431*I + 54*Pi) - 
    ((2*I)/3)*(-253*I + 294*Pi)*RATIO[x^(-2)] + 
    Nf*(Nc*(76/3 + (344*RATIO[x^(-2)])/3 - (344*RATIO[x^(-1)])/3) + 
      (16/5 + (96*RATIO[x^(-2)])/5 - (96*RATIO[x^(-1)])/5)/Nc) + 
    Log[mu2]*(8 + 16*RATIO[x^(-2)] + Nc^2*(26 + 100*RATIO[x^(-2)] - 
        100*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + ((4*I)/3)*(-323*I + 144*Pi)*
     RATIO[x^(-1)] + ((-4*I)*(-65*I + 16*Pi) - (8*I)*(-3*I + 20*Pi)*
       RATIO[x^(-2)] + (8*I)*(-33*I + 28*Pi)*RATIO[x^(-1)])/Nc^2 + 
    (32*RATIO[x])/3 + Nc^2*(((-4*I)/3)*(-256*I + 33*Pi) - 
      (8*RATIO[(1 - x)^(-1)])/3 - (6*I)*(-195*I + 28*Pi)*RATIO[x^(-2)] + 
      (4*I)*(-315*I + 52*Pi)*RATIO[x^(-1)] + (32*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, x]*((I/3)*(491*I + 192*Pi) + (3*I)*(I + 56*Pi)*
     RATIO[x^(-2)] - ((2*I)/3)*(317*I + 264*Pi)*RATIO[x^(-1)] + 
    ((12*I)*(11*I + 5*Pi) + (48*I)*(2*I + 3*Pi)*RATIO[x^(-2)] - 
      (8*I)*(20*I + 21*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Log[mu2]*(-4 + 8*RATIO[x^(-1)] + Nc^2*(-28*RATIO[x^(-2)] + 
        24*RATIO[x^(-1)])) + 
    Nf*((((32*I)/3)*(47*I + 12*Pi) + ((16*I)/3)*(65*I + 108*Pi)*
         RATIO[x^(-2)] - ((32*I)/3)*(97*I + 60*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((2*(181 - (48*I)*Pi))/3 - ((4*I)/3)*(37*I + 108*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(169*I + 120*Pi)*RATIO[x^(-1)])) + (32*RATIO[x])/3 + 
    Nc^2*(((2*I)/3)*(601*I + 213*Pi) - (8*RATIO[(1 - x)^(-1)])/3 + 
      (I/3)*(1289*I + 2076*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(719*I + 537*Pi)*
       RATIO[x^(-1)] + (32*RATIO[x])/3)) + G[1, 1, 0, 0, 0, x]*
   (((-2*I)/3)*(-533*I + 72*Pi) - ((16*I)/3)*(-17*I + 66*Pi)*RATIO[x^(-2)] + 
    Nf*(Nc*(20 + 104*RATIO[x^(-2)] - 104*RATIO[x^(-1)]) + 
      (608/15 + (448*RATIO[x^(-2)])/15 - (448*RATIO[x^(-1)])/15)/Nc) + 
    Log[mu2]*(24 + 48*RATIO[x^(-2)] + Nc^2*(66 + 276*RATIO[x^(-2)] - 
        276*RATIO[x^(-1)]) - 48*RATIO[x^(-1)]) + ((4*I)/3)*(-467*I + 252*Pi)*
     RATIO[x^(-1)] + ((-16*I)*(-25*I + 6*Pi) - (32*I)*(-3*I + 10*Pi)*
       RATIO[x^(-2)] + (192*I)*(-3*I + 2*Pi)*RATIO[x^(-1)])/Nc^2 + 
    (32*RATIO[x])/3 + Nc^2*(((-5*I)/3)*(-287*I + 24*Pi) - 
      ((2*I)/3)*(-2239*I + 222*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-2581*I + 300*Pi)*RATIO[x^(-1)] + (40*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((2*I)/3)*(307*I + 54*Pi) + 
    ((4*I)/3)*(67*I + 45*Pi)*RATIO[x^(-2)] + 
    Log[mu2]*(12 + 16*RATIO[x^(-2)] + Nc^2*(16 + 60*RATIO[x^(-2)] - 
        56*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) - ((2*I)/3)*(443*I + 108*Pi)*
     RATIO[x^(-1)] + ((2*I)*(37*I + Pi) + (4*I)*(15*I + 4*Pi)*RATIO[x^(-2)] - 
      (4*I)*(19*I + Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*((((32*I)/3)*(34*I + 3*Pi) + ((16*I)/3)*(20*I + 27*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(62*I + 15*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((4*(79 - (6*I)*Pi))/3 - ((4*I)/3)*(61*I + 27*Pi)*RATIO[x^(-2)] + 
        ((8*I)/3)*(82*I + 15*Pi)*RATIO[x^(-1)])) + (32*RATIO[x])/3 + 
    Nc^2*((I/3)*(1361*I + 192*Pi) - 8*RATIO[(1 - x)^(-1)] + 
      I*(701*I + 280*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(1847*I + 408*Pi)*
       RATIO[x^(-1)] + (40*RATIO[x])/3)) + 
  G[1, 1, 1, 0, x]*((-1355 + (3327*I)*Pi - 273*Pi^2)/9 + 
    ((-815 + (1113*I)*Pi - 948*Pi^2)*RATIO[x^(-2)])/9 + 
    Log[mu2]^2*(12 + 12*RATIO[x^(-2)] + Nc^2*(3 + 48*RATIO[x^(-2)] - 
        42*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) + 
    ((3259 - (5934*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) + ((8*I)/3)*(11*I + 15*Pi)*
       RATIO[x^(-2)] + Nf*(Nc*(4 + (80*RATIO[x^(-2)])/3 - 24*RATIO[x^(-1)]) + 
        (16/3 + (16*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3)/Nc) - 
      ((4*I)/3)*(41*I + 18*Pi)*RATIO[x^(-1)] + 
      Nc^2*((61 + (144*I)*Pi)/3 + ((2*I)/3)*(221*I + 276*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*(65*I + 288*Pi)*RATIO[x^(-1)] - 4*RATIO[x])) - 
    ((8*I)/3)*Pi*RATIO[x] + 
    Nf*(Nc*(((2*I)/3)*(5*I + 4*Pi) + ((2*I)/9)*(-187*I + 90*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(-13*I + 10*Pi)*RATIO[x^(-1)] - 
        (16*RATIO[x])/9) + ((8*(899 - (360*I)*Pi))/45 - 
        ((8*I)/45)*(1471*I + 2010*Pi)*RATIO[x^(-2)] + 
        ((16*I)/9)*(277*I + 180*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/9)/Nc) + 
    Nc^2*((-229 + (3006*I)*Pi - 411*Pi^2)/6 + 
      ((-3740 + (4971*I)*Pi - 2673*Pi^2)*RATIO[x^(-2)])/9 + 
      (455 - (1184*I)*Pi + 317*Pi^2)*RATIO[x^(-1)] + 
      (4*(31 - (6*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    ((-2*(-105 - (780*I)*Pi + 56*Pi^2))/3 - 
      (2*(-129 - (72*I)*Pi + 146*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-21 - (135*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/3 - 16*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 1, 0, 1, x]*
   ((-1355 - (840*I)*Pi - 282*Pi^2)/9 + 
    ((-815 - (147*I)*Pi - 1143*Pi^2)*RATIO[x^(-2)])/9 + 
    Log[mu2]^2*(12 + 12*RATIO[x^(-2)] + Nc^2*(3 + 48*RATIO[x^(-2)] - 
        42*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) + 
    ((3259 + (1104*I)*Pi + 1050*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) + ((8*I)/3)*(11*I + 9*Pi)*
       RATIO[x^(-2)] + Nf*(Nc*(4 + (80*RATIO[x^(-2)])/3 - 24*RATIO[x^(-1)]) + 
        (16/3 + (16*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3)/Nc) - 
      ((4*I)/3)*(41*I + 18*Pi)*RATIO[x^(-1)] + 
      Nc^2*((61 + (60*I)*Pi)/3 + ((2*I)/3)*(221*I + 132*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*(65*I + 132*Pi)*RATIO[x^(-1)] - 4*RATIO[x])) + 
    ((16*I)/3)*Pi*RATIO[x] + 
    Nf*(Nc*((2*(-5 + (191*I)*Pi + 4*Pi^2))/3 + ((2*I)/9)*(-187*I + 258*Pi)*
         RATIO[x^(-2)] - (4*(13 + (179*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*RATIO[x])/9) + ((-8*(-899 + (3024*I)*Pi + 60*Pi^2))/45 - 
        ((8*I)/45)*(1471*I + 1974*Pi)*RATIO[x^(-2)] + 
        (16*(-1385 + (3042*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/45 + 
        (64*RATIO[x])/9)/Nc) + Nc^2*((-229 - (2570*I)*Pi - 215*Pi^2)/6 - 
      ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((-3740 - (225*I)*Pi - 1536*Pi^2)*
        RATIO[x^(-2)])/9 + ((1365 + (2164*I)*Pi + 533*Pi^2)*RATIO[x^(-1)])/
       3 + (4*(31 + (9*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 
    4*RATIO[x^2] + ((-2*(-105 + (192*I)*Pi + 43*Pi^2))/3 - 
      (2*(-129 + (72*I)*Pi + 182*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-84 + (102*I)*Pi + 85*Pi^2)*RATIO[x^(-1)])/3 - 16*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 0, 0, 1, x]*((603 + (32*I)*Pi)/3 - 
    ((2*I)/3)*(-87*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 33/(-1 + RATIO[x])^2 + 
    (8*(3 + I*Pi)*RATIO[x])/3 + Nc^2*Log[mu2]*((2*I)*(5*I + 3*Pi) + 
      4*RATIO[(1 - x)^(-1)] + (12*I)*Pi*RATIO[x^(-2)] - 
      (12*I)*(I + Pi)*RATIO[x^(-1)] + 4*RATIO[x]) + 
    Nf*((1216/15 - 192*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/15 + 
        112/(-1 + RATIO[x])^2)/Nc + Nc*(((4*I)/9)*(67*I + 3*Pi) + 
        (520*RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*(3*I + Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
        (16*RATIO[x])/9)) + Nc^2*((1471 - (168*I)*Pi - 54*Pi^2)/9 - 
      ((4*I)/9)*(-409*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*((-16*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-41 - (32*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/3 + 
      102/(-1 + RATIO[x])^2 + ((8*I)/9)*(11*I + 3*Pi)*RATIO[x] - 
      (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(63 - (16*I)*Pi) + 12*RATIO[(1 - x)^(-1)] + 22/(-1 + RATIO[x])^2 - 
      16*RATIO[x] + 4*RATIO[x^2])/Nc^2) + G[0, 0, 1, 0, x]*
   ((603 - (257*I)*Pi - 4*Pi^2)/3 - ((2*I)/3)*(-87*I + 8*Pi)*
     RATIO[(1 - x)^(-1)] + (2*((123*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
    33/(-1 + RATIO[x])^2 + (8*(3 - (2*I)*Pi)*RATIO[x])/3 + 
    Nc^2*Log[mu2]*((-2*I)*(-5*I + Pi) + 4*RATIO[(1 - x)^(-1)] - 
      (4*I)*Pi*RATIO[x^(-2)] + (4*I)*(-3*I + Pi)*RATIO[x^(-1)] + 
      4*RATIO[x]) + Nf*((1216/15 - 192*RATIO[(1 - x)^(-1)] - 
        (32*RATIO[x^(-1)])/15 + 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((-4*I)/9)*(-67*I + 3*Pi) + (520*RATIO[(1 - x)^(-1)])/9 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(-3*I + Pi)*RATIO[x^(-1)] - 
        32/(-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    Nc^2*((1471 + (276*I)*Pi + 42*Pi^2)/9 - ((4*I)/9)*(-409*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + 2*((-3*I)*Pi + 4*Pi^2)*RATIO[x^(-2)] - 
      (2*(41 - (18*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/3 + 
      102/(-1 + RATIO[x])^2 - ((4*I)/9)*(-22*I + 9*Pi)*RATIO[x] - 
      (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(63 - (16*I)*Pi) + 12*RATIO[(1 - x)^(-1)] + (80*I)*Pi*RATIO[x^(-1)] + 
      22/(-1 + RATIO[x])^2 - 16*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 1, 1, 0, x]*((-421 - (176*I)*Pi - 4*Pi^2)/3 + 
    ((16*I)/3)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    (4*(3 - (18*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 + 
    Nc^2*Log[mu2]^2*(1 + 2*RATIO[x^(-2)] - 2*RATIO[x^(-1)]) + 
    ((511 + (216*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 8/(-1 + RATIO[x])^2 + 
    ((8*I)/3)*(6*I + Pi)*RATIO[x] + Log[mu2]*(12 + (8*I)*Pi*RATIO[x^(-2)] + 
      Nc*Nf*(4/3 + (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) - 
      8*RATIO[x^(-1)] + Nc^2*(7 + (12*I)*Pi + (2*I)*(15*I + 22*Pi)*
         RATIO[x^(-2)] - (6*I)*(-I + 8*Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)) + 
    Nf*(((32*(41 - (21*I)*Pi))/45 + (64*RATIO[(1 - x)^(-1)])/9 - 
        ((64*I)/15)*Pi*RATIO[x^(-2)] + ((64*I)/15)*(2*I + Pi)*RATIO[x^(-1)] - 
        (64*RATIO[x])/9)/Nc + Nc*((16*(16 + (3*I)*Pi))/9 - 
        (32*RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*(-7*I + 6*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*(-20*I + 3*Pi)*RATIO[x^(-1)] + (16*RATIO[x])/9)) + 
    ((-14*I)*(-I + 10*Pi) + 16*RATIO[(1 - x)^(-1)] + 
      (4*I)*(-23*I + 22*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
      16*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-1805 - (178*I)*Pi - 113*Pi^2)/6 + (2*I)*(-13*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + ((-395 + (166*I)*Pi - 193*Pi^2)*RATIO[x^(-2)])/
       3 + ((2197 - (398*I)*Pi + 209*Pi^2)*RATIO[x^(-1)])/3 - 
      5/(2*(-1 + RATIO[x])^2) - (52*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 0, 1, x]*((227 + (391*I)*Pi + 11*Pi^2)/3 + 8*RATIO[(1 - x)^(-1)] + 
    ((714 + 191*Pi^2)*RATIO[x^(-2)])/3 - 
    (2*(651 + (403*I)*Pi + 56*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-5 - 10*RATIO[x^(-2)] + 10*RATIO[x^(-1)]) + 
    Nf*((((8*I)/45)*(29*I + 3300*Pi) - (1712*RATIO[x^(-2)])/45 - 
        ((16*I)/45)*(83*I + 3300*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((4*(4 - (109*I)*Pi))/3 + (8*RATIO[(1 - x)^(-1)])/9 - 
        (8*RATIO[x^(-2)])/9 + ((8*I)/9)*(26*I + 327*Pi)*RATIO[x^(-1)] - 
        (16*RATIO[x])/9)) + Log[mu2]*
     (16 + Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      Nc^2*(((2*I)/3)*(2*I + 3*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
        (4*I)*(-2*I + Pi)*RATIO[x^(-2)] - (4*I)*Pi*RATIO[x^(-1)] - 
        (4*RATIO[x])/3)) + 4/(-1 + RATIO[x])^2 - ((8*I)/3)*(-9*I + Pi)*
     RATIO[x] + ((2*(99 + (198*I)*Pi + 19*Pi^2))/3 + 
      (4*(189 + 34*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(273 + (174*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 + 16*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 + Nc^2*((-323 + (10902*I)*Pi + 333*Pi^2)/18 + 
      (I/9)*(485*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(335 - (9*I)*Pi + 80*Pi^2)*RATIO[x^(-2)])/3 + 
      ((334 - (3594*I)*Pi - 201*Pi^2)*RATIO[x^(-1)])/3 + 
      41/(2*(-1 + RATIO[x])^2) + (160*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 1, 0, x]*((227 - (496*I)*Pi - 10*Pi^2)/3 + 8*RATIO[(1 - x)^(-1)] + 
    ((714 - (253*I)*Pi - 58*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*(-651 + (475*I)*Pi + 28*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-5 - 10*RATIO[x^(-2)] + 10*RATIO[x^(-1)]) + 
    Nf*((((-8*I)/45)*(-29*I + 60*Pi) + ((16*I)/45)*(107*I + 30*Pi)*
         RATIO[x^(-2)] + ((16*I)/45)*(-83*I + 60*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((4*(4 + (11*I)*Pi))/3 + (8*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/9)*(I + 60*Pi)*RATIO[x^(-2)] - ((8*I)/9)*(-26*I + 69*Pi)*
         RATIO[x^(-1)] - (16*RATIO[x])/9)) + 
    Log[mu2]*(16 + (8*I)*Pi*RATIO[x^(-2)] + 
      Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      Nc^2*(((4*I)/3)*(I + 9*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
        (4*I)*(-2*I + 11*Pi)*RATIO[x^(-2)] - (48*I)*Pi*RATIO[x^(-1)] - 
        (4*RATIO[x])/3)) + 4/(-1 + RATIO[x])^2 + ((8*I)/3)*(9*I + 2*Pi)*
     RATIO[x] + ((2*(99 - (447*I)*Pi + 16*Pi^2))/3 - 
      (4*(-189 + (9*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(273 - (297*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 16*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 + Nc^2*((-323 - (5652*I)*Pi + 117*Pi^2)/18 + 
      (I/9)*(485*I + 36*Pi)*RATIO[(1 - x)^(-1)] + 
      ((670 - (1636*I)*Pi - 29*Pi^2)*RATIO[x^(-2)])/3 + 
      ((334 + (2478*I)*Pi - 27*Pi^2)*RATIO[x^(-1)])/3 + 
      41/(2*(-1 + RATIO[x])^2) + (20*(8 + (3*I)*Pi)*RATIO[x])/9 + 
      (71*RATIO[x^2])/2)) + G[0, 1, 0, 1, x]*((-421 - (4*I)*Pi - 8*Pi^2)/3 - 
    ((8*I)/3)*(6*I + Pi)*RATIO[(1 - x)^(-1)] - 4*(1 + Pi^2)*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]^2*(1 + 2*RATIO[x^(-2)] - 2*RATIO[x^(-1)]) + 
    ((511 + 16*Pi^2)*RATIO[x^(-1)])/3 + 8/(-1 + RATIO[x])^2 - 
    ((16*I)/3)*(-3*I + Pi)*RATIO[x] + 
    Log[mu2]*(12 + Nc*Nf*(4/3 + (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) - 
      8*RATIO[x^(-1)] + Nc^2*(7 + (2*I)*Pi + (2*I)*(15*I + 2*Pi)*
         RATIO[x^(-2)] - (2*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
        (4*RATIO[x])/3)) + 
    Nf*(((16*(82 + (405*I)*Pi))/45 + (64*RATIO[(1 - x)^(-1)])/9 - 
        ((32*I)/15)*(-4*I + 135*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/9)/Nc + 
      Nc*((4*(64 - (81*I)*Pi))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (112*RATIO[x^(-2)])/9 + ((8*I)/9)*(80*I + 81*Pi)*RATIO[x^(-1)] + 
        (16*RATIO[x])/9)) + ((-2*I)*(-7*I + 6*Pi) + 16*RATIO[(1 - x)^(-1)] + 
      (4*I)*(-23*I + 14*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
      16*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-1805 + (1100*I)*Pi - 7*Pi^2)/6 - ((2*I)/3)*(39*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((-395 - (18*I)*Pi - 21*Pi^2)*RATIO[x^(-2)])/3 + 
      ((2197 - (1020*I)*Pi + 19*Pi^2)*RATIO[x^(-1)])/3 - 
      5/(2*(-1 + RATIO[x])^2) - ((4*I)/9)*(-13*I + 15*Pi)*RATIO[x] + 
      (71*RATIO[x^2])/2)) + G[1, 1, 0, 0, x]*
   ((-1453 - (2127*I)*Pi + 6*Pi^2)/9 - 12*RATIO[(1 - x)^(-1)] - 
    (8*(46 + (18*I)*Pi + 21*Pi^2)*RATIO[x^(-2)])/9 + 
    ((-163 + (3930*I)*Pi + 204*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
      Nc^2*(-35 - 142*RATIO[x^(-2)] + 142*RATIO[x^(-1)])) + 
    Log[mu2]*((8*(14 - (3*I)*Pi))/3 + (176*RATIO[x^(-2)])/3 + 
      ((16*I)/3)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
      Nf*((-16/3 - (32*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3)/Nc + 
        Nc*(-44/3 - (184*RATIO[x^(-2)])/3 + (184*RATIO[x^(-1)])/3)) + 
      Nc^2*((2*(44 + (15*I)*Pi))/3 + ((4*I)/3)*(-248*I + 9*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(-176*I + 15*Pi)*RATIO[x^(-1)] - 
        (8*RATIO[x])/3)) - 6/(-1 + RATIO[x])^2 + (16*(12 + I*Pi)*RATIO[x])/
     3 + Nc^2*((-8972 - (8946*I)*Pi + 99*Pi^2)/18 + (I/3)*(-243*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((8788 - (5490*I)*Pi - 333*Pi^2)*RATIO[x^(-2)])/
       9 + ((-2140 + (10848*I)*Pi + 117*Pi^2)*RATIO[x^(-1)])/9 - 
      69/(2*(-1 + RATIO[x])^2) + ((245 + (72*I)*Pi)*RATIO[x])/9 - 
      119*RATIO[x^2]) + ((2*(-495 - (594*I)*Pi + 16*Pi^2))/3 - 
      (8*(159 + (18*I)*Pi + 16*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(303 + (414*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 104*RATIO[x] - 
      34*RATIO[x^2])/Nc^2 - 51*RATIO[x^2] + 
    Nf*((((-8*I)/45)*(-497*I + 36*Pi) + ((16*I)/45)*(1364*I + 27*Pi)*
         RATIO[x^(-2)] + ((16*I)/45)*(-1325*I + 108*Pi)*RATIO[x^(-1)] + 
        32*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((4*(5 + (6*I)*Pi))/3 + ((8*I)/3)*(43*I + 9*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*(25*I + 12*Pi)*RATIO[x^(-1)] - (88*RATIO[x])/9 + 
        32*RATIO[x^2]))) + G[1, 1, 1, 1, x]*((2189 - (46*I)*Pi + 14*Pi^2)/6 + 
    ((6365 - (816*I)*Pi - 162*Pi^2)*RATIO[x^(-2)])/18 + 
    (2*(-1191 + (68*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*(-18 - 24*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 
      Nc^2*(-30 - 102*RATIO[x^(-2)] + 96*RATIO[x^(-1)])) + 
    Log[mu2]*((4*I)*(7*I + Pi) + ((16*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] - 
      (8*I)*(-I + Pi)*RATIO[x^(-1)] + Nc^2*(((-4*I)/3)*(-23*I + 9*Pi) - 
        (4*I)*(57*I + 13*Pi)*RATIO[x^(-2)] + ((16*I)/3)*(8*I + 9*Pi)*
         RATIO[x^(-1)]) + Nf*((-8 - (32*RATIO[x^(-2)])/3 + 16*RATIO[x^(-1)])/
         Nc + Nc*(-8 - (104*RATIO[x^(-2)])/3 + 32*RATIO[x^(-1)]))) + 
    16*RATIO[x] + Nc^2*((5*(-145 + (558*I)*Pi + 33*Pi^2))/9 + 
      ((5659 + (1248*I)*Pi + 1674*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-6479 - (4860*I)*Pi - 888*Pi^2)*RATIO[x^(-1)])/9 + 24*RATIO[x] - 
      124*RATIO[x^2]) + ((-219 + (132*I)*Pi + 20*Pi^2)/2 + 
      (-79 + (48*I)*Pi + 12*Pi^2)*RATIO[x^(-2)] + (137 - (92*I)*Pi - 20*Pi^2)*
       RATIO[x^(-1)] + 72*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 43*RATIO[x^2] + 
    Nf*(((16*(-338 + (273*I)*Pi + 18*Pi^2))/9 + 
        (16*(-103 + (45*I)*Pi + 27*Pi^2)*RATIO[x^(-2)])/3 - 
        (32*(-254 + (264*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/9 + 32*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*((-2*(-373 + (543*I)*Pi + 36*Pi^2))/9 - 
        (2*(-125 + (180*I)*Pi + 162*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(-76 + (489*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/9 - 8*RATIO[x] + 
        32*RATIO[x^2]))) + G[0, 0, 0, 0, x]*(-395 + 62*RATIO[(1 - x)^(-1)] - 
    43/(-1 + RATIO[x])^2 + 24*RATIO[x] + 
    Nc^2*((2*I)*(191*I + 3*Pi) + 228*RATIO[(1 - x)^(-1)] - 
      (12*I)*Pi*RATIO[x^(-1)] - 124/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
      124*RATIO[x^2]) + (-274 - 20*RATIO[(1 - x)^(-1)] - 
      26/(-1 + RATIO[x])^2 + 72*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    43*RATIO[x^2] + Nf*((-80 + 192*RATIO[(1 - x)^(-1)] - 
        112/(-1 + RATIO[x])^2 + 32*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(24 - 56*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        32*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-2*(490 - (97*I)*Pi + 2*Pi^2))/3 - ((8*I)/3)*(33*I + Pi)*
     RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-2)] + 
    (4*(-3 - (99*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-5 - 10*RATIO[x^(-2)] + 10*RATIO[x^(-1)]) - 
    84/(-1 + RATIO[x])^2 + (16*(9 - I*Pi)*RATIO[x])/3 + 
    Log[mu2]*(Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      Nc^2*(2*(1 + I*Pi) - (8*RATIO[(1 - x)^(-1)])/3 + ((4*I)/3)*(7*I + 3*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(13*I + 3*Pi)*RATIO[x^(-1)] + 
        (8*RATIO[x])/3)) + Nc^2*((-15578 + (2016*I)*Pi - 105*Pi^2)/18 - 
      ((2*I)/3)*(729*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((853 - (54*I)*Pi - 189*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-535 - (1752*I)*Pi + 177*Pi^2)*RATIO[x^(-1)])/9 - 
      513/(2*(-1 + RATIO[x])^2) + ((115 - (72*I)*Pi)*RATIO[x])/9 - 
      119*RATIO[x^2]) + ((12*I)*(14*I + 5*Pi) - 40*RATIO[(1 - x)^(-1)] - 
      (88*I)*Pi*RATIO[x^(-1)] - 52/(-1 + RATIO[x])^2 + 104*RATIO[x] - 
      34*RATIO[x^2])/Nc^2 - 51*RATIO[x^2] + 
    Nf*((-33808/45 + (3392*RATIO[(1 - x)^(-1)])/9 + (32*RATIO[x^(-1)])/15 - 
        224/(-1 + RATIO[x])^2 + (352*RATIO[x])/9 - 112*RATIO[x^2])/Nc + 
      Nc*(592/3 - (1040*RATIO[(1 - x)^(-1)])/9 - (112*RATIO[x^(-2)])/9 + 
        (64*RATIO[x^(-1)])/9 + 64/(-1 + RATIO[x])^2 - (56*RATIO[x])/9 + 
        32*RATIO[x^2]))) + G[1, 0, 1, 1, x]*
   ((-157 - (278*I)*Pi - 24*Pi^2)/3 + ((-702 - (15*I)*Pi - 125*Pi^2)*
      RATIO[x^(-2)])/3 + (2*(644 + (278*I)*Pi + 51*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
    Log[mu2]*(2*(3 + (2*I)*Pi) + (8*I)*Pi*RATIO[x^(-2)] - 
      (4*I)*(I + 2*Pi)*RATIO[x^(-1)] + 
      Nc^2*(68/3 - (8*RATIO[(1 - x)^(-1)])/3 - (28*RATIO[x^(-2)])/3 - 
        36*RATIO[x^(-1)] - (8*RATIO[x])/3)) + ((8*I)/3)*(9*I + 2*Pi)*
     RATIO[x] + 45*RATIO[x^2] + (-4*(-9 + (28*I)*Pi + Pi^2) - 
      (4*(189 + (36*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/3 + 
      4*(65 + (52*I)*Pi + 6*Pi^2)*RATIO[x^(-1)] - 104*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*((1751 - (7242*I)*Pi - 24*Pi^2)/18 - 
      ((8*I)/9)*(11*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      ((-409 - (281*I)*Pi - 4*Pi^2)*RATIO[x^(-2)])/3 + 
      ((2963 + (6852*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/9 + 
      (I/9)*(223*I + 72*Pi)*RATIO[x] + 87*RATIO[x^2]) + 
    Nf*(Nc*((4*(-133 + (216*I)*Pi + 3*Pi^2))/9 - (16*RATIO[(1 - x)^(-1)])/9 + 
        ((4*I)/9)*(13*I + 51*Pi)*RATIO[x^(-2)] - 
        (8*(16 + (189*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + (56*RATIO[x])/9 - 
        32*RATIO[x^2]) + ((-8*(-667 + (706*I)*Pi + 10*Pi^2))/15 - 
        ((16*I)/45)*(107*I + 324*Pi)*RATIO[x^(-2)] + 
        (16*(-115 + (658*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - 
        (352*RATIO[x])/9 + 112*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, x]*((1123 + (286*I)*Pi)/3 - ((8*I)/3)*(-9*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-499*I + 294*Pi)*RATIO[x^(-1)] - 
    8/(-1 + RATIO[x])^2 - ((8*I)/3)*(-15*I + 2*Pi)*RATIO[x] + 
    Log[mu2]*(-8 + 16*RATIO[x^(-1)] + Nc^2*(((-2*I)/3)*(-79*I + 3*Pi) + 
        (8*RATIO[(1 - x)^(-1)])/3 - (4*I)*Pi*RATIO[x^(-2)] + 
        (4*I)*(-25*I + Pi)*RATIO[x^(-1)] + (8*RATIO[x])/3)) + 45*RATIO[x^2] + 
    (12*(23 + (12*I)*Pi) - 16*RATIO[(1 - x)^(-1)] - (8*I)*(-23*I + 20*Pi)*
       RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 - 104*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*((11857 + (3084*I)*Pi)/18 - ((10*I)/9)*(-11*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + ((256*I)/3)*Pi*RATIO[x^(-2)] - 
      ((2*I)/3)*(-1737*I + 392*Pi)*RATIO[x^(-1)] + 5/(2*(-1 + RATIO[x])^2) - 
      (I/9)*(-353*I + 72*Pi)*RATIO[x] + 87*RATIO[x^2]) + 
    Nf*(Nc*(((-4*I)/9)*(-133*I + 9*Pi) + (16*RATIO[(1 - x)^(-1)])/9 - 
        (8*I)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(-43*I + 3*Pi)*RATIO[x^(-1)] + 
        (88*RATIO[x])/9 - 32*RATIO[x^2]) + 
      (((16*I)/15)*(9*I + 7*Pi) + ((32*I)/15)*Pi*RATIO[x^(-2)] - 
        ((32*I)/15)*(9*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 112*RATIO[x^2])/
       Nc)) + G[1, 0, 0, 0, x]*((-4*(-16 - (120*I)*Pi + Pi^2))/3 - 
    8*RATIO[(1 - x)^(-1)] + (8*(125 - (132*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]*(-24 + 48*RATIO[x^(-1)] + Nc^2*((6*I)*(23*I + Pi) + 
        (12*I)*Pi*RATIO[x^(-2)] - (12*I)*(23*I + Pi)*RATIO[x^(-1)])) - 
    4/(-1 + RATIO[x])^2 - 16*RATIO[x] + 41*RATIO[x^2] + 
    (16*(3 + (14*I)*Pi) - (32*I)*(7*I + 10*Pi)*RATIO[x^(-1)] - 72*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*((3095 + (590*I)*Pi + 4*Pi^2)/6 - 
      I*(49*I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((130*I)/3)*Pi*RATIO[x^(-2)] - 
      (2*(1423 + (145*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      41/(2*(-1 + RATIO[x])^2) - 24*RATIO[x] + 110*RATIO[x^2]) + 
    Nf*(Nc*((4*I)*(13*I + Pi) + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*(13*I + Pi)*RATIO[x^(-1)] + 8*RATIO[x] - 32*RATIO[x^2]) + 
      (((-112*I)/15)*(-2*I + Pi) - ((32*I)/15)*Pi*RATIO[x^(-2)] + 
        ((32*I)/15)*(-14*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*
   ((637 - (246*I)*Pi - 48*Pi^2)/6 + (8*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
    (4*(-6 - (18*I)*Pi + 7*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*(-62 + (45*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
    Log[mu2]*((2*I)*(9*I + 2*Pi) + (8*I)*Pi*RATIO[x^(-2)] - 
      (4*I)*(5*I + 2*Pi)*RATIO[x^(-1)] + Nc*Nf*(-8/3 - (16*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3) + Nc^2*((-2*I)*(-I + 2*Pi) - 
        8*RATIO[(1 - x)^(-1)] - ((8*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + 
        (8*I)*(-5*I + Pi)*RATIO[x^(-1)])) - 8*RATIO[x] + 41*RATIO[x^2] + 
    (4*(5 + I*Pi) + (4*I)*(13*I + 4*Pi)*RATIO[x^(-1)] - 72*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*((5264 - (1269*I)*Pi - 72*Pi^2)/9 + 
      ((2*I)/9)*(163*I + 36*Pi)*RATIO[(1 - x)^(-1)] - 
      (2*(-1127 - (21*I)*Pi + 177*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-2257 + (834*I)*Pi + 108*Pi^2)*RATIO[x^(-1)])/3 - 28*RATIO[x] + 
      110*RATIO[x^2]) + 
    Nf*(Nc*(((2*I)/9)*(533*I + 93*Pi) + (16*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/9)*(-28*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/9)*(239*I + 75*Pi)*
         RATIO[x^(-1)] + 8*RATIO[x] - 32*RATIO[x^2]) + 
      ((8*(1840 - (453*I)*Pi))/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
        ((32*I)/15)*Pi*RATIO[x^(-2)] + ((16*I)/15)*(100*I + 133*Pi)*
         RATIO[x^(-1)] - 32*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*((4*(334 - (141*I)*Pi + 2*Pi^2))/3 + 
    (I/3)*(185*I + 48*Pi)*RATIO[(1 - x)^(-1)] - (I*(-25*I + 4*Pi))/
     (-1 + RATIO[x])^2 + ((335 + (24*I)*Pi)*RATIO[x])/3 - 
    I*(-25*I + 33*Pi)*RATIO[x^2] + 
    (4*(69 - (37*I)*Pi) - ((2*I)/3)*(-I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (2*(11 + (84*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-5*I + 33*Pi)*RATIO[x^2])/
     Nc^2 + Nc^2*((-I/18)*(-5448*I + 613*Pi) - 
      ((-2409 + (626*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      ((82*I)/3)*Pi*RATIO[x^(-1)] + ((I/2)*(287*I + 25*Pi))/
       (-1 + RATIO[x])^2 - ((-2757 - (400*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2]) + 
    Log[mu2]*(6 + 12*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 - 
      24*RATIO[x] + 6*RATIO[x^2] + Nc^2*((369 - (20*I)*Pi)/2 + 
        I*(81*I + 4*Pi)*RATIO[(1 - x)^(-1)] + (12*I)*Pi*RATIO[x^(-1)] + 
        69/(2*(-1 + RATIO[x])^2) + 4*(3 + I*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/2)) + 
    Nf*(Nc*((2*(147 - (26*I)*Pi))/9 + ((4*I)/9)*(-21*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-1)] + 
        10/(-1 + RATIO[x])^2 - ((8*I)/9)*(-33*I + 7*Pi)*RATIO[x] + 
        2*(5 + (16*I)*Pi)*RATIO[x^2]) + ((16*(138 + I*Pi))/15 - 
        (2416*RATIO[(1 - x)^(-1)])/15 - ((32*I)/15)*Pi*RATIO[x^(-1)] + 
        144/(5*(-1 + RATIO[x])^2) + (16*(97 + (30*I)*Pi)*RATIO[x])/15 + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5)/Nc)) + 
  G[1, 0, 0, x]*(((4*I)/3)*(28*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    (2*I)*(-119*Pi + 10*Pi^3)*RATIO[x^(-2)] + 
    Log[mu2]^2*(12 - 24*RATIO[x^(-1)] + 
      Nc^2*(71 - (5*I)*Pi - (10*I)*Pi*RATIO[x^(-2)] + (2*I)*(71*I + 5*Pi)*
         RATIO[x^(-1)])) + ((I/3)*(-85*I + 6*Pi))/(-1 + RATIO[x])^2 - 
    I*(-59*I + 32*Pi)*RATIO[x] + Log[mu2]*((2*(-53 + (24*I)*Pi + 4*Pi^2))/3 + 
      4*RATIO[(1 - x)^(-1)] - (16*(-11 + Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*((16/3 - (32*RATIO[x^(-1)])/3)/Nc + Nc*((4*(23 - I*Pi))/3 - 
          ((8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(23*I + Pi)*
           RATIO[x^(-1)])) + 2/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
      Nc^2*((-839 + (16*I)*Pi + 4*Pi^2)/6 + (I/3)*(81*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + 4*((2*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
        (4*(-236 + (6*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        23/(2*(-1 + RATIO[x])^2) - ((4*I)/3)*(-3*I + Pi)*RATIO[x] - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + (I/3)*(32*I + 117*Pi)*
     RATIO[x^2] + Nf*(Nc*((795 - (144*I)*Pi - 20*Pi^2)/9 + 
        ((2*I)/9)*(-69*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*(I*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 + (8*(-243 + (22*I)*Pi + 5*Pi^2)*
          RATIO[x^(-1)])/9 - 19/(3*(-1 + RATIO[x])^2) + 
        (8*(39 + (7*I)*Pi)*RATIO[x])/9 + 4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(2899 - (166*I)*Pi + 62*Pi^2))/45 - (8*RATIO[(1 - x)^(-1)])/3 + 
        (16*((-107*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/45 - 
        (16*(1454 - (137*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/45 - 
        4/(3*(-1 + RATIO[x])^2) - ((16*I)/15)*(-107*I + 30*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    (-24*RATIO[(1 - x)^(-1)] - (12*I)*(-21*Pi + 2*Pi^3)*RATIO[x^(-2)] + 
      8/(-1 + RATIO[x])^2 - ((2*I)/3)*(-23*I + 84*Pi)*RATIO[x] + 
      ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2] - ((2*I)/3)*(-171*Pi - (20*I)*Pi^2 + 
        6*Pi^3 - (72*I)*Zeta[3]) + ((4*I)/3)*RATIO[x^(-1)]*
       (180*I - 105*Pi + (28*I)*Pi^2 + 18*Pi^3 - (72*I)*Zeta[3]))/Nc^2 + 
    Nc^2*(-((2628 + (287*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (I/3)*(-670*Pi + (53*I)*Pi^2 + 53*Pi^3)*RATIO[x^(-2)] + 
      ((I/2)*(-258*I + 23*Pi))/(-1 + RATIO[x])^2 - (I/18)*(-3123*I + 184*Pi)*
       RATIO[x] + (I/3)*(83*I + 402*Pi)*RATIO[x^2] + 
      (-14881 + (6445*I)*Pi + 104*Pi^2 - (57*I)*Pi^3 - 396*Zeta[3])/18 + 
      (I/9)*RATIO[x^(-1)]*(-19642*I - 4704*Pi + (514*I)*Pi^2 + 165*Pi^3 - 
        (396*I)*Zeta[3])) - (I/9)*(-3086*I - 555*Pi - (76*I)*Pi^2 + 12*Pi^3 - 
      (36*I)*Zeta[3]) + ((2*I)/9)*RATIO[x^(-1)]*(-1457*I - 189*Pi - 
      (88*I)*Pi^2 + 84*Pi^3 - (36*I)*Zeta[3])) + 
  ((-95*I)*Pi^3 - 21*Pi^4 + 570*Zeta[3] - (900*I)*Pi*Zeta[3])/
   (20*(-1 + RATIO[x])^2) + 
  (RATIO[x^2]*(6295*Pi^2 + (30*I)*Pi^3 + 1647*Pi^4 + 10260*Zeta[3] + 
     (34560*I)*Pi*Zeta[3]))/360 - (I/270)*RATIO[x^(-1)]*
   (62355*Pi + (47700*I)*Pi^2 + 8755*Pi^3 - (2625*I)*Pi^4 + 822*Pi^5 + 
    11610*Pi*Zeta[3] - (30240*I)*Pi^2*Zeta[3]) + 
  G[0, 0, 1, x]*(-((-357 - (306*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-2)] + Nc^2*Log[mu2]^2*
     (7 - (5*I)*Pi - 2*RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-2)] + 
      (10*I)*(I + Pi)*RATIO[x^(-1)] - 2*RATIO[x]) - 
    ((I/6)*(-I + 294*Pi))/(-1 + RATIO[x])^2 - 
    ((351 - (576*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*(-6 + 4*RATIO[(1 - x)^(-1)] + Nc*Nf*((4*(5 - (3*I)*Pi))/9 - 
        (8*RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*(I + Pi)*RATIO[x^(-1)] - (8*RATIO[x])/9) + 
      2/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
      Nc^2*((299 + (108*I)*Pi + 108*Pi^2)/18 - (I/9)*(-199*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] + (4*((-7*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(6 - (7*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/3 + 
        23/(2*(-1 + RATIO[x])^2) + (8*(1 + (3*I)*Pi)*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 - (294*I)*Pi)*RATIO[x^2])/
     6 + ((-2*(399 + (63*I)*Pi + 40*Pi^2))/3 - ((14*I)/3)*(I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + (4*(189 + 34*Pi^2)*RATIO[x^(-1)])/3 - 
      (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + (4*I)*(I + 22*Pi)*
       RATIO[x] + 2*(2 - (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((2*(521 + (2292*I)*Pi + 18*Pi^2))/27 - 
        ((4*I)/27)*(-307*I + 396*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*((-14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(19 - (14*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (((2*I)/3)*(-7*I + 48*Pi))/(-1 + RATIO[x])^2 - 
        ((16*I)/27)*(-7*I + 9*Pi)*RATIO[x] + I*(7*I + 32*Pi)*RATIO[x^2]) + 
      (((-3016*I)/27)*(-I + 6*Pi) + ((16*I)/27)*(-253*I + 312*Pi)*
         RATIO[(1 - x)^(-1)] - (304*RATIO[x^(-1)])/9 - 
        (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 + 
        ((32*I)/135)*(47*I + 165*Pi)*RATIO[x] - ((4*I)/3)*(-I + 84*Pi)*
         RATIO[x^2])/Nc) + 
    Nc^2*(-((-5839 - (15234*I)*Pi - 54*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
      (I/9)*(853*Pi - (69*I)*Pi^2 + 111*Pi^3)*RATIO[x^(-2)] - 
      ((I/4)*(63*I + 572*Pi))/(-1 + RATIO[x])^2 - 
      ((-7 - (210*I)*Pi + 78*Pi^2)*RATIO[x])/54 + 
      (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 - (I/9)*RATIO[x^(-1)]*
       (2880*I + 853*Pi + (389*I)*Pi^2 + 117*Pi^3 + (72*I)*Zeta[3]) + 
      (I/108)*(19697*I - 74022*Pi + (4566*I)*Pi^2 + 486*Pi^3 + 
        (432*I)*Zeta[3])) + RATIO[x^(-1)]*(238 - (4*I)*Pi + 65*Pi^2 - 
      16*Zeta[3]) + (-6273 - (2370*I)*Pi - 103*Pi^2 + 144*Zeta[3])/18) + 
  Log[mu2]^2*((-3*I)*Pi*RATIO[(1 - x)^(-1)] + (2*I)*(3*Pi + Pi^3)*
     RATIO[x^(-1)] + Nc*Nf*((-2*(5 - (4*I)*Pi + Pi^2))/3 + 
      (4*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3) + 6*Pi^2*RATIO[x] - 
    (3*Pi^2*RATIO[x^2])/2 + I*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + 
      (24*I)*Zeta[3]) + Nc^2*(((5*I)/6)*(107*Pi + (19*I)*Pi^2 + 15*Pi^3)*
       RATIO[x^(-1)] - (69*Pi^2*RATIO[x^2])/8 + 
      (RATIO[x]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/3 - 
      (RATIO[(1 - x)^(-1)]*((85*I)*Pi + (4*I)*Pi^3 + 8*Zeta[3]))/4 + 
      (232 + (31*I)*Pi - 48*Pi^2 - (75*I)*Pi^3 + 168*Zeta[3])/12)) + 
  G[0, 1, 0, x]*(-((-357 + (36*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-2)] + Nc^2*Log[mu2]^2*
     (7 + I*Pi - 2*RATIO[(1 - x)^(-1)] + (2*I)*Pi*RATIO[x^(-2)] - 
      (2*I)*(-5*I + Pi)*RATIO[x^(-1)] - 2*RATIO[x]) + 
    ((I/6)*(I + 12*Pi))/(-1 + RATIO[x])^2 - 
    ((351 + (432*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*((2*(-9 + (6*I)*Pi + 2*Pi^2))/3 + 4*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
      Nc*Nf*((4*(5 + (3*I)*Pi))/9 - (8*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*(-I + Pi)*RATIO[x^(-1)] - 
        (8*RATIO[x])/9) + 2/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
      Nc^2*((299 - (570*I)*Pi - 12*Pi^2)/18 - (I/9)*(-199*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] - (30*I)*Pi*RATIO[x^(-2)] + 
        (2*(-12 + (111*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        23/(2*(-1 + RATIO[x])^2) + (8*RATIO[x])/9 - (23*RATIO[x^2])/2) - 
      2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/6 + 
    ((-2*(399 - (393*I)*Pi + 28*Pi^2))/3 + (14*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-189 + (69*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/3 - 
      2/(3*(-1 + RATIO[x])^2) - (4*I)*(-I + 22*Pi)*RATIO[x] + 
      2*(2 + (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((2*(521 - (384*I)*Pi + 18*Pi^2))/27 - ((4*I)/27)*(-307*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (8*((14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(19 - (46*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        14/(3*(-1 + RATIO[x])^2) + ((16*I)/27)*(7*I + 18*Pi)*RATIO[x] - 
        I*(-7*I + 32*Pi)*RATIO[x^2]) + 
      ((-8*(1885 - (330*I)*Pi + 63*Pi^2))/135 + ((16*I)/27)*(-253*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] - (16*Pi^2*RATIO[x^(-2)])/15 + 
        (16*(-95 + (30*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/45 - 
        392/(15*(-1 + RATIO[x])^2) - ((32*I)/135)*(-47*I + 165*Pi)*RATIO[x] + 
        ((4*I)/3)*(I + 84*Pi)*RATIO[x^2])/Nc) + 
    (-6273 + (4104*I)*Pi + 266*Pi^2 - 144*Zeta[3])/18 + 
    (RATIO[x^(-1)]*(714 - (487*I)*Pi - 78*Pi^2 + 48*Zeta[3]))/3 + 
    Nc^2*(-((-5839 + (450*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/54 - 
      (I/3)*(395*Pi - (83*I)*Pi^2 + 29*Pi^3)*RATIO[x^(-2)] + 
      ((I/4)*(-63*I + 46*Pi))/(-1 + RATIO[x])^2 + 
      ((7 - (2382*I)*Pi + 66*Pi^2)*RATIO[x])/54 + 
      ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 + (I/9)*RATIO[x^(-1)]*
       (-2880*I - 3903*Pi - (244*I)*Pi^2 + 93*Pi^3 + (72*I)*Zeta[3]) + 
      (-19697 + (40446*I)*Pi - 3552*Pi^2 - (342*I)*Pi^3 + 432*Zeta[3])/
       108)) + G[0, 1, 1, x]*
   ((-4*(180 - (54*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/3)*(24*I + Pi^3)*RATIO[x^(-2)] + Nc^2*Log[mu2]^3*
     (3 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)]) + 
    Log[mu2]^2*(Nc*Nf*(2/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      Nc^2*(((-2*I)/3)*(-I + 3*Pi) + 4*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*(8*I + 3*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(14*I + 3*Pi)*
         RATIO[x^(-1)])) + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
    ((145 - (48*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*((2*(3 - (9*I)*Pi + 2*Pi^2))/3 - 4*RATIO[x^(-2)] + 
      Nc*Nf*(16/9 + (16*RATIO[(1 - x)^(-1)])/9 + (112*RATIO[x^(-2)])/9 - 
        (112*RATIO[x^(-1)])/9) - (4*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/
       3 + 8*RATIO[x] + Nc^2*((-677 + (66*I)*Pi + 141*Pi^2)/18 - 
        (88*RATIO[(1 - x)^(-1)])/9 + ((-997 - (54*I)*Pi + 225*Pi^2)*
          RATIO[x^(-2)])/9 + ((895 - (30*I)*Pi - 213*Pi^2)*RATIO[x^(-1)])/9 + 
        ((4*I)/3)*(3*I + Pi)*RATIO[x] - (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + 
    (I/3)*(32*I + 117*Pi)*RATIO[x^2] + ((2*(387 + (9*I)*Pi + 11*Pi^2))/3 + 
      (4*I)*(13*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 12*RATIO[x^(-2)] - 
      (20*(36 - (6*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/3 + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + (2*(79 - (84*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((-2*(872 + (397*I)*Pi + 7*Pi^2))/9 + ((16*I)/27)*(-113*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + (4*(-89 + 15*Pi^2)*RATIO[x^(-2)])/27 - 
        (4*(-122 - (153*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/27 + 
        ((88*I)/9)*(3*I + Pi)*RATIO[x] + 4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(19483 + (12024*I)*Pi + 318*Pi^2))/135 - 
        (25792*RATIO[(1 - x)^(-1)])/135 - (8*(-855 + 2*Pi^2)*RATIO[x^(-2)])/
         45 + (8*(-665 - (648*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/45 + 
        (16*(309 - (110*I)*Pi)*RATIO[x])/45 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + (I/3)*RATIO[x^(-1)]*(894*I + 399*Pi + 
      (149*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]) + 
    (9117 - (579*I)*Pi + 329*Pi^2 - (24*I)*Pi^3 + 144*Zeta[3])/18 + 
    Nc^2*(-((14819 + (1080*I)*Pi - 36*Pi^2)*RATIO[(1 - x)^(-1)])/54 - 
      (((5*I)/2)*Pi)/(-1 + RATIO[x])^2 + ((2433 - (680*I)*Pi)*RATIO[x])/18 + 
      (I/3)*(83*I + 402*Pi)*RATIO[x^2] - (I/27)*RATIO[x^(-1)]*
       (178*I - 2145*Pi - (603*I)*Pi^2 + 36*Pi^3 - (2376*I)*Zeta[3]) + 
      (I/27)*RATIO[x^(-2)]*(6091*I + 216*Pi - (825*I)*Pi^2 + 36*Pi^3 - 
        (2592*I)*Zeta[3]) + (48643 + (13308*I)*Pi - 45*Pi^2 + (36*I)*Pi^3 + 
        1080*Zeta[3])/54)) + G[0, 0, x]*
   ((-2*I)*(-119*Pi + 10*Pi^3)*RATIO[x^(-1)] + (1259 - (642*I)*Pi - 366*Pi^2)/
     (36*(-1 + RATIO[x])^2) + Log[mu2]^2*(-3 - 6*RATIO[(1 - x)^(-1)] - 
      3/(-1 + RATIO[x])^2 + 12*RATIO[x] + Nc^2*((I/4)*(377*I + 28*Pi) - 
        (I/2)*(81*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-1)] - 
        69/(4*(-1 + RATIO[x])^2) - (2*I)*(-3*I + Pi)*RATIO[x] - 
        (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]*((-2*(7 + (9*I)*Pi + 8*Pi^2))/3 + ((4*I)/3)*(-14*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(25*I + 6*Pi)*RATIO[x] + 
      Nf*(Nc*((I/9)*(369*I + 20*Pi) - ((2*I)/9)*(81*I + 4*Pi)*
           RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*RATIO[x^(-1)] - 
          23/(3*(-1 + RATIO[x])^2) - ((8*I)/9)*(-3*I + Pi)*RATIO[x] - 
          (23*RATIO[x^2])/3) + (-4/3 - (8*RATIO[(1 - x)^(-1)])/3 - 
          4/(3*(-1 + RATIO[x])^2) + (16*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*((2481 + (227*I)*Pi - 4*Pi^2)/18 - ((636 + (199*I)*Pi - 8*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + 4*((-2*I)*Pi + Pi^2)*RATIO[x^(-1)] + 
        (((23*I)/6)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        ((123 - (8*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6)) + 
    Nf*(Nc*((-4002 + (817*I)*Pi + 292*Pi^2)/27 - 
        (2*(-630 + (245*I)*Pi + 248*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (8*((19*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (-226 + (63*I)*Pi + 96*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*(24 - (244*I)*Pi + Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9) + 
      ((-2*(23865 - (2306*I)*Pi + 2076*Pi^2))/135 + 
        (4*(2847 - (466*I)*Pi + 2160*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-95*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(79 - (6*I)*Pi + 168*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (8*(831 - (1648*I)*Pi + 90*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45)/Nc) + 
    (I/18)*RATIO[(1 - x)^(-1)]*(-1553*I - 60*Pi - (270*I)*Pi^2 + 16*Pi^3 + 
      (144*I)*Zeta[3]) + (2*RATIO[x]*(-703 + (177*I)*Pi - 48*Pi^2 + 
       (4*I)*Pi^3 + 36*Zeta[3]))/9 + (-4993 + (3318*I)*Pi + 770*Pi^2 + 
      (280*I)*Pi^3 + 576*Zeta[3])/36 + 
    ((I/3)*(97*I + 12*Pi)*RATIO[(1 - x)^(-1)] - (12*I)*(-21*Pi + 2*Pi^3)*
       RATIO[x^(-1)] + (21 - (24*I)*Pi - 32*Pi^2)/(6*(-1 + RATIO[x])^2) - 
      (2*(-38 - (5*I)*Pi + 14*Pi^2)*RATIO[x])/3 + 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (-1375 + (60*I)*Pi - 64*Pi^2 + (72*I)*Pi^3 + 576*Zeta[3])/6)/Nc^2 + 
    Nc^2*((-I/3)*(-960*Pi + (53*I)*Pi^2 + 53*Pi^3)*RATIO[x^(-1)] + 
      (14336 - (6162*I)*Pi - 3261*Pi^2)/(72*(-1 + RATIO[x])^2) + 
      ((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(2220 + (7540*I)*Pi + 221*Pi^2 - (42*I)*Pi^3 + 504*Zeta[3]))/
       54 - (RATIO[(1 - x)^(-1)]*(47448 - (18500*I)*Pi - 8573*Pi^2 - 
         (84*I)*Pi^3 + 1008*Zeta[3]))/108 + 
      (317436 - (74998*I)*Pi - 13507*Pi^2 + (1884*I)*Pi^3 + 11520*Zeta[3])/
       216)) + G[1, 1, 0, x]*((-4*I)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    Nc^2*Log[mu2]^3*(3 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)]) - 
    ((6*I)*Pi)/(-1 + RATIO[x])^2 + ((-177 + (648*I)*Pi + 4*Pi^2)*RATIO[x])/
     9 + Log[mu2]^2*(-18 - (12*I)*Pi*RATIO[x^(-2)] + 
      Nc*Nf*(2/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      12*RATIO[x^(-1)] + Nc^2*((-I/6)*(-181*I + 138*Pi) - 
        (I/3)*(-7*I + 228*Pi)*RATIO[x^(-2)] + (I/3)*(-181*I + 246*Pi)*
         RATIO[x^(-1)] + 2*RATIO[x])) + 
    Log[mu2]*(2*(23 - (5*I)*Pi + 2*Pi^2) + 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(19 - (27*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*((-8 - ((16*I)/3)*Pi*RATIO[x^(-2)] + (16*RATIO[x^(-1)])/3)/Nc + 
        Nc*(((-2*I)/3)*(-17*I + 14*Pi) - ((4*I)/3)*(5*I + 24*Pi)*
           RATIO[x^(-2)] + ((4*I)/3)*(-17*I + 26*Pi)*RATIO[x^(-1)] + 
          (8*RATIO[x])/9)) + 8*RATIO[x] + 
      Nc^2*((207 - (64*I)*Pi + 99*Pi^2)/6 + ((-237 + (536*I)*Pi + 195*Pi^2)*
          RATIO[x^(-2)])/3 + ((-281 - (212*I)*Pi - 195*Pi^2)*RATIO[x^(-1)])/
         3 - ((8*I)/9)*(-10*I + 3*Pi)*RATIO[x] - (23*RATIO[x^2])/2) - 
      2*RATIO[x^2]) + ((107 - (294*I)*Pi)*RATIO[x^2])/6 + 
    Nf*(Nc*(((-4*I)/27)*(-209*I + 54*Pi) + (2*(790 - (897*I)*Pi + 108*Pi^2)*
          RATIO[x^(-2)])/27 - (8*(-155 - (243*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/
         27 - ((32*I)/27)*(-I + 9*Pi)*RATIO[x] + I*(7*I + 32*Pi)*
         RATIO[x^2]) + ((4*(-12235 + (2142*I)*Pi + 1734*Pi^2))/135 + 
        (8*(-6856 - (3771*I)*Pi + 2742*Pi^2)*RATIO[x^(-2)])/135 - 
        (8*(-11503 + (270*I)*Pi + 3102*Pi^2)*RATIO[x^(-1)])/135 + 
        (32*(92 + (165*I)*Pi)*RATIO[x])/135 - ((4*I)/3)*(-I + 84*Pi)*
         RATIO[x^2])/Nc) - (I/9)*RATIO[x^(-2)]*(-870*I + 1219*Pi - 
      (596*I)*Pi^2 + 222*Pi^3 + (9576*I)*Zeta[3]) + 
    (I/9)*RATIO[x^(-1)]*(1622*I + 2868*Pi + (211*I)*Pi^2 + 282*Pi^3 + 
      (9828*I)*Zeta[3]) + (7161 - (4788*I)*Pi + 145*Pi^2 - (66*I)*Pi^3 + 
      5076*Zeta[3])/18 + (8*RATIO[(1 - x)^(-1)] + 4*(1 + (22*I)*Pi)*
       RATIO[x] + 2*(2 - (15*I)*Pi)*RATIO[x^2] + ((4*I)/3)*RATIO[x^(-1)]*
       (-71*I + 219*Pi + (72*I)*Pi^2 + 45*Pi^3 + (774*I)*Zeta[3]) - 
      ((2*I)/3)*RATIO[x^(-2)]*(-151*I + 507*Pi - (6*I)*Pi^2 + 54*Pi^3 + 
        (1476*I)*Zeta[3]) + (-93 - (780*I)*Pi + 224*Pi^2 - (54*I)*Pi^3 + 
        756*Zeta[3])/3)/Nc^2 + 
    Nc^2*(-((-3 - (1458*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (((69*I)/2)*Pi)/(-1 + RATIO[x])^2 + ((1847 + (1734*I)*Pi + 78*Pi^2)*
        RATIO[x])/54 + (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 + 
      (I/18)*RATIO[x^(-2)]*(531*I + 8674*Pi + (3447*I)*Pi^2 + 198*Pi^3 - 
        (30636*I)*Zeta[3]) - (I/18)*RATIO[x^(-1)]*(-20173*I - 2224*Pi - 
        (1341*I)*Pi^2 + 42*Pi^3 - (30816*I)*Zeta[3]) + 
      (23554 - (18076*I)*Pi + 4109*Pi^2 + (42*I)*Pi^3 + 11592*Zeta[3])/36)) + 
  G[1, 0, x]*(-((25 + (164*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
    Nc^2*Log[mu2]^3*((3*I)*(I + Pi) + (6*I)*Pi*RATIO[x^(-2)] - 
      (6*I)*(I + Pi)*RATIO[x^(-1)]) + ((85*I)*Pi - 9*Pi^2)/
     (3*(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]^2*(-2*(-3 + (3*I)*Pi + Pi^2) + 4*((-3*I)*Pi + Pi^2)*
       RATIO[x^(-1)] + Nc*Nf*(((2*I)/3)*(I + Pi) + ((4*I)/3)*Pi*
         RATIO[x^(-2)] - ((4*I)/3)*(I + Pi)*RATIO[x^(-1)]) - 12*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*((157 + (191*I)*Pi - 6*Pi^2)/6 + 
        (((-7*I)*Pi - 12*Pi^2)*RATIO[x^(-2)])/3 + 
        ((29 - (191*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        2*(3 + I*Pi)*RATIO[x] + (69*RATIO[x^2])/4)) + 
    (RATIO[x]*(2869 - (888*I)*Pi + 336*Pi^2 - (16*I)*Pi^3 - 144*Zeta[3]))/
     18 + (RATIO[x^(-2)]*((-290*I)*Pi - 351*Pi^2 + (17*I)*Pi^3 + 32*Pi^4 + 
       (672*I)*Pi*Zeta[3]))/3 + (50910 + (10335*I)*Pi - 3365*Pi^2 + 
      (5145*I)*Pi^3 + 339*Pi^4 - 148590*Zeta[3] + (9180*I)*Pi*Zeta[3])/270 + 
    (RATIO[x^(-1)]*(-45720 + (18840*I)*Pi + 3125*Pi^2 - (2445*I)*Pi^3 - 
       1419*Pi^4 + 145350*Zeta[3] - (28620*I)*Pi*Zeta[3]))/135 + 
    (((-2*I)/3)*(-13*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + (2*(-51 - (17*I)*Pi + 14*Pi^2)*RATIO[x])/
       3 - ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (2*RATIO[x^(-2)]*((-151*I)*Pi - 189*Pi^2 + (6*I)*Pi^3 + 18*Pi^4 + 
         (348*I)*Pi*Zeta[3]))/3 + (14130 - (1395*I)*Pi - 2220*Pi^2 + 
        (1860*I)*Pi^3 + 172*Pi^4 - 25740*Zeta[3] + (900*I)*Pi*Zeta[3])/45 - 
      (2*RATIO[x^(-1)]*(7935 + (3270*I)*Pi - 3390*Pi^2 + (840*I)*Pi^3 + 
         352*Pi^4 - 23580*Zeta[3] + (4140*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*(-((Pi*(-129*I + 16*Pi))/(-1 + RATIO[x])^2) - 
      ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(4299 - (16628*I)*Pi - 874*Pi^2 - (156*I)*Pi^3 - 
         1008*Zeta[3]))/108 - (RATIO[(1 - x)^(-1)]*(-3129 + (29988*I)*Pi - 
         4192*Pi^2 + (96*I)*Pi^3 + 144*Zeta[3]))/108 + 
      (RATIO[x^(-2)]*((-177*I)*Pi - 433*Pi^2 + (377*I)*Pi^3 + 74*Pi^4 + 
         (2124*I)*Pi*Zeta[3]))/6 + (-170955 - (125070*I)*Pi + 6980*Pi^2 + 
        (11745*I)*Pi^3 + 1593*Pi^4 - 405720*Zeta[3] + (29160*I)*Pi*Zeta[3])/
       540 + (RATIO[x^(-1)]*(-143775 + (259395*I)*Pi - 39790*Pi^2 - 
         (15855*I)*Pi^3 - 3753*Pi^4 + 396720*Zeta[3] - (90720*I)*Pi*Zeta[3]))/
       270) + Nf*((((-8*I)/15)*(-49*I + 5*Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)/135)*(-6856*Pi - (321*I)*Pi^2 + 657*Pi^3)*RATIO[x^(-2)] - 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(735 - (3296*I)*Pi + 180*Pi^2)*
          RATIO[x])/135 - (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (8*(5999 - (1724*I)*Pi - 882*Pi^2 + (192*I)*Pi^3 - 450*Zeta[3]))/
         135 - ((8*I)/135)*RATIO[x^(-1)]*(-6322*I - 2779*Pi + (1722*I)*Pi^2 + 
          672*Pi^3 + (900*I)*Zeta[3]))/Nc + 
      Nc*((-2*(-87 - (207*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((2*I)/27)*(-790*Pi - (39*I)*Pi^2 + 132*Pi^3)*RATIO[x^(-2)] - 
        (((19*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((177 - (976*I)*Pi + 4*Pi^2)*
          RATIO[x])/27 + (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        ((4*I)/27)*RATIO[x^(-1)]*(-629*I - 1067*Pi - (91*I)*Pi^2 + 69*Pi^3 + 
          (18*I)*Zeta[3]) + (-19 + (1783*I)*Pi - 118*Pi^2 - (66*I)*Pi^3 + 
          36*Zeta[3])/27)) + Log[mu2]*
     ((2*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - ((4*I)/3)*(3*Pi + Pi^3)*
       RATIO[x^(-2)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(11 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*(((-8*(-3 + (3*I)*Pi + Pi^2))/9 + (16*((-3*I)*Pi + Pi^2)*
            RATIO[x^(-1)])/9 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((2*(39 + (81*I)*Pi + 2*Pi^2))/9 + ((20*I)/3)*Pi*RATIO[x^(-2)] - 
          (4*(-27 + (81*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + 
          (8*(3 + I*Pi)*RATIO[x])/9 + (23*RATIO[x^2])/3)) + 
      (2*(-75 + (102*I)*Pi + 19*Pi^2 - (6*I)*Pi^3 - 36*Zeta[3]))/9 + 
      ((4*I)/9)*RATIO[x^(-1)]*(9*I + 75*Pi + (7*I)*Pi^2 + 6*Pi^3 - 
        (36*I)*Zeta[3]) + 
      Nc^2*(-((-255 + (486*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
        (I/3)*(237*Pi - (5*I)*Pi^2 + 21*Pi^3)*RATIO[x^(-2)] + 
        (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 - (4*(33 + (2*I)*Pi + 3*Pi^2)*
          RATIO[x])/9 + ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] + 
        (I/3)*RATIO[x^(-1)]*(303*I + 721*Pi - (210*I)*Pi^2 + 19*Pi^3 + 
          (24*I)*Zeta[3]) + (-1065 - (954*I)*Pi - 614*Pi^2 - (21*I)*Pi^3 + 
          72*Zeta[3])/18))) + 
  Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*((33*I)*Pi + 9*Pi^2 + (11*I)*Pi^3 + 3*Pi^4)*RATIO[x^(-1)])/9 + 
    ((4*I)/3)*Pi^2*(11*I + 3*Pi)*RATIO[x] + ((11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/
     3 - (2*(11*I + 3*Pi)*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + (24*I)*Zeta[3]))/
     9 + Nc^2*((23*(11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/12 + 
      (2*(11*I + 3*Pi)*RATIO[x]*((-9*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/27 - 
      (RATIO[(1 - x)^(-1)]*((-935*I)*Pi - 255*Pi^2 - (44*I)*Pi^3 - 12*Pi^4 - 
         88*Zeta[3] + (24*I)*Pi*Zeta[3]))/18 + 
      (RATIO[x^(-1)]*((-207*I)*Pi - 348*Pi^2 - (359*I)*Pi^3 - 63*Pi^4 - 
         (108*I)*Pi*Zeta[3]))/9 + (2712 - (4425*I)*Pi + 952*Pi^2 + 
        (612*I)*Pi^3 + 189*Pi^4 - 2172*Zeta[3] + (828*I)*Pi*Zeta[3])/54) + 
    Nf*((((-4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/9)*(3*Pi + Pi^3)*
         RATIO[x^(-1)] + (8*Pi^2*RATIO[x])/3 - (2*Pi^2*RATIO[x^2])/3 + 
        ((4*I)/9)*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + (24*I)*Zeta[3]))/Nc + 
      Nc*(((2*I)/9)*(51*Pi - (3*I)*Pi^2 + 28*Pi^3)*RATIO[x^(-1)] - 
        (23*Pi^2*RATIO[x^2])/6 - (I/9)*RATIO[(1 - x)^(-1)]*
         (85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
        (4*RATIO[x]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/27 + 
        (-150 + (309*I)*Pi - 143*Pi^2 - (84*I)*Pi^3 + 168*Zeta[3])/27))) + 
  G[1, 1, 1, x]*(Nc^2*Log[mu2]^3*(9 + 18*RATIO[x^(-2)] - 18*RATIO[x^(-1)]) + 
    Log[mu2]^2*(3*(9 - (2*I)*Pi) - (12*I)*Pi*RATIO[x^(-2)] + 
      Nc^2*(23 - 36*RATIO[x^(-2)] - 40*RATIO[x^(-1)]) + 
      Nc*Nf*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + 
      (6*I)*(5*I + 2*Pi)*RATIO[x^(-1)]) + ((49 - (24*I)*Pi)*RATIO[x])/3 - 
    I*(-25*I + 33*Pi)*RATIO[x^2] + 
    Log[mu2]*((4*(-27 + (11*I)*Pi + 6*Pi^2))/3 + 
      (4*(-9 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(-32 + (5*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*(Nc*(172/9 + (64*RATIO[x^(-2)])/9 - (320*RATIO[x^(-1)])/9) + 
        ((4*(9 - (2*I)*Pi))/3 - ((16*I)/3)*Pi*RATIO[x^(-2)] + 
          ((8*I)/3)*(5*I + 2*Pi)*RATIO[x^(-1)])/Nc) - 24*RATIO[x] + 
      6*RATIO[x^2] + Nc^2*((-1631 + (642*I)*Pi + 207*Pi^2)/18 + 
        ((-1495 + (78*I)*Pi + 459*Pi^2)*RATIO[x^(-2)])/9 + 
        ((3209 - (714*I)*Pi - 423*Pi^2)*RATIO[x^(-1)])/9 + 
        4*(3 - I*Pi)*RATIO[x] + (69*RATIO[x^2])/2)) + 
    (((2*I)/3)*(67*I + 84*Pi)*RATIO[x] - ((2*I)/3)*(-5*I + 33*Pi)*
       RATIO[x^2] + (98 - (79*I)*Pi - 26*Pi^2 + (102*I)*Pi^3 - 476*Zeta[3])/
       2 + (I/3)*RATIO[x^(-2)]*(-320*I + 21*Pi + (42*I)*Pi^2 + 340*Pi^3 + 
        (1704*I)*Zeta[3]) - (I/3)*RATIO[x^(-1)]*(-290*I - 75*Pi + 
        (58*I)*Pi^2 + 450*Pi^3 + (2292*I)*Zeta[3]))/Nc^2 + 
    Nc^2*(((-3303 + (896*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2] + 
      (I/54)*(40478*I - 11304*Pi + (3855*I)*Pi^2 + 2304*Pi^3 + 
        (17280*I)*Zeta[3]) + (I/54)*RATIO[x^(-2)]*(-11725*I - 14433*Pi + 
        (3909*I)*Pi^2 + 10782*Pi^3 + (76680*I)*Zeta[3]) - 
      (I/54)*RATIO[x^(-1)]*(20809*I - 4950*Pi + (9096*I)*Pi^2 + 11412*Pi^3 + 
        (81216*I)*Zeta[3])) + (I/18)*(11415*I + 3209*Pi + (313*I)*Pi^2 + 
      786*Pi^3 + (3888*I)*Zeta[3]) + (I/18)*RATIO[x^(-2)]*
     (-1560*I + 4519*Pi + (652*I)*Pi^2 + 2172*Pi^3 + (12024*I)*Zeta[3]) - 
    (I/18)*RATIO[x^(-1)]*(8005*I + 6238*Pi + (656*I)*Pi^2 + 2436*Pi^3 + 
      (12960*I)*Zeta[3]) + 
    Nf*((((16*I)/45)*(339*I + 110*Pi)*RATIO[x] + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5 + 
        (2*(17029 - (28962*I)*Pi - 5100*Pi^2 + (360*I)*Pi^3 - 6480*Zeta[3]))/
         135 + ((8*I)/135)*RATIO[x^(-2)]*(-5506*I - 4857*Pi - (1020*I)*Pi^2 + 
          405*Pi^3 + (7290*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-1)]*
         (-25813*I - 13410*Pi + (2940*I)*Pi^2 + 900*Pi^3 + 
          (16200*I)*Zeta[3]))/Nc + Nc*((8*(39 - (11*I)*Pi)*RATIO[x])/9 + 
        2*(5 + (16*I)*Pi)*RATIO[x^2] + ((4*I)/27)*RATIO[x^(-1)]*
         (-386*I - 585*Pi + (258*I)*Pi^2 + 45*Pi^3 + (810*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-2)]*(-2059*I - 2064*Pi + (66*I)*Pi^2 + 162*Pi^3 + 
          (2916*I)*Zeta[3]) + (1619 + (2664*I)*Pi + 606*Pi^2 - (36*I)*Pi^3 + 
          648*Zeta[3])/27))) + 
  G[0, 1, x]*(Nc^2*Log[mu2]^3*((3*I)*(I + Pi) + (6*I)*Pi*RATIO[x^(-2)] - 
      (6*I)*(I + Pi)*RATIO[x^(-1)]) + ((-I)*Pi - 30*Pi^2)/
     (6*(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]^2*(6 + Nc*Nf*(((2*I)/3)*(I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(I + Pi)*RATIO[x^(-1)]) - 12*RATIO[x] + 3*RATIO[x^2] + 
      Nc^2*((157 - (16*I)*Pi - 30*Pi^2)/6 + (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (2*((-16*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/3 + 
        ((29 - (32*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/3 + 
        2*(3 - I*Pi)*RATIO[x] + (69*RATIO[x^2])/4)) + 
    ((-2*(13 + (71*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (12*I)*Pi*RATIO[x^(-2)] - (2*(I*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (2*(-51 + (73*I)*Pi + 14*Pi^2)*RATIO[x])/3 - 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (942 - (24*I)*Pi - 97*Pi^2 + (114*I)*Pi^3 - 372*Zeta[3])/3 - 
      ((2*I)/3)*RATIO[x^(-1)]*(-529*I - 18*Pi - (47*I)*Pi^2 + 22*Pi^3 + 
        (228*I)*Zeta[3]))/Nc^2 - (RATIO[(1 - x)^(-1)]*
      (75 + (690*I)*Pi + 252*Pi^2 + (32*I)*Pi^3 - 432*Zeta[3]))/18 + 
    (RATIO[x]*(2869 + (696*I)*Pi + 192*Pi^2 - (8*I)*Pi^3 + 288*Zeta[3]))/18 + 
    (4*RATIO[x^(-2)]*((48*I)*Pi + 3*Pi^2 - (3*I)*Pi^3 + Pi^4 + 
       (36*I)*Pi*Zeta[3]))/3 + (16970 + (12720*I)*Pi + 2545*Pi^2 + 
      (1870*I)*Pi^3 - 32*Pi^4 - 16020*Zeta[3] + (1440*I)*Pi*Zeta[3])/90 + 
    (RATIO[x^(-1)]*(-30480 - (5760*I)*Pi - 9645*Pi^2 - (1260*I)*Pi^3 + 
       64*Pi^4 + 25560*Zeta[3] - (2880*I)*Pi*Zeta[3]))/90 + 
    Nc^2*((-9*((-7*I)*Pi + 2*Pi^2))/(4*(-1 + RATIO[x])^2) - 
      ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 - 
      (I/108)*RATIO[(1 - x)^(-1)]*(3129*I + 16430*Pi + (1290*I)*Pi^2 + 
        276*Pi^3 + (2592*I)*Zeta[3]) + 
      (RATIO[x]*(4299 + (13028*I)*Pi + 1018*Pi^2 + (36*I)*Pi^3 + 
         1728*Zeta[3]))/108 + (RATIO[x^(-2)]*((-6091*I)*Pi + 3273*Pi^2 + 
         (261*I)*Pi^3 + 234*Pi^4 + (3564*I)*Pi*Zeta[3]))/27 + 
      (-170955 + (355995*I)*Pi + 47590*Pi^2 + (7650*I)*Pi^3 + 1536*Pi^4 - 
        302580*Zeta[3] + (24840*I)*Pi*Zeta[3])/540 + 
      (RATIO[x^(-1)]*(-143775 + (60910*I)*Pi - 98875*Pi^2 + (1290*I)*Pi^3 - 
         2616*Pi^4 + 279900*Zeta[3] - (37800*I)*Pi*Zeta[3]))/270) + 
    Log[mu2]*((2*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-2)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(11 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*((8/3 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((-2*(-13 - (4*I)*Pi + 2*Pi^2))/3 + ((8*I)/9)*Pi*
           RATIO[(1 - x)^(-1)] - (8*((-14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 + 
          (4*(27 - (28*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
          (8*(3 - I*Pi)*RATIO[x])/9 + (23*RATIO[x^2])/3)) - 
      (4*RATIO[x^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/3 - 
      (2*(25 - (12*I)*Pi + 7*Pi^2 + 12*Zeta[3]))/3 + 
      Nc^2*(-((-255 + (574*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
        (I/9)*(997*Pi + (39*I)*Pi^2 + 99*Pi^3)*RATIO[x^(-2)] + 
        (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 + (4*(-33 + (20*I)*Pi + 3*Pi^2)*
          RATIO[x])/9 + ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] + 
        (I/9)*RATIO[x^(-1)]*(909*I + 997*Pi - (136*I)*Pi^2 + 105*Pi^3 + 
          (72*I)*Zeta[3]) + (-355 + (188*I)*Pi - 8*Pi^2 - (23*I)*Pi^3 + 
          24*Zeta[3])/6)) + 
    Nf*(((-8*(441 + (694*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        ((8*I)/15)*(285*Pi + 4*Pi^3)*RATIO[x^(-2)] - (((392*I)/15)*Pi)/
         (-1 + RATIO[x])^2 + (4*(735 + (3152*I)*Pi + 380*Pi^2)*RATIO[x])/
         135 - (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (4*(11998 + (15803*I)*Pi - 1859*Pi^2 + (432*I)*Pi^3 - 14580*Zeta[3]))/
         135 - ((8*I)/135)*RATIO[x^(-1)]*(-6322*I + 2565*Pi + (1389*I)*Pi^2 + 
          36*Pi^3 + (14580*I)*Zeta[3]))/Nc + 
      Nc*((2*(87 + (290*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((4*I)/27)*(89*Pi - (84*I)*Pi^2 + 27*Pi^3)*RATIO[x^(-2)] + 
        (((14*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((177 + (832*I)*Pi + 68*Pi^2)*
          RATIO[x])/27 + (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        ((4*I)/27)*RATIO[x^(-1)]*(-629*I + 89*Pi - (153*I)*Pi^2 + 27*Pi^3 + 
          (1458*I)*Zeta[3]) + (-19 - (3956*I)*Pi - 142*Pi^2 - (90*I)*Pi^3 + 
          2916*Zeta[3])/27))) + G[1, 0, 1, x]*
   ((8*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + Nc^2*Log[mu2]^3*
     (3 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)]) + ((4*I)*Pi)/(-1 + RATIO[x])^2 + 
    ((-177 - (360*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Log[mu2]^2*(-18 + Nc*Nf*(2/3 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3) + 12*RATIO[x^(-1)] + 
      Nc^2*((-I/6)*(-181*I + 12*Pi) - (I/3)*(-7*I + 12*Pi)*RATIO[x^(-2)] + 
        (I/3)*(-181*I + 12*Pi)*RATIO[x^(-1)] + 2*RATIO[x])) + 
    Log[mu2]*((2*(69 - (21*I)*Pi + 4*Pi^2))/3 - 4*RATIO[x^(-2)] - 
      (4*(19 - (21*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*((-8 + (16*RATIO[x^(-1)])/3)/Nc + Nc*(-34/3 + (20*RATIO[x^(-2)])/3 + 
          (68*RATIO[x^(-1)])/3 + (8*RATIO[x])/9)) + 8*RATIO[x] + 
      Nc^2*((207 - (234*I)*Pi + 31*Pi^2)/6 - ((4*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + (-79 - (6*I)*Pi + 21*Pi^2)*RATIO[x^(-2)] + 
        ((-281 + (254*I)*Pi - 55*Pi^2)*RATIO[x^(-1)])/3 - (80*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/
     6 - (I/6)*RATIO[x^(-2)]*(-580*I - (209*I)*Pi^2 + 84*Pi^3 + 
      (1632*I)*Zeta[3]) + (I/9)*RATIO[x^(-1)]*(1622*I - 270*Pi + 
      (575*I)*Pi^2 + 222*Pi^3 + (2556*I)*Zeta[3]) + 
    (7161 + (1248*I)*Pi + 302*Pi^2 - (150*I)*Pi^3 + 2124*Zeta[3])/18 + 
    (8*RATIO[(1 - x)^(-1)] + 4*(1 - (22*I)*Pi)*RATIO[x] + 
      2*(2 + (15*I)*Pi)*RATIO[x^2] - ((2*I)/3)*RATIO[x^(-2)]*
       (-151*I + (21*I)*Pi^2 + 22*Pi^3 + (228*I)*Zeta[3]) + 
      ((2*I)/3)*RATIO[x^(-1)]*(-142*I - 156*Pi + (225*I)*Pi^2 + 68*Pi^3 + 
        (300*I)*Zeta[3]) + (-93 + (306*I)*Pi + 187*Pi^2 - (56*I)*Pi^3 + 
        228*Zeta[3])/3)/Nc^2 + 
    Nc^2*(-((-3 + (794*I)*Pi - 20*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (((41*I)/2)*Pi)/(-1 + RATIO[x])^2 - ((-1847 + (858*I)*Pi + 66*Pi^2)*
        RATIO[x])/54 + ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 + 
      (I/18)*RATIO[x^(-2)]*(531*I + 144*Pi + (3545*I)*Pi^2 + 180*Pi^3 - 
        (19404*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*(20173*I + 6244*Pi - 
        (417*I)*Pi^2 + 24*Pi^3 + (19728*I)*Zeta[3]) + 
      (23554 + (4098*I)*Pi + 2183*Pi^2 - (96*I)*Pi^3 + 8712*Zeta[3])/36) + 
    Nf*(Nc*(((-8*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/27)*(2*I + 9*Pi)*
         RATIO[x] - I*(-7*I + 32*Pi)*RATIO[x^2] + 
        (4*RATIO[x^(-2)]*(395 + 69*Pi^2 - 1458*Zeta[3]))/27 + 
        ((2*I)/27)*(418*I - 879*Pi + (81*I)*Pi^2 + 9*Pi^3 + 
          (486*I)*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*(310*I + 99*Pi - 
          (45*I)*Pi^2 + 9*Pi^3 + (1458*I)*Zeta[3])) + 
      ((32*(92 - (165*I)*Pi)*RATIO[x])/135 + ((4*I)/3)*(I + 84*Pi)*
         RATIO[x^2] + ((8*I)/135)*RATIO[x^(-1)]*(-11503*I - 1482*Pi + 
          (1644*I)*Pi^2 + 90*Pi^3 + (14580*I)*Zeta[3]) + 
        (4*(-12235 + (11562*I)*Pi + 1608*Pi^2 - (90*I)*Pi^3 + 4860*Zeta[3]))/
         135 + (8*RATIO[x^(-2)]*(-6856 + 1389*Pi^2 + 14580*Zeta[3]))/135)/
       Nc)) + G[0, x]*(Nc^2*Log[mu2]^3*(3*(1 - I*Pi) + 
      (6*I)*Pi*RATIO[x^(-1)]) + Log[mu2]^2*(9 + (3*I)*Pi + 4*Pi^2 - 
      (3*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*((2*(1 - I*Pi))/3 + ((4*I)/3)*Pi*RATIO[x^(-1)]) - 
      ((3*I)*Pi)/(-1 + RATIO[x])^2 + 3*RATIO[x] + 
      Nc^2*((745 - (709*I)*Pi - 4*Pi^2)/12 - ((255 - (486*I)*Pi - 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/12 + (((29*I)*Pi - 12*Pi^2)*RATIO[x^(-1)])/3 - 
        (((69*I)/4)*Pi)/(-1 + RATIO[x])^2 + (5*(51 + 4*Pi^2)*RATIO[x])/12)) + 
    ((I/36)*(1259*Pi + (129*I)*Pi^2 + 78*Pi^3 - (1836*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x^2]*(-107*Pi^2 - (74*I)*Pi^3 + 612*Zeta[3]))/
     12 - (RATIO[x]*(11785 + (750*I)*Pi - 1790*Pi^2 - (720*I)*Pi^3 + 
       124*Pi^4 + 14400*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 + 
    (RATIO[x^(-1)]*((-1016*I)*Pi - 351*Pi^2 + (73*I)*Pi^3 + 32*Pi^4 + 
       (672*I)*Pi*Zeta[3]))/3 - (RATIO[(1 - x)^(-1)]*(-11785 - (16100*I)*Pi + 
       3350*Pi^2 - (1140*I)*Pi^3 + 36*Pi^4 + 3960*Zeta[3] + 
       (960*I)*Pi*Zeta[3]))/180 + (-136665 + (16125*I)*Pi - 11485*Pi^2 - 
      (13740*I)*Pi^3 - 2688*Pi^4 + 282780*Zeta[3] - (51120*I)*Pi*Zeta[3])/
     540 + Log[mu2]*((2*(11 + (22*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-1)] + (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*(11 - (3*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
      Nf*(((4*(9 + (3*I)*Pi + 4*Pi^2))/9 - ((4*I)/3)*(-I + 2*Pi)*
           RATIO[(1 - x)^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
          (4*RATIO[x])/3)/Nc + Nc*((849 - (837*I)*Pi - 28*Pi^2)/27 - 
          ((255 - (486*I)*Pi - 4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
          (12*I)*Pi*RATIO[x^(-1)] - (((23*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
          (5*(51 + 4*Pi^2)*RATIO[x])/27)) + Pi^2*RATIO[x^2] + 
      Nc^2*((-I/3)*(303*Pi - (17*I)*Pi^2 + 21*Pi^3)*RATIO[x^(-1)] + 
        (23*((11*I)*Pi + 3*Pi^2))/(6*(-1 + RATIO[x])^2) + 
        (23*Pi^2*RATIO[x^2])/4 + (-9375 + (10953*I)*Pi + 2951*Pi^2 + 
          (105*I)*Pi^3 - 504*Zeta[3])/54 + (I/54)*RATIO[(1 - x)^(-1)]*
         (-2805*I - 5346*Pi + (1502*I)*Pi^2 + 48*Pi^3 - (72*I)*Zeta[3]) + 
        (I/54)*RATIO[x]*(2805*I + 765*Pi + (112*I)*Pi^2 + 72*Pi^3 + 
          (72*I)*Zeta[3])) + (2*(-90 - (15*I)*Pi - 47*Pi^2 + (9*I)*Pi^3 + 
         72*Zeta[3]))/9) + 
    ((I/6)*RATIO[(1 - x)^(-1)]*(-121*I - 246*Pi - (20*I)*Pi^2 + 24*Pi^3 - 
        (168*I)*Zeta[3]) + (I/6)*RATIO[x]*(121*I - 52*Pi + (22*I)*Pi^2 + 
        88*Pi^3 + (528*I)*Zeta[3]) + RATIO[x^2]*(-2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]) + ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 180*Zeta[3])/
       (6*(-1 + RATIO[x])^2) + (2*RATIO[x^(-1)]*((-529*I)*Pi - 189*Pi^2 + 
         (42*I)*Pi^3 + 18*Pi^4 + (348*I)*Pi*Zeta[3]))/3 + 
      (-6345 + (7635*I)*Pi + 7020*Pi^2 - (3720*I)*Pi^3 - 868*Pi^4 + 
        36180*Zeta[3] - (6120*I)*Pi*Zeta[3])/90)/Nc^2 + 
    Nc^2*((RATIO[x^2]*(-1027*Pi^2 - (316*I)*Pi^3 + 3708*Zeta[3]))/24 + 
      ((14336*I)*Pi - 2085*Pi^2 + (39*I)*Pi^3 + 11124*Zeta[3])/
       (72*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-218634 + (232254*I)*Pi - 16411*Pi^2 + (3678*I)*Pi^3 + 456*Pi^4 + 
         206064*Zeta[3] + (1728*I)*Pi*Zeta[3]))/648 + 
      (RATIO[x^(-1)]*((-3195*I)*Pi - 657*Pi^2 + (425*I)*Pi^3 + 74*Pi^4 + 
         (2124*I)*Pi*Zeta[3]))/6 - (RATIO[x]*(218634 - (18774*I)*Pi + 
         24001*Pi^2 - (3948*I)*Pi^3 + 264*Pi^4 - 5832*Zeta[3] - 
         (3456*I)*Pi*Zeta[3]))/648 + (-4160730 + (3173310*I)*Pi - 
        89690*Pi^2 - (109095*I)*Pi^3 - 22776*Pi^4 + 2364660*Zeta[3] - 
        (506520*I)*Pi*Zeta[3])/3240) + 
    Nf*(Nc*(((-2*I)/27)*(-1258*Pi + (33*I)*Pi^2 + 132*Pi^3)*RATIO[x^(-1)] + 
        (27558 - (19032*I)*Pi - 1159*Pi^2 + (768*I)*Pi^3 - 4896*Zeta[3])/
         162 - (RATIO[(1 - x)^(-1)]*(3597 - (3537*I)*Pi - 641*Pi^2 - 
           (48*I)*Pi^3 - 4824*Zeta[3]))/81 + ((-452*I)*Pi + 27*Pi^2 - 
          576*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(21*Pi^2 + (32*I)*Pi^3 - 192*Zeta[3]))/6 + 
        (RATIO[x]*(3597 + (522*I)*Pi + 640*Pi^2 - (96*I)*Pi^3 + 360*Zeta[3]))/
         81) + (((8*I)/135)*(-6322*Pi - (285*I)*Pi^2 + 657*Pi^3)*
         RATIO[x^(-1)] + ((2*I)/405)*RATIO[x]*(2967*I - 5292*Pi + 
          (1540*I)*Pi^2 + 1320*Pi^3 + (10800*I)*Zeta[3]) + 
        ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-2967*I + 11520*Pi + 
          (12242*I)*Pi^2 + 240*Pi^3 + (34560*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (2*((-395*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
        (2*(-20073 + (1203*I)*Pi + 16643*Pi^2 - (4362*I)*Pi^3 + 
           22680*Zeta[3]))/405)/Nc)) + 
  G[1, 1, x]*((8*I)*Pi*RATIO[(1 - x)^(-1)] + Nc^2*Log[mu2]^4*
     (-9/4 - (9*RATIO[x^(-2)])/2 + (9*RATIO[x^(-1)])/2) + 
    Log[mu2]^3*(Nc*Nf*(-2/3 - (4*RATIO[x^(-2)])/3 + (4*RATIO[x^(-1)])/3) + 
      Nc^2*((I/3)*(7*I + 9*Pi) + ((2*I)/3)*(-11*I + 9*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*(7*I + 9*Pi)*RATIO[x^(-1)])) + 
    Log[mu2]^2*(-15 + (9*I)*Pi - 2*Pi^2 + 6*RATIO[x^(-2)] + 
      2*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)] + 
      Nc*Nf*(((2*I)/3)*(7*I + Pi) + ((4*I)/3)*(5*I + Pi)*RATIO[x^(-2)] - 
        ((4*I)/3)*(7*I + Pi)*RATIO[x^(-1)]) + 12*RATIO[x] + 
      Nc^2*((197 - (170*I)*Pi - 105*Pi^2)/12 + 
        ((601 - (98*I)*Pi - 189*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-791 + (206*I)*Pi + 177*Pi^2)*RATIO[x^(-1)])/6 + 
        (2*I)*(3*I + Pi)*RATIO[x] - (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    (I/9)*RATIO[x]*(1463*I - 258*Pi + (24*I)*Pi^2 + 4*Pi^3 + 
      (144*I)*Zeta[3]) + (-28977 - (20700*I)*Pi - 2060*Pi^2 - (8952*I)*Pi^3 + 
      267*Pi^4 + 62244*Zeta[3] + (18576*I)*Pi*Zeta[3])/108 + 
    (RATIO[x^(-2)]*(-57745 - (2220*I)*Pi - 10725*Pi^2 - (2295*I)*Pi^3 - 
       188*Pi^4 + 42990*Zeta[3] + (35640*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x^(-1)]*(268635 + (73215*I)*Pi + 21475*Pi^2 + (37020*I)*Pi^3 - 
       363*Pi^4 - 328500*Zeta[3] - (144720*I)*Pi*Zeta[3]))/270 + 
    ((8*I)*Pi*RATIO[(1 - x)^(-1)] - (2*(-64 + (61*I)*Pi + 14*Pi^2)*RATIO[x])/
       3 + ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (RATIO[x^(-2)]*(-5745 + (90*I)*Pi - 1570*Pi^2 - (120*I)*Pi^3 - 
         41*Pi^4 + 3240*Zeta[3] + (5640*I)*Pi*Zeta[3]))/15 + 
      (RATIO[x^(-1)]*(6621 - (18*I)*Pi + 1134*Pi^2 + (1272*I)*Pi^3 - 
         91*Pi^4 - 7344*Zeta[3] - (6048*I)*Pi*Zeta[3]))/9 + 
      (-35715 + (1620*I)*Pi - 2820*Pi^2 - (9420*I)*Pi^3 + 497*Pi^4 + 
        47880*Zeta[3] + (21600*I)*Pi*Zeta[3])/90)/Nc^2 + 
    Nc^2*(((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (I/6)*RATIO[(1 - x)^(-1)]*(Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
      (I/54)*RATIO[x]*(6519*I - 5740*Pi + (725*I)*Pi^2 + 102*Pi^3 + 
        (864*I)*Zeta[3]) + (RATIO[x^(-1)]*(443536 - (164768*I)*Pi - 
         55106*Pi^2 + (60660*I)*Pi^3 - 10821*Pi^4 - 628272*Zeta[3] - 
         (156384*I)*Pi*Zeta[3]))/216 + (-1197540 + (138640*I)*Pi + 
        244570*Pi^2 - (273060*I)*Pi^3 + 23829*Pi^4 + 2369520*Zeta[3] + 
        (354240*I)*Pi*Zeta[3])/2160 + 
      (RATIO[x^(-2)]*(-1617740 + (148760*I)*Pi + 252930*Pi^2 - 
         (104400*I)*Pi^3 + 48303*Pi^4 + 1832760*Zeta[3] + 
         (663120*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-4*I)/3)*(-11*I + 3*Pi + 2*Pi^3)*RATIO[x^(-2)] + 
      ((4*I)/3)*(19*I + 6*Pi)*RATIO[x] + 
      Nf*(Nc*((-123 - (14*I)*Pi - 16*Pi^2)/9 - (2*(-73 - (2*I)*Pi + 44*Pi^2)*
            RATIO[x^(-2)])/9 + (2*(-67 + (26*I)*Pi + 40*Pi^2)*RATIO[x^(-1)])/
           9 + ((8*I)/9)*(3*I + Pi)*RATIO[x] - (23*RATIO[x^2])/3) + 
        ((-4*(15 - (9*I)*Pi + 2*Pi^2))/9 + (8*RATIO[x^(-2)])/3 + 
          (8*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + (16*RATIO[x])/3 - 
          (4*RATIO[x^2])/3)/Nc) + (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      (2*(201 - (90*I)*Pi - 23*Pi^2 - (6*I)*Pi^3 - 72*Zeta[3]))/9 + 
      ((4*I)/9)*RATIO[x^(-1)]*(-15*I + 108*Pi + I*Pi^2 + 6*Pi^3 - 
        (72*I)*Zeta[3]) + Nc^2*(((387 - (80*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6 + (I/9)*RATIO[x^(-1)]*
         (247*I - 7*Pi + (258*I)*Pi^2 + 279*Pi^3 + (36*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-2)]*(-449*I + 403*Pi + (568*I)*Pi^2 + 279*Pi^3 - 
          (108*I)*Zeta[3]) + (2871 - (419*I)*Pi - 66*Pi^2 - (135*I)*Pi^3 + 
          36*Zeta[3])/18)) + 
    Nf*(((-16*(-48 + (788*I)*Pi + 95*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (8*RATIO[x^(-2)]*(-11496 - (1305*I)*Pi + 1417*Pi^2 + (1008*I)*Pi^3 + 
           594*Pi^4 + 1602*Zeta[3]))/135 - 
        (4*RATIO[x^(-1)]*(-35546 + (2897*I)*Pi + 2165*Pi^2 + (756*I)*Pi^3 + 
           1188*Pi^4 + 18324*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
        (2*(-45303 - (7891*I)*Pi + 4877*Pi^2 - (648*I)*Pi^3 + 396*Pi^4 + 
           20268*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*((2*(129 + (416*I)*Pi + 34*Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        (RATIO[x^(-2)]*(38350 - (205*I)*Pi - 7385*Pi^2 - (390*I)*Pi^3 - 
           1188*Pi^4 - 20880*Zeta[3]))/135 + (39840 + (4140*I)*Pi - 
          7145*Pi^2 + (1050*I)*Pi^3 - 396*Pi^4 - 26280*Zeta[3] - 
          (4320*I)*Pi*Zeta[3])/270 + (RATIO[x^(-1)]*(-52460 + (11910*I)*Pi + 
           7265*Pi^2 - (690*I)*Pi^3 + 1188*Pi^4 + 34920*Zeta[3] + 
           (4320*I)*Pi*Zeta[3]))/135))) + 
  (11460 - (21675*I)*Pi - 37930*Pi^2 - (9160*I)*Pi^3 + 5931*Pi^4 + 
    (584*I)*Pi^5 + 52620*Zeta[3] + (182610*I)*Pi*Zeta[3] + 
    46680*Pi^2*Zeta[3] - 48960*Zeta[5])/540 - 
  (RATIO[(1 - x)^(-1)]*((-35355*I)*Pi + 855*Pi^2 - (4050*I)*Pi^3 + 486*Pi^4 - 
     (160*I)*Pi^5 - 5940*Zeta[3] - (18360*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] + 
     5040*Zeta[5]))/540 + (RATIO[x]*(-43035*Pi^2 + (5400*I)*Pi^3 - 
     3240*Pi^4 + (28*I)*Pi^5 - 36720*Zeta[3] - (73440*I)*Pi*Zeta[3] + 
     240*Pi^2*Zeta[3] + 5040*Zeta[5]))/540 + 
  (-(RATIO[x]*(-255*Pi^2 + (65*I)*Pi^3 + 129*Pi^4 + 730*Zeta[3] + 
        (3120*I)*Pi*Zeta[3]))/15 + ((-130*I)*Pi^3 - 111*Pi^4 + 780*Zeta[3] - 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-1815*I)*Pi - 390*Pi^2 - (160*I)*Pi^3 + 174*Pi^4 - 
       2820*Zeta[3] + (3960*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x^2]*(105*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 - (I/9)*RATIO[x^(-1)]*
     (381*Pi + (1587*I)*Pi^2 + 30*Pi^3 - (126*I)*Pi^4 + 23*Pi^5 + 
      1872*Pi*Zeta[3] - (1044*I)*Pi^2*Zeta[3]) + 
    (765 - (2175*I)*Pi - 16305*Pi^2 + (1980*I)*Pi^3 + 1118*Pi^4 - 
      (49*I)*Pi^5 - 21060*Zeta[3] + (37440*I)*Pi*Zeta[3] + 
      6660*Pi^2*Zeta[3] + 23400*Zeta[5])/90)/Nc^2 + 
  Nc^2*(((-755*I)*Pi^3 + 18*Pi^4 + 4530*Zeta[3] - (3060*I)*Pi*Zeta[3])/
     (40*(-1 + RATIO[x])^2) + (RATIO[x^2]*(71680*Pi^2 - (5670*I)*Pi^3 + 
       9729*Pi^4 + 81540*Zeta[3] + (166320*I)*Pi*Zeta[3]))/720 - 
    (I/72)*RATIO[x^(-1)]*(67336*Pi + (19998*I)*Pi^2 + 7378*Pi^3 - 
      (1266*I)*Pi^4 + 523*Pi^5 - 10296*Pi*Zeta[3] - (12312*I)*Pi^2*Zeta[3]) + 
    (RATIO[x]*(-64485*Pi^2 + (101140*I)*Pi^3 - 5573*Pi^4 + (96*I)*Pi^5 - 
       327120*Zeta[3] - (84600*I)*Pi*Zeta[3] - 12600*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 - (RATIO[(1 - x)^(-1)]*((-1093170*I)*Pi + 
       131085*Pi^2 - (177015*I)*Pi^3 + 9073*Pi^4 - (156*I)*Pi^5 + 
       406740*Zeta[3] - (397800*I)*Pi*Zeta[3] - 8280*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 + (274440 - (2061060*I)*Pi + 1610350*Pi^2 - 
      (61860*I)*Pi^3 + 188957*Pi^4 + (18867*I)*Pi^5 - 717420*Zeta[3] + 
      (957240*I)*Pi*Zeta[3] + 539640*Pi^2*Zeta[3] + 1308960*Zeta[5])/6480) + 
  Nf*(Nc*((I/135)*RATIO[x^(-1)]*(20810*Pi + (7055*I)*Pi^2 + 90*Pi^3 - 
        (240*I)*Pi^4 + 189*Pi^5 - 3240*Pi*Zeta[3]) + 
      ((55*I)*Pi^3 + 16*Pi^4 - 330*Zeta[3] + (960*I)*Pi*Zeta[3])/
       (30*(-1 + RATIO[x])^2) - (RATIO[x^2]*(565*Pi^2 + (105*I)*Pi^3 + 
         156*Pi^4 + 495*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(2655*Pi^2 - (5600*I)*Pi^3 + 562*Pi^4 + 22800*Zeta[3] + 
         (9360*I)*Pi*Zeta[3]))/810 - (RATIO[(1 - x)^(-1)]*
        ((35970*I)*Pi - 1215*Pi^2 + (4290*I)*Pi^3 + 616*Pi^4 + 4980*Zeta[3] + 
         (46800*I)*Pi*Zeta[3]))/810 + (2730 + (22200*I)*Pi - 16150*Pi^2 + 
        (585*I)*Pi^3 - 4034*Pi^4 - (567*I)*Pi^5 + 34770*Zeta[3] + 
        (31680*I)*Pi*Zeta[3] - 6480*Pi^2*Zeta[3] - 48600*Zeta[5])/810) + 
    ((-2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (RATIO[x^2]*(-395*Pi^2 + (588*I)*Pi^3 + 
         546*Pi^4 + 1116*Zeta[3] + (10080*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(2205*Pi^2 - (3440*I)*Pi^3 + 898*Pi^4 + 17832*Zeta[3] + 
         (15840*I)*Pi*Zeta[3]))/405 + (2*RATIO[(1 - x)^(-1)]*
        ((2967*I)*Pi + 2781*Pi^2 + (258*I)*Pi^3 + 604*Pi^4 + 7788*Zeta[3] + 
         (40320*I)*Pi*Zeta[3]))/405 - ((4*I)/135)*RATIO[x^(-1)]*
       (5956*Pi + (6277*I)*Pi^2 - 2411*Pi^3 - (669*I)*Pi^4 + 189*Pi^5 + 
        3996*Pi*Zeta[3]) + (2*(-7902 + (6213*I)*Pi - 22532*Pi^2 - 
         (2307*I)*Pi^3 + 5483*Pi^4 + (567*I)*Pi^5 - 36678*Zeta[3] - 
         (1332*I)*Pi*Zeta[3] + 6480*Pi^2*Zeta[3] + 48600*Zeta[5]))/405)/Nc) + 
  G[1, x]*(Nc^2*Log[mu2]^4*((9*(1 - I*Pi))/4 - ((9*I)/2)*Pi*RATIO[x^(-2)] + 
      ((9*I)/2)*(I + Pi)*RATIO[x^(-1)]) + 
    Log[mu2]^3*(Nc*Nf*((2*(1 - I*Pi))/3 - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(I + Pi)*RATIO[x^(-1)]) + 
      Nc^2*((-2 + (11*I)*Pi + 9*Pi^2)/3 + (2*((11*I)*Pi + 9*Pi^2)*
          RATIO[x^(-2)])/3 - (2*(-11 + (11*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/
         3)) + (((5*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/12)*RATIO[x^2]*((107*I)*Pi^2 + 110*Pi^3 + (492*I)*Zeta[3]) - 
    (5*RATIO[(1 - x)^(-1)]*((5*I)*Pi + 6*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/6 + 
    (RATIO[x]*(11785 + (750*I)*Pi + 3490*Pi^2 - (2880*I)*Pi^3 + 124*Pi^4 + 
       7200*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 - (I/270)*RATIO[x^(-2)]*
     (173235*Pi + (15030*I)*Pi^2 + 1825*Pi^3 - (105*I)*Pi^4 + 822*Pi^5 - 
      35910*Pi*Zeta[3] - (30240*I)*Pi^2*Zeta[3]) + 
    Log[mu2]^2*((2*I)*(3*Pi + Pi^3)*RATIO[x^(-2)] + 
      Nc*Nf*((2*(6 - (5*I)*Pi + Pi^2))/3 + (4*((-5*I)*Pi + Pi^2)*
          RATIO[x^(-2)])/3 - (4*(5 - (5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3) - 
      3*RATIO[x] + Nc^2*((I/6)*(601*Pi + (59*I)*Pi^2 + 75*Pi^3)*
         RATIO[x^(-2)] - (5*(51 + 4*Pi^2)*RATIO[x])/12 + 
        (-846 + (487*I)*Pi + 140*Pi^2 + (45*I)*Pi^3 - 72*Zeta[3])/12 - 
        (I/6)*RATIO[x^(-1)]*(535*I + 601*Pi - (128*I)*Pi^2 + 81*Pi^3 + 
          (72*I)*Zeta[3])) + 2*RATIO[x^(-1)]*(3 - (3*I)*Pi + Pi^2 - 
        12*Zeta[3]) + 3*(-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3])) + 
    Log[mu2]*((2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (4*((33*I)*Pi + 9*Pi^2 + (11*I)*Pi^3 + 3*Pi^4)*RATIO[x^(-2)])/9 - 
      (2*(-11 + (3*I)*Pi + 6*Pi^2)*RATIO[x])/3 + Pi^2*RATIO[x^2] + 
      (2*(25 + (24*I)*Pi + (2*I)*Pi^3 - 20*Zeta[3] + (12*I)*Pi*Zeta[3]))/3 - 
      (4*RATIO[x^(-1)]*(33 - (33*I)*Pi + 2*Pi^2 - 132*Zeta[3] + 
         (36*I)*Pi*Zeta[3]))/9 + Nc^2*((23*Pi^2*RATIO[x^2])/4 + 
        (RATIO[x]*(2805 - (765*I)*Pi + 328*Pi^2 - (48*I)*Pi^3 - 72*Zeta[3]))/
         54 + (I/6)*RATIO[(1 - x)^(-1)]*(85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
        (RATIO[x^(-2)]*((-449*I)*Pi - 546*Pi^2 - (323*I)*Pi^3 - 63*Pi^4 - 
           (108*I)*Pi*Zeta[3]))/9 + (2862 - (2196*I)*Pi - 2738*Pi^2 + 
          (111*I)*Pi^3 - 99*Pi^4 + 612*Zeta[3] - (540*I)*Pi*Zeta[3])/54 + 
        (RATIO[x^(-1)]*(-621 + (1347*I)*Pi + 3485*Pi^2 + (321*I)*Pi^3 + 
           207*Pi^4 - 1116*Zeta[3] + (540*I)*Pi*Zeta[3]))/27) + 
      Nf*(Nc*(((2*I)/9)*(73*Pi - (15*I)*Pi^2 + 28*Pi^3)*RATIO[x^(-2)] - 
          (5*(51 + 4*Pi^2)*RATIO[x])/27 + (-360 + (81*I)*Pi + 211*Pi^2 + 
            (54*I)*Pi^3 - 72*Zeta[3])/27 - ((2*I)/27)*RATIO[x^(-1)]*
           (153*I + 219*Pi - (199*I)*Pi^2 + 90*Pi^3 + (72*I)*Zeta[3])) + 
        (((8*I)/9)*(3*Pi + Pi^3)*RATIO[x^(-2)] - (4*RATIO[x])/3 + 
          (8*RATIO[x^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/9 + 
          (4*(-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3]))/3)/Nc)) + 
    ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      I*RATIO[x^2]*((2*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) + 
      (RATIO[x]*(121 + (52*I)*Pi + 22*Pi^2 - (88*I)*Pi^3 + 528*Zeta[3]))/6 - 
      (I/9)*RATIO[x^(-2)]*(3447*Pi + (453*I)*Pi^2 - 222*Pi^3 - (18*I)*Pi^4 + 
        23*Pi^5 - 216*Pi*Zeta[3] - (1044*I)*Pi^2*Zeta[3]) + 
      (1390 - (2485*I)*Pi + 2535*Pi^2 + (875*I)*Pi^3 - 309*Pi^4 + 
        (3*I)*Pi^5 - 7680*Zeta[3] - (14880*I)*Pi*Zeta[3] - 900*Pi^2*Zeta[3] - 
        3900*Zeta[5])/30 + (I/45)*RATIO[x^(-1)]*(1905*I + 17235*Pi + 
        (6120*I)*Pi^2 - 765*Pi^3 + (169*I)*Pi^4 + 33*Pi^5 - 
        (2340*I)*Zeta[3] + 17280*Pi*Zeta[3] - (5940*I)*Pi^2*Zeta[3] - 
        (11700*I)*Zeta[5]))/Nc^2 + 
    Nc^2*((((55*I)/6)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/24)*RATIO[x^2]*((1027*I)*Pi^2 + 700*Pi^3 + (2388*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*((-1043*I)*Pi + 258*Pi^2 + (868*I)*Pi^3 + 
         24*Pi^4 - 4504*Zeta[3] - (48*I)*Pi*Zeta[3]))/36 - 
      (RATIO[x]*(-218634 + (18774*I)*Pi - 12877*Pi^2 + (60*I)*Pi^3 + 
         24*Pi^4 - 7128*Zeta[3] + (5184*I)*Pi*Zeta[3]))/648 - 
      (I/216)*RATIO[x^(-2)]*(323548*Pi + (8574*I)*Pi^2 + 13674*Pi^3 - 
        (3006*I)*Pi^4 + 1569*Pi^5 - 78840*Pi*Zeta[3] - 
        (36936*I)*Pi^2*Zeta[3]) + (5934960 - (5300640*I)*Pi - 2146340*Pi^2 + 
        (708870*I)*Pi^3 - 172593*Pi^4 - (4617*I)*Pi^5 - 3395160*Zeta[3] - 
        (2114640*I)*Pi*Zeta[3] - 185760*Pi^2*Zeta[3] - 583200*Zeta[5])/6480 + 
      (I/3240)*RATIO[x^(-1)]*(3030120*I + 4853220*Pi - (1883060*I)*Pi^2 - 
        97230*Pi^3 - (171189*I)*Pi^4 + 21357*Pi^5 - (1220400*I)*Zeta[3] + 
        576720*Pi*Zeta[3] - (555120*I)*Pi^2*Zeta[3] - (583200*I)*Zeta[5])) + 
    (I/540)*RATIO[x^(-1)]*(124710*I + 346470*Pi + (58580*I)*Pi^2 - 
      16800*Pi^3 + (381*I)*Pi^4 + 1566*Pi^5 - (295080*I)*Zeta[3] + 
      174240*Pi*Zeta[3] - (77400*I)*Pi^2*Zeta[3] + (54000*I)*Zeta[5]) + 
    (74020 - (22710*I)*Pi - 5670*Pi^2 + (14880*I)*Pi^3 - 1581*Pi^4 - 
      (234*I)*Pi^5 - 197600*Zeta[3] - (131520*I)*Pi*Zeta[3] - 
      12840*Pi^2*Zeta[3] + 18000*Zeta[5])/360 + 
    Nf*((((-392*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        (2*RATIO[x^2]*(Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/3 + 
        (2*RATIO[x]*(2967 + (5292*I)*Pi + 460*Pi^2 - (1320*I)*Pi^3 + 
           10800*Zeta[3]))/405 - ((4*I)/135)*RATIO[x^(-2)]*
         (22992*Pi + (6811*I)*Pi^2 - 3581*Pi^3 - (669*I)*Pi^4 + 189*Pi^5 + 
          3996*Pi*Zeta[3]) + (2*(26556 - (64461*I)*Pi + 19117*Pi^2 + 
           (951*I)*Pi^3 - 4722*Pi^4 - (189*I)*Pi^5 + 41148*Zeta[3] - 
           (37476*I)*Pi*Zeta[3] - 3240*Pi^2*Zeta[3] - 24300*Zeta[5]))/405 + 
        ((4*I)/405)*RATIO[x^(-1)]*(17868*I + 68976*Pi + (20494*I)*Pi^2 - 
          6567*Pi^3 - (5640*I)*Pi^4 + 567*Pi^5 + (45468*I)*Zeta[3] + 
          14148*Pi*Zeta[3] - (3240*I)*Pi^2*Zeta[3] - (24300*I)*Zeta[5]))/Nc + 
      Nc*(((2*I)/9)*RATIO[(1 - x)^(-1)]*(29*Pi + 2*Pi^3 - (4*I)*Zeta[3]) + 
        (I/81)*RATIO[x]*(3597*I - 522*Pi + (424*I)*Pi^2 + 96*Pi^3 + 
          (360*I)*Zeta[3]) + (RATIO[x^2]*(21*Pi^2 - (32*I)*Pi^3 + 
           192*Zeta[3]))/6 + (I/135)*RATIO[x^(-2)]*(38350*Pi + 
          (5045*I)*Pi^2 - 690*Pi^3 - (240*I)*Pi^4 + 189*Pi^5 - 
          3240*Pi*Zeta[3]) - (I/405)*RATIO[x^(-1)]*(62430*I + 115050*Pi - 
          (16880*I)*Pi^2 - 1275*Pi^3 - (4251*I)*Pi^4 + 567*Pi^5 + 
          (21780*I)*Zeta[3] - 10260*Pi*Zeta[3] - (3240*I)*Pi^2*Zeta[3] - 
          (24300*I)*Zeta[5]) + (-111090 + (108150*I)*Pi + 25220*Pi^2 - 
          (1815*I)*Pi^3 + 3711*Pi^4 + (189*I)*Pi^5 - 23580*Zeta[3] + 
          (25380*I)*Pi*Zeta[3] + 3240*Pi^2*Zeta[3] + 24300*Zeta[5])/810))), 
 G[1, 1, 1, 0, 0, 0, x]*(56 + 500*RATIO[x^(-2)] + 
    (168 + 480*RATIO[x^(-2)] - 624*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(8 + 44*RATIO[x^(-2)] - 112*RATIO[x^(-1)]) - 472*RATIO[x^(-1)]) + 
  G[1, 1, 0, 0, 0, 1, x]*(64 + 352*RATIO[x^(-2)] + 
    (32 + 320*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-20 + 132*RATIO[x^(-2)] - 80*RATIO[x^(-1)]) - 368*RATIO[x^(-1)]) + 
  G[1, 1, 0, 0, 1, 0, x]*(64 + 352*RATIO[x^(-2)] + 
    (32 + 320*RATIO[x^(-2)] - 256*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-20 + 132*RATIO[x^(-2)] - 80*RATIO[x^(-1)]) - 368*RATIO[x^(-1)]) + 
  G[1, 1, 0, 1, 0, 0, x]*(66 + 254*RATIO[x^(-2)] + 
    (116 + 240*RATIO[x^(-2)] - 376*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(2 + 34*RATIO[x^(-2)] - 64*RATIO[x^(-1)]) - 312*RATIO[x^(-1)]) + 
  G[1, 0, 1, 0, 0, 1, x]*(40 + 196*RATIO[x^(-2)] + 
    Nc^2*(12 + 184*RATIO[x^(-2)] - 144*RATIO[x^(-1)]) + 
    (160*RATIO[x^(-2)] - 96*RATIO[x^(-1)])/Nc^2 - 200*RATIO[x^(-1)]) + 
  G[1, 0, 1, 0, 1, 0, x]*(40 + 196*RATIO[x^(-2)] + 
    Nc^2*(12 + 184*RATIO[x^(-2)] - 144*RATIO[x^(-1)]) + 
    (160*RATIO[x^(-2)] - 96*RATIO[x^(-1)])/Nc^2 - 200*RATIO[x^(-1)]) + 
  G[1, 0, 1, 1, 0, 0, x]*(54 + 106*RATIO[x^(-2)] + 
    (76 + 80*RATIO[x^(-2)] - 200*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(38 + 134*RATIO[x^(-2)] - 160*RATIO[x^(-1)]) - 168*RATIO[x^(-1)]) + 
  G[1, 0, 0, 1, 0, 0, x]*(22 - 12*Nc^2 + 164*RATIO[x^(-2)] + 
    (32 + 160*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/Nc^2 - 164*RATIO[x^(-1)]) + 
  G[0, 1, 1, 1, 0, 1, x]*(36 + 40*RATIO[x^(-2)] + 
    Nc^2*(30 + 172*RATIO[x^(-2)] - 156*RATIO[x^(-1)]) - 72*RATIO[x^(-1)]) + 
  G[0, 1, 1, 1, 1, 0, x]*(36 + 40*RATIO[x^(-2)] + 
    Nc^2*(30 + 172*RATIO[x^(-2)] - 156*RATIO[x^(-1)]) - 72*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 1, 1, x]*(36 + 48*RATIO[x^(-2)] + 
    Nc^2*(24 + 132*RATIO[x^(-2)] - 120*RATIO[x^(-1)]) - 72*RATIO[x^(-1)]) + 
  G[1, 1, 0, 1, 0, 1, x]*(8 + 66*RATIO[x^(-2)] + 
    Nc^2*(36 + 180*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    (20 + 120*RATIO[x^(-2)] - 88*RATIO[x^(-1)])/Nc^2 - 28*RATIO[x^(-1)]) + 
  G[1, 1, 0, 1, 1, 0, x]*(8 + 66*RATIO[x^(-2)] + 
    Nc^2*(36 + 180*RATIO[x^(-2)] - 192*RATIO[x^(-1)]) + 
    (20 + 120*RATIO[x^(-2)] - 88*RATIO[x^(-1)])/Nc^2 - 28*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 1, 0, 1, 1, x]*(8 + 16*RATIO[x^(-2)] - 16*RATIO[x^(-1)]) + 
  G[0, 1, 1, 0, 0, 0, x]*(8 + 16*RATIO[x^(-2)] + 
    Nc^2*(22 + 92*RATIO[x^(-2)] - 92*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
  G[0, 0, 1, 1, 0, 1, x]*(8 + 8*RATIO[x^(-2)] + 
    Nc^2*(14 + 56*RATIO[x^(-2)] - 52*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
  G[0, 0, 1, 1, 1, 0, x]*(8 + 8*RATIO[x^(-2)] + 
    Nc^2*(14 + 56*RATIO[x^(-2)] - 52*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 0, 1, x]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 1, 0, x]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 1, 0, 0, x]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
  G[0, 1, 0, 1, 1, 1, x]*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 0, 0, 1, x]*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 0, 1, 0, x]*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + 
  G[1, 1, 1, 0, 0, 1, x]*(38 - 40*RATIO[x^(-2)] + 
    Nc^2*(66 + 356*RATIO[x^(-2)] - 348*RATIO[x^(-1)]) + 
    (8 + 24*RATIO[x^(-2)] - 16*RATIO[x^(-1)])/Nc^2 - 4*RATIO[x^(-1)]) + 
  G[1, 1, 1, 0, 1, 0, x]*(38 - 40*RATIO[x^(-2)] + 
    Nc^2*(66 + 356*RATIO[x^(-2)] - 348*RATIO[x^(-1)]) + 
    (8 + 24*RATIO[x^(-2)] - 16*RATIO[x^(-1)])/Nc^2 - 4*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 1, 0, 1, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
  Nc^2*G[0, 1, 0, 1, 1, 0, x]*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)]) + 
  G[1, 0, 0, 0, 1, 1, x]*(-4 + (16 - 32*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(10 - 20*RATIO[x^(-1)]) + 8*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 0, 1, 1, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 1, 0, 0, 1, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 1, 0, 1, 0, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[1, 0, 0, 0, 0, 1, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[1, 0, 0, 0, 1, 0, x]*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 1, 1, x]*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
  Nc^2*Log[mu2]^4*(((9*I)/4)*(I + Pi) - ((9*I)/2)*Pi*RATIO[x^(-1)]) + 
  Nc^2*G[0, 0, 0, 1, 0, x]*(6*(1 + I*Pi) + (12*I)*Pi*RATIO[x^(-2)] - 
    (12*I)*(-I + Pi)*RATIO[x^(-1)]) + Nc^2*G[0, 0, 0, 0, 1, x]*
   (6*(1 - I*Pi) - (12*I)*Pi*RATIO[x^(-2)] + (12*I)*(I + Pi)*RATIO[x^(-1)]) + 
  G[1, 1, 1, 1, 0, 1, x]*(18 + 106*RATIO[x^(-2)] + 
    (32 + 40*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 96*RATIO[x^(-1)] + 
    Nc^2*(-6 - 26*RATIO[x^(-2)] + 24*RATIO[x^(-1)])) + 
  G[1, 1, 1, 1, 1, 0, x]*(18 + 106*RATIO[x^(-2)] + 
    (32 + 40*RATIO[x^(-2)] - 64*RATIO[x^(-1)])/Nc^2 - 96*RATIO[x^(-1)] + 
    Nc^2*(-6 - 26*RATIO[x^(-2)] + 24*RATIO[x^(-1)])) + 
  G[0, 0, 1, 1, 1, 1, x]*(-12 - 16*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
    Nc^2*(-22 - 72*RATIO[x^(-2)] + 68*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 0, 1, x]*(-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)])) + 
  G[0, 1, 1, 0, 1, 0, x]*(-16 - 16*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 80*RATIO[x^(-2)] + 72*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 0, 1, x]*(14 - 82*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 10*RATIO[x^(-2)] + 36*RATIO[x^(-1)]) + 
    (-20 - 80*RATIO[x^(-2)] + 88*RATIO[x^(-1)])/Nc^2) + 
  G[1, 0, 0, 1, 1, 0, x]*(14 - 82*RATIO[x^(-2)] + 32*RATIO[x^(-1)] + 
    Nc^2*(-12 - 10*RATIO[x^(-2)] + 36*RATIO[x^(-1)]) + 
    (-20 - 80*RATIO[x^(-2)] + 88*RATIO[x^(-1)])/Nc^2) + 
  G[0, 0, 1, 1, 0, 0, x]*(-8 - 16*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
    Nc^2*(-26 - 100*RATIO[x^(-2)] + 100*RATIO[x^(-1)])) + 
  G[0, 1, 1, 1, 0, 0, x]*(-24 - 24*RATIO[x^(-2)] + 48*RATIO[x^(-1)] + 
    Nc^2*(-22 - 128*RATIO[x^(-2)] + 116*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, 0, 1, x]*(-28 - 22*RATIO[x^(-2)] + 68*RATIO[x^(-1)] + 
    (-8 + 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-30 - 158*RATIO[x^(-2)] + 144*RATIO[x^(-1)])) + 
  G[1, 0, 1, 1, 1, 0, x]*(-28 - 22*RATIO[x^(-2)] + 68*RATIO[x^(-1)] + 
    (-8 + 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-30 - 158*RATIO[x^(-2)] + 144*RATIO[x^(-1)])) + 
  G[1, 0, 0, 1, 1, 1, x]*(-52 - 46*RATIO[x^(-2)] + 92*RATIO[x^(-1)] + 
    (-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-50 - 212*RATIO[x^(-2)] + 196*RATIO[x^(-1)])) + 
  G[0, 1, 1, 1, 1, 1, x]*(-60 - 80*RATIO[x^(-2)] + 120*RATIO[x^(-1)] + 
    Nc^2*(-56 - 252*RATIO[x^(-2)] + 232*RATIO[x^(-1)])) + 
  G[1, 0, 1, 0, 0, 0, x]*(-84 - 408*RATIO[x^(-2)] + 408*RATIO[x^(-1)] + 
    (-64 - 320*RATIO[x^(-2)] + 320*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-82 - 452*RATIO[x^(-2)] + 452*RATIO[x^(-1)])) + 
  G[1, 1, 0, 0, 0, 0, x]*(-136 - 752*RATIO[x^(-2)] + 752*RATIO[x^(-1)] + 
    Nc^2*(-86 - 556*RATIO[x^(-2)] + 556*RATIO[x^(-1)]) + 
    (-128 - 640*RATIO[x^(-2)] + 640*RATIO[x^(-1)])/Nc^2) + 
  G[1, 1, 1, 1, 0, 0, x]*(-184 - 714*RATIO[x^(-2)] + 716*RATIO[x^(-1)] + 
    Nc^2*(-150 - 624*RATIO[x^(-2)] + 708*RATIO[x^(-1)]) + 
    (-272 - 632*RATIO[x^(-2)] + 832*RATIO[x^(-1)])/Nc^2) + 
  G[1, 0, 0, 0, 0, x]*(376 + (320 - 640*RATIO[x^(-1)])/Nc^2 - 
    752*RATIO[x^(-1)] + Nc^2*(2*(139 - (3*I)*Pi) - (12*I)*Pi*RATIO[x^(-2)] + 
      (4*I)*(139*I + 3*Pi)*RATIO[x^(-1)])) + 
  Log[mu2]^3*(Nc*Nf*(((2*I)/3)*(I + Pi) - ((4*I)/3)*Pi*RATIO[x^(-1)]) + 
    Nc^2*((11 - (20*I)*Pi - 9*Pi^2)/3 + (2*((11*I)*Pi + 9*Pi^2)*
        RATIO[x^(-1)])/3)) + G[1, 0, 0, 0, 1, x]*
   ((-4*I)*(-48*I + Pi) + Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 
      12*RATIO[x^(-1)]) + (8*I)*(-44*I + Pi)*RATIO[x^(-1)] + 
    ((16*I)*(6*I + Pi) - (32*I)*(10*I + Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(((5*I)/3)*(25*I + 6*Pi) - 4*RATIO[(1 - x)^(-1)] - 
      (130*RATIO[x^(-2)])/3 - ((10*I)/3)*(55*I + 6*Pi)*RATIO[x^(-1)]) + 
    Nf*(Nc*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      (-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15)/Nc)) + 
  G[1, 0, 0, 1, 0, x]*((12*I)*(16*I + 3*Pi) + (82*I)*Pi*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) - 
    (44*I)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
    ((12*I)*(8*I + Pi) + (80*I)*Pi*RATIO[x^(-2)] - (8*I)*(40*I + 9*Pi)*
       RATIO[x^(-1)])/Nc^2 + Nc^2*((-I/3)*(-125*I + 54*Pi) - 
      4*RATIO[(1 - x)^(-1)] + ((2*I)/3)*(65*I + 3*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-275*I + 36*Pi)*RATIO[x^(-1)]) + 
    Nf*(Nc*(4 + 8*RATIO[x^(-2)] - 8*RATIO[x^(-1)]) + 
      (-112/15 - (32*RATIO[x^(-2)])/15 + (32*RATIO[x^(-1)])/15)/Nc)) + 
  G[0, 1, 1, 1, 0, x]*(51 + (4*I)*Pi - 8*RATIO[(1 - x)^(-1)] + 
    (8*I)*(3*I + Pi)*RATIO[x^(-2)] + Nc^2*(199/3 - 8*RATIO[(1 - x)^(-1)] - 
      (224*RATIO[x^(-2)])/3 - (278*RATIO[x^(-1)])/3) - 
    (2*I)*(11*I + 4*Pi)*RATIO[x^(-1)] + (20 + 8*RATIO[x^(-1)])/Nc^2 + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-8/3 - (16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3)) + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-8 - 44*RATIO[x^(-2)] + 40*RATIO[x^(-1)]))) + 
  G[0, 1, 1, 0, 1, x]*(3*(17 + (4*I)*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (24*I)*(I + Pi)*RATIO[x^(-2)] - (2*I)*(11*I + 12*Pi)*RATIO[x^(-1)] + 
    (20 + 8*RATIO[x^(-1)])/Nc^2 + Nc^2*((199 + (12*I)*Pi)/3 - 
      8*RATIO[(1 - x)^(-1)] + ((8*I)/3)*(28*I + 3*Pi)*RATIO[x^(-2)] - 
      ((2*I)/3)*(-139*I + 12*Pi)*RATIO[x^(-1)]) + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-8/3 - (16*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3)) + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-8 - 44*RATIO[x^(-2)] + 40*RATIO[x^(-1)]))) + 
  G[1, 0, 1, 1, 1, 1, x]*(52 + 66*RATIO[x^(-2)] + 
    Nc^2*(78 + 378*RATIO[x^(-2)] - 360*RATIO[x^(-1)]) + 
    (10 + 8*RATIO[x^(-2)] - 20*RATIO[x^(-1)])/Nc^2 - 116*RATIO[x^(-1)] + 
    Nf*((32 + 144*RATIO[x^(-2)] - 160*RATIO[x^(-1)])/Nc + 
      Nc*(-8 - 36*RATIO[x^(-2)] + 40*RATIO[x^(-1)]))) + 
  G[0, 1, 1, 1, 1, x]*((-2*I)*(-37*I + 6*Pi) + 16*RATIO[(1 - x)^(-1)] - 
    (24*I)*(2*I + Pi)*RATIO[x^(-2)] + Log[mu2]*(12 + 16*RATIO[x^(-2)] + 
      Nc^2*(28 + 84*RATIO[x^(-2)] - 80*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) + 
    (12*I)*(I + 2*Pi)*RATIO[x^(-1)] + (-16 + 8*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(((2*I)/3)*(308*I + 3*Pi) + 24*RATIO[(1 - x)^(-1)] + 
      ((2*I)/3)*(-115*I + 6*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(248*I + 3*Pi)*
       RATIO[x^(-1)]) + Nf*(Nc*(26 + 8*RATIO[x^(-2)] - 44*RATIO[x^(-1)]) + 
      (-88 + 144*RATIO[x^(-1)])/Nc)) + G[1, 1, 0, 1, 1, 1, x]*
   (60 + 102*RATIO[x^(-2)] + Nc^2*(106 + 540*RATIO[x^(-2)] - 
      548*RATIO[x^(-1)]) + (40 + 24*RATIO[x^(-2)] - 80*RATIO[x^(-1)])/Nc^2 - 
    156*RATIO[x^(-1)] + Nf*((128 + 576*RATIO[x^(-2)] - 640*RATIO[x^(-1)])/
       Nc + Nc*(-32 - 144*RATIO[x^(-2)] + 160*RATIO[x^(-1)]))) + 
  G[1, 1, 1, 0, 1, 1, x]*(44 + 140*RATIO[x^(-2)] + 
    Nc^2*(90 + 422*RATIO[x^(-2)] - 456*RATIO[x^(-1)]) + 
    (66 + 48*RATIO[x^(-2)] - 132*RATIO[x^(-1)])/Nc^2 - 160*RATIO[x^(-1)] + 
    Nf*((160 + 720*RATIO[x^(-2)] - 800*RATIO[x^(-1)])/Nc + 
      Nc*(-40 - 180*RATIO[x^(-2)] + 200*RATIO[x^(-1)]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(-58 - 196*RATIO[x^(-2)] + 188*RATIO[x^(-1)] + 
    (-4 - 104*RATIO[x^(-2)] + 56*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-100 - 502*RATIO[x^(-2)] + 476*RATIO[x^(-1)]) + 
    Nf*(Nc*(12 + 72*RATIO[x^(-2)] - 72*RATIO[x^(-1)]) + 
      (-48 - 288*RATIO[x^(-2)] + 288*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 1, 1, 0, x]*((-I/3)*(-95*I + 558*Pi) - ((2*I)/3)*(203*I + 936*Pi)*
     RATIO[x^(-2)] + ((4*I)/3)*(23*I + 495*Pi)*RATIO[x^(-1)] + 
    ((-2*I)*(-37*I + 120*Pi) - (4*I)*(-3*I + 148*Pi)*RATIO[x^(-2)] + 
      (12*I)*(-9*I + 64*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*((-I/3)*(-151*I + 504*Pi) - (I/3)*(-167*I + 2274*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*(-104*I + 621*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]*(-20 - 16*RATIO[x^(-2)] + 40*RATIO[x^(-1)] + 
      Nc^2*(-12 - 108*RATIO[x^(-2)] + 96*RATIO[x^(-1)])) + 
    Nf*(Nc*(4 + (52*RATIO[x^(-2)])/3 - 16*RATIO[x^(-1)]) + 
      (-208/3 - (1072*RATIO[x^(-2)])/3 + (992*RATIO[x^(-1)])/3)/Nc)) + 
  G[1, 1, 1, 1, 1, 1, x]*(-94 - 202*RATIO[x^(-2)] + 248*RATIO[x^(-1)] + 
    (-70 - 80*RATIO[x^(-2)] + 140*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-154 - 704*RATIO[x^(-2)] + 716*RATIO[x^(-1)]) + 
    Nf*(Nc*(40 + 180*RATIO[x^(-2)] - 200*RATIO[x^(-1)]) + 
      (-160 - 720*RATIO[x^(-2)] + 800*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 0, 0, 1, 1, x]*(-158 - 608*RATIO[x^(-2)] + 604*RATIO[x^(-1)] + 
    (-116 - 520*RATIO[x^(-2)] + 472*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(-226 - 1410*RATIO[x^(-2)] + 1376*RATIO[x^(-1)]) + 
    Nf*(Nc*(48 + 288*RATIO[x^(-2)] - 288*RATIO[x^(-1)]) + 
      (-192 - 1152*RATIO[x^(-2)] + 1152*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 1, 0, 1, x]*((I/3)*(95*I + 186*Pi) + ((14*I)/3)*(-29*I + 18*Pi)*
     RATIO[x^(-2)] - ((4*I)/3)*(-23*I + 93*Pi)*RATIO[x^(-1)] + 
    ((74*I)*(I + Pi) + (12*I)*(I + 6*Pi)*RATIO[x^(-2)] - 
      (4*I)*(27*I + 37*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*((I/3)*(151*I + 432*Pi) + (I/3)*(167*I + 2010*Pi)*RATIO[x^(-2)] - 
      ((4*I)/3)*(104*I + 531*Pi)*RATIO[x^(-1)]) + 
    Log[mu2]*(-20 - 16*RATIO[x^(-2)] + 40*RATIO[x^(-1)] + 
      Nc^2*(-12 - 108*RATIO[x^(-2)] + 96*RATIO[x^(-1)])) + 
    Nf*(Nc*(4*(1 - (10*I)*Pi) - ((4*I)/3)*(13*I + 135*Pi)*RATIO[x^(-2)] + 
        (8*I)*(2*I + 25*Pi)*RATIO[x^(-1)]) + 
      (((16*I)/3)*(13*I + 30*Pi) + ((16*I)/3)*(67*I + 135*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(31*I + 75*Pi)*RATIO[x^(-1)])/Nc)) + 
  G[1, 1, 1, 1, 1, x]*(4*(13 - (4*I)*Pi) - ((2*I)/3)*(-359*I + 24*Pi)*
     RATIO[x^(-2)] + Log[mu2]*(60 + 80*RATIO[x^(-2)] + 
      Nc^2*(60 + 260*RATIO[x^(-2)] - 240*RATIO[x^(-1)]) - 
      120*RATIO[x^(-1)]) + (4*I)*(-21*I + 8*Pi)*RATIO[x^(-1)] + 
    (2*(70 - (19*I)*Pi) - (20*I)*(3*I + 2*Pi)*RATIO[x^(-2)] + 
      (4*I)*(50*I + 19*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*(391 - (100*I)*Pi - I*(-103*I + 470*Pi)*RATIO[x^(-2)] + 
      (4*I)*(159*I + 125*Pi)*RATIO[x^(-1)]) + 
    Nf*(Nc*(((10*I)/3)*(35*I + 12*Pi) + ((4*I)/3)*(17*I + 135*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(151*I + 150*Pi)*RATIO[x^(-1)]) + 
      ((8*(211 - (60*I)*Pi))/3 - (16*I)*(38*I + 45*Pi)*RATIO[x^(-2)] + 
        ((16*I)/3)*(241*I + 150*Pi)*RATIO[x^(-1)])/Nc)) + 
  G[0, 1, 0, 0, 0, x]*(644/3 - (32*RATIO[(1 - x)^(-1)])/3 + 
    (160 - 320*RATIO[x^(-1)])/Nc^2 - 408*RATIO[x^(-1)] + 
    Nc^2*((2*(359 + (3*I)*Pi))/3 - (40*RATIO[(1 - x)^(-1)])/3 + 
      (4*I)*Pi*RATIO[x^(-2)] - (4*I)*(-113*I + Pi)*RATIO[x^(-1)] - 
      (40*RATIO[x])/3) - (32*RATIO[x])/3) + G[0, 0, 1, 1, 1, x]*
   (79 - (4*I)*Pi - 8*RATIO[(1 - x)^(-1)] - (8*I)*Pi*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]*(14 + 28*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
    (12 - 8*RATIO[x^(-1)])/Nc^2 + Nc*Nf*(8/3 + (16*RATIO[x^(-2)])/3 - 
      (16*RATIO[x^(-1)])/3) + (2*I)*(25*I + 4*Pi)*RATIO[x^(-1)] + 
    Nc^2*(2*(40 + (3*I)*Pi) + ((4*I)/3)*(-7*I + 9*Pi)*RATIO[x^(-2)] - 
      (4*I)*(-53*I + 3*Pi)*RATIO[x^(-1)] - (40*RATIO[x])/3) - 
    (32*RATIO[x])/3) + G[0, 0, 1, 0, 0, x]*
   (-214/3 - (32*RATIO[(1 - x)^(-1)])/3 + 164*RATIO[x^(-1)] + 
    (-80 + 160*RATIO[x^(-1)])/Nc^2 + Nc^2*((2*(16 - (9*I)*Pi))/3 - 
      (32*RATIO[(1 - x)^(-1)])/3 - (12*I)*Pi*RATIO[x^(-2)] + 
      (12*I)*Pi*RATIO[x^(-1)] - (32*RATIO[x])/3) - (32*RATIO[x])/3) + 
  G[0, 1, 0, 1, 1, x]*(2*(49 + (2*I)*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (8*I)*Pi*RATIO[x^(-2)] + (4 - 104*RATIO[x^(-1)])/Nc^2 + 
    Nc^2*Log[mu2]*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) - 
    (4*I)*(-47*I + 2*Pi)*RATIO[x^(-1)] + 
    Nf*((2048/15 - (32*RATIO[x^(-2)])/15 - (4288*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-100/3 + (16*RATIO[x^(-2)])/3 + (200*RATIO[x^(-1)])/3)) + 
    Nc^2*((575 - (6*I)*Pi)/3 - (16*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*(-46*I + 3*Pi)*RATIO[x^(-2)] + ((2*I)/3)*(637*I + 6*Pi)*
       RATIO[x^(-1)] - (32*RATIO[x])/3) - (32*RATIO[x])/3) + 
  G[1, 0, 1, 1, 0, x]*(2*(53 + (9*I)*Pi) + (I/3)*(-253*I + 228*Pi)*
     RATIO[x^(-2)] - (6*I)*(-19*I + 14*Pi)*RATIO[x^(-1)] + 
    ((2*I)*(19*I + 34*Pi) + (4*I)*(-3*I + 22*Pi)*RATIO[x^(-2)] - 
      (4*I)*(33*I + 46*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-4 - 36*RATIO[x^(-2)] + 32*RATIO[x^(-1)])) + 
    Nf*((-208/15 - (128*RATIO[x^(-2)])/15 + (608*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-28/3 - (176*RATIO[x^(-2)])/3 + (152*RATIO[x^(-1)])/3)) + 
    Nc^2*((2*(43 + (6*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
      ((10*I)/3)*(185*I + 18*Pi)*RATIO[x^(-2)] + (2*I)*(217*I + 8*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 0, 1, 0, 1, x]*(2*(53 - (13*I)*Pi) - (I/3)*(253*I + 24*Pi)*
     RATIO[x^(-2)] + (2*I)*(57*I + 2*Pi)*RATIO[x^(-1)] + 
    ((-2*I)*(-19*I + 2*Pi) + (4*I)*(-3*I + 14*Pi)*RATIO[x^(-2)] - 
      (4*I)*(33*I + 10*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Log[mu2]*(-8 - 8*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
      Nc^2*(-4 - 36*RATIO[x^(-2)] + 32*RATIO[x^(-1)])) + 
    Nf*(Nc*(((4*I)/3)*(7*I + 9*Pi) + ((8*I)/3)*(22*I + 27*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*(19*I + 27*Pi)*RATIO[x^(-1)]) + 
      (((-16*I)/15)*(-13*I + 45*Pi) - ((32*I)/15)*(-4*I + 135*Pi)*
         RATIO[x^(-2)] + ((32*I)/15)*(-19*I + 135*Pi)*RATIO[x^(-1)])/Nc) + 
    Nc^2*((2*(43 - (138*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*(925*I + 531*Pi)*RATIO[x^(-2)] + (14*I)*(31*I + 26*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 1, 0, 1, 0, x]*((245 + (198*I)*Pi)/3 + (16*I)*(-I + 20*Pi)*
     RATIO[x^(-2)] - ((2*I)/3)*(-215*I + 486*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-8 + Nc^2*(14 + 20*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      16*RATIO[x^(-1)]) + (4*(1 + (34*I)*Pi) + (24*I)*(-2*I + 15*Pi)*
       RATIO[x^(-2)] - (8*I)*(-3*I + 58*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*(Nc*(8/3 - (56*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3) + 
      (-208/5 - (48*RATIO[x^(-2)])/5 + (288*RATIO[x^(-1)])/5)/Nc) + 
    Nc^2*((4*I)*(12*I + 13*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
      (6*I)*(-92*I + 39*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(-421*I + 426*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[1, 1, 0, 0, 1, x]*((245 - (306*I)*Pi)/3 - (16*I)*(I + 16*Pi)*
     RATIO[x^(-2)] + ((2*I)/3)*(215*I + 378*Pi)*RATIO[x^(-1)] + 
    Log[mu2]*(-8 + Nc^2*(14 + 20*RATIO[x^(-2)] - 28*RATIO[x^(-1)]) + 
      16*RATIO[x^(-1)]) + (4*(1 - (21*I)*Pi) - (8*I)*(6*I + 25*Pi)*
       RATIO[x^(-2)] + (24*I)*(I + 9*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*((((-16*I)/5)*(-13*I + 60*Pi) - ((48*I)/5)*(-I + 120*Pi)*
         RATIO[x^(-2)] + ((288*I)/5)*(-I + 20*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((8*(1 + (18*I)*Pi))/3 + ((8*I)/3)*(7*I + 108*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(I + 27*Pi)*RATIO[x^(-1)])) + 
    Nc^2*((-8*I)*(-6*I + 29*Pi) + (4*RATIO[(1 - x)^(-1)])/3 - 
      (2*I)*(276*I + 629*Pi)*RATIO[x^(-2)] + ((2*I)/3)*(421*I + 1902*Pi)*
       RATIO[x^(-1)] - (8*RATIO[x])/3) - (16*RATIO[x])/3) + 
  G[0, 0, 0, 1, 1, x]*(32/3 - 32/Nc^2 - (8*RATIO[(1 - x)^(-1)])/3 + 
    Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
    Nc*Nf*(4/3 + (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) + 
    Nc^2*(-44/3 - (20*RATIO[(1 - x)^(-1)])/3 + (64*RATIO[x^(-2)])/3 - 
      (64*RATIO[x^(-1)])/3 - (4*RATIO[x])/3) + (8*RATIO[x])/3) + 
  G[0, 1, 1, 0, 0, x]*(-365/3 + (56*RATIO[(1 - x)^(-1)])/3 + 
    (16*I)*(-3*I + Pi)*RATIO[x^(-2)] + Log[mu2]*(8 + 16*RATIO[x^(-2)] + 
      Nc^2*(18 + 84*RATIO[x^(-2)] - 84*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + 
    58*RATIO[x^(-1)] + (-160 + 80*RATIO[x^(-1)])/Nc^2 + 
    Nf*(Nc*(20/3 + (40*RATIO[x^(-2)])/3 - (40*RATIO[x^(-1)])/3) + 
      (-112/5 - (32*RATIO[x^(-2)])/5 + (32*RATIO[x^(-1)])/5)/Nc) + 
    Nc^2*(I*(103*I + 28*Pi) + 20*RATIO[(1 - x)^(-1)] + 
      (32*I)*(-5*I + 3*Pi)*RATIO[x^(-2)] - (2*I)*(-17*I + 52*Pi)*
       RATIO[x^(-1)] - (4*RATIO[x])/3) + (8*RATIO[x])/3) + 
  G[1, 0, 0, 1, 1, x]*((919 - (114*I)*Pi)/3 - (128*I)*Pi*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]*(6 + 12*RATIO[x^(-2)] - 12*RATIO[x^(-1)]) + 
    ((2*I)/3)*(931*I + 186*Pi)*RATIO[x^(-1)] + 
    (4*(57 - (7*I)*Pi) - (88*I)*Pi*RATIO[x^(-2)] + (8*I)*(69*I + 13*Pi)*
       RATIO[x^(-1)])/Nc^2 + 
    Nf*((8912/15 + (32*RATIO[x^(-2)])/15 - (17632*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-148 - (16*RATIO[x^(-2)])/3 + 296*RATIO[x^(-1)])) - 
    (8*RATIO[x])/3 + Nc^2*((14*(139 - (12*I)*Pi))/3 + 8*RATIO[(1 - x)^(-1)] - 
      ((2*I)/3)*(44*I + 315*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(1036*I + 165*Pi)*
       RATIO[x^(-1)] + (4*RATIO[x])/3)) + G[1, 1, 1, 0, 0, x]*
   ((2*(619 + (153*I)*Pi))/3 + (I/3)*(-53*I + 1476*Pi)*RATIO[x^(-2)] + 
    Log[mu2]*(8 + 32*RATIO[x^(-2)] + Nc^2*(54 + 196*RATIO[x^(-2)] - 
        204*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) - ((82*I)/3)*(-25*I + 18*Pi)*
     RATIO[x^(-1)] + (22*(27 + (8*I)*Pi) + (12*I)*(-5*I + 42*Pi)*
       RATIO[x^(-2)] - (4*I)*(-207*I + 160*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*((-16*RATIO[x^(-2)])/(3*Nc) + Nc*(-16/3 - 24*RATIO[x^(-2)] + 
        (80*RATIO[x^(-1)])/3)) - (8*RATIO[x])/3 + 
    Nc^2*(531 + (128*I)*Pi + ((2*I)/3)*(-1133*I + 894*Pi)*RATIO[x^(-2)] - 
      (2*I)*(-683*I + 332*Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)) + 
  G[0, 0, 1, 0, 1, x]*(-43/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    (48 - 80*RATIO[x^(-1)])/Nc^2 - 82*RATIO[x^(-1)] + 
    Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
    Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 4*RATIO[x^(-1)]) + 
    (16*RATIO[x])/3 + Nc^2*(30 - 6*RATIO[x^(-2)] + (8*RATIO[x])/3)) + 
  G[0, 1, 0, 0, 1, x]*(-334/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    196*RATIO[x^(-1)] + Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)]) + (-16 + 160*RATIO[x^(-1)])/Nc^2 + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)])) + (16*RATIO[x])/3 + 
    Nc^2*(-46/3 + 4*RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-2)])/3 + 
      (272*RATIO[x^(-1)])/3 + (8*RATIO[x])/3)) + 
  G[0, 1, 0, 1, 0, x]*(-334/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    196*RATIO[x^(-1)] + Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)]) + (-16 + 160*RATIO[x^(-1)])/Nc^2 + 
    Nf*((112/15 + (32*RATIO[x^(-2)])/15 - (32*RATIO[x^(-1)])/15)/Nc + 
      Nc*(-4 - 8*RATIO[x^(-2)] + 8*RATIO[x^(-1)])) + (16*RATIO[x])/3 + 
    Nc^2*(-46/3 + 4*RATIO[(1 - x)^(-1)] + (256*RATIO[x^(-2)])/3 + 
      (272*RATIO[x^(-1)])/3 + (8*RATIO[x])/3)) + 
  G[0, 0, 1, 1, 0, x]*(-43/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
    (8*I)*Pi*RATIO[x^(-2)] + (48 - 80*RATIO[x^(-1)])/Nc^2 - 
    82*RATIO[x^(-1)] + Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + 
      (8*RATIO[x^(-1)])/3) + Nc^2*Log[mu2]*(-2 - 4*RATIO[x^(-2)] + 
      4*RATIO[x^(-1)]) + (16*RATIO[x])/3 + 
    Nc^2*(2*(15 - (7*I)*Pi) - (6*I)*(-I + 8*Pi)*RATIO[x^(-2)] + 
      (52*I)*Pi*RATIO[x^(-1)] + (8*RATIO[x])/3)) + 
  G[1, 0, 1, 0, 0, x]*(((-2*I)/3)*(-431*I + 54*Pi) - 
    ((2*I)/3)*(-253*I + 294*Pi)*RATIO[x^(-2)] + 
    Nf*(Nc*(76/3 + (344*RATIO[x^(-2)])/3 - (344*RATIO[x^(-1)])/3) + 
      (16/5 + (96*RATIO[x^(-2)])/5 - (96*RATIO[x^(-1)])/5)/Nc) + 
    Log[mu2]*(8 + 16*RATIO[x^(-2)] + Nc^2*(26 + 100*RATIO[x^(-2)] - 
        100*RATIO[x^(-1)]) - 16*RATIO[x^(-1)]) + ((4*I)/3)*(-323*I + 144*Pi)*
     RATIO[x^(-1)] + ((-4*I)*(-65*I + 16*Pi) - (8*I)*(-3*I + 20*Pi)*
       RATIO[x^(-2)] + (8*I)*(-33*I + 28*Pi)*RATIO[x^(-1)])/Nc^2 + 
    (32*RATIO[x])/3 + Nc^2*(((-4*I)/3)*(-256*I + 33*Pi) - 
      (8*RATIO[(1 - x)^(-1)])/3 - (6*I)*(-195*I + 28*Pi)*RATIO[x^(-2)] + 
      (4*I)*(-315*I + 52*Pi)*RATIO[x^(-1)] + (32*RATIO[x])/3)) + 
  G[1, 1, 0, 1, 1, x]*((I/3)*(491*I + 192*Pi) + (3*I)*(I + 56*Pi)*
     RATIO[x^(-2)] - ((2*I)/3)*(317*I + 264*Pi)*RATIO[x^(-1)] + 
    ((12*I)*(11*I + 5*Pi) + (48*I)*(2*I + 3*Pi)*RATIO[x^(-2)] - 
      (8*I)*(20*I + 21*Pi)*RATIO[x^(-1)])/Nc^2 + 
    Log[mu2]*(-4 + 8*RATIO[x^(-1)] + Nc^2*(-28*RATIO[x^(-2)] + 
        24*RATIO[x^(-1)])) + 
    Nf*((((32*I)/3)*(47*I + 12*Pi) + ((16*I)/3)*(65*I + 108*Pi)*
         RATIO[x^(-2)] - ((32*I)/3)*(97*I + 60*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((2*(181 - (48*I)*Pi))/3 - ((4*I)/3)*(37*I + 108*Pi)*RATIO[x^(-2)] + 
        ((4*I)/3)*(169*I + 120*Pi)*RATIO[x^(-1)])) + (32*RATIO[x])/3 + 
    Nc^2*(((2*I)/3)*(601*I + 213*Pi) - (8*RATIO[(1 - x)^(-1)])/3 + 
      (I/3)*(1289*I + 2076*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(719*I + 537*Pi)*
       RATIO[x^(-1)] + (32*RATIO[x])/3)) + G[1, 1, 0, 0, 0, x]*
   (((-2*I)/3)*(-533*I + 72*Pi) - ((16*I)/3)*(-17*I + 66*Pi)*RATIO[x^(-2)] + 
    Nf*(Nc*(20 + 104*RATIO[x^(-2)] - 104*RATIO[x^(-1)]) + 
      (608/15 + (448*RATIO[x^(-2)])/15 - (448*RATIO[x^(-1)])/15)/Nc) + 
    Log[mu2]*(24 + 48*RATIO[x^(-2)] + Nc^2*(66 + 276*RATIO[x^(-2)] - 
        276*RATIO[x^(-1)]) - 48*RATIO[x^(-1)]) + ((4*I)/3)*(-467*I + 252*Pi)*
     RATIO[x^(-1)] + ((-16*I)*(-25*I + 6*Pi) - (32*I)*(-3*I + 10*Pi)*
       RATIO[x^(-2)] + (192*I)*(-3*I + 2*Pi)*RATIO[x^(-1)])/Nc^2 + 
    (32*RATIO[x])/3 + Nc^2*(((-5*I)/3)*(-287*I + 24*Pi) - 
      ((2*I)/3)*(-2239*I + 222*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-2581*I + 300*Pi)*RATIO[x^(-1)] + (40*RATIO[x])/3)) + 
  G[1, 0, 1, 1, 1, x]*(((2*I)/3)*(307*I + 54*Pi) + 
    ((4*I)/3)*(67*I + 45*Pi)*RATIO[x^(-2)] + 
    Log[mu2]*(12 + 16*RATIO[x^(-2)] + Nc^2*(16 + 60*RATIO[x^(-2)] - 
        56*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) - ((2*I)/3)*(443*I + 108*Pi)*
     RATIO[x^(-1)] + ((2*I)*(37*I + Pi) + (4*I)*(15*I + 4*Pi)*RATIO[x^(-2)] - 
      (4*I)*(19*I + Pi)*RATIO[x^(-1)])/Nc^2 + 
    Nf*((((32*I)/3)*(34*I + 3*Pi) + ((16*I)/3)*(20*I + 27*Pi)*RATIO[x^(-2)] - 
        ((32*I)/3)*(62*I + 15*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((4*(79 - (6*I)*Pi))/3 - ((4*I)/3)*(61*I + 27*Pi)*RATIO[x^(-2)] + 
        ((8*I)/3)*(82*I + 15*Pi)*RATIO[x^(-1)])) + (32*RATIO[x])/3 + 
    Nc^2*((I/3)*(1361*I + 192*Pi) - 8*RATIO[(1 - x)^(-1)] + 
      I*(701*I + 280*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(1847*I + 408*Pi)*
       RATIO[x^(-1)] + (40*RATIO[x])/3)) + 
  G[1, 1, 1, 0, x]*((-1355 + (3327*I)*Pi - 273*Pi^2)/9 + 
    ((-815 + (1113*I)*Pi - 948*Pi^2)*RATIO[x^(-2)])/9 + 
    Log[mu2]^2*(12 + 12*RATIO[x^(-2)] + Nc^2*(3 + 48*RATIO[x^(-2)] - 
        42*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) + 
    ((3259 - (5934*I)*Pi + 870*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) + ((8*I)/3)*(11*I + 15*Pi)*
       RATIO[x^(-2)] + Nf*(Nc*(4 + (80*RATIO[x^(-2)])/3 - 24*RATIO[x^(-1)]) + 
        (16/3 + (16*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3)/Nc) - 
      ((4*I)/3)*(41*I + 18*Pi)*RATIO[x^(-1)] + 
      Nc^2*((61 + (144*I)*Pi)/3 + ((2*I)/3)*(221*I + 276*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*(65*I + 288*Pi)*RATIO[x^(-1)] - 4*RATIO[x])) - 
    ((8*I)/3)*Pi*RATIO[x] + 
    Nf*(Nc*(((2*I)/3)*(5*I + 4*Pi) + ((2*I)/9)*(-187*I + 90*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(-13*I + 10*Pi)*RATIO[x^(-1)] - 
        (16*RATIO[x])/9) + ((8*(899 - (360*I)*Pi))/45 - 
        ((8*I)/45)*(1471*I + 2010*Pi)*RATIO[x^(-2)] + 
        ((16*I)/9)*(277*I + 180*Pi)*RATIO[x^(-1)] + (64*RATIO[x])/9)/Nc) + 
    Nc^2*((-229 + (3006*I)*Pi - 411*Pi^2)/6 + 
      ((-3740 + (4971*I)*Pi - 2673*Pi^2)*RATIO[x^(-2)])/9 + 
      (455 - (1184*I)*Pi + 317*Pi^2)*RATIO[x^(-1)] + 
      (4*(31 - (6*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    ((-2*(-105 - (780*I)*Pi + 56*Pi^2))/3 - 
      (2*(-129 - (72*I)*Pi + 146*Pi^2)*RATIO[x^(-2)])/3 + 
      (16*(-21 - (135*I)*Pi + 23*Pi^2)*RATIO[x^(-1)])/3 - 16*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[1, 1, 0, 1, x]*
   ((-1355 - (840*I)*Pi - 282*Pi^2)/9 + 
    ((-815 - (147*I)*Pi - 1143*Pi^2)*RATIO[x^(-2)])/9 + 
    Log[mu2]^2*(12 + 12*RATIO[x^(-2)] + Nc^2*(3 + 48*RATIO[x^(-2)] - 
        42*RATIO[x^(-1)]) - 24*RATIO[x^(-1)]) + 
    ((3259 + (1104*I)*Pi + 1050*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]*(((2*I)/3)*(17*I + 18*Pi) + ((8*I)/3)*(11*I + 9*Pi)*
       RATIO[x^(-2)] + Nf*(Nc*(4 + (80*RATIO[x^(-2)])/3 - 24*RATIO[x^(-1)]) + 
        (16/3 + (16*RATIO[x^(-2)])/3 - (32*RATIO[x^(-1)])/3)/Nc) - 
      ((4*I)/3)*(41*I + 18*Pi)*RATIO[x^(-1)] + 
      Nc^2*((61 + (60*I)*Pi)/3 + ((2*I)/3)*(221*I + 132*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*(65*I + 132*Pi)*RATIO[x^(-1)] - 4*RATIO[x])) + 
    ((16*I)/3)*Pi*RATIO[x] + 
    Nf*(Nc*((2*(-5 + (191*I)*Pi + 4*Pi^2))/3 + ((2*I)/9)*(-187*I + 258*Pi)*
         RATIO[x^(-2)] - (4*(13 + (179*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 - 
        (16*RATIO[x])/9) + ((-8*(-899 + (3024*I)*Pi + 60*Pi^2))/45 - 
        ((8*I)/45)*(1471*I + 1974*Pi)*RATIO[x^(-2)] + 
        (16*(-1385 + (3042*I)*Pi + 60*Pi^2)*RATIO[x^(-1)])/45 + 
        (64*RATIO[x])/9)/Nc) + Nc^2*((-229 - (2570*I)*Pi - 215*Pi^2)/6 - 
      ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((-3740 - (225*I)*Pi - 1536*Pi^2)*
        RATIO[x^(-2)])/9 + ((1365 + (2164*I)*Pi + 533*Pi^2)*RATIO[x^(-1)])/
       3 + (4*(31 + (9*I)*Pi)*RATIO[x])/9 - (25*RATIO[x^2])/2) + 
    4*RATIO[x^2] + ((-2*(-105 + (192*I)*Pi + 43*Pi^2))/3 - 
      (2*(-129 + (72*I)*Pi + 182*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(-84 + (102*I)*Pi + 85*Pi^2)*RATIO[x^(-1)])/3 - 16*RATIO[x] + 
      4*RATIO[x^2])/Nc^2) + G[0, 0, 0, 1, x]*((603 + (32*I)*Pi)/3 - 
    ((2*I)/3)*(-87*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 33/(-1 + RATIO[x])^2 + 
    (8*(3 + I*Pi)*RATIO[x])/3 + Nc^2*Log[mu2]*((2*I)*(5*I + 3*Pi) + 
      4*RATIO[(1 - x)^(-1)] + (12*I)*Pi*RATIO[x^(-2)] - 
      (12*I)*(I + Pi)*RATIO[x^(-1)] + 4*RATIO[x]) + 
    Nf*((1216/15 - 192*RATIO[(1 - x)^(-1)] - (32*RATIO[x^(-1)])/15 + 
        112/(-1 + RATIO[x])^2)/Nc + Nc*(((4*I)/9)*(67*I + 3*Pi) + 
        (520*RATIO[(1 - x)^(-1)])/9 + ((8*I)/3)*Pi*RATIO[x^(-2)] - 
        ((8*I)/3)*(3*I + Pi)*RATIO[x^(-1)] - 32/(-1 + RATIO[x])^2 + 
        (16*RATIO[x])/9)) + Nc^2*((1471 - (168*I)*Pi - 54*Pi^2)/9 - 
      ((4*I)/9)*(-409*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
      (4*((-16*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-41 - (32*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/3 + 
      102/(-1 + RATIO[x])^2 + ((8*I)/9)*(11*I + 3*Pi)*RATIO[x] - 
      (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(63 - (16*I)*Pi) + 12*RATIO[(1 - x)^(-1)] + 22/(-1 + RATIO[x])^2 - 
      16*RATIO[x] + 4*RATIO[x^2])/Nc^2) + G[0, 0, 1, 0, x]*
   ((603 - (257*I)*Pi - 4*Pi^2)/3 - ((2*I)/3)*(-87*I + 8*Pi)*
     RATIO[(1 - x)^(-1)] + (2*((123*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
    33/(-1 + RATIO[x])^2 + (8*(3 - (2*I)*Pi)*RATIO[x])/3 + 
    Nc^2*Log[mu2]*((-2*I)*(-5*I + Pi) + 4*RATIO[(1 - x)^(-1)] - 
      (4*I)*Pi*RATIO[x^(-2)] + (4*I)*(-3*I + Pi)*RATIO[x^(-1)] + 
      4*RATIO[x]) + Nf*((1216/15 - 192*RATIO[(1 - x)^(-1)] - 
        (32*RATIO[x^(-1)])/15 + 112/(-1 + RATIO[x])^2)/Nc + 
      Nc*(((-4*I)/9)*(-67*I + 3*Pi) + (520*RATIO[(1 - x)^(-1)])/9 - 
        ((8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(-3*I + Pi)*RATIO[x^(-1)] - 
        32/(-1 + RATIO[x])^2 + (16*RATIO[x])/9)) + 
    Nc^2*((1471 + (276*I)*Pi + 42*Pi^2)/9 - ((4*I)/9)*(-409*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] + 2*((-3*I)*Pi + 4*Pi^2)*RATIO[x^(-2)] - 
      (2*(41 - (18*I)*Pi + 14*Pi^2)*RATIO[x^(-1)])/3 + 
      102/(-1 + RATIO[x])^2 - ((4*I)/9)*(-22*I + 9*Pi)*RATIO[x] - 
      (25*RATIO[x^2])/2) + 4*RATIO[x^2] + 
    (2*(63 - (16*I)*Pi) + 12*RATIO[(1 - x)^(-1)] + (80*I)*Pi*RATIO[x^(-1)] + 
      22/(-1 + RATIO[x])^2 - 16*RATIO[x] + 4*RATIO[x^2])/Nc^2) + 
  G[0, 1, 1, 0, x]*((-421 - (176*I)*Pi - 4*Pi^2)/3 + 
    ((16*I)/3)*(-3*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
    (4*(3 - (18*I)*Pi + 10*Pi^2)*RATIO[x^(-2)])/3 + 
    Nc^2*Log[mu2]^2*(1 + 2*RATIO[x^(-2)] - 2*RATIO[x^(-1)]) + 
    ((511 + (216*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 8/(-1 + RATIO[x])^2 + 
    ((8*I)/3)*(6*I + Pi)*RATIO[x] + Log[mu2]*(12 + (8*I)*Pi*RATIO[x^(-2)] + 
      Nc*Nf*(4/3 + (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) - 
      8*RATIO[x^(-1)] + Nc^2*(7 + (12*I)*Pi + (2*I)*(15*I + 22*Pi)*
         RATIO[x^(-2)] - (6*I)*(-I + 8*Pi)*RATIO[x^(-1)] + (4*RATIO[x])/3)) + 
    Nf*(((32*(41 - (21*I)*Pi))/45 + (64*RATIO[(1 - x)^(-1)])/9 - 
        ((64*I)/15)*Pi*RATIO[x^(-2)] + ((64*I)/15)*(2*I + Pi)*RATIO[x^(-1)] - 
        (64*RATIO[x])/9)/Nc + Nc*((16*(16 + (3*I)*Pi))/9 - 
        (32*RATIO[(1 - x)^(-1)])/9 + ((16*I)/9)*(-7*I + 6*Pi)*RATIO[x^(-2)] - 
        ((32*I)/9)*(-20*I + 3*Pi)*RATIO[x^(-1)] + (16*RATIO[x])/9)) + 
    ((-14*I)*(-I + 10*Pi) + 16*RATIO[(1 - x)^(-1)] + 
      (4*I)*(-23*I + 22*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
      16*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-1805 - (178*I)*Pi - 113*Pi^2)/6 + (2*I)*(-13*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + ((-395 + (166*I)*Pi - 193*Pi^2)*RATIO[x^(-2)])/
       3 + ((2197 - (398*I)*Pi + 209*Pi^2)*RATIO[x^(-1)])/3 - 
      5/(2*(-1 + RATIO[x])^2) - (52*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 0, 1, x]*((227 + (391*I)*Pi + 11*Pi^2)/3 + 8*RATIO[(1 - x)^(-1)] + 
    ((714 + 191*Pi^2)*RATIO[x^(-2)])/3 - 
    (2*(651 + (403*I)*Pi + 56*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-5 - 10*RATIO[x^(-2)] + 10*RATIO[x^(-1)]) + 
    Nf*((((8*I)/45)*(29*I + 3300*Pi) - (1712*RATIO[x^(-2)])/45 - 
        ((16*I)/45)*(83*I + 3300*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((4*(4 - (109*I)*Pi))/3 + (8*RATIO[(1 - x)^(-1)])/9 - 
        (8*RATIO[x^(-2)])/9 + ((8*I)/9)*(26*I + 327*Pi)*RATIO[x^(-1)] - 
        (16*RATIO[x])/9)) + Log[mu2]*
     (16 + Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      Nc^2*(((2*I)/3)*(2*I + 3*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
        (4*I)*(-2*I + Pi)*RATIO[x^(-2)] - (4*I)*Pi*RATIO[x^(-1)] - 
        (4*RATIO[x])/3)) + 4/(-1 + RATIO[x])^2 - ((8*I)/3)*(-9*I + Pi)*
     RATIO[x] + ((2*(99 + (198*I)*Pi + 19*Pi^2))/3 + 
      (4*(189 + 34*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(273 + (174*I)*Pi + 37*Pi^2)*RATIO[x^(-1)])/3 + 16*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 + Nc^2*((-323 + (10902*I)*Pi + 333*Pi^2)/18 + 
      (I/9)*(485*I + 48*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(335 - (9*I)*Pi + 80*Pi^2)*RATIO[x^(-2)])/3 + 
      ((334 - (3594*I)*Pi - 201*Pi^2)*RATIO[x^(-1)])/3 + 
      41/(2*(-1 + RATIO[x])^2) + (160*RATIO[x])/9 + (71*RATIO[x^2])/2)) + 
  G[1, 0, 1, 0, x]*((227 - (496*I)*Pi - 10*Pi^2)/3 + 8*RATIO[(1 - x)^(-1)] + 
    ((714 - (253*I)*Pi - 58*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*(-651 + (475*I)*Pi + 28*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-5 - 10*RATIO[x^(-2)] + 10*RATIO[x^(-1)]) + 
    Nf*((((-8*I)/45)*(-29*I + 60*Pi) + ((16*I)/45)*(107*I + 30*Pi)*
         RATIO[x^(-2)] + ((16*I)/45)*(-83*I + 60*Pi)*RATIO[x^(-1)])/Nc + 
      Nc*((4*(4 + (11*I)*Pi))/3 + (8*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/9)*(I + 60*Pi)*RATIO[x^(-2)] - ((8*I)/9)*(-26*I + 69*Pi)*
         RATIO[x^(-1)] - (16*RATIO[x])/9)) + 
    Log[mu2]*(16 + (8*I)*Pi*RATIO[x^(-2)] + 
      Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      Nc^2*(((4*I)/3)*(I + 9*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
        (4*I)*(-2*I + 11*Pi)*RATIO[x^(-2)] - (48*I)*Pi*RATIO[x^(-1)] - 
        (4*RATIO[x])/3)) + 4/(-1 + RATIO[x])^2 + ((8*I)/3)*(9*I + 2*Pi)*
     RATIO[x] + ((2*(99 - (447*I)*Pi + 16*Pi^2))/3 - 
      (4*(-189 + (9*I)*Pi + 20*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(273 - (297*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 16*RATIO[x] - 
      4*RATIO[x^2])/Nc^2 + Nc^2*((-323 - (5652*I)*Pi + 117*Pi^2)/18 + 
      (I/9)*(485*I + 36*Pi)*RATIO[(1 - x)^(-1)] + 
      ((670 - (1636*I)*Pi - 29*Pi^2)*RATIO[x^(-2)])/3 + 
      ((334 + (2478*I)*Pi - 27*Pi^2)*RATIO[x^(-1)])/3 + 
      41/(2*(-1 + RATIO[x])^2) + (20*(8 + (3*I)*Pi)*RATIO[x])/9 + 
      (71*RATIO[x^2])/2)) + G[0, 1, 0, 1, x]*((-421 - (4*I)*Pi - 8*Pi^2)/3 - 
    ((8*I)/3)*(6*I + Pi)*RATIO[(1 - x)^(-1)] - 4*(1 + Pi^2)*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]^2*(1 + 2*RATIO[x^(-2)] - 2*RATIO[x^(-1)]) + 
    ((511 + 16*Pi^2)*RATIO[x^(-1)])/3 + 8/(-1 + RATIO[x])^2 - 
    ((16*I)/3)*(-3*I + Pi)*RATIO[x] + 
    Log[mu2]*(12 + Nc*Nf*(4/3 + (8*RATIO[x^(-2)])/3 - (8*RATIO[x^(-1)])/3) - 
      8*RATIO[x^(-1)] + Nc^2*(7 + (2*I)*Pi + (2*I)*(15*I + 2*Pi)*
         RATIO[x^(-2)] - (2*I)*(-3*I + 2*Pi)*RATIO[x^(-1)] + 
        (4*RATIO[x])/3)) + 
    Nf*(((16*(82 + (405*I)*Pi))/45 + (64*RATIO[(1 - x)^(-1)])/9 - 
        ((32*I)/15)*(-4*I + 135*Pi)*RATIO[x^(-1)] - (64*RATIO[x])/9)/Nc + 
      Nc*((4*(64 - (81*I)*Pi))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (112*RATIO[x^(-2)])/9 + ((8*I)/9)*(80*I + 81*Pi)*RATIO[x^(-1)] + 
        (16*RATIO[x])/9)) + ((-2*I)*(-7*I + 6*Pi) + 16*RATIO[(1 - x)^(-1)] + 
      (4*I)*(-23*I + 14*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
      16*RATIO[x] - 4*RATIO[x^2])/Nc^2 + 
    Nc^2*((-1805 + (1100*I)*Pi - 7*Pi^2)/6 - ((2*I)/3)*(39*I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((-395 - (18*I)*Pi - 21*Pi^2)*RATIO[x^(-2)])/3 + 
      ((2197 - (1020*I)*Pi + 19*Pi^2)*RATIO[x^(-1)])/3 - 
      5/(2*(-1 + RATIO[x])^2) - ((4*I)/9)*(-13*I + 15*Pi)*RATIO[x] + 
      (71*RATIO[x^2])/2)) + G[1, 1, 0, 0, x]*
   ((-1453 - (2127*I)*Pi + 6*Pi^2)/9 - 12*RATIO[(1 - x)^(-1)] - 
    (8*(46 + (18*I)*Pi + 21*Pi^2)*RATIO[x^(-2)])/9 + 
    ((-163 + (3930*I)*Pi + 204*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^2*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
      Nc^2*(-35 - 142*RATIO[x^(-2)] + 142*RATIO[x^(-1)])) + 
    Log[mu2]*((8*(14 - (3*I)*Pi))/3 + (176*RATIO[x^(-2)])/3 + 
      ((16*I)/3)*(8*I + 3*Pi)*RATIO[x^(-1)] + 
      Nf*((-16/3 - (32*RATIO[x^(-2)])/3 + (32*RATIO[x^(-1)])/3)/Nc + 
        Nc*(-44/3 - (184*RATIO[x^(-2)])/3 + (184*RATIO[x^(-1)])/3)) + 
      Nc^2*((2*(44 + (15*I)*Pi))/3 + ((4*I)/3)*(-248*I + 9*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(-176*I + 15*Pi)*RATIO[x^(-1)] - 
        (8*RATIO[x])/3)) - 6/(-1 + RATIO[x])^2 + (16*(12 + I*Pi)*RATIO[x])/
     3 + Nc^2*((-8972 - (8946*I)*Pi + 99*Pi^2)/18 + (I/3)*(-243*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + ((8788 - (5490*I)*Pi - 333*Pi^2)*RATIO[x^(-2)])/
       9 + ((-2140 + (10848*I)*Pi + 117*Pi^2)*RATIO[x^(-1)])/9 - 
      69/(2*(-1 + RATIO[x])^2) + ((245 + (72*I)*Pi)*RATIO[x])/9 - 
      119*RATIO[x^2]) + ((2*(-495 - (594*I)*Pi + 16*Pi^2))/3 - 
      (8*(159 + (18*I)*Pi + 16*Pi^2)*RATIO[x^(-2)])/3 + 
      (4*(303 + (414*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 104*RATIO[x] - 
      34*RATIO[x^2])/Nc^2 - 51*RATIO[x^2] + 
    Nf*((((-8*I)/45)*(-497*I + 36*Pi) + ((16*I)/45)*(1364*I + 27*Pi)*
         RATIO[x^(-2)] + ((16*I)/45)*(-1325*I + 108*Pi)*RATIO[x^(-1)] + 
        32*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*((4*(5 + (6*I)*Pi))/3 + ((8*I)/3)*(43*I + 9*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*(25*I + 12*Pi)*RATIO[x^(-1)] - (88*RATIO[x])/9 + 
        32*RATIO[x^2]))) + G[1, 1, 1, 1, x]*((2189 - (46*I)*Pi + 14*Pi^2)/6 + 
    ((6365 - (816*I)*Pi - 162*Pi^2)*RATIO[x^(-2)])/18 + 
    (2*(-1191 + (68*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]^2*(-18 - 24*RATIO[x^(-2)] + 36*RATIO[x^(-1)] + 
      Nc^2*(-30 - 102*RATIO[x^(-2)] + 96*RATIO[x^(-1)])) + 
    Log[mu2]*((4*I)*(7*I + Pi) + ((16*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] - 
      (8*I)*(-I + Pi)*RATIO[x^(-1)] + Nc^2*(((-4*I)/3)*(-23*I + 9*Pi) - 
        (4*I)*(57*I + 13*Pi)*RATIO[x^(-2)] + ((16*I)/3)*(8*I + 9*Pi)*
         RATIO[x^(-1)]) + Nf*((-8 - (32*RATIO[x^(-2)])/3 + 16*RATIO[x^(-1)])/
         Nc + Nc*(-8 - (104*RATIO[x^(-2)])/3 + 32*RATIO[x^(-1)]))) + 
    16*RATIO[x] + Nc^2*((5*(-145 + (558*I)*Pi + 33*Pi^2))/9 + 
      ((5659 + (1248*I)*Pi + 1674*Pi^2)*RATIO[x^(-2)])/18 + 
      ((-6479 - (4860*I)*Pi - 888*Pi^2)*RATIO[x^(-1)])/9 + 24*RATIO[x] - 
      124*RATIO[x^2]) + ((-219 + (132*I)*Pi + 20*Pi^2)/2 + 
      (-79 + (48*I)*Pi + 12*Pi^2)*RATIO[x^(-2)] + (137 - (92*I)*Pi - 20*Pi^2)*
       RATIO[x^(-1)] + 72*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 43*RATIO[x^2] + 
    Nf*(((16*(-338 + (273*I)*Pi + 18*Pi^2))/9 + 
        (16*(-103 + (45*I)*Pi + 27*Pi^2)*RATIO[x^(-2)])/3 - 
        (32*(-254 + (264*I)*Pi + 45*Pi^2)*RATIO[x^(-1)])/9 + 32*RATIO[x] - 
        112*RATIO[x^2])/Nc + Nc*((-2*(-373 + (543*I)*Pi + 36*Pi^2))/9 - 
        (2*(-125 + (180*I)*Pi + 162*Pi^2)*RATIO[x^(-2)])/9 + 
        (4*(-76 + (489*I)*Pi + 90*Pi^2)*RATIO[x^(-1)])/9 - 8*RATIO[x] + 
        32*RATIO[x^2]))) + G[0, 0, 0, 0, x]*(-395 + 62*RATIO[(1 - x)^(-1)] - 
    43/(-1 + RATIO[x])^2 + 24*RATIO[x] + 
    Nc^2*((2*I)*(191*I + 3*Pi) + 228*RATIO[(1 - x)^(-1)] - 
      (12*I)*Pi*RATIO[x^(-1)] - 124/(-1 + RATIO[x])^2 + 20*RATIO[x] - 
      124*RATIO[x^2]) + (-274 - 20*RATIO[(1 - x)^(-1)] - 
      26/(-1 + RATIO[x])^2 + 72*RATIO[x] - 26*RATIO[x^2])/Nc^2 - 
    43*RATIO[x^2] + Nf*((-80 + 192*RATIO[(1 - x)^(-1)] - 
        112/(-1 + RATIO[x])^2 + 32*RATIO[x] - 112*RATIO[x^2])/Nc + 
      Nc*(24 - 56*RATIO[(1 - x)^(-1)] + 32/(-1 + RATIO[x])^2 - 8*RATIO[x] + 
        32*RATIO[x^2]))) + G[0, 0, 1, 1, x]*
   ((-2*(490 - (97*I)*Pi + 2*Pi^2))/3 - ((8*I)/3)*(33*I + Pi)*
     RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-2)] + 
    (4*(-3 - (99*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-5 - 10*RATIO[x^(-2)] + 10*RATIO[x^(-1)]) - 
    84/(-1 + RATIO[x])^2 + (16*(9 - I*Pi)*RATIO[x])/3 + 
    Log[mu2]*(Nc*Nf*(-4/3 - (8*RATIO[x^(-2)])/3 + (8*RATIO[x^(-1)])/3) + 
      Nc^2*(2*(1 + I*Pi) - (8*RATIO[(1 - x)^(-1)])/3 + ((4*I)/3)*(7*I + 3*Pi)*
         RATIO[x^(-2)] - ((4*I)/3)*(13*I + 3*Pi)*RATIO[x^(-1)] + 
        (8*RATIO[x])/3)) + Nc^2*((-15578 + (2016*I)*Pi - 105*Pi^2)/18 - 
      ((2*I)/3)*(729*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 
      ((853 - (54*I)*Pi - 189*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-535 - (1752*I)*Pi + 177*Pi^2)*RATIO[x^(-1)])/9 - 
      513/(2*(-1 + RATIO[x])^2) + ((115 - (72*I)*Pi)*RATIO[x])/9 - 
      119*RATIO[x^2]) + ((12*I)*(14*I + 5*Pi) - 40*RATIO[(1 - x)^(-1)] - 
      (88*I)*Pi*RATIO[x^(-1)] - 52/(-1 + RATIO[x])^2 + 104*RATIO[x] - 
      34*RATIO[x^2])/Nc^2 - 51*RATIO[x^2] + 
    Nf*((-33808/45 + (3392*RATIO[(1 - x)^(-1)])/9 + (32*RATIO[x^(-1)])/15 - 
        224/(-1 + RATIO[x])^2 + (352*RATIO[x])/9 - 112*RATIO[x^2])/Nc + 
      Nc*(592/3 - (1040*RATIO[(1 - x)^(-1)])/9 - (112*RATIO[x^(-2)])/9 + 
        (64*RATIO[x^(-1)])/9 + 64/(-1 + RATIO[x])^2 - (56*RATIO[x])/9 + 
        32*RATIO[x^2]))) + G[1, 0, 1, 1, x]*
   ((-157 - (278*I)*Pi - 24*Pi^2)/3 + ((-702 - (15*I)*Pi - 125*Pi^2)*
      RATIO[x^(-2)])/3 + (2*(644 + (278*I)*Pi + 51*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-6 - 12*RATIO[x^(-2)] + 12*RATIO[x^(-1)]) + 
    Log[mu2]*(2*(3 + (2*I)*Pi) + (8*I)*Pi*RATIO[x^(-2)] - 
      (4*I)*(I + 2*Pi)*RATIO[x^(-1)] + 
      Nc^2*(68/3 - (8*RATIO[(1 - x)^(-1)])/3 - (28*RATIO[x^(-2)])/3 - 
        36*RATIO[x^(-1)] - (8*RATIO[x])/3)) + ((8*I)/3)*(9*I + 2*Pi)*
     RATIO[x] + 45*RATIO[x^2] + (-4*(-9 + (28*I)*Pi + Pi^2) - 
      (4*(189 + (36*I)*Pi + 25*Pi^2)*RATIO[x^(-2)])/3 + 
      4*(65 + (52*I)*Pi + 6*Pi^2)*RATIO[x^(-1)] - 104*RATIO[x] + 
      34*RATIO[x^2])/Nc^2 + Nc^2*((1751 - (7242*I)*Pi - 24*Pi^2)/18 - 
      ((8*I)/9)*(11*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      ((-409 - (281*I)*Pi - 4*Pi^2)*RATIO[x^(-2)])/3 + 
      ((2963 + (6852*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/9 + 
      (I/9)*(223*I + 72*Pi)*RATIO[x] + 87*RATIO[x^2]) + 
    Nf*(Nc*((4*(-133 + (216*I)*Pi + 3*Pi^2))/9 - (16*RATIO[(1 - x)^(-1)])/9 + 
        ((4*I)/9)*(13*I + 51*Pi)*RATIO[x^(-2)] - 
        (8*(16 + (189*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + (56*RATIO[x])/9 - 
        32*RATIO[x^2]) + ((-8*(-667 + (706*I)*Pi + 10*Pi^2))/15 - 
        ((16*I)/45)*(107*I + 324*Pi)*RATIO[x^(-2)] + 
        (16*(-115 + (658*I)*Pi + 10*Pi^2)*RATIO[x^(-1)])/15 - 
        (352*RATIO[x])/9 + 112*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, x]*((1123 + (286*I)*Pi)/3 - ((8*I)/3)*(-9*I + 2*Pi)*
     RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-499*I + 294*Pi)*RATIO[x^(-1)] - 
    8/(-1 + RATIO[x])^2 - ((8*I)/3)*(-15*I + 2*Pi)*RATIO[x] + 
    Log[mu2]*(-8 + 16*RATIO[x^(-1)] + Nc^2*(((-2*I)/3)*(-79*I + 3*Pi) + 
        (8*RATIO[(1 - x)^(-1)])/3 - (4*I)*Pi*RATIO[x^(-2)] + 
        (4*I)*(-25*I + Pi)*RATIO[x^(-1)] + (8*RATIO[x])/3)) + 45*RATIO[x^2] + 
    (12*(23 + (12*I)*Pi) - 16*RATIO[(1 - x)^(-1)] - (8*I)*(-23*I + 20*Pi)*
       RATIO[x^(-1)] - 8/(-1 + RATIO[x])^2 - 104*RATIO[x] + 34*RATIO[x^2])/
     Nc^2 + Nc^2*((11857 + (3084*I)*Pi)/18 - ((10*I)/9)*(-11*I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + ((256*I)/3)*Pi*RATIO[x^(-2)] - 
      ((2*I)/3)*(-1737*I + 392*Pi)*RATIO[x^(-1)] + 5/(2*(-1 + RATIO[x])^2) - 
      (I/9)*(-353*I + 72*Pi)*RATIO[x] + 87*RATIO[x^2]) + 
    Nf*(Nc*(((-4*I)/9)*(-133*I + 9*Pi) + (16*RATIO[(1 - x)^(-1)])/9 - 
        (8*I)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(-43*I + 3*Pi)*RATIO[x^(-1)] + 
        (88*RATIO[x])/9 - 32*RATIO[x^2]) + 
      (((16*I)/15)*(9*I + 7*Pi) + ((32*I)/15)*Pi*RATIO[x^(-2)] - 
        ((32*I)/15)*(9*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 112*RATIO[x^2])/
       Nc)) + G[1, 0, 0, 0, x]*((-4*(-16 - (120*I)*Pi + Pi^2))/3 - 
    8*RATIO[(1 - x)^(-1)] + (8*(125 - (132*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
    Log[mu2]*(-24 + 48*RATIO[x^(-1)] + Nc^2*((6*I)*(23*I + Pi) + 
        (12*I)*Pi*RATIO[x^(-2)] - (12*I)*(23*I + Pi)*RATIO[x^(-1)])) - 
    4/(-1 + RATIO[x])^2 - 16*RATIO[x] + 41*RATIO[x^2] + 
    (16*(3 + (14*I)*Pi) - (32*I)*(7*I + 10*Pi)*RATIO[x^(-1)] - 72*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*((3095 + (590*I)*Pi + 4*Pi^2)/6 - 
      I*(49*I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((130*I)/3)*Pi*RATIO[x^(-2)] - 
      (2*(1423 + (145*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 - 
      41/(2*(-1 + RATIO[x])^2) - 24*RATIO[x] + 110*RATIO[x^2]) + 
    Nf*(Nc*((4*I)*(13*I + Pi) + (8*I)*Pi*RATIO[x^(-2)] - 
        (8*I)*(13*I + Pi)*RATIO[x^(-1)] + 8*RATIO[x] - 32*RATIO[x^2]) + 
      (((-112*I)/15)*(-2*I + Pi) - ((32*I)/15)*Pi*RATIO[x^(-2)] + 
        ((32*I)/15)*(-14*I + Pi)*RATIO[x^(-1)] - 32*RATIO[x] + 
        112*RATIO[x^2])/Nc)) + G[0, 1, 1, 1, x]*
   ((637 - (246*I)*Pi - 48*Pi^2)/6 + (8*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] - 
    (4*(-6 - (18*I)*Pi + 7*Pi^2)*RATIO[x^(-2)])/3 + 
    (2*(-62 + (45*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
    Nc^2*Log[mu2]^2*(-12 - 24*RATIO[x^(-2)] + 24*RATIO[x^(-1)]) + 
    Log[mu2]*((2*I)*(9*I + 2*Pi) + (8*I)*Pi*RATIO[x^(-2)] - 
      (4*I)*(5*I + 2*Pi)*RATIO[x^(-1)] + Nc*Nf*(-8/3 - (16*RATIO[x^(-2)])/3 + 
        (16*RATIO[x^(-1)])/3) + Nc^2*((-2*I)*(-I + 2*Pi) - 
        8*RATIO[(1 - x)^(-1)] - ((8*I)/3)*(I + 3*Pi)*RATIO[x^(-2)] + 
        (8*I)*(-5*I + Pi)*RATIO[x^(-1)])) - 8*RATIO[x] + 41*RATIO[x^2] + 
    (4*(5 + I*Pi) + (4*I)*(13*I + 4*Pi)*RATIO[x^(-1)] - 72*RATIO[x] + 
      26*RATIO[x^2])/Nc^2 + Nc^2*((5264 - (1269*I)*Pi - 72*Pi^2)/9 + 
      ((2*I)/9)*(163*I + 36*Pi)*RATIO[(1 - x)^(-1)] - 
      (2*(-1127 - (21*I)*Pi + 177*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-2257 + (834*I)*Pi + 108*Pi^2)*RATIO[x^(-1)])/3 - 28*RATIO[x] + 
      110*RATIO[x^2]) + 
    Nf*(Nc*(((2*I)/9)*(533*I + 93*Pi) + (16*RATIO[(1 - x)^(-1)])/3 - 
        ((8*I)/9)*(-28*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/9)*(239*I + 75*Pi)*
         RATIO[x^(-1)] + 8*RATIO[x] - 32*RATIO[x^2]) + 
      ((8*(1840 - (453*I)*Pi))/45 - (64*RATIO[(1 - x)^(-1)])/9 + 
        ((32*I)/15)*Pi*RATIO[x^(-2)] + ((16*I)/15)*(100*I + 133*Pi)*
         RATIO[x^(-1)] - 32*RATIO[x] + 112*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, x]*((4*(334 - (141*I)*Pi + 2*Pi^2))/3 + 
    (I/3)*(185*I + 48*Pi)*RATIO[(1 - x)^(-1)] - (I*(-25*I + 4*Pi))/
     (-1 + RATIO[x])^2 + ((335 + (24*I)*Pi)*RATIO[x])/3 - 
    I*(-25*I + 33*Pi)*RATIO[x^2] + 
    (4*(69 - (37*I)*Pi) - ((2*I)/3)*(-I + 12*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/3)*(-5*I + 6*Pi))/(-1 + RATIO[x])^2 + 
      (2*(11 + (84*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-5*I + 33*Pi)*RATIO[x^2])/
     Nc^2 + Nc^2*((-I/18)*(-5448*I + 613*Pi) - 
      ((-2409 + (626*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      ((82*I)/3)*Pi*RATIO[x^(-1)] + ((I/2)*(287*I + 25*Pi))/
       (-1 + RATIO[x])^2 - ((-2757 - (400*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2]) + 
    Log[mu2]*(6 + 12*RATIO[(1 - x)^(-1)] + 6/(-1 + RATIO[x])^2 - 
      24*RATIO[x] + 6*RATIO[x^2] + Nc^2*((369 - (20*I)*Pi)/2 + 
        I*(81*I + 4*Pi)*RATIO[(1 - x)^(-1)] + (12*I)*Pi*RATIO[x^(-1)] + 
        69/(2*(-1 + RATIO[x])^2) + 4*(3 + I*Pi)*RATIO[x] + 
        (69*RATIO[x^2])/2)) + 
    Nf*(Nc*((2*(147 - (26*I)*Pi))/9 + ((4*I)/9)*(-21*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-1)] + 
        10/(-1 + RATIO[x])^2 - ((8*I)/9)*(-33*I + 7*Pi)*RATIO[x] + 
        2*(5 + (16*I)*Pi)*RATIO[x^2]) + ((16*(138 + I*Pi))/15 - 
        (2416*RATIO[(1 - x)^(-1)])/15 - ((32*I)/15)*Pi*RATIO[x^(-1)] + 
        144/(5*(-1 + RATIO[x])^2) + (16*(97 + (30*I)*Pi)*RATIO[x])/15 + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5)/Nc)) + 
  G[1, 0, 0, x]*(((4*I)/3)*(28*I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    (2*I)*(-119*Pi + 10*Pi^3)*RATIO[x^(-2)] + 
    Log[mu2]^2*(12 - 24*RATIO[x^(-1)] + 
      Nc^2*(71 - (5*I)*Pi - (10*I)*Pi*RATIO[x^(-2)] + (2*I)*(71*I + 5*Pi)*
         RATIO[x^(-1)])) + ((I/3)*(-85*I + 6*Pi))/(-1 + RATIO[x])^2 - 
    I*(-59*I + 32*Pi)*RATIO[x] + Log[mu2]*((2*(-53 + (24*I)*Pi + 4*Pi^2))/3 + 
      4*RATIO[(1 - x)^(-1)] - (16*(-11 + Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*((16/3 - (32*RATIO[x^(-1)])/3)/Nc + Nc*((4*(23 - I*Pi))/3 - 
          ((8*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/3)*(23*I + Pi)*
           RATIO[x^(-1)])) + 2/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
      Nc^2*((-839 + (16*I)*Pi + 4*Pi^2)/6 + (I/3)*(81*I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + 4*((2*I)*Pi + Pi^2)*RATIO[x^(-2)] - 
        (4*(-236 + (6*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
        23/(2*(-1 + RATIO[x])^2) - ((4*I)/3)*(-3*I + Pi)*RATIO[x] - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + (I/3)*(32*I + 117*Pi)*
     RATIO[x^2] + Nf*(Nc*((795 - (144*I)*Pi - 20*Pi^2)/9 + 
        ((2*I)/9)*(-69*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 
        (8*(I*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 + (8*(-243 + (22*I)*Pi + 5*Pi^2)*
          RATIO[x^(-1)])/9 - 19/(3*(-1 + RATIO[x])^2) + 
        (8*(39 + (7*I)*Pi)*RATIO[x])/9 + 4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(2899 - (166*I)*Pi + 62*Pi^2))/45 - (8*RATIO[(1 - x)^(-1)])/3 + 
        (16*((-107*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/45 - 
        (16*(1454 - (137*I)*Pi + 13*Pi^2)*RATIO[x^(-1)])/45 - 
        4/(3*(-1 + RATIO[x])^2) - ((16*I)/15)*(-107*I + 30*Pi)*RATIO[x] + 
        ((56*I)/15)*(7*I + 30*Pi)*RATIO[x^2])/Nc) + 
    (-24*RATIO[(1 - x)^(-1)] - (12*I)*(-21*Pi + 2*Pi^3)*RATIO[x^(-2)] + 
      8/(-1 + RATIO[x])^2 - ((2*I)/3)*(-23*I + 84*Pi)*RATIO[x] + 
      ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2] - ((2*I)/3)*(-171*Pi - (20*I)*Pi^2 + 
        6*Pi^3 - (72*I)*Zeta[3]) + ((4*I)/3)*RATIO[x^(-1)]*
       (180*I - 105*Pi + (28*I)*Pi^2 + 18*Pi^3 - (72*I)*Zeta[3]))/Nc^2 + 
    Nc^2*(-((2628 + (287*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      (I/3)*(-670*Pi + (53*I)*Pi^2 + 53*Pi^3)*RATIO[x^(-2)] + 
      ((I/2)*(-258*I + 23*Pi))/(-1 + RATIO[x])^2 - (I/18)*(-3123*I + 184*Pi)*
       RATIO[x] + (I/3)*(83*I + 402*Pi)*RATIO[x^2] + 
      (-14881 + (6445*I)*Pi + 104*Pi^2 - (57*I)*Pi^3 - 396*Zeta[3])/18 + 
      (I/9)*RATIO[x^(-1)]*(-19642*I - 4704*Pi + (514*I)*Pi^2 + 165*Pi^3 - 
        (396*I)*Zeta[3])) - (I/9)*(-3086*I - 555*Pi - (76*I)*Pi^2 + 12*Pi^3 - 
      (36*I)*Zeta[3]) + ((2*I)/9)*RATIO[x^(-1)]*(-1457*I - 189*Pi - 
      (88*I)*Pi^2 + 84*Pi^3 - (36*I)*Zeta[3])) + 
  ((-95*I)*Pi^3 - 21*Pi^4 + 570*Zeta[3] - (900*I)*Pi*Zeta[3])/
   (20*(-1 + RATIO[x])^2) + 
  (RATIO[x^2]*(6295*Pi^2 + (30*I)*Pi^3 + 1647*Pi^4 + 10260*Zeta[3] + 
     (34560*I)*Pi*Zeta[3]))/360 - (I/270)*RATIO[x^(-1)]*
   (62355*Pi + (47700*I)*Pi^2 + 8755*Pi^3 - (2625*I)*Pi^4 + 822*Pi^5 + 
    11610*Pi*Zeta[3] - (30240*I)*Pi^2*Zeta[3]) + 
  G[0, 0, 1, x]*(-((-357 - (306*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-2)] + Nc^2*Log[mu2]^2*
     (7 - (5*I)*Pi - 2*RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-2)] + 
      (10*I)*(I + Pi)*RATIO[x^(-1)] - 2*RATIO[x]) - 
    ((I/6)*(-I + 294*Pi))/(-1 + RATIO[x])^2 - 
    ((351 - (576*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*(-6 + 4*RATIO[(1 - x)^(-1)] + Nc*Nf*((4*(5 - (3*I)*Pi))/9 - 
        (8*RATIO[(1 - x)^(-1)])/9 - ((8*I)/3)*Pi*RATIO[x^(-2)] + 
        ((8*I)/3)*(I + Pi)*RATIO[x^(-1)] - (8*RATIO[x])/9) + 
      2/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
      Nc^2*((299 + (108*I)*Pi + 108*Pi^2)/18 - (I/9)*(-199*I + 24*Pi)*
         RATIO[(1 - x)^(-1)] + (4*((-7*I)*Pi + 9*Pi^2)*RATIO[x^(-2)])/3 - 
        (4*(6 - (7*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/3 + 
        23/(2*(-1 + RATIO[x])^2) + (8*(1 + (3*I)*Pi)*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 - (294*I)*Pi)*RATIO[x^2])/
     6 + ((-2*(399 + (63*I)*Pi + 40*Pi^2))/3 - ((14*I)/3)*(I + 6*Pi)*
       RATIO[(1 - x)^(-1)] + (4*(189 + 34*Pi^2)*RATIO[x^(-1)])/3 - 
      (((2*I)/3)*(-I + 45*Pi))/(-1 + RATIO[x])^2 + (4*I)*(I + 22*Pi)*
       RATIO[x] + 2*(2 - (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((2*(521 + (2292*I)*Pi + 18*Pi^2))/27 - 
        ((4*I)/27)*(-307*I + 396*Pi)*RATIO[(1 - x)^(-1)] + 
        (8*((-14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(19 - (14*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (((2*I)/3)*(-7*I + 48*Pi))/(-1 + RATIO[x])^2 - 
        ((16*I)/27)*(-7*I + 9*Pi)*RATIO[x] + I*(7*I + 32*Pi)*RATIO[x^2]) + 
      (((-3016*I)/27)*(-I + 6*Pi) + ((16*I)/27)*(-253*I + 312*Pi)*
         RATIO[(1 - x)^(-1)] - (304*RATIO[x^(-1)])/9 - 
        (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 + 
        ((32*I)/135)*(47*I + 165*Pi)*RATIO[x] - ((4*I)/3)*(-I + 84*Pi)*
         RATIO[x^2])/Nc) + 
    Nc^2*(-((-5839 - (15234*I)*Pi - 54*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
      (I/9)*(853*Pi - (69*I)*Pi^2 + 111*Pi^3)*RATIO[x^(-2)] - 
      ((I/4)*(63*I + 572*Pi))/(-1 + RATIO[x])^2 - 
      ((-7 - (210*I)*Pi + 78*Pi^2)*RATIO[x])/54 + 
      (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 - (I/9)*RATIO[x^(-1)]*
       (2880*I + 853*Pi + (389*I)*Pi^2 + 117*Pi^3 + (72*I)*Zeta[3]) + 
      (I/108)*(19697*I - 74022*Pi + (4566*I)*Pi^2 + 486*Pi^3 + 
        (432*I)*Zeta[3])) + RATIO[x^(-1)]*(238 - (4*I)*Pi + 65*Pi^2 - 
      16*Zeta[3]) + (-6273 - (2370*I)*Pi - 103*Pi^2 + 144*Zeta[3])/18) + 
  Log[mu2]^2*((-3*I)*Pi*RATIO[(1 - x)^(-1)] + (2*I)*(3*Pi + Pi^3)*
     RATIO[x^(-1)] + Nc*Nf*((-2*(5 - (4*I)*Pi + Pi^2))/3 + 
      (4*((-5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3) + 6*Pi^2*RATIO[x] - 
    (3*Pi^2*RATIO[x^2])/2 + I*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + 
      (24*I)*Zeta[3]) + Nc^2*(((5*I)/6)*(107*Pi + (19*I)*Pi^2 + 15*Pi^3)*
       RATIO[x^(-1)] - (69*Pi^2*RATIO[x^2])/8 + 
      (RATIO[x]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/3 - 
      (RATIO[(1 - x)^(-1)]*((85*I)*Pi + (4*I)*Pi^3 + 8*Zeta[3]))/4 + 
      (232 + (31*I)*Pi - 48*Pi^2 - (75*I)*Pi^3 + 168*Zeta[3])/12)) + 
  G[0, 1, 0, x]*(-((-357 + (36*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-2)] + Nc^2*Log[mu2]^2*
     (7 + I*Pi - 2*RATIO[(1 - x)^(-1)] + (2*I)*Pi*RATIO[x^(-2)] - 
      (2*I)*(-5*I + Pi)*RATIO[x^(-1)] - 2*RATIO[x]) + 
    ((I/6)*(I + 12*Pi))/(-1 + RATIO[x])^2 - 
    ((351 + (432*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Log[mu2]*((2*(-9 + (6*I)*Pi + 2*Pi^2))/3 + 4*RATIO[(1 - x)^(-1)] - 
      (8*((-3*I)*Pi + Pi^2)*RATIO[x^(-1)])/3 + 
      Nc*Nf*((4*(5 + (3*I)*Pi))/9 - (8*RATIO[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*RATIO[x^(-2)] - ((8*I)/3)*(-I + Pi)*RATIO[x^(-1)] - 
        (8*RATIO[x])/9) + 2/(-1 + RATIO[x])^2 + 8*RATIO[x] + 
      Nc^2*((299 - (570*I)*Pi - 12*Pi^2)/18 - (I/9)*(-199*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] - (30*I)*Pi*RATIO[x^(-2)] + 
        (2*(-12 + (111*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/3 + 
        23/(2*(-1 + RATIO[x])^2) + (8*RATIO[x])/9 - (23*RATIO[x^2])/2) - 
      2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/6 + 
    ((-2*(399 - (393*I)*Pi + 28*Pi^2))/3 + (14*RATIO[(1 - x)^(-1)])/3 - 
      (4*(-189 + (69*I)*Pi + 20*Pi^2)*RATIO[x^(-1)])/3 - 
      2/(3*(-1 + RATIO[x])^2) - (4*I)*(-I + 22*Pi)*RATIO[x] + 
      2*(2 + (15*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((2*(521 - (384*I)*Pi + 18*Pi^2))/27 - ((4*I)/27)*(-307*I + 18*Pi)*
         RATIO[(1 - x)^(-1)] + (8*((14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 - 
        (8*(19 - (46*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        14/(3*(-1 + RATIO[x])^2) + ((16*I)/27)*(7*I + 18*Pi)*RATIO[x] - 
        I*(-7*I + 32*Pi)*RATIO[x^2]) + 
      ((-8*(1885 - (330*I)*Pi + 63*Pi^2))/135 + ((16*I)/27)*(-253*I + 12*Pi)*
         RATIO[(1 - x)^(-1)] - (16*Pi^2*RATIO[x^(-2)])/15 + 
        (16*(-95 + (30*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/45 - 
        392/(15*(-1 + RATIO[x])^2) - ((32*I)/135)*(-47*I + 165*Pi)*RATIO[x] + 
        ((4*I)/3)*(I + 84*Pi)*RATIO[x^2])/Nc) + 
    (-6273 + (4104*I)*Pi + 266*Pi^2 - 144*Zeta[3])/18 + 
    (RATIO[x^(-1)]*(714 - (487*I)*Pi - 78*Pi^2 + 48*Zeta[3]))/3 + 
    Nc^2*(-((-5839 + (450*I)*Pi + 18*Pi^2)*RATIO[(1 - x)^(-1)])/54 - 
      (I/3)*(395*Pi - (83*I)*Pi^2 + 29*Pi^3)*RATIO[x^(-2)] + 
      ((I/4)*(-63*I + 46*Pi))/(-1 + RATIO[x])^2 + 
      ((7 - (2382*I)*Pi + 66*Pi^2)*RATIO[x])/54 + 
      ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 + (I/9)*RATIO[x^(-1)]*
       (-2880*I - 3903*Pi - (244*I)*Pi^2 + 93*Pi^3 + (72*I)*Zeta[3]) + 
      (-19697 + (40446*I)*Pi - 3552*Pi^2 - (342*I)*Pi^3 + 432*Zeta[3])/
       108)) + G[0, 1, 1, x]*
   ((-4*(180 - (54*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    ((8*I)/3)*(24*I + Pi^3)*RATIO[x^(-2)] + Nc^2*Log[mu2]^3*
     (3 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)]) + 
    Log[mu2]^2*(Nc*Nf*(2/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      Nc^2*(((-2*I)/3)*(-I + 3*Pi) + 4*RATIO[(1 - x)^(-1)] - 
        ((4*I)/3)*(8*I + 3*Pi)*RATIO[x^(-2)] + ((4*I)/3)*(14*I + 3*Pi)*
         RATIO[x^(-1)])) + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
    ((145 - (48*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*((2*(3 - (9*I)*Pi + 2*Pi^2))/3 - 4*RATIO[x^(-2)] + 
      Nc*Nf*(16/9 + (16*RATIO[(1 - x)^(-1)])/9 + (112*RATIO[x^(-2)])/9 - 
        (112*RATIO[x^(-1)])/9) - (4*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/
       3 + 8*RATIO[x] + Nc^2*((-677 + (66*I)*Pi + 141*Pi^2)/18 - 
        (88*RATIO[(1 - x)^(-1)])/9 + ((-997 - (54*I)*Pi + 225*Pi^2)*
          RATIO[x^(-2)])/9 + ((895 - (30*I)*Pi - 213*Pi^2)*RATIO[x^(-1)])/9 + 
        ((4*I)/3)*(3*I + Pi)*RATIO[x] - (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + 
    (I/3)*(32*I + 117*Pi)*RATIO[x^2] + ((2*(387 + (9*I)*Pi + 11*Pi^2))/3 + 
      (4*I)*(13*I + 4*Pi)*RATIO[(1 - x)^(-1)] - 12*RATIO[x^(-2)] - 
      (20*(36 - (6*I)*Pi + 5*Pi^2)*RATIO[x^(-1)])/3 + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + (2*(79 - (84*I)*Pi)*RATIO[x])/3 + 
      ((2*I)/3)*(7*I + 33*Pi)*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*((-2*(872 + (397*I)*Pi + 7*Pi^2))/9 + ((16*I)/27)*(-113*I + 6*Pi)*
         RATIO[(1 - x)^(-1)] + (4*(-89 + 15*Pi^2)*RATIO[x^(-2)])/27 - 
        (4*(-122 - (153*I)*Pi + 15*Pi^2)*RATIO[x^(-1)])/27 + 
        ((88*I)/9)*(3*I + Pi)*RATIO[x] + 4*(1 - (8*I)*Pi)*RATIO[x^2]) + 
      ((4*(19483 + (12024*I)*Pi + 318*Pi^2))/135 - 
        (25792*RATIO[(1 - x)^(-1)])/135 - (8*(-855 + 2*Pi^2)*RATIO[x^(-2)])/
         45 + (8*(-665 - (648*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/45 + 
        (16*(309 - (110*I)*Pi)*RATIO[x])/45 + ((56*I)/15)*(7*I + 30*Pi)*
         RATIO[x^2])/Nc) + (I/3)*RATIO[x^(-1)]*(894*I + 399*Pi + 
      (149*I)*Pi^2 + 8*Pi^3 + (48*I)*Zeta[3]) + 
    (9117 - (579*I)*Pi + 329*Pi^2 - (24*I)*Pi^3 + 144*Zeta[3])/18 + 
    Nc^2*(-((14819 + (1080*I)*Pi - 36*Pi^2)*RATIO[(1 - x)^(-1)])/54 - 
      (((5*I)/2)*Pi)/(-1 + RATIO[x])^2 + ((2433 - (680*I)*Pi)*RATIO[x])/18 + 
      (I/3)*(83*I + 402*Pi)*RATIO[x^2] - (I/27)*RATIO[x^(-1)]*
       (178*I - 2145*Pi - (603*I)*Pi^2 + 36*Pi^3 - (2376*I)*Zeta[3]) + 
      (I/27)*RATIO[x^(-2)]*(6091*I + 216*Pi - (825*I)*Pi^2 + 36*Pi^3 - 
        (2592*I)*Zeta[3]) + (48643 + (13308*I)*Pi - 45*Pi^2 + (36*I)*Pi^3 + 
        1080*Zeta[3])/54)) + G[0, 0, x]*
   ((-2*I)*(-119*Pi + 10*Pi^3)*RATIO[x^(-1)] + (1259 - (642*I)*Pi - 366*Pi^2)/
     (36*(-1 + RATIO[x])^2) + Log[mu2]^2*(-3 - 6*RATIO[(1 - x)^(-1)] - 
      3/(-1 + RATIO[x])^2 + 12*RATIO[x] + Nc^2*((I/4)*(377*I + 28*Pi) - 
        (I/2)*(81*I + 4*Pi)*RATIO[(1 - x)^(-1)] - (10*I)*Pi*RATIO[x^(-1)] - 
        69/(4*(-1 + RATIO[x])^2) - (2*I)*(-3*I + Pi)*RATIO[x] - 
        (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]*((-2*(7 + (9*I)*Pi + 8*Pi^2))/3 + ((4*I)/3)*(-14*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*(25*I + 6*Pi)*RATIO[x] + 
      Nf*(Nc*((I/9)*(369*I + 20*Pi) - ((2*I)/9)*(81*I + 4*Pi)*
           RATIO[(1 - x)^(-1)] - ((8*I)/3)*Pi*RATIO[x^(-1)] - 
          23/(3*(-1 + RATIO[x])^2) - ((8*I)/9)*(-3*I + Pi)*RATIO[x] - 
          (23*RATIO[x^2])/3) + (-4/3 - (8*RATIO[(1 - x)^(-1)])/3 - 
          4/(3*(-1 + RATIO[x])^2) + (16*RATIO[x])/3 - (4*RATIO[x^2])/3)/Nc) + 
      (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*((2481 + (227*I)*Pi - 4*Pi^2)/18 - ((636 + (199*I)*Pi - 8*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + 4*((-2*I)*Pi + Pi^2)*RATIO[x^(-1)] + 
        (((23*I)/6)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 - 
        ((123 - (8*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6)) + 
    Nf*(Nc*((-4002 + (817*I)*Pi + 292*Pi^2)/27 - 
        (2*(-630 + (245*I)*Pi + 248*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        (8*((19*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/9 + 
        (-226 + (63*I)*Pi + 96*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (4*(24 - (244*I)*Pi + Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9) + 
      ((-2*(23865 - (2306*I)*Pi + 2076*Pi^2))/135 + 
        (4*(2847 - (466*I)*Pi + 2160*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        (16*((-95*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/45 - 
        (2*(79 - (6*I)*Pi + 168*Pi^2))/(9*(-1 + RATIO[x])^2) - 
        (8*(831 - (1648*I)*Pi + 90*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45)/Nc) + 
    (I/18)*RATIO[(1 - x)^(-1)]*(-1553*I - 60*Pi - (270*I)*Pi^2 + 16*Pi^3 + 
      (144*I)*Zeta[3]) + (2*RATIO[x]*(-703 + (177*I)*Pi - 48*Pi^2 + 
       (4*I)*Pi^3 + 36*Zeta[3]))/9 + (-4993 + (3318*I)*Pi + 770*Pi^2 + 
      (280*I)*Pi^3 + 576*Zeta[3])/36 + 
    ((I/3)*(97*I + 12*Pi)*RATIO[(1 - x)^(-1)] - (12*I)*(-21*Pi + 2*Pi^3)*
       RATIO[x^(-1)] + (21 - (24*I)*Pi - 32*Pi^2)/(6*(-1 + RATIO[x])^2) - 
      (2*(-38 - (5*I)*Pi + 14*Pi^2)*RATIO[x])/3 + 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (-1375 + (60*I)*Pi - 64*Pi^2 + (72*I)*Pi^3 + 576*Zeta[3])/6)/Nc^2 + 
    Nc^2*((-I/3)*(-960*Pi + (53*I)*Pi^2 + 53*Pi^3)*RATIO[x^(-1)] + 
      (14336 - (6162*I)*Pi - 3261*Pi^2)/(72*(-1 + RATIO[x])^2) + 
      ((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(2220 + (7540*I)*Pi + 221*Pi^2 - (42*I)*Pi^3 + 504*Zeta[3]))/
       54 - (RATIO[(1 - x)^(-1)]*(47448 - (18500*I)*Pi - 8573*Pi^2 - 
         (84*I)*Pi^3 + 1008*Zeta[3]))/108 + 
      (317436 - (74998*I)*Pi - 13507*Pi^2 + (1884*I)*Pi^3 + 11520*Zeta[3])/
       216)) + G[1, 1, 0, x]*((-4*I)*(2*I + 3*Pi)*RATIO[(1 - x)^(-1)] + 
    Nc^2*Log[mu2]^3*(3 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)]) - 
    ((6*I)*Pi)/(-1 + RATIO[x])^2 + ((-177 + (648*I)*Pi + 4*Pi^2)*RATIO[x])/
     9 + Log[mu2]^2*(-18 - (12*I)*Pi*RATIO[x^(-2)] + 
      Nc*Nf*(2/3 + (4*RATIO[x^(-2)])/3 - (4*RATIO[x^(-1)])/3) + 
      12*RATIO[x^(-1)] + Nc^2*((-I/6)*(-181*I + 138*Pi) - 
        (I/3)*(-7*I + 228*Pi)*RATIO[x^(-2)] + (I/3)*(-181*I + 246*Pi)*
         RATIO[x^(-1)] + 2*RATIO[x])) + 
    Log[mu2]*(2*(23 - (5*I)*Pi + 2*Pi^2) + 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (4*(19 - (27*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*((-8 - ((16*I)/3)*Pi*RATIO[x^(-2)] + (16*RATIO[x^(-1)])/3)/Nc + 
        Nc*(((-2*I)/3)*(-17*I + 14*Pi) - ((4*I)/3)*(5*I + 24*Pi)*
           RATIO[x^(-2)] + ((4*I)/3)*(-17*I + 26*Pi)*RATIO[x^(-1)] + 
          (8*RATIO[x])/9)) + 8*RATIO[x] + 
      Nc^2*((207 - (64*I)*Pi + 99*Pi^2)/6 + ((-237 + (536*I)*Pi + 195*Pi^2)*
          RATIO[x^(-2)])/3 + ((-281 - (212*I)*Pi - 195*Pi^2)*RATIO[x^(-1)])/
         3 - ((8*I)/9)*(-10*I + 3*Pi)*RATIO[x] - (23*RATIO[x^2])/2) - 
      2*RATIO[x^2]) + ((107 - (294*I)*Pi)*RATIO[x^2])/6 + 
    Nf*(Nc*(((-4*I)/27)*(-209*I + 54*Pi) + (2*(790 - (897*I)*Pi + 108*Pi^2)*
          RATIO[x^(-2)])/27 - (8*(-155 - (243*I)*Pi + 18*Pi^2)*RATIO[x^(-1)])/
         27 - ((32*I)/27)*(-I + 9*Pi)*RATIO[x] + I*(7*I + 32*Pi)*
         RATIO[x^2]) + ((4*(-12235 + (2142*I)*Pi + 1734*Pi^2))/135 + 
        (8*(-6856 - (3771*I)*Pi + 2742*Pi^2)*RATIO[x^(-2)])/135 - 
        (8*(-11503 + (270*I)*Pi + 3102*Pi^2)*RATIO[x^(-1)])/135 + 
        (32*(92 + (165*I)*Pi)*RATIO[x])/135 - ((4*I)/3)*(-I + 84*Pi)*
         RATIO[x^2])/Nc) - (I/9)*RATIO[x^(-2)]*(-870*I + 1219*Pi - 
      (596*I)*Pi^2 + 222*Pi^3 + (9576*I)*Zeta[3]) + 
    (I/9)*RATIO[x^(-1)]*(1622*I + 2868*Pi + (211*I)*Pi^2 + 282*Pi^3 + 
      (9828*I)*Zeta[3]) + (7161 - (4788*I)*Pi + 145*Pi^2 - (66*I)*Pi^3 + 
      5076*Zeta[3])/18 + (8*RATIO[(1 - x)^(-1)] + 4*(1 + (22*I)*Pi)*
       RATIO[x] + 2*(2 - (15*I)*Pi)*RATIO[x^2] + ((4*I)/3)*RATIO[x^(-1)]*
       (-71*I + 219*Pi + (72*I)*Pi^2 + 45*Pi^3 + (774*I)*Zeta[3]) - 
      ((2*I)/3)*RATIO[x^(-2)]*(-151*I + 507*Pi - (6*I)*Pi^2 + 54*Pi^3 + 
        (1476*I)*Zeta[3]) + (-93 - (780*I)*Pi + 224*Pi^2 - (54*I)*Pi^3 + 
        756*Zeta[3])/3)/Nc^2 + 
    Nc^2*(-((-3 - (1458*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (((69*I)/2)*Pi)/(-1 + RATIO[x])^2 + ((1847 + (1734*I)*Pi + 78*Pi^2)*
        RATIO[x])/54 + (13*(79 - (132*I)*Pi)*RATIO[x^2])/12 + 
      (I/18)*RATIO[x^(-2)]*(531*I + 8674*Pi + (3447*I)*Pi^2 + 198*Pi^3 - 
        (30636*I)*Zeta[3]) - (I/18)*RATIO[x^(-1)]*(-20173*I - 2224*Pi - 
        (1341*I)*Pi^2 + 42*Pi^3 - (30816*I)*Zeta[3]) + 
      (23554 - (18076*I)*Pi + 4109*Pi^2 + (42*I)*Pi^3 + 11592*Zeta[3])/36)) + 
  G[1, 0, x]*(-((25 + (164*I)*Pi + 36*Pi^2)*RATIO[(1 - x)^(-1)])/6 + 
    Nc^2*Log[mu2]^3*((3*I)*(I + Pi) + (6*I)*Pi*RATIO[x^(-2)] - 
      (6*I)*(I + Pi)*RATIO[x^(-1)]) + ((85*I)*Pi - 9*Pi^2)/
     (3*(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]^2*(-2*(-3 + (3*I)*Pi + Pi^2) + 4*((-3*I)*Pi + Pi^2)*
       RATIO[x^(-1)] + Nc*Nf*(((2*I)/3)*(I + Pi) + ((4*I)/3)*Pi*
         RATIO[x^(-2)] - ((4*I)/3)*(I + Pi)*RATIO[x^(-1)]) - 12*RATIO[x] + 
      3*RATIO[x^2] + Nc^2*((157 + (191*I)*Pi - 6*Pi^2)/6 + 
        (((-7*I)*Pi - 12*Pi^2)*RATIO[x^(-2)])/3 + 
        ((29 - (191*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
        2*(3 + I*Pi)*RATIO[x] + (69*RATIO[x^2])/4)) + 
    (RATIO[x]*(2869 - (888*I)*Pi + 336*Pi^2 - (16*I)*Pi^3 - 144*Zeta[3]))/
     18 + (RATIO[x^(-2)]*((-290*I)*Pi - 351*Pi^2 + (17*I)*Pi^3 + 32*Pi^4 + 
       (672*I)*Pi*Zeta[3]))/3 + (50910 + (10335*I)*Pi - 3365*Pi^2 + 
      (5145*I)*Pi^3 + 339*Pi^4 - 148590*Zeta[3] + (9180*I)*Pi*Zeta[3])/270 + 
    (RATIO[x^(-1)]*(-45720 + (18840*I)*Pi + 3125*Pi^2 - (2445*I)*Pi^3 - 
       1419*Pi^4 + 145350*Zeta[3] - (28620*I)*Pi*Zeta[3]))/135 + 
    (((-2*I)/3)*(-13*I + 24*Pi)*RATIO[(1 - x)^(-1)] + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + (2*(-51 - (17*I)*Pi + 14*Pi^2)*RATIO[x])/
       3 - ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (2*RATIO[x^(-2)]*((-151*I)*Pi - 189*Pi^2 + (6*I)*Pi^3 + 18*Pi^4 + 
         (348*I)*Pi*Zeta[3]))/3 + (14130 - (1395*I)*Pi - 2220*Pi^2 + 
        (1860*I)*Pi^3 + 172*Pi^4 - 25740*Zeta[3] + (900*I)*Pi*Zeta[3])/45 - 
      (2*RATIO[x^(-1)]*(7935 + (3270*I)*Pi - 3390*Pi^2 + (840*I)*Pi^3 + 
         352*Pi^4 - 23580*Zeta[3] + (4140*I)*Pi*Zeta[3]))/45)/Nc^2 + 
    Nc^2*(-((Pi*(-129*I + 16*Pi))/(-1 + RATIO[x])^2) - 
      ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 + 
      (RATIO[x]*(4299 - (16628*I)*Pi - 874*Pi^2 - (156*I)*Pi^3 - 
         1008*Zeta[3]))/108 - (RATIO[(1 - x)^(-1)]*(-3129 + (29988*I)*Pi - 
         4192*Pi^2 + (96*I)*Pi^3 + 144*Zeta[3]))/108 + 
      (RATIO[x^(-2)]*((-177*I)*Pi - 433*Pi^2 + (377*I)*Pi^3 + 74*Pi^4 + 
         (2124*I)*Pi*Zeta[3]))/6 + (-170955 - (125070*I)*Pi + 6980*Pi^2 + 
        (11745*I)*Pi^3 + 1593*Pi^4 - 405720*Zeta[3] + (29160*I)*Pi*Zeta[3])/
       540 + (RATIO[x^(-1)]*(-143775 + (259395*I)*Pi - 39790*Pi^2 - 
         (15855*I)*Pi^3 - 3753*Pi^4 + 396720*Zeta[3] - (90720*I)*Pi*Zeta[3]))/
       270) + Nf*((((-8*I)/15)*(-49*I + 5*Pi)*RATIO[(1 - x)^(-1)] + 
        ((8*I)/135)*(-6856*Pi - (321*I)*Pi^2 + 657*Pi^3)*RATIO[x^(-2)] - 
        (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + (4*(735 - (3296*I)*Pi + 180*Pi^2)*
          RATIO[x])/135 - (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (8*(5999 - (1724*I)*Pi - 882*Pi^2 + (192*I)*Pi^3 - 450*Zeta[3]))/
         135 - ((8*I)/135)*RATIO[x^(-1)]*(-6322*I - 2779*Pi + (1722*I)*Pi^2 + 
          672*Pi^3 + (900*I)*Zeta[3]))/Nc + 
      Nc*((-2*(-87 - (207*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((2*I)/27)*(-790*Pi - (39*I)*Pi^2 + 132*Pi^3)*RATIO[x^(-2)] - 
        (((19*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((177 - (976*I)*Pi + 4*Pi^2)*
          RATIO[x])/27 + (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        ((4*I)/27)*RATIO[x^(-1)]*(-629*I - 1067*Pi - (91*I)*Pi^2 + 69*Pi^3 + 
          (18*I)*Zeta[3]) + (-19 + (1783*I)*Pi - 118*Pi^2 - (66*I)*Pi^3 + 
          36*Zeta[3])/27)) + Log[mu2]*
     ((2*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - ((4*I)/3)*(3*Pi + Pi^3)*
       RATIO[x^(-2)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(11 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*(((-8*(-3 + (3*I)*Pi + Pi^2))/9 + (16*((-3*I)*Pi + Pi^2)*
            RATIO[x^(-1)])/9 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((2*(39 + (81*I)*Pi + 2*Pi^2))/9 + ((20*I)/3)*Pi*RATIO[x^(-2)] - 
          (4*(-27 + (81*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + 
          (8*(3 + I*Pi)*RATIO[x])/9 + (23*RATIO[x^2])/3)) + 
      (2*(-75 + (102*I)*Pi + 19*Pi^2 - (6*I)*Pi^3 - 36*Zeta[3]))/9 + 
      ((4*I)/9)*RATIO[x^(-1)]*(9*I + 75*Pi + (7*I)*Pi^2 + 6*Pi^3 - 
        (36*I)*Zeta[3]) + 
      Nc^2*(-((-255 + (486*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
        (I/3)*(237*Pi - (5*I)*Pi^2 + 21*Pi^3)*RATIO[x^(-2)] + 
        (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 - (4*(33 + (2*I)*Pi + 3*Pi^2)*
          RATIO[x])/9 + ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] + 
        (I/3)*RATIO[x^(-1)]*(303*I + 721*Pi - (210*I)*Pi^2 + 19*Pi^3 + 
          (24*I)*Zeta[3]) + (-1065 - (954*I)*Pi - 614*Pi^2 - (21*I)*Pi^3 + 
          72*Zeta[3])/18))) + 
  Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
    (4*((33*I)*Pi + 9*Pi^2 + (11*I)*Pi^3 + 3*Pi^4)*RATIO[x^(-1)])/9 + 
    ((4*I)/3)*Pi^2*(11*I + 3*Pi)*RATIO[x] + ((11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/
     3 - (2*(11*I + 3*Pi)*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + (24*I)*Zeta[3]))/
     9 + Nc^2*((23*(11 - (3*I)*Pi)*Pi^2*RATIO[x^2])/12 + 
      (2*(11*I + 3*Pi)*RATIO[x]*((-9*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/27 - 
      (RATIO[(1 - x)^(-1)]*((-935*I)*Pi - 255*Pi^2 - (44*I)*Pi^3 - 12*Pi^4 - 
         88*Zeta[3] + (24*I)*Pi*Zeta[3]))/18 + 
      (RATIO[x^(-1)]*((-207*I)*Pi - 348*Pi^2 - (359*I)*Pi^3 - 63*Pi^4 - 
         (108*I)*Pi*Zeta[3]))/9 + (2712 - (4425*I)*Pi + 952*Pi^2 + 
        (612*I)*Pi^3 + 189*Pi^4 - 2172*Zeta[3] + (828*I)*Pi*Zeta[3])/54) + 
    Nf*((((-4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + ((8*I)/9)*(3*Pi + Pi^3)*
         RATIO[x^(-1)] + (8*Pi^2*RATIO[x])/3 - (2*Pi^2*RATIO[x^2])/3 + 
        ((4*I)/9)*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + (24*I)*Zeta[3]))/Nc + 
      Nc*(((2*I)/9)*(51*Pi - (3*I)*Pi^2 + 28*Pi^3)*RATIO[x^(-1)] - 
        (23*Pi^2*RATIO[x^2])/6 - (I/9)*RATIO[(1 - x)^(-1)]*
         (85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
        (4*RATIO[x]*(-9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/27 + 
        (-150 + (309*I)*Pi - 143*Pi^2 - (84*I)*Pi^3 + 168*Zeta[3])/27))) + 
  G[1, 1, 1, x]*(Nc^2*Log[mu2]^3*(9 + 18*RATIO[x^(-2)] - 18*RATIO[x^(-1)]) + 
    Log[mu2]^2*(3*(9 - (2*I)*Pi) - (12*I)*Pi*RATIO[x^(-2)] + 
      Nc^2*(23 - 36*RATIO[x^(-2)] - 40*RATIO[x^(-1)]) + 
      Nc*Nf*(2 + 4*RATIO[x^(-2)] - 4*RATIO[x^(-1)]) + 
      (6*I)*(5*I + 2*Pi)*RATIO[x^(-1)]) + ((49 - (24*I)*Pi)*RATIO[x])/3 - 
    I*(-25*I + 33*Pi)*RATIO[x^2] + 
    Log[mu2]*((4*(-27 + (11*I)*Pi + 6*Pi^2))/3 + 
      (4*(-9 + (22*I)*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 - 
      (8*(-32 + (5*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*(Nc*(172/9 + (64*RATIO[x^(-2)])/9 - (320*RATIO[x^(-1)])/9) + 
        ((4*(9 - (2*I)*Pi))/3 - ((16*I)/3)*Pi*RATIO[x^(-2)] + 
          ((8*I)/3)*(5*I + 2*Pi)*RATIO[x^(-1)])/Nc) - 24*RATIO[x] + 
      6*RATIO[x^2] + Nc^2*((-1631 + (642*I)*Pi + 207*Pi^2)/18 + 
        ((-1495 + (78*I)*Pi + 459*Pi^2)*RATIO[x^(-2)])/9 + 
        ((3209 - (714*I)*Pi - 423*Pi^2)*RATIO[x^(-1)])/9 + 
        4*(3 - I*Pi)*RATIO[x] + (69*RATIO[x^2])/2)) + 
    (((2*I)/3)*(67*I + 84*Pi)*RATIO[x] - ((2*I)/3)*(-5*I + 33*Pi)*
       RATIO[x^2] + (98 - (79*I)*Pi - 26*Pi^2 + (102*I)*Pi^3 - 476*Zeta[3])/
       2 + (I/3)*RATIO[x^(-2)]*(-320*I + 21*Pi + (42*I)*Pi^2 + 340*Pi^3 + 
        (1704*I)*Zeta[3]) - (I/3)*RATIO[x^(-1)]*(-290*I - 75*Pi + 
        (58*I)*Pi^2 + 450*Pi^3 + (2292*I)*Zeta[3]))/Nc^2 + 
    Nc^2*(((-3303 + (896*I)*Pi + 48*Pi^2)*RATIO[x])/18 - 
      (I/2)*(-287*I + 204*Pi)*RATIO[x^2] + 
      (I/54)*(40478*I - 11304*Pi + (3855*I)*Pi^2 + 2304*Pi^3 + 
        (17280*I)*Zeta[3]) + (I/54)*RATIO[x^(-2)]*(-11725*I - 14433*Pi + 
        (3909*I)*Pi^2 + 10782*Pi^3 + (76680*I)*Zeta[3]) - 
      (I/54)*RATIO[x^(-1)]*(20809*I - 4950*Pi + (9096*I)*Pi^2 + 11412*Pi^3 + 
        (81216*I)*Zeta[3])) + (I/18)*(11415*I + 3209*Pi + (313*I)*Pi^2 + 
      786*Pi^3 + (3888*I)*Zeta[3]) + (I/18)*RATIO[x^(-2)]*
     (-1560*I + 4519*Pi + (652*I)*Pi^2 + 2172*Pi^3 + (12024*I)*Zeta[3]) - 
    (I/18)*RATIO[x^(-1)]*(8005*I + 6238*Pi + (656*I)*Pi^2 + 2436*Pi^3 + 
      (12960*I)*Zeta[3]) + 
    Nf*((((16*I)/45)*(339*I + 110*Pi)*RATIO[x] + 
        (16*(9 - (35*I)*Pi)*RATIO[x^2])/5 + 
        (2*(17029 - (28962*I)*Pi - 5100*Pi^2 + (360*I)*Pi^3 - 6480*Zeta[3]))/
         135 + ((8*I)/135)*RATIO[x^(-2)]*(-5506*I - 4857*Pi - (1020*I)*Pi^2 + 
          405*Pi^3 + (7290*I)*Zeta[3]) - ((4*I)/135)*RATIO[x^(-1)]*
         (-25813*I - 13410*Pi + (2940*I)*Pi^2 + 900*Pi^3 + 
          (16200*I)*Zeta[3]))/Nc + Nc*((8*(39 - (11*I)*Pi)*RATIO[x])/9 + 
        2*(5 + (16*I)*Pi)*RATIO[x^2] + ((4*I)/27)*RATIO[x^(-1)]*
         (-386*I - 585*Pi + (258*I)*Pi^2 + 45*Pi^3 + (810*I)*Zeta[3]) - 
        (I/27)*RATIO[x^(-2)]*(-2059*I - 2064*Pi + (66*I)*Pi^2 + 162*Pi^3 + 
          (2916*I)*Zeta[3]) + (1619 + (2664*I)*Pi + 606*Pi^2 - (36*I)*Pi^3 + 
          648*Zeta[3])/27))) + 
  G[0, 1, x]*(Nc^2*Log[mu2]^3*((3*I)*(I + Pi) + (6*I)*Pi*RATIO[x^(-2)] - 
      (6*I)*(I + Pi)*RATIO[x^(-1)]) + ((-I)*Pi - 30*Pi^2)/
     (6*(-1 + RATIO[x])^2) - ((1259 + (6*I)*Pi + 300*Pi^2)*RATIO[x^2])/36 + 
    Log[mu2]^2*(6 + Nc*Nf*(((2*I)/3)*(I + Pi) + ((4*I)/3)*Pi*RATIO[x^(-2)] - 
        ((4*I)/3)*(I + Pi)*RATIO[x^(-1)]) - 12*RATIO[x] + 3*RATIO[x^2] + 
      Nc^2*((157 - (16*I)*Pi - 30*Pi^2)/6 + (2*I)*Pi*RATIO[(1 - x)^(-1)] - 
        (2*((-16*I)*Pi + 15*Pi^2)*RATIO[x^(-2)])/3 + 
        ((29 - (32*I)*Pi + 30*Pi^2)*RATIO[x^(-1)])/3 + 
        2*(3 - I*Pi)*RATIO[x] + (69*RATIO[x^2])/4)) + 
    ((-2*(13 + (71*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      (12*I)*Pi*RATIO[x^(-2)] - (2*(I*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (2*(-51 + (73*I)*Pi + 14*Pi^2)*RATIO[x])/3 - 
      ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (942 - (24*I)*Pi - 97*Pi^2 + (114*I)*Pi^3 - 372*Zeta[3])/3 - 
      ((2*I)/3)*RATIO[x^(-1)]*(-529*I - 18*Pi - (47*I)*Pi^2 + 22*Pi^3 + 
        (228*I)*Zeta[3]))/Nc^2 - (RATIO[(1 - x)^(-1)]*
      (75 + (690*I)*Pi + 252*Pi^2 + (32*I)*Pi^3 - 432*Zeta[3]))/18 + 
    (RATIO[x]*(2869 + (696*I)*Pi + 192*Pi^2 - (8*I)*Pi^3 + 288*Zeta[3]))/18 + 
    (4*RATIO[x^(-2)]*((48*I)*Pi + 3*Pi^2 - (3*I)*Pi^3 + Pi^4 + 
       (36*I)*Pi*Zeta[3]))/3 + (16970 + (12720*I)*Pi + 2545*Pi^2 + 
      (1870*I)*Pi^3 - 32*Pi^4 - 16020*Zeta[3] + (1440*I)*Pi*Zeta[3])/90 + 
    (RATIO[x^(-1)]*(-30480 - (5760*I)*Pi - 9645*Pi^2 - (1260*I)*Pi^3 + 
       64*Pi^4 + 25560*Zeta[3] - (2880*I)*Pi*Zeta[3]))/90 + 
    Nc^2*((-9*((-7*I)*Pi + 2*Pi^2))/(4*(-1 + RATIO[x])^2) - 
      ((14336 - (1134*I)*Pi + 2517*Pi^2)*RATIO[x^2])/72 - 
      (I/108)*RATIO[(1 - x)^(-1)]*(3129*I + 16430*Pi + (1290*I)*Pi^2 + 
        276*Pi^3 + (2592*I)*Zeta[3]) + 
      (RATIO[x]*(4299 + (13028*I)*Pi + 1018*Pi^2 + (36*I)*Pi^3 + 
         1728*Zeta[3]))/108 + (RATIO[x^(-2)]*((-6091*I)*Pi + 3273*Pi^2 + 
         (261*I)*Pi^3 + 234*Pi^4 + (3564*I)*Pi*Zeta[3]))/27 + 
      (-170955 + (355995*I)*Pi + 47590*Pi^2 + (7650*I)*Pi^3 + 1536*Pi^4 - 
        302580*Zeta[3] + (24840*I)*Pi*Zeta[3])/540 + 
      (RATIO[x^(-1)]*(-143775 + (60910*I)*Pi - 98875*Pi^2 + (1290*I)*Pi^3 - 
         2616*Pi^4 + 279900*Zeta[3] - (37800*I)*Pi*Zeta[3]))/270) + 
    Log[mu2]*((2*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
      ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-2)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      (8*(11 - (3*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      Nf*((8/3 - (16*RATIO[x])/3 + (4*RATIO[x^2])/3)/Nc + 
        Nc*((-2*(-13 - (4*I)*Pi + 2*Pi^2))/3 + ((8*I)/9)*Pi*
           RATIO[(1 - x)^(-1)] - (8*((-14*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/9 + 
          (4*(27 - (28*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/9 + 
          (8*(3 - I*Pi)*RATIO[x])/9 + (23*RATIO[x^2])/3)) - 
      (4*RATIO[x^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/3 - 
      (2*(25 - (12*I)*Pi + 7*Pi^2 + 12*Zeta[3]))/3 + 
      Nc^2*(-((-255 + (574*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
        (I/9)*(997*Pi + (39*I)*Pi^2 + 99*Pi^3)*RATIO[x^(-2)] + 
        (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 + (4*(-33 + (20*I)*Pi + 3*Pi^2)*
          RATIO[x])/9 + ((23*I)/6)*(11*I + 3*Pi)*RATIO[x^2] + 
        (I/9)*RATIO[x^(-1)]*(909*I + 997*Pi - (136*I)*Pi^2 + 105*Pi^3 + 
          (72*I)*Zeta[3]) + (-355 + (188*I)*Pi - 8*Pi^2 - (23*I)*Pi^3 + 
          24*Zeta[3])/6)) + 
    Nf*(((-8*(441 + (694*I)*Pi + 20*Pi^2)*RATIO[(1 - x)^(-1)])/135 + 
        ((8*I)/15)*(285*Pi + 4*Pi^3)*RATIO[x^(-2)] - (((392*I)/15)*Pi)/
         (-1 + RATIO[x])^2 + (4*(735 + (3152*I)*Pi + 380*Pi^2)*RATIO[x])/
         135 - (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (4*(11998 + (15803*I)*Pi - 1859*Pi^2 + (432*I)*Pi^3 - 14580*Zeta[3]))/
         135 - ((8*I)/135)*RATIO[x^(-1)]*(-6322*I + 2565*Pi + (1389*I)*Pi^2 + 
          36*Pi^3 + (14580*I)*Zeta[3]))/Nc + 
      Nc*((2*(87 + (290*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((4*I)/27)*(89*Pi - (84*I)*Pi^2 + 27*Pi^3)*RATIO[x^(-2)] + 
        (((14*I)/3)*Pi)/(-1 + RATIO[x])^2 - ((177 + (832*I)*Pi + 68*Pi^2)*
          RATIO[x])/27 + (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        ((4*I)/27)*RATIO[x^(-1)]*(-629*I + 89*Pi - (153*I)*Pi^2 + 27*Pi^3 + 
          (1458*I)*Zeta[3]) + (-19 - (3956*I)*Pi - 142*Pi^2 - (90*I)*Pi^3 + 
          2916*Zeta[3])/27))) + G[1, 0, 1, x]*
   ((8*I)*(-I + Pi)*RATIO[(1 - x)^(-1)] + Nc^2*Log[mu2]^3*
     (3 + 6*RATIO[x^(-2)] - 6*RATIO[x^(-1)]) + ((4*I)*Pi)/(-1 + RATIO[x])^2 + 
    ((-177 - (360*I)*Pi + 4*Pi^2)*RATIO[x])/9 + 
    Log[mu2]^2*(-18 + Nc*Nf*(2/3 + (4*RATIO[x^(-2)])/3 - 
        (4*RATIO[x^(-1)])/3) + 12*RATIO[x^(-1)] + 
      Nc^2*((-I/6)*(-181*I + 12*Pi) - (I/3)*(-7*I + 12*Pi)*RATIO[x^(-2)] + 
        (I/3)*(-181*I + 12*Pi)*RATIO[x^(-1)] + 2*RATIO[x])) + 
    Log[mu2]*((2*(69 - (21*I)*Pi + 4*Pi^2))/3 - 4*RATIO[x^(-2)] - 
      (4*(19 - (21*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/3 + 
      Nf*((-8 + (16*RATIO[x^(-1)])/3)/Nc + Nc*(-34/3 + (20*RATIO[x^(-2)])/3 + 
          (68*RATIO[x^(-1)])/3 + (8*RATIO[x])/9)) + 8*RATIO[x] + 
      Nc^2*((207 - (234*I)*Pi + 31*Pi^2)/6 - ((4*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + (-79 - (6*I)*Pi + 21*Pi^2)*RATIO[x^(-2)] + 
        ((-281 + (254*I)*Pi - 55*Pi^2)*RATIO[x^(-1)])/3 - (80*RATIO[x])/9 - 
        (23*RATIO[x^2])/2) - 2*RATIO[x^2]) + ((107 + (258*I)*Pi)*RATIO[x^2])/
     6 - (I/6)*RATIO[x^(-2)]*(-580*I - (209*I)*Pi^2 + 84*Pi^3 + 
      (1632*I)*Zeta[3]) + (I/9)*RATIO[x^(-1)]*(1622*I - 270*Pi + 
      (575*I)*Pi^2 + 222*Pi^3 + (2556*I)*Zeta[3]) + 
    (7161 + (1248*I)*Pi + 302*Pi^2 - (150*I)*Pi^3 + 2124*Zeta[3])/18 + 
    (8*RATIO[(1 - x)^(-1)] + 4*(1 - (22*I)*Pi)*RATIO[x] + 
      2*(2 + (15*I)*Pi)*RATIO[x^2] - ((2*I)/3)*RATIO[x^(-2)]*
       (-151*I + (21*I)*Pi^2 + 22*Pi^3 + (228*I)*Zeta[3]) + 
      ((2*I)/3)*RATIO[x^(-1)]*(-142*I - 156*Pi + (225*I)*Pi^2 + 68*Pi^3 + 
        (300*I)*Zeta[3]) + (-93 + (306*I)*Pi + 187*Pi^2 - (56*I)*Pi^3 + 
        228*Zeta[3])/3)/Nc^2 + 
    Nc^2*(-((-3 + (794*I)*Pi - 20*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (((41*I)/2)*Pi)/(-1 + RATIO[x])^2 - ((-1847 + (858*I)*Pi + 66*Pi^2)*
        RATIO[x])/54 + ((1027 + (1332*I)*Pi)*RATIO[x^2])/12 + 
      (I/18)*RATIO[x^(-2)]*(531*I + 144*Pi + (3545*I)*Pi^2 + 180*Pi^3 - 
        (19404*I)*Zeta[3]) + (I/18)*RATIO[x^(-1)]*(20173*I + 6244*Pi - 
        (417*I)*Pi^2 + 24*Pi^3 + (19728*I)*Zeta[3]) + 
      (23554 + (4098*I)*Pi + 2183*Pi^2 - (96*I)*Pi^3 + 8712*Zeta[3])/36) + 
    Nf*(Nc*(((-8*I)/9)*Pi*RATIO[(1 - x)^(-1)] + ((16*I)/27)*(2*I + 9*Pi)*
         RATIO[x] - I*(-7*I + 32*Pi)*RATIO[x^2] + 
        (4*RATIO[x^(-2)]*(395 + 69*Pi^2 - 1458*Zeta[3]))/27 + 
        ((2*I)/27)*(418*I - 879*Pi + (81*I)*Pi^2 + 9*Pi^3 + 
          (486*I)*Zeta[3]) - ((4*I)/27)*RATIO[x^(-1)]*(310*I + 99*Pi - 
          (45*I)*Pi^2 + 9*Pi^3 + (1458*I)*Zeta[3])) + 
      ((32*(92 - (165*I)*Pi)*RATIO[x])/135 + ((4*I)/3)*(I + 84*Pi)*
         RATIO[x^2] + ((8*I)/135)*RATIO[x^(-1)]*(-11503*I - 1482*Pi + 
          (1644*I)*Pi^2 + 90*Pi^3 + (14580*I)*Zeta[3]) + 
        (4*(-12235 + (11562*I)*Pi + 1608*Pi^2 - (90*I)*Pi^3 + 4860*Zeta[3]))/
         135 + (8*RATIO[x^(-2)]*(-6856 + 1389*Pi^2 + 14580*Zeta[3]))/135)/
       Nc)) + G[0, x]*(Nc^2*Log[mu2]^3*(3*(1 - I*Pi) + 
      (6*I)*Pi*RATIO[x^(-1)]) + Log[mu2]^2*(9 + (3*I)*Pi + 4*Pi^2 - 
      (3*I)*(-I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      Nc*Nf*((2*(1 - I*Pi))/3 + ((4*I)/3)*Pi*RATIO[x^(-1)]) - 
      ((3*I)*Pi)/(-1 + RATIO[x])^2 + 3*RATIO[x] + 
      Nc^2*((745 - (709*I)*Pi - 4*Pi^2)/12 - ((255 - (486*I)*Pi - 4*Pi^2)*
          RATIO[(1 - x)^(-1)])/12 + (((29*I)*Pi - 12*Pi^2)*RATIO[x^(-1)])/3 - 
        (((69*I)/4)*Pi)/(-1 + RATIO[x])^2 + (5*(51 + 4*Pi^2)*RATIO[x])/12)) + 
    ((I/36)*(1259*Pi + (129*I)*Pi^2 + 78*Pi^3 - (1836*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x^2]*(-107*Pi^2 - (74*I)*Pi^3 + 612*Zeta[3]))/
     12 - (RATIO[x]*(11785 + (750*I)*Pi - 1790*Pi^2 - (720*I)*Pi^3 + 
       124*Pi^4 + 14400*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 + 
    (RATIO[x^(-1)]*((-1016*I)*Pi - 351*Pi^2 + (73*I)*Pi^3 + 32*Pi^4 + 
       (672*I)*Pi*Zeta[3]))/3 - (RATIO[(1 - x)^(-1)]*(-11785 - (16100*I)*Pi + 
       3350*Pi^2 - (1140*I)*Pi^3 + 36*Pi^4 + 3960*Zeta[3] + 
       (960*I)*Pi*Zeta[3]))/180 + (-136665 + (16125*I)*Pi - 11485*Pi^2 - 
      (13740*I)*Pi^3 - 2688*Pi^4 + 282780*Zeta[3] - (51120*I)*Pi*Zeta[3])/
     540 + Log[mu2]*((2*(11 + (22*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*(3*Pi + Pi^3)*RATIO[x^(-1)] + (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) - (2*(11 - (3*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
      Nf*(((4*(9 + (3*I)*Pi + 4*Pi^2))/9 - ((4*I)/3)*(-I + 2*Pi)*
           RATIO[(1 - x)^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
          (4*RATIO[x])/3)/Nc + Nc*((849 - (837*I)*Pi - 28*Pi^2)/27 - 
          ((255 - (486*I)*Pi - 4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
          (12*I)*Pi*RATIO[x^(-1)] - (((23*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
          (5*(51 + 4*Pi^2)*RATIO[x])/27)) + Pi^2*RATIO[x^2] + 
      Nc^2*((-I/3)*(303*Pi - (17*I)*Pi^2 + 21*Pi^3)*RATIO[x^(-1)] + 
        (23*((11*I)*Pi + 3*Pi^2))/(6*(-1 + RATIO[x])^2) + 
        (23*Pi^2*RATIO[x^2])/4 + (-9375 + (10953*I)*Pi + 2951*Pi^2 + 
          (105*I)*Pi^3 - 504*Zeta[3])/54 + (I/54)*RATIO[(1 - x)^(-1)]*
         (-2805*I - 5346*Pi + (1502*I)*Pi^2 + 48*Pi^3 - (72*I)*Zeta[3]) + 
        (I/54)*RATIO[x]*(2805*I + 765*Pi + (112*I)*Pi^2 + 72*Pi^3 + 
          (72*I)*Zeta[3])) + (2*(-90 - (15*I)*Pi - 47*Pi^2 + (9*I)*Pi^3 + 
         72*Zeta[3]))/9) + 
    ((I/6)*RATIO[(1 - x)^(-1)]*(-121*I - 246*Pi - (20*I)*Pi^2 + 24*Pi^3 - 
        (168*I)*Zeta[3]) + (I/6)*RATIO[x]*(121*I - 52*Pi + (22*I)*Pi^2 + 
        88*Pi^3 + (528*I)*Zeta[3]) + RATIO[x^2]*(-2*Pi^2 - (5*I)*Pi^3 + 
        30*Zeta[3]) + ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 180*Zeta[3])/
       (6*(-1 + RATIO[x])^2) + (2*RATIO[x^(-1)]*((-529*I)*Pi - 189*Pi^2 + 
         (42*I)*Pi^3 + 18*Pi^4 + (348*I)*Pi*Zeta[3]))/3 + 
      (-6345 + (7635*I)*Pi + 7020*Pi^2 - (3720*I)*Pi^3 - 868*Pi^4 + 
        36180*Zeta[3] - (6120*I)*Pi*Zeta[3])/90)/Nc^2 + 
    Nc^2*((RATIO[x^2]*(-1027*Pi^2 - (316*I)*Pi^3 + 3708*Zeta[3]))/24 + 
      ((14336*I)*Pi - 2085*Pi^2 + (39*I)*Pi^3 + 11124*Zeta[3])/
       (72*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-218634 + (232254*I)*Pi - 16411*Pi^2 + (3678*I)*Pi^3 + 456*Pi^4 + 
         206064*Zeta[3] + (1728*I)*Pi*Zeta[3]))/648 + 
      (RATIO[x^(-1)]*((-3195*I)*Pi - 657*Pi^2 + (425*I)*Pi^3 + 74*Pi^4 + 
         (2124*I)*Pi*Zeta[3]))/6 - (RATIO[x]*(218634 - (18774*I)*Pi + 
         24001*Pi^2 - (3948*I)*Pi^3 + 264*Pi^4 - 5832*Zeta[3] - 
         (3456*I)*Pi*Zeta[3]))/648 + (-4160730 + (3173310*I)*Pi - 
        89690*Pi^2 - (109095*I)*Pi^3 - 22776*Pi^4 + 2364660*Zeta[3] - 
        (506520*I)*Pi*Zeta[3])/3240) + 
    Nf*(Nc*(((-2*I)/27)*(-1258*Pi + (33*I)*Pi^2 + 132*Pi^3)*RATIO[x^(-1)] + 
        (27558 - (19032*I)*Pi - 1159*Pi^2 + (768*I)*Pi^3 - 4896*Zeta[3])/
         162 - (RATIO[(1 - x)^(-1)]*(3597 - (3537*I)*Pi - 641*Pi^2 - 
           (48*I)*Pi^3 - 4824*Zeta[3]))/81 + ((-452*I)*Pi + 27*Pi^2 - 
          576*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(21*Pi^2 + (32*I)*Pi^3 - 192*Zeta[3]))/6 + 
        (RATIO[x]*(3597 + (522*I)*Pi + 640*Pi^2 - (96*I)*Pi^3 + 360*Zeta[3]))/
         81) + (((8*I)/135)*(-6322*Pi - (285*I)*Pi^2 + 657*Pi^3)*
         RATIO[x^(-1)] + ((2*I)/405)*RATIO[x]*(2967*I - 5292*Pi + 
          (1540*I)*Pi^2 + 1320*Pi^3 + (10800*I)*Zeta[3]) + 
        ((2*I)/405)*RATIO[(1 - x)^(-1)]*(-2967*I + 11520*Pi + 
          (12242*I)*Pi^2 + 240*Pi^3 + (34560*I)*Zeta[3]) + 
        (2*RATIO[x^2]*(Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/3 + 
        (2*((-395*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2) + 
        (2*(-20073 + (1203*I)*Pi + 16643*Pi^2 - (4362*I)*Pi^3 + 
           22680*Zeta[3]))/405)/Nc)) + 
  G[1, 1, x]*((8*I)*Pi*RATIO[(1 - x)^(-1)] + Nc^2*Log[mu2]^4*
     (-9/4 - (9*RATIO[x^(-2)])/2 + (9*RATIO[x^(-1)])/2) + 
    Log[mu2]^3*(Nc*Nf*(-2/3 - (4*RATIO[x^(-2)])/3 + (4*RATIO[x^(-1)])/3) + 
      Nc^2*((I/3)*(7*I + 9*Pi) + ((2*I)/3)*(-11*I + 9*Pi)*RATIO[x^(-2)] - 
        ((2*I)/3)*(7*I + 9*Pi)*RATIO[x^(-1)])) + 
    Log[mu2]^2*(-15 + (9*I)*Pi - 2*Pi^2 + 6*RATIO[x^(-2)] + 
      2*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)] + 
      Nc*Nf*(((2*I)/3)*(7*I + Pi) + ((4*I)/3)*(5*I + Pi)*RATIO[x^(-2)] - 
        ((4*I)/3)*(7*I + Pi)*RATIO[x^(-1)]) + 12*RATIO[x] + 
      Nc^2*((197 - (170*I)*Pi - 105*Pi^2)/12 + 
        ((601 - (98*I)*Pi - 189*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-791 + (206*I)*Pi + 177*Pi^2)*RATIO[x^(-1)])/6 + 
        (2*I)*(3*I + Pi)*RATIO[x] - (69*RATIO[x^2])/4) - 3*RATIO[x^2]) + 
    ((1259 + (6*I)*Pi + 228*Pi^2)*RATIO[x^2])/36 + 
    (I/9)*RATIO[x]*(1463*I - 258*Pi + (24*I)*Pi^2 + 4*Pi^3 + 
      (144*I)*Zeta[3]) + (-28977 - (20700*I)*Pi - 2060*Pi^2 - (8952*I)*Pi^3 + 
      267*Pi^4 + 62244*Zeta[3] + (18576*I)*Pi*Zeta[3])/108 + 
    (RATIO[x^(-2)]*(-57745 - (2220*I)*Pi - 10725*Pi^2 - (2295*I)*Pi^3 - 
       188*Pi^4 + 42990*Zeta[3] + (35640*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x^(-1)]*(268635 + (73215*I)*Pi + 21475*Pi^2 + (37020*I)*Pi^3 - 
       363*Pi^4 - 328500*Zeta[3] - (144720*I)*Pi*Zeta[3]))/270 + 
    ((8*I)*Pi*RATIO[(1 - x)^(-1)] - (2*(-64 + (61*I)*Pi + 14*Pi^2)*RATIO[x])/
       3 + ((21 + (4*I)*Pi + 22*Pi^2)*RATIO[x^2])/6 + 
      (RATIO[x^(-2)]*(-5745 + (90*I)*Pi - 1570*Pi^2 - (120*I)*Pi^3 - 
         41*Pi^4 + 3240*Zeta[3] + (5640*I)*Pi*Zeta[3]))/15 + 
      (RATIO[x^(-1)]*(6621 - (18*I)*Pi + 1134*Pi^2 + (1272*I)*Pi^3 - 
         91*Pi^4 - 7344*Zeta[3] - (6048*I)*Pi*Zeta[3]))/9 + 
      (-35715 + (1620*I)*Pi - 2820*Pi^2 - (9420*I)*Pi^3 + 497*Pi^4 + 
        47880*Zeta[3] + (21600*I)*Pi*Zeta[3])/90)/Nc^2 + 
    Nc^2*(((14336 - (1134*I)*Pi + 1689*Pi^2)*RATIO[x^2])/72 + 
      (I/6)*RATIO[(1 - x)^(-1)]*(Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
      (I/54)*RATIO[x]*(6519*I - 5740*Pi + (725*I)*Pi^2 + 102*Pi^3 + 
        (864*I)*Zeta[3]) + (RATIO[x^(-1)]*(443536 - (164768*I)*Pi - 
         55106*Pi^2 + (60660*I)*Pi^3 - 10821*Pi^4 - 628272*Zeta[3] - 
         (156384*I)*Pi*Zeta[3]))/216 + (-1197540 + (138640*I)*Pi + 
        244570*Pi^2 - (273060*I)*Pi^3 + 23829*Pi^4 + 2369520*Zeta[3] + 
        (354240*I)*Pi*Zeta[3])/2160 + 
      (RATIO[x^(-2)]*(-1617740 + (148760*I)*Pi + 252930*Pi^2 - 
         (104400*I)*Pi^3 + 48303*Pi^4 + 1832760*Zeta[3] + 
         (663120*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-4*I)/3)*(-11*I + 3*Pi + 2*Pi^3)*RATIO[x^(-2)] + 
      ((4*I)/3)*(19*I + 6*Pi)*RATIO[x] + 
      Nf*(Nc*((-123 - (14*I)*Pi - 16*Pi^2)/9 - (2*(-73 - (2*I)*Pi + 44*Pi^2)*
            RATIO[x^(-2)])/9 + (2*(-67 + (26*I)*Pi + 40*Pi^2)*RATIO[x^(-1)])/
           9 + ((8*I)/9)*(3*I + Pi)*RATIO[x] - (23*RATIO[x^2])/3) + 
        ((-4*(15 - (9*I)*Pi + 2*Pi^2))/9 + (8*RATIO[x^(-2)])/3 + 
          (8*(-3 - (9*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 + (16*RATIO[x])/3 - 
          (4*RATIO[x^2])/3)/Nc) + (2*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      (2*(201 - (90*I)*Pi - 23*Pi^2 - (6*I)*Pi^3 - 72*Zeta[3]))/9 + 
      ((4*I)/9)*RATIO[x^(-1)]*(-15*I + 108*Pi + I*Pi^2 + 6*Pi^3 - 
        (72*I)*Zeta[3]) + Nc^2*(((387 - (80*I)*Pi + 8*Pi^2)*RATIO[x])/9 + 
        (23*(11 - (3*I)*Pi)*RATIO[x^2])/6 + (I/9)*RATIO[x^(-1)]*
         (247*I - 7*Pi + (258*I)*Pi^2 + 279*Pi^3 + (36*I)*Zeta[3]) - 
        (I/9)*RATIO[x^(-2)]*(-449*I + 403*Pi + (568*I)*Pi^2 + 279*Pi^3 - 
          (108*I)*Zeta[3]) + (2871 - (419*I)*Pi - 66*Pi^2 - (135*I)*Pi^3 + 
          36*Zeta[3])/18)) + 
    Nf*(((-16*(-48 + (788*I)*Pi + 95*Pi^2)*RATIO[x])/135 + 
        (2*(-395 + (588*I)*Pi + 420*Pi^2)*RATIO[x^2])/45 + 
        (8*RATIO[x^(-2)]*(-11496 - (1305*I)*Pi + 1417*Pi^2 + (1008*I)*Pi^3 + 
           594*Pi^4 + 1602*Zeta[3]))/135 - 
        (4*RATIO[x^(-1)]*(-35546 + (2897*I)*Pi + 2165*Pi^2 + (756*I)*Pi^3 + 
           1188*Pi^4 + 18324*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135 + 
        (2*(-45303 - (7891*I)*Pi + 4877*Pi^2 - (648*I)*Pi^3 + 396*Pi^4 + 
           20268*Zeta[3] + (4320*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*((2*(129 + (416*I)*Pi + 34*Pi^2)*RATIO[x])/27 - 
        (2*(113 + (21*I)*Pi + 24*Pi^2)*RATIO[x^2])/9 + 
        (RATIO[x^(-2)]*(38350 - (205*I)*Pi - 7385*Pi^2 - (390*I)*Pi^3 - 
           1188*Pi^4 - 20880*Zeta[3]))/135 + (39840 + (4140*I)*Pi - 
          7145*Pi^2 + (1050*I)*Pi^3 - 396*Pi^4 - 26280*Zeta[3] - 
          (4320*I)*Pi*Zeta[3])/270 + (RATIO[x^(-1)]*(-52460 + (11910*I)*Pi + 
           7265*Pi^2 - (690*I)*Pi^3 + 1188*Pi^4 + 34920*Zeta[3] + 
           (4320*I)*Pi*Zeta[3]))/135))) + 
  (11460 - (21675*I)*Pi - 37930*Pi^2 - (9160*I)*Pi^3 + 5931*Pi^4 + 
    (584*I)*Pi^5 + 52620*Zeta[3] + (182610*I)*Pi*Zeta[3] + 
    46680*Pi^2*Zeta[3] - 48960*Zeta[5])/540 - 
  (RATIO[(1 - x)^(-1)]*((-35355*I)*Pi + 855*Pi^2 - (4050*I)*Pi^3 + 486*Pi^4 - 
     (160*I)*Pi^5 - 5940*Zeta[3] - (18360*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] + 
     5040*Zeta[5]))/540 + (RATIO[x]*(-43035*Pi^2 + (5400*I)*Pi^3 - 
     3240*Pi^4 + (28*I)*Pi^5 - 36720*Zeta[3] - (73440*I)*Pi*Zeta[3] + 
     240*Pi^2*Zeta[3] + 5040*Zeta[5]))/540 + 
  (-(RATIO[x]*(-255*Pi^2 + (65*I)*Pi^3 + 129*Pi^4 + 730*Zeta[3] + 
        (3120*I)*Pi*Zeta[3]))/15 + ((-130*I)*Pi^3 - 111*Pi^4 + 780*Zeta[3] - 
      (3420*I)*Pi*Zeta[3])/(90*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-1815*I)*Pi - 390*Pi^2 - (160*I)*Pi^3 + 174*Pi^4 - 
       2820*Zeta[3] + (3960*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x^2]*(105*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/60 - (I/9)*RATIO[x^(-1)]*
     (381*Pi + (1587*I)*Pi^2 + 30*Pi^3 - (126*I)*Pi^4 + 23*Pi^5 + 
      1872*Pi*Zeta[3] - (1044*I)*Pi^2*Zeta[3]) + 
    (765 - (2175*I)*Pi - 16305*Pi^2 + (1980*I)*Pi^3 + 1118*Pi^4 - 
      (49*I)*Pi^5 - 21060*Zeta[3] + (37440*I)*Pi*Zeta[3] + 
      6660*Pi^2*Zeta[3] + 23400*Zeta[5])/90)/Nc^2 + 
  Nc^2*(((-755*I)*Pi^3 + 18*Pi^4 + 4530*Zeta[3] - (3060*I)*Pi*Zeta[3])/
     (40*(-1 + RATIO[x])^2) + (RATIO[x^2]*(71680*Pi^2 - (5670*I)*Pi^3 + 
       9729*Pi^4 + 81540*Zeta[3] + (166320*I)*Pi*Zeta[3]))/720 - 
    (I/72)*RATIO[x^(-1)]*(67336*Pi + (19998*I)*Pi^2 + 7378*Pi^3 - 
      (1266*I)*Pi^4 + 523*Pi^5 - 10296*Pi*Zeta[3] - (12312*I)*Pi^2*Zeta[3]) + 
    (RATIO[x]*(-64485*Pi^2 + (101140*I)*Pi^3 - 5573*Pi^4 + (96*I)*Pi^5 - 
       327120*Zeta[3] - (84600*I)*Pi*Zeta[3] - 12600*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 - (RATIO[(1 - x)^(-1)]*((-1093170*I)*Pi + 
       131085*Pi^2 - (177015*I)*Pi^3 + 9073*Pi^4 - (156*I)*Pi^5 + 
       406740*Zeta[3] - (397800*I)*Pi*Zeta[3] - 8280*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 + (274440 - (2061060*I)*Pi + 1610350*Pi^2 - 
      (61860*I)*Pi^3 + 188957*Pi^4 + (18867*I)*Pi^5 - 717420*Zeta[3] + 
      (957240*I)*Pi*Zeta[3] + 539640*Pi^2*Zeta[3] + 1308960*Zeta[5])/6480) + 
  Nf*(Nc*((I/135)*RATIO[x^(-1)]*(20810*Pi + (7055*I)*Pi^2 + 90*Pi^3 - 
        (240*I)*Pi^4 + 189*Pi^5 - 3240*Pi*Zeta[3]) + 
      ((55*I)*Pi^3 + 16*Pi^4 - 330*Zeta[3] + (960*I)*Pi*Zeta[3])/
       (30*(-1 + RATIO[x])^2) - (RATIO[x^2]*(565*Pi^2 + (105*I)*Pi^3 + 
         156*Pi^4 + 495*Zeta[3] + (2880*I)*Pi*Zeta[3]))/45 + 
      (RATIO[x]*(2655*Pi^2 - (5600*I)*Pi^3 + 562*Pi^4 + 22800*Zeta[3] + 
         (9360*I)*Pi*Zeta[3]))/810 - (RATIO[(1 - x)^(-1)]*
        ((35970*I)*Pi - 1215*Pi^2 + (4290*I)*Pi^3 + 616*Pi^4 + 4980*Zeta[3] + 
         (46800*I)*Pi*Zeta[3]))/810 + (2730 + (22200*I)*Pi - 16150*Pi^2 + 
        (585*I)*Pi^3 - 4034*Pi^4 - (567*I)*Pi^5 + 34770*Zeta[3] + 
        (31680*I)*Pi*Zeta[3] - 6480*Pi^2*Zeta[3] - 48600*Zeta[5])/810) + 
    ((-2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (RATIO[x^2]*(-395*Pi^2 + (588*I)*Pi^3 + 
         546*Pi^4 + 1116*Zeta[3] + (10080*I)*Pi*Zeta[3]))/45 - 
      (2*RATIO[x]*(2205*Pi^2 - (3440*I)*Pi^3 + 898*Pi^4 + 17832*Zeta[3] + 
         (15840*I)*Pi*Zeta[3]))/405 + (2*RATIO[(1 - x)^(-1)]*
        ((2967*I)*Pi + 2781*Pi^2 + (258*I)*Pi^3 + 604*Pi^4 + 7788*Zeta[3] + 
         (40320*I)*Pi*Zeta[3]))/405 - ((4*I)/135)*RATIO[x^(-1)]*
       (5956*Pi + (6277*I)*Pi^2 - 2411*Pi^3 - (669*I)*Pi^4 + 189*Pi^5 + 
        3996*Pi*Zeta[3]) + (2*(-7902 + (6213*I)*Pi - 22532*Pi^2 - 
         (2307*I)*Pi^3 + 5483*Pi^4 + (567*I)*Pi^5 - 36678*Zeta[3] - 
         (1332*I)*Pi*Zeta[3] + 6480*Pi^2*Zeta[3] + 48600*Zeta[5]))/405)/Nc) + 
  G[1, x]*(Nc^2*Log[mu2]^4*((9*(1 - I*Pi))/4 - ((9*I)/2)*Pi*RATIO[x^(-2)] + 
      ((9*I)/2)*(I + Pi)*RATIO[x^(-1)]) + 
    Log[mu2]^3*(Nc*Nf*((2*(1 - I*Pi))/3 - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(I + Pi)*RATIO[x^(-1)]) + 
      Nc^2*((-2 + (11*I)*Pi + 9*Pi^2)/3 + (2*((11*I)*Pi + 9*Pi^2)*
          RATIO[x^(-2)])/3 - (2*(-11 + (11*I)*Pi + 9*Pi^2)*RATIO[x^(-1)])/
         3)) + (((5*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/12)*RATIO[x^2]*((107*I)*Pi^2 + 110*Pi^3 + (492*I)*Zeta[3]) - 
    (5*RATIO[(1 - x)^(-1)]*((5*I)*Pi + 6*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/6 + 
    (RATIO[x]*(11785 + (750*I)*Pi + 3490*Pi^2 - (2880*I)*Pi^3 + 124*Pi^4 + 
       7200*Zeta[3] - (480*I)*Pi*Zeta[3]))/180 - (I/270)*RATIO[x^(-2)]*
     (173235*Pi + (15030*I)*Pi^2 + 1825*Pi^3 - (105*I)*Pi^4 + 822*Pi^5 - 
      35910*Pi*Zeta[3] - (30240*I)*Pi^2*Zeta[3]) + 
    Log[mu2]^2*((2*I)*(3*Pi + Pi^3)*RATIO[x^(-2)] + 
      Nc*Nf*((2*(6 - (5*I)*Pi + Pi^2))/3 + (4*((-5*I)*Pi + Pi^2)*
          RATIO[x^(-2)])/3 - (4*(5 - (5*I)*Pi + Pi^2)*RATIO[x^(-1)])/3) - 
      3*RATIO[x] + Nc^2*((I/6)*(601*Pi + (59*I)*Pi^2 + 75*Pi^3)*
         RATIO[x^(-2)] - (5*(51 + 4*Pi^2)*RATIO[x])/12 + 
        (-846 + (487*I)*Pi + 140*Pi^2 + (45*I)*Pi^3 - 72*Zeta[3])/12 - 
        (I/6)*RATIO[x^(-1)]*(535*I + 601*Pi - (128*I)*Pi^2 + 81*Pi^3 + 
          (72*I)*Zeta[3])) + 2*RATIO[x^(-1)]*(3 - (3*I)*Pi + Pi^2 - 
        12*Zeta[3]) + 3*(-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3])) + 
    Log[mu2]*((2*I)*Pi*RATIO[(1 - x)^(-1)] - 
      (4*((33*I)*Pi + 9*Pi^2 + (11*I)*Pi^3 + 3*Pi^4)*RATIO[x^(-2)])/9 - 
      (2*(-11 + (3*I)*Pi + 6*Pi^2)*RATIO[x])/3 + Pi^2*RATIO[x^2] + 
      (2*(25 + (24*I)*Pi + (2*I)*Pi^3 - 20*Zeta[3] + (12*I)*Pi*Zeta[3]))/3 - 
      (4*RATIO[x^(-1)]*(33 - (33*I)*Pi + 2*Pi^2 - 132*Zeta[3] + 
         (36*I)*Pi*Zeta[3]))/9 + Nc^2*((23*Pi^2*RATIO[x^2])/4 + 
        (RATIO[x]*(2805 - (765*I)*Pi + 328*Pi^2 - (48*I)*Pi^3 - 72*Zeta[3]))/
         54 + (I/6)*RATIO[(1 - x)^(-1)]*(85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
        (RATIO[x^(-2)]*((-449*I)*Pi - 546*Pi^2 - (323*I)*Pi^3 - 63*Pi^4 - 
           (108*I)*Pi*Zeta[3]))/9 + (2862 - (2196*I)*Pi - 2738*Pi^2 + 
          (111*I)*Pi^3 - 99*Pi^4 + 612*Zeta[3] - (540*I)*Pi*Zeta[3])/54 + 
        (RATIO[x^(-1)]*(-621 + (1347*I)*Pi + 3485*Pi^2 + (321*I)*Pi^3 + 
           207*Pi^4 - 1116*Zeta[3] + (540*I)*Pi*Zeta[3]))/27) + 
      Nf*(Nc*(((2*I)/9)*(73*Pi - (15*I)*Pi^2 + 28*Pi^3)*RATIO[x^(-2)] - 
          (5*(51 + 4*Pi^2)*RATIO[x])/27 + (-360 + (81*I)*Pi + 211*Pi^2 + 
            (54*I)*Pi^3 - 72*Zeta[3])/27 - ((2*I)/27)*RATIO[x^(-1)]*
           (153*I + 219*Pi - (199*I)*Pi^2 + 90*Pi^3 + (72*I)*Zeta[3])) + 
        (((8*I)/9)*(3*Pi + Pi^3)*RATIO[x^(-2)] - (4*RATIO[x])/3 + 
          (8*RATIO[x^(-1)]*(3 - (3*I)*Pi + Pi^2 - 12*Zeta[3]))/9 + 
          (4*(-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3]))/3)/Nc)) + 
    ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      I*RATIO[x^2]*((2*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) + 
      (RATIO[x]*(121 + (52*I)*Pi + 22*Pi^2 - (88*I)*Pi^3 + 528*Zeta[3]))/6 - 
      (I/9)*RATIO[x^(-2)]*(3447*Pi + (453*I)*Pi^2 - 222*Pi^3 - (18*I)*Pi^4 + 
        23*Pi^5 - 216*Pi*Zeta[3] - (1044*I)*Pi^2*Zeta[3]) + 
      (1390 - (2485*I)*Pi + 2535*Pi^2 + (875*I)*Pi^3 - 309*Pi^4 + 
        (3*I)*Pi^5 - 7680*Zeta[3] - (14880*I)*Pi*Zeta[3] - 900*Pi^2*Zeta[3] - 
        3900*Zeta[5])/30 + (I/45)*RATIO[x^(-1)]*(1905*I + 17235*Pi + 
        (6120*I)*Pi^2 - 765*Pi^3 + (169*I)*Pi^4 + 33*Pi^5 - 
        (2340*I)*Zeta[3] + 17280*Pi*Zeta[3] - (5940*I)*Pi^2*Zeta[3] - 
        (11700*I)*Zeta[5]))/Nc^2 + 
    Nc^2*((((55*I)/6)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/24)*RATIO[x^2]*((1027*I)*Pi^2 + 700*Pi^3 + (2388*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*((-1043*I)*Pi + 258*Pi^2 + (868*I)*Pi^3 + 
         24*Pi^4 - 4504*Zeta[3] - (48*I)*Pi*Zeta[3]))/36 - 
      (RATIO[x]*(-218634 + (18774*I)*Pi - 12877*Pi^2 + (60*I)*Pi^3 + 
         24*Pi^4 - 7128*Zeta[3] + (5184*I)*Pi*Zeta[3]))/648 - 
      (I/216)*RATIO[x^(-2)]*(323548*Pi + (8574*I)*Pi^2 + 13674*Pi^3 - 
        (3006*I)*Pi^4 + 1569*Pi^5 - 78840*Pi*Zeta[3] - 
        (36936*I)*Pi^2*Zeta[3]) + (5934960 - (5300640*I)*Pi - 2146340*Pi^2 + 
        (708870*I)*Pi^3 - 172593*Pi^4 - (4617*I)*Pi^5 - 3395160*Zeta[3] - 
        (2114640*I)*Pi*Zeta[3] - 185760*Pi^2*Zeta[3] - 583200*Zeta[5])/6480 + 
      (I/3240)*RATIO[x^(-1)]*(3030120*I + 4853220*Pi - (1883060*I)*Pi^2 - 
        97230*Pi^3 - (171189*I)*Pi^4 + 21357*Pi^5 - (1220400*I)*Zeta[3] + 
        576720*Pi*Zeta[3] - (555120*I)*Pi^2*Zeta[3] - (583200*I)*Zeta[5])) + 
    (I/540)*RATIO[x^(-1)]*(124710*I + 346470*Pi + (58580*I)*Pi^2 - 
      16800*Pi^3 + (381*I)*Pi^4 + 1566*Pi^5 - (295080*I)*Zeta[3] + 
      174240*Pi*Zeta[3] - (77400*I)*Pi^2*Zeta[3] + (54000*I)*Zeta[5]) + 
    (74020 - (22710*I)*Pi - 5670*Pi^2 + (14880*I)*Pi^3 - 1581*Pi^4 - 
      (234*I)*Pi^5 - 197600*Zeta[3] - (131520*I)*Pi*Zeta[3] - 
      12840*Pi^2*Zeta[3] + 18000*Zeta[5])/360 + 
    Nf*((((-392*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        (2*RATIO[x^2]*(Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/3 + 
        (2*RATIO[x]*(2967 + (5292*I)*Pi + 460*Pi^2 - (1320*I)*Pi^3 + 
           10800*Zeta[3]))/405 - ((4*I)/135)*RATIO[x^(-2)]*
         (22992*Pi + (6811*I)*Pi^2 - 3581*Pi^3 - (669*I)*Pi^4 + 189*Pi^5 + 
          3996*Pi*Zeta[3]) + (2*(26556 - (64461*I)*Pi + 19117*Pi^2 + 
           (951*I)*Pi^3 - 4722*Pi^4 - (189*I)*Pi^5 + 41148*Zeta[3] - 
           (37476*I)*Pi*Zeta[3] - 3240*Pi^2*Zeta[3] - 24300*Zeta[5]))/405 + 
        ((4*I)/405)*RATIO[x^(-1)]*(17868*I + 68976*Pi + (20494*I)*Pi^2 - 
          6567*Pi^3 - (5640*I)*Pi^4 + 567*Pi^5 + (45468*I)*Zeta[3] + 
          14148*Pi*Zeta[3] - (3240*I)*Pi^2*Zeta[3] - (24300*I)*Zeta[5]))/Nc + 
      Nc*(((2*I)/9)*RATIO[(1 - x)^(-1)]*(29*Pi + 2*Pi^3 - (4*I)*Zeta[3]) + 
        (I/81)*RATIO[x]*(3597*I - 522*Pi + (424*I)*Pi^2 + 96*Pi^3 + 
          (360*I)*Zeta[3]) + (RATIO[x^2]*(21*Pi^2 - (32*I)*Pi^3 + 
           192*Zeta[3]))/6 + (I/135)*RATIO[x^(-2)]*(38350*Pi + 
          (5045*I)*Pi^2 - 690*Pi^3 - (240*I)*Pi^4 + 189*Pi^5 - 
          3240*Pi*Zeta[3]) - (I/405)*RATIO[x^(-1)]*(62430*I + 115050*Pi - 
          (16880*I)*Pi^2 - 1275*Pi^3 - (4251*I)*Pi^4 + 567*Pi^5 + 
          (21780*I)*Zeta[3] - 10260*Pi*Zeta[3] - (3240*I)*Pi^2*Zeta[3] - 
          (24300*I)*Zeta[5]) + (-111090 + (108150*I)*Pi + 25220*Pi^2 - 
          (1815*I)*Pi^3 + 3711*Pi^4 + (189*I)*Pi^5 - 23580*Zeta[3] + 
          (25380*I)*Pi*Zeta[3] + 3240*Pi^2*Zeta[3] + 24300*Zeta[5])/810)))}


==> anc/H_gg_ga_--++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0}


==> anc/H_gg_ga_--++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, 1, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 0, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 - (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, 0, x]*(-10*e^4 + 20*e^4*RATIO[x] - 20*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 1, x]*(-10*e^4 + 20*e^4*RATIO[x] - 20*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-6*e^4 + 12*e^4*RATIO[x] - 12*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 0, x]*(-6*e^4 + 12*e^4*RATIO[x] - 12*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 1, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 0, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 1, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 0, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(-(e^4*Pi^2) + ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((-2*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3) + 2*e^4*Pi^2*RATIO[x] - 
    2*e^4*Pi^2*RATIO[x^2]) + G[0, 0, 1, 1, x]*
   (-(e^4*Pi^2) - ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((2*e^4*RATIO[x^(-2)])/3 + 
      (4*e^4*RATIO[x^(-1)])/3) + 2*e^4*Pi^2*RATIO[x] - 
    2*e^4*Pi^2*RATIO[x^2]) + G[1, 1, 0, 0, x]*
   (-(e^4*Pi^2) - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) + 2*e^4*Pi^2*RATIO[x] - 2*e^4*Pi^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(-(e^4*Pi^2) - (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    2*e^4*Pi^2*RATIO[x] - 2*e^4*Pi^2*RATIO[x^2]) + 
  Log[mu2]^4*(-(e^4*(2 + Pi^2))/24 + (e^4*Pi^2*RATIO[x])/12 - 
    (e^4*Pi^2*RATIO[x^2])/12) + G[0, 0, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 1, 1, 1, x]*
   (2*e^3*(1 + e) - (4*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x])/3 + (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + 
    Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(2*e^3*(1 + e) + (4*e^4*RATIO[x^(-2)])/3 + 
    (8*e^4*RATIO[x^(-1)])/3 - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 
      4*e^4*RATIO[x^2])) + G[1, 1, 0, 0, 0, x]*
   (2*e^3*(1 + e) - (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 
      4*e^4*RATIO[x^2])) + G[0, 1, 0, 0, 0, x]*
   (2*e^3*(1 + e) + (8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 
      4*e^4*RATIO[x^2])) + G[0, 1, 1, 1, 1, x]*
   (4*e^3*(1 + e) + 2*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (4*e^3*(6 + 11*e)*RATIO[x])/3 + (4*e^3*(6 + 11*e)*RATIO[x^2])/3 + 
    Log[mu2]*(4*e^4 - 8*e^4*RATIO[x] + 8*e^4*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(4*e^3*(1 + e) + 4*e^4*RATIO[(1 - x)^(-1)] + 
    (2*e^4)/(-1 + RATIO[x])^2 - (4*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (4*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4 - 8*e^4*RATIO[x] + 
      8*e^4*RATIO[x^2])) + G[0, 0, 0, 0, 0, x]*
   (2*e^3*(4 + 3*e) - (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^3*(12 + 19*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(8*e^4 - 16*e^4*RATIO[x] + 
      16*e^4*RATIO[x^2])) + G[1, 1, 1, 1, 1, x]*
   (2*e^3*(4 + 5*e) - (8*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (4*e^3*(12 + 25*e)*RATIO[x])/3 + (8*e^3*(6 + 11*e)*RATIO[x^2])/3 + 
    Log[mu2]*(8*e^4 - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-(e^2*(36 + 24*e + 44*e^2 + 3*e^2*Pi^2))/6 - 
    ((4*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (2*(3*e^3 + 5*e^4 - I*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (e^2*(36 + 54*e + 100*e^2 + 3*e^2*Pi^2)*RATIO[x])/3 - 
    (e^2*(36 + 66*e + 134*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3 + 
    Log[mu2]^2*(-3*e^4 + 6*e^4*RATIO[x] - 6*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(3 + 2*e) + 4*e^4*RATIO[(1 - x)^(-1)] + 
      (2*e^4)/(-1 + RATIO[x])^2 + 6*e^3*(2 + 3*e)*RATIO[x] - 
      2*e^3*(6 + 11*e)*RATIO[x^2])) + G[1, 1, 1, 1, x]*
   (-(e^2*(36 + 48*e + 112*e^2 + 3*e^2*Pi^2))/6 - 
    ((2*I)/3)*((3*I)*e^3 + (5*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    ((4*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] + 
    e^2*(12 + 26*e + 56*e^2 + e^2*Pi^2)*RATIO[x] - 
    (e^2*(36 + 66*e + 134*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3 + 
    Log[mu2]^2*(-3*e^4 + 6*e^4*RATIO[x] - 6*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(3 + 4*e) + 2*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      2*e^3*(6 + 13*e)*RATIO[x] - 2*e^3*(6 + 11*e)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(-(e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/6 + 
    ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(-e^4 + 2*e^4*RATIO[x] - 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(1 + e) - (4*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 0, 0, 0, x]*
   (-(e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/6 - 
    (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(-e^4 + 2*e^4*RATIO[x] - 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(1 + e) - (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + 
  (RATIO[x^(-1)]*((108*I)*e*Pi + (288*I)*e^2*Pi + (624*I)*e^3*Pi + 
     (1280*I)*e^4*Pi - 54*e^2*Pi^2 - 144*e^3*Pi^2 - 312*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (72*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/162 + 
  Log[mu2]^3*((I/9)*e^4*Pi*RATIO[(1 - x)^(-1)] + (I/9)*e^4*Pi*RATIO[x^(-1)] - 
    (e^3*(6 + 20*e + 3*Pi^2 + 3*e*Pi^2 + 6*e*Zeta[3]))/18 + 
    (e^3*RATIO[x]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/18 - 
    (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/18) + 
  G[0, 1, 1, x]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - 
       (60*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(e^4*Pi^2 - ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] - 2*e^4*Pi^2*RATIO[x] + 2*e^4*Pi^2*RATIO[x^2]) + 
    e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) - 
    (e^3*RATIO[x]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3 + 
    (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 + e^4/(3*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 15*e^4*Pi^2)/
     (54*(-1 + RATIO[x])^2) + Log[mu2]*(e^4*Pi^2 - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      2*e^4*Pi^2*RATIO[x] + 2*e^4*Pi^2*RATIO[x^2]) + 
    e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) - 
    (e^3*RATIO[x]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3 + 
    (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3) + 
  G[1, 1, 1, x]*((-2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 69*e^3 + 136*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^3*((2*e^4)/3 - (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(e^3*(2 + 3*e) - (2*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3 - (4*e^3*(3 + 7*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 9*e + 22*e^2 + e^2*Pi^2))/3 + 
      ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] - 
      (2*e^2*(36 + 84*e + 185*e^2 + 6*e^2*Pi^2)*RATIO[x])/9 + 
      (4*e^2*(18 + 33*e + 67*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/9) - 
    (e*RATIO[x]*(216 + 504*e + 1110*e^2 + 2324*e^3 + 36*e^2*Pi^2 + 
       57*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 + 
    (2*e*RATIO[x^2]*(108 + 198*e + 402*e^2 + 808*e^3 + 18*e^2*Pi^2 + 
       33*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (e*(72 + 108*e + 264*e^2 + 584*e^3 + 12*e^2*Pi^2 + 9*e^3*Pi^2 - 
       132*e^3*Zeta[3]))/18) + G[0, 0, 0, x]*
   ((-2*(36*e^2 + 69*e^3 + 136*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    Log[mu2]^3*((2*e^4)/3 - (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(e^3*(2 + e) - (4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^3*(3 + 4*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 3*e + 5*e^2 + e^2*Pi^2))/3 - 
      (2*(12*e^3 + 23*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
      (2*e^2*(36 + 48*e + 83*e^2 + 6*e^2*Pi^2)*RATIO[x])/9 + 
      (4*e^2*(18 + 33*e + 67*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/9) - 
    (e*RATIO[x]*(216 + 288*e + 498*e^2 + 908*e^3 + 36*e^2*Pi^2 + 
       75*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 + 
    (2*e*RATIO[x^2]*(108 + 198*e + 402*e^2 + 808*e^3 + 18*e^2*Pi^2 + 
       33*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (e*(72 + 36*e + 60*e^2 + 112*e^3 + 12*e^2*Pi^2 + 15*e^3*Pi^2 - 
       132*e^3*Zeta[3]))/18) + G[1, 0, 1, x]*
   ((((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(-(e^3*(1 + e)) + (e^3*(6 + 11*e)*RATIO[x])/3 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
      ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
    (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  G[0, 0, 1, x]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(-(e^3*(1 + e)) + (e^3*(6 + 11*e)*RATIO[x])/3 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
      ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
    (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]^2*(-(e^3*(1 + e)) + 
      (e^3*(6 + 11*e)*RATIO[x])/3 - (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
      ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/9 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       9) + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]^2*(-(e^3*(1 + e)) + 
      (e^3*(6 + 11*e)*RATIO[x])/3 - (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
      ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/9 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       9) + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  Log[mu2]^2*((((6*I)*e^3*Pi + (16*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/
     18 - (e^2*RATIO[x]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 660*e^2*Zeta[3]))/180 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 660*e^2*Zeta[3]))/180 + 
    (e^2*(-360 - 1200*e - 2960*e^2 - 180*Pi^2 - 180*e*Pi^2 - 330*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 360*e^2*Zeta[3]))/360 - 
    (RATIO[(1 - x)^(-1)]*((-6*I)*e^3*Pi - (16*I)*e^4*Pi + 3*e^4*Pi^2 + 
       (2*I)*e^4*Pi^3 - 12*e^4*Zeta[3]))/18 - 
    ((I/18)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[x])/6 - (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*(-(e^3*(1 + 2*e))/3 + (e^4*RATIO[x^(-2)])/9 + 
      (2*e^4*RATIO[x^(-1)])/9 + (e^3*(6 + 17*e)*RATIO[x])/9 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 + 24*e + 64*e^2 + 5*e^2*Pi^2))/12 - 
      (I/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
      (e^2*(36 + 102*e + 236*e^2 + 15*e^2*Pi^2)*RATIO[x])/18 - 
      (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/18) - 
    ((2*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-2)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 180*e^3*Pi - 336*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (I/81)*RATIO[x^(-1)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 234*e^3*Pi - 480*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (102*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (-4320 - 8640*e - 23040*e^2 - 52800*e^3 - 112960*e^4 - 1800*e^2*Pi^2 - 
      1440*e^3*Pi^2 - 2400*e^4*Pi^2 + 177*e^4*Pi^4 + 5760*e^3*Zeta[3] + 
      15840*e^4*Zeta[3])/2160 + (RATIO[x^2]*(-12960 - 23760*e - 48240*e^2 - 
       96960*e^3 - 194240*e^4 - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 
       20100*e^4*Pi^2 + 531*e^4*Pi^4 + 17280*e^3*Zeta[3] + 
       31680*e^4*Zeta[3]))/3240 - 
    (RATIO[x]*(-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 - 
       5400*e^2*Pi^2 - 8820*e^3*Pi^2 - 17040*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 61920*e^4*Zeta[3]))/3240 + 
    Log[mu2]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
      ((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e*RATIO[x]*(216 + 612*e + 1416*e^2 + 3032*e^3 + 90*e^2*Pi^2 + 
         147*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 - 
      (e*RATIO[x^2]*(216 + 396*e + 804*e^2 + 1616*e^3 + 90*e^2*Pi^2 + 
         165*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 - 
      (e*(36 + 72*e + 192*e^2 + 440*e^3 + 15*e^2*Pi^2 + 12*e^3*Pi^2 - 
         48*e^3*Zeta[3]))/18)) + 
  G[0, 0, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[x])/6 - (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*(-e^3/3 + (2*e^4*RATIO[(1 - x)^(-1)])/9 + 
      e^4/(9*(-1 + RATIO[x])^2) + (e^3*(6 + 5*e)*RATIO[x])/9 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 - 4*e^2 + 5*e^2*Pi^2))/12 - 
      ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (3*e^3 + 5*e^4 - (3*I)*e^4*Pi)/(9*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 30*e + 32*e^2 + 15*e^2*Pi^2)*RATIO[x])/18 - 
      (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/18) + 
    (-4320 + 1440*e^2 + 3840*e^3 + 8320*e^4 - 1800*e^2*Pi^2 - 2160*e^3*Pi^2 - 
      4440*e^4*Pi^2 + 177*e^4*Pi^4 + 5760*e^3*Zeta[3] - 4320*e^4*Zeta[3])/
     2160 + (108*e + 180*e^2 + 336*e^3 + 656*e^4 - (108*I)*e^2*Pi - 
      (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 75*e^4*Pi^2 + 
      (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + 
       (108*I)*e^2*Pi + (234*I)*e^3*Pi + (480*I)*e^4*Pi - 45*e^3*Pi^2 - 
       102*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81 - 
    (RATIO[x]*(-12960 - 10800*e - 11520*e^2 - 12000*e^3 - 12320*e^4 - 
       5400*e^2*Pi^2 - 10980*e^3*Pi^2 - 23160*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 1440*e^4*Zeta[3]))/3240 + 
    (RATIO[x^2]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 20100*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 31680*e^4*Zeta[3]))/3240 + 
    Log[mu2]*(-((-36*e^2 - 60*e^3 - 112*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
          15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(54*(-1 + RATIO[x])^2) - 
      (e*RATIO[x^2]*(216 + 396*e + 804*e^2 + 1616*e^3 + 90*e^2*Pi^2 + 
         165*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 + 
      (e*RATIO[x]*(216 + 180*e + 192*e^2 + 200*e^3 + 90*e^2*Pi^2 + 
         183*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 - 
      (e*(36 - 12*e^2 - 32*e^3 + 15*e^2*Pi^2 + 18*e^3*Pi^2 - 48*e^3*Zeta[3]))/
       18)) + G[0, 1, x]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^4*(e^4/12 - (e^4*RATIO[x])/6 + (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*((e^3*(1 + e))/3 - (e^3*(6 + 11*e)*RATIO[x])/9 + 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/12 + 
      (I/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/18 - 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/18) + 
    (288 + 288*e + 576*e^2 + 1152*e^3 + 2304*e^4 - 168*e^2*Pi^2 - 
      168*e^3*Pi^2 - 336*e^4*Pi^2 - 7*e^4*Pi^4 - 960*e^3*Zeta[3] - 
      960*e^4*Zeta[3])/144 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 
       38848*e^4 + 1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 
       63*e^4*Pi^4 + 8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 - 
    (RATIO[x^2]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 38848*e^4 + 
       1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 + 
    Log[mu2]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
         40*e^3*Zeta[3]))/6 + (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 
         1616*e^3 + 126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 - 
      (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
         231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54)) + 
  G[1, 0, x]*(Log[mu2]^4*(e^4/12 - (e^4*RATIO[x])/6 + (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*((e^3*(1 + e))/3 - (e^3*(6 + 11*e)*RATIO[x])/9 + 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/12 + 
      ((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + ((I/3)*e^4*Pi)/
       (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/18 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       18) + (288 + 288*e + 576*e^2 + 1152*e^3 + 2304*e^4 - 168*e^2*Pi^2 - 
      168*e^3*Pi^2 - 336*e^4*Pi^2 - 7*e^4*Pi^4 - 960*e^3*Zeta[3] - 
      960*e^4*Zeta[3])/144 - ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
       (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - 
       (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + 
       (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    (RATIO[x]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 38848*e^4 + 
       1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 - 
    (RATIO[x^2]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 38848*e^4 + 
       1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
         7*e^2*Pi^2 + 7*e^3*Pi^2 + 40*e^3*Zeta[3]))/6 + 
      (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
         231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 - 
      (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
         231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54)) - 
  (RATIO[x]*(-90720*Pi^2 - 166320*e*Pi^2 - 337680*e^2*Pi^2 - 
     678720*e^3*Pi^2 - 1359680*e^4*Pi^2 + 1512*e^2*Pi^4 + 2772*e^3*Pi^4 + 
     5628*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 332640*e^2*Zeta[3] - 
     675360*e^3*Zeta[3] - 1357440*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     415800*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     332640*e^4*Zeta[5]))/45360 + 
  (RATIO[x^2]*(-90720*Pi^2 - 166320*e*Pi^2 - 337680*e^2*Pi^2 - 
     678720*e^3*Pi^2 - 1359680*e^4*Pi^2 + 1512*e^2*Pi^4 + 2772*e^3*Pi^4 + 
     5628*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 332640*e^2*Zeta[3] - 
     675360*e^3*Zeta[3] - 1357440*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     415800*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     332640*e^4*Zeta[5]))/45360 + (-181440 - 604800*e - 1491840*e^2 - 
    3292800*e^3 - 6912640*e^4 - 90720*Pi^2 - 90720*e*Pi^2 - 166320*e^2*Pi^2 - 
    312480*e^3*Pi^2 - 601440*e^4*Pi^2 + 1512*e^2*Pi^4 + 1512*e^3*Pi^4 + 
    8946*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 181440*e^2*Zeta[3] + 
    60480*e^3*Zeta[3] + 685440*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
    226800*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
    181440*e^4*Zeta[5])/90720 - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
     (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (1050*I)*e^3*Pi^3 + (2320*I)*e^4*Pi^3 - 
     162*e^3*Pi^4 - 441*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
     4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] + 
     180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/1620 + 
  ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
    135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
    3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) + 
  Log[mu2]*((-I/54)*(-36*e^2*Pi - 96*e^3*Pi - 208*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (48*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (RATIO[(1 - x)^(-1)]*((-180*I)*e^2*Pi - (480*I)*e^3*Pi - 
       (1040*I)*e^4*Pi + 90*e^3*Pi^2 + 240*e^4*Pi^2 + (60*I)*e^3*Pi^3 + 
       (175*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/
     270 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
      360*e^3*Zeta[3] + 600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) - 
    (e*RATIO[x]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (e*RATIO[x^2]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 - 540*Pi^2 - 540*e*Pi^2 - 
       990*e^2*Pi^2 - 1860*e^3*Pi^2 + 9*e^2*Pi^4 + 9*e^3*Pi^4 - 
       1080*e*Zeta[3] - 1080*e^2*Zeta[3] + 360*e^3*Zeta[3] + 
       1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/540) + 
  G[1, x]*(Log[mu2]^4*(e^4/12 - (e^4*RATIO[x])/6) + 
    Log[mu2]^3*((e^3*(6 + 20*e + 3*e*Pi^2))/18 + (I/9)*e^4*Pi*RATIO[x^(-2)] + 
      (I/9)*((-I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
      (e^3*(6 + 17*e + 3*e*Pi^2)*RATIO[x])/9 + (e^4*Pi^2*RATIO[x^2])/3) - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-2)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
       (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       243*e^3*Pi^2 - 504*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 - 252*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]^2*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
       18 + ((3*e^3 + 8*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 
         12*e*Zeta[3]))/6 - (e^2*RATIO[x]*(18 + 51*e + 118*e^2 + 9*e*Pi^2 + 
         15*e^2*Pi^2 + 18*e^2*Zeta[3]))/9 + 
      (e^2*(36 + 120*e + 296*e^2 + 18*e*Pi^2 + 15*e^2*Pi^2 + 36*e^2*Zeta[3]))/
       36) + Log[mu2]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/54)*((36*I)*e^2 + (96*I)*e^3 + (208*I)*e^4 - 72*e^2*Pi - 
        156*e^3*Pi - 320*e^4*Pi - (36*I)*e^3*Pi^2 - (81*I)*e^4*Pi^2 + 
        18*e^4*Pi^3)*RATIO[x^(-1)] - 
      (e^2*RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 3*e^2*Pi^4 - 
         360*e*Zeta[3] - 660*e^2*Zeta[3]))/90 + 
      (e*RATIO[x]*(-1080 - 3060*e - 7080*e^2 - 15160*e^3 - 540*e*Pi^2 - 
         900*e^2*Pi^2 - 1755*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
         540*e^3*Zeta[3]))/270 - (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 - 
         540*e*Pi^2 - 450*e^2*Pi^2 - 780*e^3*Pi^2 + 9*e^3*Pi^4 - 
         1080*e^2*Zeta[3] + 1440*e^3*Zeta[3]))/540 - 
      ((2*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) - 
    (e*RATIO[x^2]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (RATIO[x]*(-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 - 
       6480*e*Pi^2 - 10800*e^2*Pi^2 - 21060*e^3*Pi^2 - 41400*e^4*Pi^2 + 
       108*e^3*Pi^4 + 621*e^4*Pi^4 - 12960*e^2*Zeta[3] + 6480*e^3*Zeta[3] + 
       37440*e^4*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5]))/
     3240 + (12960 + 43200*e + 106560*e^2 + 235200*e^3 + 493760*e^4 + 
      6480*e*Pi^2 + 5400*e^2*Pi^2 + 9360*e^3*Pi^2 + 17040*e^4*Pi^2 - 
      108*e^3*Pi^4 - 531*e^4*Pi^4 + 12960*e^2*Zeta[3] - 17280*e^3*Zeta[3] - 
      74880*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5])/6480) + 
  G[0, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[x])/6) + 
    Log[mu2]^3*((e^3*(-6 - 14*e + 3*e*Pi^2))/18 + (I/9)*e^4*(-I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((I/9)*e^4*Pi)/(-1 + RATIO[x])^2 - 
      (e^3*(-6 - 17*e + 3*e*Pi^2)*RATIO[x])/9 + (e^4*Pi^2*RATIO[x^2])/3) + 
    ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
      540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
      (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
      (2520*I)*e^4*Pi*Zeta[3])/(1620*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-540*e - 1440*e^2 - 3120*e^3 - 6400*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1215*e^3*Pi^2 + 2520*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 3600*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + 
    Log[mu2]^2*(-((-3*e^3 - 8*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 
          3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/6 - 
      (e^2*RATIO[x]*(-18 - 51*e - 118*e^2 + 9*e*Pi^2 + 18*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/9 + (e^2*(-36 - 84*e - 176*e^2 + 18*e*Pi^2 + 
         21*e^2*Pi^2 + 36*e^2*Zeta[3]))/36) + 
    Log[mu2]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 
          3*e^2*Pi^4 - 360*e*Zeta[3] - 660*e^2*Zeta[3]))/90 + 
      (e*RATIO[x]*(1080 + 3060*e + 7080*e^2 + 15160*e^3 - 540*e*Pi^2 - 
         1080*e^2*Pi^2 - 2265*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
         4500*e^3*Zeta[3]))/270 - (e*(1080 + 2520*e + 5280*e^2 + 10720*e^3 - 
         540*e*Pi^2 - 630*e^2*Pi^2 - 1290*e^3*Pi^2 + 9*e^3*Pi^4 - 
         1080*e^2*Zeta[3] - 3600*e^3*Zeta[3]))/540 - 
      ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
         (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*(-36*e^2 - 96*e^3 - 208*e^4 - 
         (72*I)*e^2*Pi - (156*I)*e^3*Pi - (320*I)*e^4*Pi + 36*e^3*Pi^2 + 
         81*e^4*Pi^2 + (6*I)*e^4*Pi^3 + 72*e^4*Zeta[3]))/54) - 
    (e*RATIO[x^2]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (-12960 - 30240*e - 63360*e^2 - 128640*e^3 - 258560*e^4 + 6480*e*Pi^2 + 
      7560*e^2*Pi^2 + 15480*e^3*Pi^2 + 31200*e^4*Pi^2 - 108*e^3*Pi^4 + 
      315*e^4*Pi^4 + 12960*e^2*Zeta[3] + 43200*e^3*Zeta[3] + 
      96480*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5])/6480 - 
    (RATIO[x]*(-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 + 
       6480*e*Pi^2 + 12960*e^2*Pi^2 + 27180*e^3*Pi^2 + 55560*e^4*Pi^2 - 
       108*e^3*Pi^4 + 225*e^4*Pi^4 + 12960*e^2*Zeta[3] + 54000*e^3*Zeta[3] + 
       133920*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5]))/
     3240), G[0, 1, 0, 1, 1, x]*((-2*e^4*RATIO[x^(-2)])/3 - 
    (4*e^4*RATIO[x^(-1)])/3) + G[1, 0, 0, 1, 1, x]*
   ((-2*e^4*RATIO[x^(-2)])/3 - (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 0, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[1, 1, 0, 1, 1, x]*((2*e^4*RATIO[x^(-2)])/3 + (4*e^4*RATIO[x^(-1)])/3) + 
  G[0, 1, 1, 0, 0, x]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 0, 1, 0, 0, x]*
   ((-4*e^4*RATIO[(1 - x)^(-1)])/3 - (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 1, 0, 0, x]*((4*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (2*e^4)/(3*(-1 + RATIO[x])^2)) + G[1, 1, 1, 0, 0, x]*
   ((4*e^4*RATIO[(1 - x)^(-1)])/3 + (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
  G[0, 0, 0, 0, 0, 0, x]*(-10*e^4 + 20*e^4*RATIO[x] - 20*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 1, x]*(-10*e^4 + 20*e^4*RATIO[x] - 20*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 1, x]*(-6*e^4 + 12*e^4*RATIO[x] - 12*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 0, x]*(-6*e^4 + 12*e^4*RATIO[x] - 12*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 1, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 0, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 1, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 0, x]*(-4*e^4 + 8*e^4*RATIO[x] - 8*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 1, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 0, x]*(-2*e^4 + 4*e^4*RATIO[x] - 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 0, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[0, 1, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 0, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 0, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 0, 1, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 1, 1, 1, 1, 0, x]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2]) + 
  G[1, 0, 1, 1, x]*(-(e^4*Pi^2) + ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 
      3*e^4*Pi)*RATIO[x^(-2)] + ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((-2*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3) + 2*e^4*Pi^2*RATIO[x] - 
    2*e^4*Pi^2*RATIO[x^2]) + G[0, 0, 1, 1, x]*
   (-(e^4*Pi^2) - ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
     RATIO[x^(-2)] - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[x^(-1)] + Log[mu2]*((2*e^4*RATIO[x^(-2)])/3 + 
      (4*e^4*RATIO[x^(-1)])/3) + 2*e^4*Pi^2*RATIO[x] - 
    2*e^4*Pi^2*RATIO[x^2]) + G[1, 1, 0, 0, x]*
   (-(e^4*Pi^2) - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
     RATIO[(1 - x)^(-1)] + Log[mu2]*((4*e^4*RATIO[(1 - x)^(-1)])/3 + 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/
     (9*(-1 + RATIO[x])^2) + 2*e^4*Pi^2*RATIO[x] - 2*e^4*Pi^2*RATIO[x^2]) + 
  G[0, 1, 0, 0, x]*(-(e^4*Pi^2) - (2*(6*e^3 + 13*e^4 - (6*I)*e^4*Pi)*
      RATIO[(1 - x)^(-1)])/9 + Log[mu2]*((-4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2)) + 
    (((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    2*e^4*Pi^2*RATIO[x] - 2*e^4*Pi^2*RATIO[x^2]) + 
  Log[mu2]^4*(-(e^4*(2 + Pi^2))/24 + (e^4*Pi^2*RATIO[x])/12 - 
    (e^4*Pi^2*RATIO[x^2])/12) + G[0, 0, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 1, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 0, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 0, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 0, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 1, 0, 1, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[1, 1, 1, 1, 0, x]*
   (-2*e^3*(1 + e) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(-2*e^4 + 4*e^4*RATIO[x] - 
      4*e^4*RATIO[x^2])) + G[0, 0, 1, 1, 1, x]*
   (2*e^3*(1 + e) - (4*e^4*RATIO[x^(-2)])/3 - (8*e^4*RATIO[x^(-1)])/3 - 
    (2*e^3*(6 + 11*e)*RATIO[x])/3 + (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + 
    Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 4*e^4*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*(2*e^3*(1 + e) + (4*e^4*RATIO[x^(-2)])/3 + 
    (8*e^4*RATIO[x^(-1)])/3 - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 
      4*e^4*RATIO[x^2])) + G[1, 1, 0, 0, 0, x]*
   (2*e^3*(1 + e) - (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (4*e^4)/(3*(-1 + RATIO[x])^2) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 
      4*e^4*RATIO[x^2])) + G[0, 1, 0, 0, 0, x]*
   (2*e^3*(1 + e) + (8*e^4*RATIO[(1 - x)^(-1)])/3 + 
    (4*e^4)/(3*(-1 + RATIO[x])^2) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (2*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(2*e^4 - 4*e^4*RATIO[x] + 
      4*e^4*RATIO[x^2])) + G[0, 1, 1, 1, 1, x]*
   (4*e^3*(1 + e) + 2*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] - 
    (4*e^3*(6 + 11*e)*RATIO[x])/3 + (4*e^3*(6 + 11*e)*RATIO[x^2])/3 + 
    Log[mu2]*(4*e^4 - 8*e^4*RATIO[x] + 8*e^4*RATIO[x^2])) + 
  G[1, 0, 0, 0, 0, x]*(4*e^3*(1 + e) + 4*e^4*RATIO[(1 - x)^(-1)] + 
    (2*e^4)/(-1 + RATIO[x])^2 - (4*e^3*(6 + 11*e)*RATIO[x])/3 + 
    (4*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(4*e^4 - 8*e^4*RATIO[x] + 
      8*e^4*RATIO[x^2])) + G[0, 0, 0, 0, 0, x]*
   (2*e^3*(4 + 3*e) - (16*e^4*RATIO[(1 - x)^(-1)])/3 - 
    (8*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^3*(12 + 19*e)*RATIO[x])/3 + 
    (8*e^3*(6 + 11*e)*RATIO[x^2])/3 + Log[mu2]*(8*e^4 - 16*e^4*RATIO[x] + 
      16*e^4*RATIO[x^2])) + G[1, 1, 1, 1, 1, x]*
   (2*e^3*(4 + 5*e) - (8*e^4*RATIO[x^(-2)])/3 - (16*e^4*RATIO[x^(-1)])/3 - 
    (4*e^3*(12 + 25*e)*RATIO[x])/3 + (8*e^3*(6 + 11*e)*RATIO[x^2])/3 + 
    Log[mu2]*(8*e^4 - 16*e^4*RATIO[x] + 16*e^4*RATIO[x^2])) + 
  G[0, 0, 0, 0, x]*(-(e^2*(36 + 24*e + 44*e^2 + 3*e^2*Pi^2))/6 - 
    ((4*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[(1 - x)^(-1)] + 
    (2*(3*e^3 + 5*e^4 - I*e^4*Pi))/(3*(-1 + RATIO[x])^2) + 
    (e^2*(36 + 54*e + 100*e^2 + 3*e^2*Pi^2)*RATIO[x])/3 - 
    (e^2*(36 + 66*e + 134*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3 + 
    Log[mu2]^2*(-3*e^4 + 6*e^4*RATIO[x] - 6*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(3 + 2*e) + 4*e^4*RATIO[(1 - x)^(-1)] + 
      (2*e^4)/(-1 + RATIO[x])^2 + 6*e^3*(2 + 3*e)*RATIO[x] - 
      2*e^3*(6 + 11*e)*RATIO[x^2])) + G[1, 1, 1, 1, x]*
   (-(e^2*(36 + 48*e + 112*e^2 + 3*e^2*Pi^2))/6 - 
    ((2*I)/3)*((3*I)*e^3 + (5*I)*e^4 + e^4*Pi)*RATIO[x^(-2)] - 
    ((4*I)/3)*((3*I)*e^3 + (6*I)*e^4 + e^4*Pi)*RATIO[x^(-1)] + 
    e^2*(12 + 26*e + 56*e^2 + e^2*Pi^2)*RATIO[x] - 
    (e^2*(36 + 66*e + 134*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/3 + 
    Log[mu2]^2*(-3*e^4 + 6*e^4*RATIO[x] - 6*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(3 + 4*e) + 2*e^4*RATIO[x^(-2)] + 4*e^4*RATIO[x^(-1)] + 
      2*e^3*(6 + 13*e)*RATIO[x] - 2*e^3*(6 + 11*e)*RATIO[x^2])) + 
  G[0, 1, 1, 1, x]*(-(e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/6 + 
    ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
    ((4*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(-e^4 + 2*e^4*RATIO[x] - 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(1 + e) - (4*e^4*RATIO[x^(-2)])/3 - 
      (8*e^4*RATIO[x^(-1)])/3 + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 0, 0, 0, x]*
   (-(e^2*(12 + 12*e + 24*e^2 + 5*e^2*Pi^2))/6 - 
    (4*(6*e^3 + 13*e^4 - (3*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
    (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 + 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(-e^4 + 2*e^4*RATIO[x] - 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(-2*e^3*(1 + e) - (8*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^4)/(3*(-1 + RATIO[x])^2) + (2*e^3*(6 + 11*e)*RATIO[x])/3 - 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 1, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 0, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 0, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 1, 0, 1, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 - 
    (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 1, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 0, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[0, 0, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + G[1, 1, 1, 0, x]*
   (-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
    ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
     (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/
     9 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9 + 
    Log[mu2]^2*(e^4 - 2*e^4*RATIO[x] + 2*e^4*RATIO[x^2]) + 
    Log[mu2]*(2*e^3*(1 + e) - (2*e^3*(6 + 11*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3)) + 
  (RATIO[x^(-1)]*((108*I)*e*Pi + (288*I)*e^2*Pi + (624*I)*e^3*Pi + 
     (1280*I)*e^4*Pi - 54*e^2*Pi^2 - 144*e^3*Pi^2 - 312*e^4*Pi^2 - 
     (27*I)*e^3*Pi^3 - (72*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
     (252*I)*e^4*Pi*Zeta[3]))/162 + 
  Log[mu2]^3*((I/9)*e^4*Pi*RATIO[(1 - x)^(-1)] + (I/9)*e^4*Pi*RATIO[x^(-1)] - 
    (e^3*(6 + 20*e + 3*Pi^2 + 3*e*Pi^2 + 6*e*Zeta[3]))/18 + 
    (e^3*RATIO[x]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/18 - 
    (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/18) + 
  G[0, 1, 1, x]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - 
       (60*I)*e^4*Pi + 15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
    ((36*e^2 + 78*e^3 + 160*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
       15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^2*((e^4*RATIO[x^(-2)])/3 + (2*e^4*RATIO[x^(-1)])/3) + 
    Log[mu2]*(e^4*Pi^2 - ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*
       RATIO[x^(-1)] - 2*e^4*Pi^2*RATIO[x] + 2*e^4*Pi^2*RATIO[x^2]) + 
    e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) - 
    (e^3*RATIO[x]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3 + 
    (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3) + 
  G[1, 0, 0, x]*(-((-36*e^2 - 78*e^3 - 160*e^4 + (36*I)*e^3*Pi + 
        (78*I)*e^4*Pi - 15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
    Log[mu2]^2*((2*e^4*RATIO[(1 - x)^(-1)])/3 + e^4/(3*(-1 + RATIO[x])^2)) + 
    (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 15*e^4*Pi^2)/
     (54*(-1 + RATIO[x])^2) + Log[mu2]*(e^4*Pi^2 - 
      ((2*I)/9)*((6*I)*e^3 + (13*I)*e^4 + 6*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(3*e^3 + 5*e^4 - (3*I)*e^4*Pi))/(9*(-1 + RATIO[x])^2) - 
      2*e^4*Pi^2*RATIO[x] + 2*e^4*Pi^2*RATIO[x^2]) + 
    e^3*(Pi^2 + e*Pi^2 + 2*e*Zeta[3]) - 
    (e^3*RATIO[x]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3 + 
    (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/3) + 
  G[1, 1, 1, x]*((-2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - 
       (15*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/27 - 
    (2*(36*e^2 + 69*e^3 + 136*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
    Log[mu2]^3*((2*e^4)/3 - (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(e^3*(2 + 3*e) - (2*e^4*RATIO[x^(-2)])/3 - 
      (4*e^4*RATIO[x^(-1)])/3 - (4*e^3*(3 + 7*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 9*e + 22*e^2 + e^2*Pi^2))/3 + 
      ((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] + 
      ((2*I)/9)*((12*I)*e^3 + (23*I)*e^4 + 6*e^4*Pi)*RATIO[x^(-1)] - 
      (2*e^2*(36 + 84*e + 185*e^2 + 6*e^2*Pi^2)*RATIO[x])/9 + 
      (4*e^2*(18 + 33*e + 67*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/9) - 
    (e*RATIO[x]*(216 + 504*e + 1110*e^2 + 2324*e^3 + 36*e^2*Pi^2 + 
       57*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 + 
    (2*e*RATIO[x^2]*(108 + 198*e + 402*e^2 + 808*e^3 + 18*e^2*Pi^2 + 
       33*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (e*(72 + 108*e + 264*e^2 + 584*e^3 + 12*e^2*Pi^2 + 9*e^3*Pi^2 - 
       132*e^3*Zeta[3]))/18) + G[0, 0, 0, x]*
   ((-2*(36*e^2 + 69*e^3 + 136*e^4 - (18*I)*e^3*Pi - (39*I)*e^4*Pi + 
       6*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
    (2*(18*e^2 + 30*e^3 + 56*e^4 - (9*I)*e^3*Pi - (15*I)*e^4*Pi + 
       3*e^4*Pi^2))/(27*(-1 + RATIO[x])^2) + 
    Log[mu2]^3*((2*e^4)/3 - (4*e^4*RATIO[x])/3 + (4*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(e^3*(2 + e) - (4*e^4*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^4)/(3*(-1 + RATIO[x])^2) - (4*e^3*(3 + 4*e)*RATIO[x])/3 + 
      (2*e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((2*e^2*(6 + 3*e + 5*e^2 + e^2*Pi^2))/3 - 
      (2*(12*e^3 + 23*e^4 - (6*I)*e^4*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (((2*I)/9)*((6*I)*e^3 + (10*I)*e^4 + 3*e^4*Pi))/(-1 + RATIO[x])^2 - 
      (2*e^2*(36 + 48*e + 83*e^2 + 6*e^2*Pi^2)*RATIO[x])/9 + 
      (4*e^2*(18 + 33*e + 67*e^2 + 3*e^2*Pi^2)*RATIO[x^2])/9) - 
    (e*RATIO[x]*(216 + 288*e + 498*e^2 + 908*e^3 + 36*e^2*Pi^2 + 
       75*e^3*Pi^2 - 396*e^3*Zeta[3]))/27 + 
    (2*e*RATIO[x^2]*(108 + 198*e + 402*e^2 + 808*e^3 + 18*e^2*Pi^2 + 
       33*e^3*Pi^2 - 198*e^3*Zeta[3]))/27 + 
    (e*(72 + 36*e + 60*e^2 + 112*e^3 + 12*e^2*Pi^2 + 15*e^3*Pi^2 - 
       132*e^3*Zeta[3]))/18) + G[1, 0, 1, x]*
   ((((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-2)])/9 + 
    (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(-(e^3*(1 + e)) + (e^3*(6 + 11*e)*RATIO[x])/3 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
      ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] - ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
    (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  G[0, 0, 1, x]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
     9 - (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 + 
    Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - (2*e^4*RATIO[x^2])/3) + 
    Log[mu2]^2*(-(e^3*(1 + e)) + (e^3*(6 + 11*e)*RATIO[x])/3 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
      ((2*I)/3)*e^4*Pi*RATIO[x^(-2)] + ((4*I)/3)*e^4*Pi*RATIO[x^(-1)] - 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/9 + 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/9) + 
    (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  G[0, 1, 0, x]*((2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((-6*I)*e^3*Pi - (10*I)*e^4*Pi + 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]^2*(-(e^3*(1 + e)) + 
      (e^3*(6 + 11*e)*RATIO[x])/3 - (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 - 
      ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] - (((2*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/9 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       9) + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  G[1, 1, 0, x]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
      RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
     (9*(-1 + RATIO[x])^2) + Log[mu2]^3*(-e^4/3 + (2*e^4*RATIO[x])/3 - 
      (2*e^4*RATIO[x^2])/3) + Log[mu2]^2*(-(e^3*(1 + e)) + 
      (e^3*(6 + 11*e)*RATIO[x])/3 - (e^3*(6 + 11*e)*RATIO[x^2])/3) + 
    Log[mu2]*((e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/6 + 
      ((4*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + (((2*I)/3)*e^4*Pi)/
       (-1 + RATIO[x])^2 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/9 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       9) + (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
       40*e^3*Zeta[3]))/6 - (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 
       126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 + 
    (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
       231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54) + 
  Log[mu2]^2*((((6*I)*e^3*Pi + (16*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-1)])/
     18 - (e^2*RATIO[x]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 660*e^2*Zeta[3]))/180 + 
    (e^2*RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 3*e^2*Pi^4 - 
       360*e*Zeta[3] - 660*e^2*Zeta[3]))/180 + 
    (e^2*(-360 - 1200*e - 2960*e^2 - 180*Pi^2 - 180*e*Pi^2 - 330*e^2*Pi^2 + 
       3*e^2*Pi^4 - 360*e*Zeta[3] - 360*e^2*Zeta[3]))/360 - 
    (RATIO[(1 - x)^(-1)]*((-6*I)*e^3*Pi - (16*I)*e^4*Pi + 3*e^4*Pi^2 + 
       (2*I)*e^4*Pi^3 - 12*e^4*Zeta[3]))/18 - 
    ((I/18)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) + 
  G[1, 1, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[x])/6 - (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*(-(e^3*(1 + 2*e))/3 + (e^4*RATIO[x^(-2)])/9 + 
      (2*e^4*RATIO[x^(-1)])/9 + (e^3*(6 + 17*e)*RATIO[x])/9 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 + 24*e + 64*e^2 + 5*e^2*Pi^2))/12 - 
      (I/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-2)] - 
      ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[x^(-1)] + 
      (e^2*(36 + 102*e + 236*e^2 + 15*e^2*Pi^2)*RATIO[x])/18 - 
      (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/18) - 
    ((2*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
    ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (I/162)*RATIO[x^(-2)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 180*e^3*Pi - 336*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (75*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (I/81)*RATIO[x^(-1)]*((-108*I)*e - (180*I)*e^2 - (336*I)*e^3 - 
      (656*I)*e^4 - 108*e^2*Pi - 234*e^3*Pi - 480*e^4*Pi - (45*I)*e^3*Pi^2 - 
      (102*I)*e^4*Pi^2 + 27*e^4*Pi^3 + (252*I)*e^4*Zeta[3]) + 
    (-4320 - 8640*e - 23040*e^2 - 52800*e^3 - 112960*e^4 - 1800*e^2*Pi^2 - 
      1440*e^3*Pi^2 - 2400*e^4*Pi^2 + 177*e^4*Pi^4 + 5760*e^3*Zeta[3] + 
      15840*e^4*Zeta[3])/2160 + (RATIO[x^2]*(-12960 - 23760*e - 48240*e^2 - 
       96960*e^3 - 194240*e^4 - 5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 
       20100*e^4*Pi^2 + 531*e^4*Pi^4 + 17280*e^3*Zeta[3] + 
       31680*e^4*Zeta[3]))/3240 - 
    (RATIO[x]*(-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 - 
       5400*e^2*Pi^2 - 8820*e^3*Pi^2 - 17040*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 61920*e^4*Zeta[3]))/3240 + 
    Log[mu2]*(((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-2)])/54 + 
      ((36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (78*I)*e^4*Pi + 
         15*e^4*Pi^2)*RATIO[x^(-1)])/27 + 
      (e*RATIO[x]*(216 + 612*e + 1416*e^2 + 3032*e^3 + 90*e^2*Pi^2 + 
         147*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 - 
      (e*RATIO[x^2]*(216 + 396*e + 804*e^2 + 1616*e^3 + 90*e^2*Pi^2 + 
         165*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 - 
      (e*(36 + 72*e + 192*e^2 + 440*e^3 + 15*e^2*Pi^2 + 12*e^3*Pi^2 - 
         48*e^3*Zeta[3]))/18)) + 
  G[0, 0, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[x])/6 - (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*(-e^3/3 + (2*e^4*RATIO[(1 - x)^(-1)])/9 + 
      e^4/(9*(-1 + RATIO[x])^2) + (e^3*(6 + 5*e)*RATIO[x])/9 - 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(12 - 4*e^2 + 5*e^2*Pi^2))/12 - 
      ((2*I)/9)*((3*I)*e^3 + (5*I)*e^4 + 3*e^4*Pi)*RATIO[(1 - x)^(-1)] + 
      (3*e^3 + 5*e^4 - (3*I)*e^4*Pi)/(9*(-1 + RATIO[x])^2) + 
      (e^2*(36 + 30*e + 32*e^2 + 15*e^2*Pi^2)*RATIO[x])/18 - 
      (e^2*(36 + 66*e + 134*e^2 + 15*e^2*Pi^2)*RATIO[x^2])/18) + 
    (-4320 + 1440*e^2 + 3840*e^3 + 8320*e^4 - 1800*e^2*Pi^2 - 2160*e^3*Pi^2 - 
      4440*e^4*Pi^2 + 177*e^4*Pi^4 + 5760*e^3*Zeta[3] - 4320*e^4*Zeta[3])/
     2160 + (108*e + 180*e^2 + 336*e^3 + 656*e^4 - (108*I)*e^2*Pi - 
      (180*I)*e^3*Pi - (336*I)*e^4*Pi + 45*e^3*Pi^2 + 75*e^4*Pi^2 + 
      (9*I)*e^4*Pi^3 - 144*e^4*Zeta[3])/(162*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-108*e - 180*e^2 - 336*e^3 - 656*e^4 + 
       (108*I)*e^2*Pi + (234*I)*e^3*Pi + (480*I)*e^4*Pi - 45*e^3*Pi^2 - 
       102*e^4*Pi^2 - (9*I)*e^4*Pi^3 + 144*e^4*Zeta[3]))/81 - 
    (RATIO[x]*(-12960 - 10800*e - 11520*e^2 - 12000*e^3 - 12320*e^4 - 
       5400*e^2*Pi^2 - 10980*e^3*Pi^2 - 23160*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 1440*e^4*Zeta[3]))/3240 + 
    (RATIO[x^2]*(-12960 - 23760*e - 48240*e^2 - 96960*e^3 - 194240*e^4 - 
       5400*e^2*Pi^2 - 9900*e^3*Pi^2 - 20100*e^4*Pi^2 + 531*e^4*Pi^4 + 
       17280*e^3*Zeta[3] + 31680*e^4*Zeta[3]))/3240 + 
    Log[mu2]*(-((-36*e^2 - 60*e^3 - 112*e^4 + (36*I)*e^3*Pi + (78*I)*e^4*Pi - 
          15*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (36*e^2 + 60*e^3 + 112*e^4 - (36*I)*e^3*Pi - (60*I)*e^4*Pi + 
        15*e^4*Pi^2)/(54*(-1 + RATIO[x])^2) - 
      (e*RATIO[x^2]*(216 + 396*e + 804*e^2 + 1616*e^3 + 90*e^2*Pi^2 + 
         165*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 + 
      (e*RATIO[x]*(216 + 180*e + 192*e^2 + 200*e^3 + 90*e^2*Pi^2 + 
         183*e^3*Pi^2 - 288*e^3*Zeta[3]))/54 - 
      (e*(36 - 12*e^2 - 32*e^3 + 15*e^2*Pi^2 + 18*e^3*Pi^2 - 48*e^3*Zeta[3]))/
       18)) + G[0, 1, x]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
      (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
    (I/27)*(-36*e^2*Pi - 78*e^3*Pi - 160*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (39*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] + 
    Log[mu2]^4*(e^4/12 - (e^4*RATIO[x])/6 + (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*((e^3*(1 + e))/3 - (e^3*(6 + 11*e)*RATIO[x])/9 + 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/12 + 
      (I/3)*e^4*Pi*RATIO[x^(-2)] + ((2*I)/3)*e^4*Pi*RATIO[x^(-1)] + 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x])/18 - 
      (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/18) + 
    (288 + 288*e + 576*e^2 + 1152*e^3 + 2304*e^4 - 168*e^2*Pi^2 - 
      168*e^3*Pi^2 - 336*e^4*Pi^2 - 7*e^4*Pi^4 - 960*e^3*Zeta[3] - 
      960*e^4*Zeta[3])/144 + ((2*I)/9)*RATIO[(1 - x)^(-1)]*
     (e^4*Pi^3 + (6*I)*e^4*Zeta[3]) + ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 + (RATIO[x]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 
       38848*e^4 + 1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 
       63*e^4*Pi^4 + 8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 - 
    (RATIO[x^2]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 38848*e^4 + 
       1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 + 
    Log[mu2]*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/9 - 
      (2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*RATIO[x^(-1)])/9 - 
      (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 7*e^2*Pi^2 + 7*e^3*Pi^2 + 
         40*e^3*Zeta[3]))/6 + (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 
         1616*e^3 + 126*e^2*Pi^2 + 231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 - 
      (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
         231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54)) + 
  G[1, 0, x]*(Log[mu2]^4*(e^4/12 - (e^4*RATIO[x])/6 + (e^4*RATIO[x^2])/6) + 
    Log[mu2]^3*((e^3*(1 + e))/3 - (e^3*(6 + 11*e)*RATIO[x])/9 + 
      (e^3*(6 + 11*e)*RATIO[x^2])/9) + 
    Log[mu2]^2*(-(e^2*(-12 - 12*e - 24*e^2 + 7*e^2*Pi^2))/12 + 
      ((2*I)/3)*e^4*Pi*RATIO[(1 - x)^(-1)] + ((I/3)*e^4*Pi)/
       (-1 + RATIO[x])^2 + (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*
        RATIO[x])/18 - (e^2*(-36 - 66*e - 134*e^2 + 21*e^2*Pi^2)*RATIO[x^2])/
       18) + (288 + 288*e + 576*e^2 + 1152*e^3 + 2304*e^4 - 168*e^2*Pi^2 - 
      168*e^3*Pi^2 - 336*e^4*Pi^2 - 7*e^4*Pi^4 - 960*e^3*Zeta[3] - 
      960*e^4*Zeta[3])/144 - ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
       (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
     (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*((-36*I)*e^2*Pi - 
       (78*I)*e^3*Pi - (160*I)*e^4*Pi + 18*e^3*Pi^2 + 39*e^4*Pi^2 + 
       (3*I)*e^4*Pi^3 + 36*e^4*Zeta[3]))/27 + 
    (RATIO[x]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 38848*e^4 + 
       1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 - 
    (RATIO[x^2]*(-2592 - 4752*e - 9648*e^2 - 19392*e^3 - 38848*e^4 + 
       1512*e^2*Pi^2 + 2772*e^3*Pi^2 + 5628*e^4*Pi^2 + 63*e^4*Pi^4 + 
       8640*e^3*Zeta[3] + 15840*e^4*Zeta[3]))/648 + 
    Log[mu2]*((-2*((-6*I)*e^3*Pi - (13*I)*e^4*Pi + 3*e^4*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/
       (9*(-1 + RATIO[x])^2) - (e*(-12 - 12*e - 24*e^2 - 48*e^3 + 
         7*e^2*Pi^2 + 7*e^3*Pi^2 + 40*e^3*Zeta[3]))/6 + 
      (e*RATIO[x]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
         231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54 - 
      (e*RATIO[x^2]*(-216 - 396*e - 804*e^2 - 1616*e^3 + 126*e^2*Pi^2 + 
         231*e^3*Pi^2 + 720*e^3*Zeta[3]))/54)) - 
  (RATIO[x]*(-90720*Pi^2 - 166320*e*Pi^2 - 337680*e^2*Pi^2 - 
     678720*e^3*Pi^2 - 1359680*e^4*Pi^2 + 1512*e^2*Pi^4 + 2772*e^3*Pi^4 + 
     5628*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 332640*e^2*Zeta[3] - 
     675360*e^3*Zeta[3] - 1357440*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     415800*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     332640*e^4*Zeta[5]))/45360 + 
  (RATIO[x^2]*(-90720*Pi^2 - 166320*e*Pi^2 - 337680*e^2*Pi^2 - 
     678720*e^3*Pi^2 - 1359680*e^4*Pi^2 + 1512*e^2*Pi^4 + 2772*e^3*Pi^4 + 
     5628*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 332640*e^2*Zeta[3] - 
     675360*e^3*Zeta[3] - 1357440*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
     415800*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
     332640*e^4*Zeta[5]))/45360 + (-181440 - 604800*e - 1491840*e^2 - 
    3292800*e^3 - 6912640*e^4 - 90720*Pi^2 - 90720*e*Pi^2 - 166320*e^2*Pi^2 - 
    312480*e^3*Pi^2 - 601440*e^4*Pi^2 + 1512*e^2*Pi^4 + 1512*e^3*Pi^4 + 
    8946*e^4*Pi^4 + 2889*e^4*Pi^6 - 181440*e*Zeta[3] - 181440*e^2*Zeta[3] + 
    60480*e^3*Zeta[3] + 685440*e^4*Zeta[3] + 226800*e^3*Pi^2*Zeta[3] + 
    226800*e^4*Pi^2*Zeta[3] + 423360*e^4*Zeta[3]^2 - 181440*e^3*Zeta[5] - 
    181440*e^4*Zeta[5])/90720 - 
  (RATIO[(1 - x)^(-1)]*((-1080*I)*e*Pi - (2880*I)*e^2*Pi - (6240*I)*e^3*Pi - 
     (12800*I)*e^4*Pi + 540*e^2*Pi^2 + 1440*e^3*Pi^2 + 3120*e^4*Pi^2 + 
     (360*I)*e^2*Pi^3 + (1050*I)*e^3*Pi^3 + (2320*I)*e^4*Pi^3 - 
     162*e^3*Pi^4 - 441*e^4*Pi^4 - (48*I)*e^4*Pi^5 - 2160*e^2*Zeta[3] - 
     4680*e^3*Zeta[3] - 9600*e^4*Zeta[3] + (2520*I)*e^4*Pi*Zeta[3] + 
     180*e^4*Pi^2*Zeta[3] - 2160*e^4*Zeta[5]))/1620 + 
  ((-180*I)*e^2*Pi^3 - (300*I)*e^3*Pi^3 - (560*I)*e^4*Pi^3 + 81*e^3*Pi^4 + 
    135*e^4*Pi^4 + (24*I)*e^4*Pi^5 + 1080*e^2*Zeta[3] + 1800*e^3*Zeta[3] + 
    3360*e^4*Zeta[3] - 90*e^4*Pi^2*Zeta[3] + 1080*e^4*Zeta[5])/
   (1620*(-1 + RATIO[x])^2) + 
  Log[mu2]*((-I/54)*(-36*e^2*Pi - 96*e^3*Pi - 208*e^4*Pi - (18*I)*e^3*Pi^2 - 
      (48*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-1)] - 
    (RATIO[(1 - x)^(-1)]*((-180*I)*e^2*Pi - (480*I)*e^3*Pi - 
       (1040*I)*e^4*Pi + 90*e^3*Pi^2 + 240*e^4*Pi^2 + (60*I)*e^3*Pi^3 + 
       (175*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/
     270 + ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 
      360*e^3*Zeta[3] + 600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) - 
    (e*RATIO[x]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (e*RATIO[x^2]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 - 540*Pi^2 - 540*e*Pi^2 - 
       990*e^2*Pi^2 - 1860*e^3*Pi^2 + 9*e^2*Pi^4 + 9*e^3*Pi^4 - 
       1080*e*Zeta[3] - 1080*e^2*Zeta[3] + 360*e^3*Zeta[3] + 
       1350*e^3*Pi^2*Zeta[3] - 1080*e^3*Zeta[5]))/540) + 
  G[1, x]*(Log[mu2]^4*(e^4/12 - (e^4*RATIO[x])/6) + 
    Log[mu2]^3*((e^3*(6 + 20*e + 3*e*Pi^2))/18 + (I/9)*e^4*Pi*RATIO[x^(-2)] + 
      (I/9)*((-I)*e^4 + 2*e^4*Pi)*RATIO[x^(-1)] - 
      (e^3*(6 + 17*e + 3*e*Pi^2)*RATIO[x])/9 + (e^4*Pi^2*RATIO[x^2])/3) - 
    (RATIO[(1 - x)^(-1)]*((60*I)*e^3*Pi^3 + (130*I)*e^4*Pi^3 - 27*e^4*Pi^4 - 
       360*e^3*Zeta[3] - 780*e^4*Zeta[3]))/270 + 
    ((-60*I)*e^3*Pi^3 - (100*I)*e^4*Pi^3 + 27*e^4*Pi^4 + 360*e^3*Zeta[3] + 
      600*e^4*Zeta[3])/(540*(-1 + RATIO[x])^2) + 
    (RATIO[x^(-2)]*((108*I)*e*Pi + (180*I)*e^2*Pi + (336*I)*e^3*Pi + 
       (656*I)*e^4*Pi - 54*e^2*Pi^2 - 90*e^3*Pi^2 - 168*e^4*Pi^2 - 
       (27*I)*e^3*Pi^3 - (45*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 
       (252*I)*e^4*Pi*Zeta[3]))/162 + 
    (RATIO[x^(-1)]*(108*e + 288*e^2 + 624*e^3 + 1280*e^4 + (216*I)*e*Pi + 
       (468*I)*e^2*Pi + (960*I)*e^3*Pi + (1936*I)*e^4*Pi - 108*e^2*Pi^2 - 
       243*e^3*Pi^2 - 504*e^4*Pi^2 - (54*I)*e^3*Pi^3 - (117*I)*e^4*Pi^3 + 
       18*e^4*Pi^4 - 252*e^4*Zeta[3] - (504*I)*e^4*Pi*Zeta[3]))/162 + 
    Log[mu2]^2*((((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)*RATIO[x^(-2)])/
       18 + ((3*e^3 + 8*e^4 + (6*I)*e^3*Pi + (13*I)*e^4*Pi - 3*e^4*Pi^2)*
        RATIO[x^(-1)])/9 + (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 
         12*e*Zeta[3]))/6 - (e^2*RATIO[x]*(18 + 51*e + 118*e^2 + 9*e*Pi^2 + 
         15*e^2*Pi^2 + 18*e^2*Zeta[3]))/9 + 
      (e^2*(36 + 120*e + 296*e^2 + 18*e*Pi^2 + 15*e^2*Pi^2 + 36*e^2*Zeta[3]))/
       36) + Log[mu2]*((-I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - 
        (18*I)*e^3*Pi^2 - (30*I)*e^4*Pi^2 + 9*e^4*Pi^3)*RATIO[x^(-2)] - 
      (I/54)*((36*I)*e^2 + (96*I)*e^3 + (208*I)*e^4 - 72*e^2*Pi - 
        156*e^3*Pi - 320*e^4*Pi - (36*I)*e^3*Pi^2 - (81*I)*e^4*Pi^2 + 
        18*e^4*Pi^3)*RATIO[x^(-1)] - 
      (e^2*RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 3*e^2*Pi^4 - 
         360*e*Zeta[3] - 660*e^2*Zeta[3]))/90 + 
      (e*RATIO[x]*(-1080 - 3060*e - 7080*e^2 - 15160*e^3 - 540*e*Pi^2 - 
         900*e^2*Pi^2 - 1755*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] + 
         540*e^3*Zeta[3]))/270 - (e*(-1080 - 3600*e - 8880*e^2 - 19600*e^3 - 
         540*e*Pi^2 - 450*e^2*Pi^2 - 780*e^3*Pi^2 + 9*e^3*Pi^4 - 
         1080*e^2*Zeta[3] + 1440*e^3*Zeta[3]))/540 - 
      ((2*I)/9)*RATIO[(1 - x)^(-1)]*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]) - 
      ((I/9)*(e^4*Pi^3 + (6*I)*e^4*Zeta[3]))/(-1 + RATIO[x])^2) - 
    (e*RATIO[x^2]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (RATIO[x]*(-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 - 
       6480*e*Pi^2 - 10800*e^2*Pi^2 - 21060*e^3*Pi^2 - 41400*e^4*Pi^2 + 
       108*e^3*Pi^4 + 621*e^4*Pi^4 - 12960*e^2*Zeta[3] + 6480*e^3*Zeta[3] + 
       37440*e^4*Zeta[3] + 16200*e^4*Pi^2*Zeta[3] - 12960*e^4*Zeta[5]))/
     3240 + (12960 + 43200*e + 106560*e^2 + 235200*e^3 + 493760*e^4 + 
      6480*e*Pi^2 + 5400*e^2*Pi^2 + 9360*e^3*Pi^2 + 17040*e^4*Pi^2 - 
      108*e^3*Pi^4 - 531*e^4*Pi^4 + 12960*e^2*Zeta[3] - 17280*e^3*Zeta[3] - 
      74880*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5])/6480) + 
  G[0, x]*(Log[mu2]^4*(-e^4/12 + (e^4*RATIO[x])/6) + 
    Log[mu2]^3*((e^3*(-6 - 14*e + 3*e*Pi^2))/18 + (I/9)*e^4*(-I + 2*Pi)*
       RATIO[(1 - x)^(-1)] + ((I/9)*e^4*Pi)/(-1 + RATIO[x])^2 - 
      (e^3*(-6 - 17*e + 3*e*Pi^2)*RATIO[x])/9 + (e^4*Pi^2*RATIO[x^2])/3) + 
    ((1080*I)*e*Pi + (1800*I)*e^2*Pi + (3360*I)*e^3*Pi + (6560*I)*e^4*Pi - 
      540*e^2*Pi^2 - 900*e^3*Pi^2 - 1680*e^4*Pi^2 - (90*I)*e^3*Pi^3 - 
      (150*I)*e^4*Pi^3 + 9*e^4*Pi^4 - 1080*e^3*Zeta[3] - 1800*e^4*Zeta[3] - 
      (2520*I)*e^4*Pi*Zeta[3])/(1620*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*(-540*e - 1440*e^2 - 3120*e^3 - 6400*e^4 - 
       (1080*I)*e*Pi - (2340*I)*e^2*Pi - (4800*I)*e^3*Pi - (9680*I)*e^4*Pi + 
       540*e^2*Pi^2 + 1215*e^3*Pi^2 + 2520*e^4*Pi^2 + (90*I)*e^3*Pi^3 + 
       (195*I)*e^4*Pi^3 - 9*e^4*Pi^4 + 1080*e^3*Zeta[3] + 3600*e^4*Zeta[3] + 
       (2520*I)*e^4*Pi*Zeta[3]))/810 + 
    Log[mu2]^2*(-((-3*e^3 - 8*e^4 - (6*I)*e^3*Pi - (13*I)*e^4*Pi + 
          3*e^4*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      ((6*I)*e^3*Pi + (10*I)*e^4*Pi - 3*e^4*Pi^2)/(18*(-1 + RATIO[x])^2) + 
      (e^3*RATIO[x^2]*(6*Pi^2 + 11*e*Pi^2 + 12*e*Zeta[3]))/6 - 
      (e^2*RATIO[x]*(-18 - 51*e - 118*e^2 + 9*e*Pi^2 + 18*e^2*Pi^2 + 
         18*e^2*Zeta[3]))/9 + (e^2*(-36 - 84*e - 176*e^2 + 18*e*Pi^2 + 
         21*e^2*Pi^2 + 36*e^2*Zeta[3]))/36) + 
    Log[mu2]*(-(e^2*RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 - 670*e^2*Pi^2 + 
          3*e^2*Pi^4 - 360*e*Zeta[3] - 660*e^2*Zeta[3]))/90 + 
      (e*RATIO[x]*(1080 + 3060*e + 7080*e^2 + 15160*e^3 - 540*e*Pi^2 - 
         1080*e^2*Pi^2 - 2265*e^3*Pi^2 + 9*e^3*Pi^4 - 1080*e^2*Zeta[3] - 
         4500*e^3*Zeta[3]))/270 - (e*(1080 + 2520*e + 5280*e^2 + 10720*e^3 - 
         540*e*Pi^2 - 630*e^2*Pi^2 - 1290*e^3*Pi^2 + 9*e^3*Pi^4 - 
         1080*e^2*Zeta[3] - 3600*e^3*Zeta[3]))/540 - 
      ((I/54)*(-36*e^2*Pi - 60*e^3*Pi - 112*e^4*Pi - (18*I)*e^3*Pi^2 - 
         (30*I)*e^4*Pi^2 + 3*e^4*Pi^3 - (36*I)*e^4*Zeta[3]))/
       (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*(-36*e^2 - 96*e^3 - 208*e^4 - 
         (72*I)*e^2*Pi - (156*I)*e^3*Pi - (320*I)*e^4*Pi + 36*e^3*Pi^2 + 
         81*e^4*Pi^2 + (6*I)*e^4*Pi^3 + 72*e^4*Zeta[3]))/54) - 
    (e*RATIO[x^2]*(-1080*Pi^2 - 1980*e*Pi^2 - 4020*e^2*Pi^2 - 8080*e^3*Pi^2 + 
       18*e^2*Pi^4 + 33*e^3*Pi^4 - 2160*e*Zeta[3] - 3960*e^2*Zeta[3] - 
       8040*e^3*Zeta[3] + 2700*e^3*Pi^2*Zeta[3] - 2160*e^3*Zeta[5]))/540 + 
    (-12960 - 30240*e - 63360*e^2 - 128640*e^3 - 258560*e^4 + 6480*e*Pi^2 + 
      7560*e^2*Pi^2 + 15480*e^3*Pi^2 + 31200*e^4*Pi^2 - 108*e^3*Pi^4 + 
      315*e^4*Pi^4 + 12960*e^2*Zeta[3] + 43200*e^3*Zeta[3] + 
      96480*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5])/6480 - 
    (RATIO[x]*(-12960 - 36720*e - 84960*e^2 - 181920*e^3 - 376160*e^4 + 
       6480*e*Pi^2 + 12960*e^2*Pi^2 + 27180*e^3*Pi^2 + 55560*e^4*Pi^2 - 
       108*e^3*Pi^4 + 225*e^4*Pi^4 + 12960*e^2*Zeta[3] + 54000*e^3*Zeta[3] + 
       133920*e^4*Zeta[3] - 16200*e^4*Pi^2*Zeta[3] + 12960*e^4*Zeta[5]))/
     3240)}


==> anc/H_gg_ga_--++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*Log[mu2]^4*((11*e^2*(2 + Pi^2))/8 - (11*e^2*Pi^2*RATIO[x])/4 + 
    (11*e^2*Pi^2*RATIO[x^2])/4) + G[0, 0, 1, 0, 1, 1, x]*
   ((-24*e^2 + 48*e^2*RATIO[x])/Nc + Nc*(-70*e^2 + 284*e^2*RATIO[x] - 
      308*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 0, 0, x]*
   ((24*e^2 - 48*e^2*RATIO[x])/Nc + Nc*(-94*e^2 + 332*e^2*RATIO[x] - 
      308*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 0, 0, x]*
   (Nc*(-356*e^2 + 1456*e^2*RATIO[x] - 1332*e^2*RATIO[x^2]) + 
    (-24*e^2 + 48*e^2*RATIO[x] - 296*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nc*(-232*e^2 + 1208*e^2*RATIO[x] - 
      1332*e^2*RATIO[x^2]) + (-272*e^2 + 544*e^2*RATIO[x] - 
      296*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 0, 0, 0, x]*
   (Nc*(-326*e^2 + 1324*e^2*RATIO[x] - 1212*e^2*RATIO[x^2]) + 
    (-28*e^2 + 56*e^2*RATIO[x] - 280*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc*(-214*e^2 + 1100*e^2*RATIO[x] - 
      1212*e^2*RATIO[x^2]) + (-252*e^2 + 504*e^2*RATIO[x] - 
      280*e^2*RATIO[x^2])/Nc) + G[0, 0, 0, 1, 0, 0, x]*
   (Nc*(-162*e^2 + 732*e^2*RATIO[x] - 664*e^2*RATIO[x^2]) + 
    (-48*e^2 + 96*e^2*RATIO[x] - 232*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc*(-94*e^2 + 596*e^2*RATIO[x] - 
      664*e^2*RATIO[x^2]) + (-184*e^2 + 368*e^2*RATIO[x] - 
      232*e^2*RATIO[x^2])/Nc) + G[1, 0, 0, 0, 0, 0, x]*
   (Nc*(-106*e^2 + 452*e^2*RATIO[x] - 412*e^2*RATIO[x^2]) + 
    (-40*e^2 + 80*e^2*RATIO[x] - 160*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nc*(-66*e^2 + 372*e^2*RATIO[x] - 
      412*e^2*RATIO[x^2]) + (-120*e^2 + 240*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2])/Nc) + G[0, 1, 1, 1, 0, 0, x]*
   (Nc*(-202*e^2 + 788*e^2*RATIO[x] - 724*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] - 112*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nc*(-138*e^2 + 660*e^2*RATIO[x] - 
      724*e^2*RATIO[x^2]) + (-120*e^2 + 240*e^2*RATIO[x] - 
      112*e^2*RATIO[x^2])/Nc) + G[1, 1, 1, 0, 0, 0, x]*
   (Nc*(-182*e^2 + 676*e^2*RATIO[x] - 624*e^2*RATIO[x^2]) + 
    (16*e^2 - 32*e^2*RATIO[x] - 72*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc*(-130*e^2 + 572*e^2*RATIO[x] - 
      624*e^2*RATIO[x^2]) + (-88*e^2 + 176*e^2*RATIO[x] - 72*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 1, 1, 0, 0, x]*
   (Nc*(-84*e^2 + 240*e^2*RATIO[x] - 228*e^2*RATIO[x^2]) + 
    (4*e^2 - 8*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc*(-72*e^2 + 216*e^2*RATIO[x] - 
      228*e^2*RATIO[x^2]) + (-20*e^2 + 40*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 0, 0, 0, 1, x]*
   (Nc*(-12*e^2 + 24*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nc*(-12*e^2 + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nc*(-12*e^2 + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nc*(-12*e^2 + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 1, 0, 0, 1, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, 0, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 1, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, 0, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nc*(-28*e^2 + 56*e^2*RATIO[x] - 
      56*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 1, 1, 1, 0, x]*
   (Nc*(-28*e^2 + 56*e^2*RATIO[x] - 56*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc*(-28*e^2 + 56*e^2*RATIO[x] - 
      56*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 0, 0, 1, 0, x]*
   (Nc*(-28*e^2 + 56*e^2*RATIO[x] - 56*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nc*(-22*e^2 + 44*e^2*RATIO[x] - 
      44*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[0, 0, 0, 1, 1, 0, x]*
   (Nc*(-22*e^2 + 44*e^2*RATIO[x] - 44*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nc*(-22*e^2 + 44*e^2*RATIO[x] - 
      44*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 1, 0, 1, 0, x]*
   (Nc*(-22*e^2 + 44*e^2*RATIO[x] - 44*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 1, 0, 1, 0, x]*
   (Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 0, 1, 1, 0, x]*
   (Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nc*(-24*e^2 + 48*e^2*RATIO[x] - 
      48*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[0, 0, 1, 1, 1, 0, x]*
   (Nc*(-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc*(-24*e^2 + 48*e^2*RATIO[x] - 
      48*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 1, 0, x]*
   (Nc*(-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nc*(-10*e^2 + 20*e^2*RATIO[x] - 
      20*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 0, 1, 1, 0, x]*
   (Nc*(-10*e^2 + 20*e^2*RATIO[x] - 20*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nc*(-10*e^2 + 20*e^2*RATIO[x] - 
      20*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 1, 0, 1, 0, x]*
   (Nc*(-10*e^2 + 20*e^2*RATIO[x] - 20*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 0, 0, 0, 1, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 0, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 1, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 0, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 0, x]*((16*e^2*RATIO[x^2])/Nc + 
    Nc*(60*e^2 - 168*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 1, x]*((16*e^2 - 32*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
    Nc*(52*e^2 - 152*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 0, x]*((28*e^2 - 56*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/
     Nc + Nc*(80*e^2 - 328*e^2*RATIO[x] + 300*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 1, x]*((84*e^2 - 168*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/
     Nc + Nc*(52*e^2 - 272*e^2*RATIO[x] + 300*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 0, x]*((-12*e^2 + 24*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/
     Nc + Nc*(138*e^2 - 444*e^2*RATIO[x] + 416*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, 1, x]*((44*e^2 - 88*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
    Nc*(110*e^2 - 388*e^2*RATIO[x] + 416*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 0, x]*((-12*e^2 + 24*e^2*RATIO[x] + 72*e^2*RATIO[x^2])/
     Nc + Nc*(176*e^2 - 640*e^2*RATIO[x] + 592*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, 1, x]*((84*e^2 - 168*e^2*RATIO[x] + 72*e^2*RATIO[x^2])/
     Nc + Nc*(128*e^2 - 544*e^2*RATIO[x] + 592*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, 0, x]*((-20*e^2 + 40*e^2*RATIO[x] + 88*e^2*RATIO[x^2])/
     Nc + Nc*(222*e^2 - 828*e^2*RATIO[x] + 764*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, 1, x]*((108*e^2 - 216*e^2*RATIO[x] + 88*e^2*RATIO[x^2])/
     Nc + Nc*(158*e^2 - 700*e^2*RATIO[x] + 764*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 0, x]*((-4*e^2 + 8*e^2*RATIO[x] + 160*e^2*RATIO[x^2])/Nc + 
    Nc*(264*e^2 - 1032*e^2*RATIO[x] + 948*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 1, 1, x]*((164*e^2 - 328*e^2*RATIO[x] + 160*e^2*RATIO[x^2])/
     Nc + Nc*(180*e^2 - 864*e^2*RATIO[x] + 948*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*((-16*e^2 + 32*e^2*RATIO[x] + 192*e^2*RATIO[x^2])/
     Nc + Nc*(348*e^2 - 1368*e^2*RATIO[x] + 1256*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*((208*e^2 - 416*e^2*RATIO[x] + 192*e^2*RATIO[x^2])/
     Nc + Nc*(236*e^2 - 1144*e^2*RATIO[x] + 1256*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, 0, x]*((124*e^2 - 248*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/
     Nc + Nc*(356*e^2 - 1456*e^2*RATIO[x] + 1332*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 1, x]*((372*e^2 - 744*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/
     Nc + Nc*(232*e^2 - 1208*e^2*RATIO[x] + 1332*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*((4*e^2 - (8*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 - 232*e^2*RATIO[x] + 
      16*e*(-3 + 8*e + (8*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(2*e*(-37 + 77*e + (94*I)*e*Pi) + (44*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (2*e*(438 - 85*e - (1140*I)*e*Pi)*RATIO[x])/3 + 
      ((4*I)/3)*e*(201*I + (178*I)*e + 522*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((-96*e^2*RATIO[x^2])/Nc + Nc*(-144*e^2 + 576*e^2*RATIO[x] - 
        528*e^2*RATIO[x^2]))) + G[1, 1, 0, 0, 0, x]*
   ((-24*e^2 + (32*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (920*e^2*RATIO[x])/3 + (8*e*(-15 + 40*e + (18*I)*e*Pi)*RATIO[x^2])/3)/
     Nc + Nc*(e*(-64 + 355*e + (66*I)*e*Pi) + (182*e^2*RATIO[x^(-2)])/3 + 
      (40*e^2*RATIO[x^(-1)])/3 + 2*e*(124 - 209*e - (138*I)*e*Pi)*RATIO[x] + 
      (I/3)*e*(684*I + (569*I)*e + 756*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((-80*e^2*RATIO[x^2])/Nc + Nc*(-132*e^2 + 504*e^2*RATIO[x] - 
        464*e^2*RATIO[x^2]))) + G[0, 0, 0, 0, 0, x]*
   (Nc*(2*e*(-46 + 195*e + (91*I)*e*Pi) + 24*e^2*RATIO[(1 - x)^(-1)] + 
      (54*e^2)/(-1 + RATIO[x])^2 + 4*e*(88 - 155*e - (193*I)*e*Pi)*RATIO[x] + 
      (2*e*(-486 + 215*e + (1056*I)*e*Pi)*RATIO[x^2])/3) + 
    (2*e*(-14 + 3*e) + (112*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (56*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(-21 + 124*e)*RATIO[x])/3 + 
      ((8*I)/3)*e*(42*I + (14*I)*e + 51*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(-214*e^2 + 764*e^2*RATIO[x] - 708*e^2*RATIO[x^2]) + 
      (-56*e^2 + 112*e^2*RATIO[x] - 224*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(((2*I)/3)*e*(96*I + (130*I)*e + 171*e*Pi) + 
      54*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + 
      (4*e*(222 + 250*e - (477*I)*e*Pi)*RATIO[x])/3 + 
      (2*e*(-486 + 215*e + (1056*I)*e*Pi)*RATIO[x^2])/3) + 
    ((2*I)*e*(42*I + (181*I)*e + 68*e*Pi) + (56*e^2*RATIO[x^(-2)])/3 + 
      (112*e^2*RATIO[x^(-1)])/3 + (8*e*(63 + 152*e - (102*I)*e*Pi)*RATIO[x])/
       3 + ((8*I)/3)*e*(42*I + (14*I)*e + 51*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(-158*e^2 + 652*e^2*RATIO[x] - 708*e^2*RATIO[x^2]) + 
      (-168*e^2 + 336*e^2*RATIO[x] - 224*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 1, x]*(((4*I)*e*(12*I + (25*I)*e + 32*e*Pi) - 
      (16*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      8*e*(12 - 3*e - (32*I)*e*Pi)*RATIO[x] + 16*e*(-3 + 8*e + (8*I)*e*Pi)*
       RATIO[x^2])/Nc + Nc*((2*I)*e*(25*I + (70*I)*e + 62*e*Pi) - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 + (44*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (2*e*(366 + 797*e - (948*I)*e*Pi)*
        RATIO[x])/3 + ((4*I)/3)*e*(201*I + (178*I)*e + 522*e*Pi)*
       RATIO[x^2]) + Log[mu2]*(Nc*(-96*e^2 + 480*e^2*RATIO[x] - 
        528*e^2*RATIO[x^2]) + (-96*e^2 + 192*e^2*RATIO[x] - 
        96*e^2*RATIO[x^2])/Nc)) + G[0, 0, 1, 1, 1, x]*
   (((8*I)*e*(5*I + (28*I)*e + 6*e*Pi) + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (8*e*(30 + 35*e - (36*I)*e*Pi)*
        RATIO[x])/3 + (8*e*(-15 + 40*e + (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(((2*I)/3)*e*(66*I + (379*I)*e + 63*e*Pi) + 
      (40*e^2*RATIO[(1 - x)^(-1)])/3 + (182*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*e*(156 + 598*e - (171*I)*e*Pi)*RATIO[x])/3 + 
      (I/3)*e*(684*I + (569*I)*e + 756*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-92*e^2 + 424*e^2*RATIO[x] - 464*e^2*RATIO[x^2]) + 
      (-80*e^2 + 160*e^2*RATIO[x] - 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((-4*e*(1 + 11*e) + 8*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] - 4*e*(-2 + 15*e)*RATIO[x] + 
      8*e*(-3 + 2*e + (3*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((2*e*(-48 + 305*e + (99*I)*e*Pi))/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
      (130*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + 4*e*(28 - 52*e - (51*I)*e*Pi)*
       RATIO[x] + (I/3)*e*(312*I + (421*I)*e + 576*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-62*e^2 + 220*e^2*RATIO[x] - 204*e^2*RATIO[x^2]) + 
      (-8*e^2 + 16*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, x]*(((4*I)*e*(5*I + (22*I)*e + 6*e*Pi) + 
      16*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + 
      4*e*(10 + 7*e - (12*I)*e*Pi)*RATIO[x] + 8*e*(-3 + 2*e + (3*I)*e*Pi)*
       RATIO[x^2])/Nc + Nc*(I*e*(24*I + (145*I)*e + 54*e*Pi) + 
      (8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 + 
      8*e^2*RATIO[x^(-1)] + (130*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e*(144 + 733*e - (270*I)*e*Pi)*RATIO[x])/3 + 
      (I/3)*e*(312*I + (421*I)*e + 576*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-46*e^2 + 188*e^2*RATIO[x] - 204*e^2*RATIO[x^2]) + 
      (-40*e^2 + 80*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(e*(2 + 27*e - (84*I)*e*Pi) - 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (68*e^2*RATIO[x^(-2)])/3 - 
      (68*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*e*(3*I + (22*I)*e + 180*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e - (342*I)*e*Pi)*RATIO[x^2])/3) + 
    (-4*e*(1 + e) - 4*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (4*e*(6 + 11*e)*RATIO[x])/3 - ((8*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((e*(6 + 55*e - (216*I)*e*Pi))/3 - 
      (68*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] - 
      (64*e^2*RATIO[x^(-1)])/3 - (68*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*I)*e*(I + (3*I)*e + 54*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e - (342*I)*e*Pi)*RATIO[x^2])/3) + 
    ((-4*I)*e*(-I - (4*I)*e + 6*e*Pi) - 8*e^2*RATIO[(1 - x)^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 + (4*e*(6 + 29*e + (36*I)*e*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, x]*(Nc*((e*(6 + 55*e + (534*I)*e*Pi))/3 - 
      (68*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] - 
      (64*e^2*RATIO[x^(-1)])/3 - (68*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*I)*e*(-I - (3*I)*e + 161*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e + (894*I)*e*Pi)*RATIO[x^2])/3) + 
    (-4*e*(1 + 4*e) - 8*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
      (4*e*(6 + 29*e)*RATIO[x])/3 + ((8*I)/3)*e*(3*I + (10*I)*e + 36*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(e*(2 + 27*e + (130*I)*e*Pi) - 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (68*e^2*RATIO[x^(-2)])/3 - 
      (68*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 - 
      ((4*I)/3)*e*(-3*I - (22*I)*e + 411*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e + (894*I)*e*Pi)*RATIO[x^2])/3) + 
    ((4*I)*e*(I + I*e + 24*e*Pi) - 4*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (4*e*(6 + 11*e - (144*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(3*I + (10*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, x]*(Nc*((e*(24 + 179*e - (192*I)*e*Pi))/3 + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 - (38*e^2*RATIO[x^(-2)])/3 - 
      12*e^2*RATIO[x^(-1)] + (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((2*I)/3)*e*(24*I + (163*I)*e + 408*e*Pi)*RATIO[x] + 
      e*(16 + 39*e - (248*I)*e*Pi)*RATIO[x^2]) + 
    (-4*e*(2 + 9*e) - (8*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(3 + 16*e)*RATIO[x])/3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(2*e*(4 - 5*e - (20*I)*e*Pi) - 
      12*e^2*RATIO[(1 - x)^(-1)] + (2*e^2*RATIO[x^(-2)])/3 + 
      (20*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 23*e + (168*I)*e*Pi)*RATIO[x])/3 + 
      e*(16 + 39*e - (248*I)*e*Pi)*RATIO[x^2]) + 
    ((-4*I)*e*(-2*I - I*e + 12*e*Pi) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(3 + 4*e + (18*I)*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(2*e*(4 - 5*e + (132*I)*e*Pi) - 
      12*e^2*RATIO[(1 - x)^(-1)] + (2*e^2*RATIO[x^(-2)])/3 + 
      (20*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 23*e - (774*I)*e*Pi)*RATIO[x])/3 + 
      e*(16 + 39*e + (948*I)*e*Pi)*RATIO[x^2]) + 
    (-4*e*(2 + e) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(3 + 4*e)*RATIO[x])/3 + 
      ((8*I)/3)*e*(6*I + (20*I)*e + 63*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((e*(24 + 179*e + (540*I)*e*Pi))/3 + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 - (38*e^2*RATIO[x^(-2)])/3 - 
      12*e^2*RATIO[x^(-1)] + (2*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((2*I)/3)*e*(-24*I - (163*I)*e + 1296*e*Pi)*RATIO[x] + 
      e*(16 + 39*e + (948*I)*e*Pi)*RATIO[x^2]) + 
    ((4*I)*e*(2*I + (9*I)*e + 42*e*Pi) - (8*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (16*e*(3 + 16*e - (63*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(6*I + (20*I)*e + 63*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, x]*(Nc*(2*e*(6 + 34*e + (37*I)*e*Pi) + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 - 
      (4*I)*e*(-6*I - (35*I)*e + 49*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e + (282*I)*e*Pi)*RATIO[x^2])/3) + 
    (-8*e*(1 + 5*e) + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (8*e*(6 + 35*e)*RATIO[x])/3 + 
      ((16*I)/3)*e*(3*I + (10*I)*e + 3*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, x]*(Nc*((2*e*(18 + 23*e + (99*I)*e*Pi))/3 - 
      8*e^2*RATIO[(1 - x)^(-1)] + 4*e^2*RATIO[x^(-2)] + 
      (20*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 - 
      ((4*I)/3)*e*(-18*I - (26*I)*e + 135*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e + (282*I)*e*Pi)*RATIO[x^2])/3) + 
    ((8*I)*e*(I + 2*e*Pi) + (4*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 + (8*e*(6 + 5*e - (12*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(3*I + (10*I)*e + 3*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, x]*(Nc*((2*e*(18 + 23*e - (300*I)*e*Pi))/3 - 
      8*e^2*RATIO[(1 - x)^(-1)] + 4*e^2*RATIO[x^(-2)] + 
      (20*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 + 
      ((8*I)/3)*e*(9*I + (13*I)*e + 294*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e - (1080*I)*e*Pi)*RATIO[x^2])/3) + 
    (-8*e + (4*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*e*(6 + 5*e)*RATIO[x])/3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 24*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, x]*(Nc*(4*e*(3 + 17*e - (34*I)*e*Pi) + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
      (4*I)*e*(6*I + (35*I)*e + 164*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e - (1080*I)*e*Pi)*RATIO[x^2])/3) + 
    ((-8*I)*e*(-I - (5*I)*e + 16*e*Pi) + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (8*e*(6 + 35*e + (96*I)*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 24*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*((2*e*(10 + 41*e) - (20*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (8*e*(15 + 74*e)*RATIO[x])/3 + 
      (8*e*(15 + 50*e + (21*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(((2*I)/3)*e*(12*I + (182*I)*e + 159*e*Pi) - 34*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] + 4*e*(4 + 66*e - (95*I)*e*Pi)*RATIO[x] + 
      (I/3)*e*(48*I + (629*I)*e + 1056*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 1, x]*((2*e*(10 + 9*e + (28*I)*e*Pi) - 
      (40*e^2*RATIO[(1 - x)^(-1)])/3 - (20*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*e*(-15*I - (26*I)*e + 42*e*Pi)*RATIO[x] + 
      (8*e*(15 + 50*e + (21*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(I*e*(8*I + (67*I)*e + 78*e*Pi) + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (2*e*(24 + 233*e - (486*I)*e*Pi)*RATIO[x])/
       3 + (I/3)*e*(48*I + (629*I)*e + 1056*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 1, x]*((2*e*(10 + 41*e - (68*I)*e*Pi) - 
      (20*e^2*RATIO[x^(-2)])/3 - (40*e^2*RATIO[x^(-1)])/3 + 
      ((8*I)/3)*e*(15*I + (74*I)*e + 102*e*Pi)*RATIO[x] + 
      (8*e*(15 + 50*e - (51*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(((-2*I)/3)*e*(-12*I - (182*I)*e + 195*e*Pi) - 34*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] + 4*e*(4 + 66*e + (167*I)*e*Pi)*RATIO[x] - 
      (I/3)*e*(-48*I - (629*I)*e + 2208*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 0, x]*((2*e*(10 + 9*e) - (40*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(15 + 26*e)*RATIO[x])/3 + 
      (8*e*(15 + 50*e - (51*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*((-I)*e*(-8*I - (67*I)*e + 198*e*Pi) + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (2*e*(24 + 233*e + (1206*I)*e*Pi)*
        RATIO[x])/3 - (I/3)*e*(-48*I - (629*I)*e + 2208*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((16*e*(1 + 6*e) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-6 + 29*e)*RATIO[x])/3 + 
      (16*e*(12 + 4*e - (3*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(2*e*(23 - 265*e - (28*I)*e*Pi) + (20*e^2*RATIO[(1 - x)^(-1)])/3 + 
      40*e^2*RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e*(-282 + 1063*e + (240*I)*e*Pi)*RATIO[x])/3 + 
      2*e*(86 + 55*e - (76*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((32*e^2 - 64*e^2*RATIO[x] + 128*e^2*RATIO[x^2])/Nc + 
      Nc*(78*e^2 - 348*e^2*RATIO[x] + 316*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*((16*e*(3 + 17*e - I*e*Pi) - (8*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e*(18*I + (37*I)*e + 6*e*Pi)*
       RATIO[x] + (16*e*(12 + 4*e - (3*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(45 + 433*e - (72*I)*e*Pi))/3 + 40*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-2)])/3 + (20*e^2*RATIO[x^(-1)])/3 + 
      ((2*I)/3)*e*(234*I + (1393*I)*e + 216*e*Pi)*RATIO[x] + 
      2*e*(86 + 55*e - (76*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((96*e^2 - 192*e^2*RATIO[x] + 128*e^2*RATIO[x^2])/Nc + 
      Nc*(46*e^2 - 284*e^2*RATIO[x] + 316*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*((-2*e*(6 + 7*e) + 8*e*(3 + 31*e)*RATIO[x] - 
      (8*I)*e^2*(-18*I + 7*Pi)*RATIO[x^2])/Nc + 
    Nc*(e*(48 - 163*e - (104*I)*e*Pi) - (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + 2*e*(-84 + 77*e + (188*I)*e*Pi)*
       RATIO[x] + 4*e*(39 + 59*e - (87*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((-24*e^2 + 48*e^2*RATIO[x])/Nc + 
      Nc*(100*e^2 - 344*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*((2*e*(6 + 45*e - (28*I)*e*Pi) + 
      8*e*(-3 + 5*e + (14*I)*e*Pi)*RATIO[x] - (8*I)*e^2*(-18*I + 7*Pi)*
       RATIO[x^2])/Nc + Nc*(e*(36 + 227*e - (76*I)*e*Pi) + 
      (8*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*I)*e*(72*I + (313*I)*e + 160*e*Pi)*RATIO[x] + 
      4*e*(39 + 59*e - (87*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((24*e^2 - 48*e^2*RATIO[x])/Nc + 
      Nc*(76*e^2 - 296*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, x]*((-4*e*(-4 + 5*e) - (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(-1 + 6*e)*RATIO[x] + 
      24*e*(3 - (7*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((e*(144 - 313*e - (768*I)*e*Pi))/3 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e*(-324 + 95*e + (1524*I)*e*Pi)*RATIO[x])/3 + 
      e*(196 + 9*e - (932*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((32*e^2 - 64*e^2*RATIO[x] + 144*e^2*RATIO[x^2])/Nc + 
      Nc*(94*e^2 - 428*e^2*RATIO[x] + 388*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, x]*((4*e*(14 + 43*e - (42*I)*e*Pi) - 
      (4*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 + 
      (16*I)*e*(7*I + (12*I)*e + 21*e*Pi)*RATIO[x] + 
      24*e*(3 - (7*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(4*e*(7 - 8*e - (43*I)*e*Pi) - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2*RATIO[x^(-2)])/3 + 8*e^2*RATIO[x^(-1)] + 
      ((4*I)/3)*e*(132*I + (61*I)*e + 636*e*Pi)*RATIO[x] + 
      e*(196 + 9*e - (932*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((112*e^2 - 224*e^2*RATIO[x] + 144*e^2*RATIO[x^2])/Nc + 
      Nc*(54*e^2 - 348*e^2*RATIO[x] + 388*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*((-4*(-3 + e)*e + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(-18 + 251*e)*RATIO[x])/3 + 
      (8*e*(33 - 34*e - (36*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(e*(92 - 263*e - (162*I)*e*Pi) + 16*e^2*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-1)] + (26*e^2)/(-1 + RATIO[x])^2 + 
      (2*e*(-564 + 281*e + (918*I)*e*Pi)*RATIO[x])/3 + 
      (e*(1032 + 583*e - (1692*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*((24*e^2 - 48*e^2*RATIO[x] + 176*e^2*RATIO[x^2])/Nc + 
      Nc*(176*e^2 - 736*e^2*RATIO[x] + 672*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, x]*((4*e*(19 + 60*e - (24*I)*e*Pi) + 
      (4*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      ((4*I)/3)*e*(114*I + (115*I)*e + 144*e*Pi)*RATIO[x] + 
      (8*e*(33 - 34*e - (36*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(90 + 178*e - (171*I)*e*Pi))/3 + 16*e^2*RATIO[(1 - x)^(-1)] + 
      26*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 
      (12*I)*e*(26*I + (48*I)*e + 43*e*Pi)*RATIO[x] + 
      (e*(1032 + 583*e - (1692*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*((152*e^2 - 304*e^2*RATIO[x] + 176*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 608*e^2*RATIO[x] + 672*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(((-2*(-6 - 33*e - 285*e^2 + (24*I)*e^2*Pi + 5*e^2*Pi^2))/
       3 - 56*e^2*RATIO[(1 - x)^(-1)] + ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + 
      (2*(-36 + 120*e - 205*e^2 - (756*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(72 + 24*e + 223*e^2 - (108*I)*e*Pi + (288*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((216 - 1842*e - 5899*e^2 - (648*I)*e*Pi + (3708*I)*e^2*Pi + 
        612*e^2*Pi^2)/18 - (4*(3*e - 55*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((76*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(-3*e + 211*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(72 - 195*e - 923*e^2 - (216*I)*e*Pi + (378*I)*e^2*Pi + 
         192*e^2*Pi^2)*RATIO[x])/3 + 
      ((792 + 444*e + 1211*e^2 - (2376*I)*e*Pi - (2088*I)*e^2*Pi + 
         2124*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((8*e^2 - 16*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(18*e^2 - 84*e^2*RATIO[x] + 76*e^2*RATIO[x^2])) + 
    Log[mu2]*((4*e*(2 + 11*e) - (16*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 + (16*e*(-3 + 10*e)*RATIO[x])/3 + 
        (16*e*(6 + 2*e - (9*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(30 - 313*e - (108*I)*e*Pi))/3 - (92*e^2*RATIO[x^(-2)])/3 + 
        (8*e*(-33 + 103*e + (108*I)*e*Pi)*RATIO[x])/3 + 
        (8*e*(30 + 13*e - (99*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   (((2*(18 + 81*e + 291*e^2 - (36*I)*e*Pi - (180*I)*e^2*Pi + 25*e^2*Pi^2))/
       3 - (16*(3*e + 11*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      8*e^2*RATIO[x^(-2)] - 56*e^2*RATIO[x^(-1)] + 
      (4*(-6*e + 17*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(108 + 168*e + 241*e^2 - (216*I)*e*Pi - (180*I)*e^2*Pi + 
         150*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(72 + 24*e + 223*e^2 - (108*I)*e*Pi + (288*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((72 + 471*e + 3194*e^2 - (216*I)*e*Pi - (1458*I)*e^2*Pi + 
        216*e^2*Pi^2)/9 + ((4*I)/9)*((76*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((2*I)/9)*((3*I)*e - (211*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((3*I)*e - (55*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-1)] + ((I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((360 + 1614*e + 6749*e^2 - (1080*I)*e*Pi - 
         (4356*I)*e^2*Pi + 972*e^2*Pi^2)*RATIO[x])/9 + 
      ((792 + 444*e + 1211*e^2 - (2376*I)*e*Pi - (2088*I)*e^2*Pi + 
         2124*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((24*e^2 - 48*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(10*e^2 - 68*e^2*RATIO[x] + 76*e^2*RATIO[x^2])) + 
    Log[mu2]*((12*e*(2 + 9*e - (4*I)*e*Pi) - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + ((16*I)/3)*e*(9*I + (14*I)*e + 
          18*e*Pi)*RATIO[x] + (16*e*(6 + 2*e - (9*I)*e*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((2*e*(18 + 151*e - (72*I)*e*Pi))/3 - 
        (92*e^2)/(3*(-1 + RATIO[x])^2) + (8*I)*e*(9*I + (43*I)*e + 30*e*Pi)*
         RATIO[x] + (8*e*(30 + 13*e - (99*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*(((2*(6 - 9*e + 229*e^2 + (18*I)*e^2*Pi + 21*e^2*Pi^2))/
       3 - (8*(6*e + 133*e^2 - (15*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-6*e + 53*e^2 + (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(36 - 444*e - 1409*e^2 + (912*I)*e^2*Pi + 126*e^2*Pi^2)*RATIO[x])/
       9 + (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi + (480*I)*e^2*Pi + 
         198*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((96 - 672*e - 1170*e^2 - (312*I)*e*Pi + (642*I)*e^2*Pi + 
        107*e^2*Pi^2)/6 - (2*(24*e - 391*e^2 - (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-39*e + 653*e^2 - (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - ((504 - 1860*e - 11258*e^2 - (2016*I)*e*Pi + 
         (846*I)*e^2*Pi + 753*e^2*Pi^2)*RATIO[x])/9 + 
      ((936 - 612*e - 12605*e^2 - (3672*I)*e*Pi - (1362*I)*e^2*Pi + 
         1362*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((8*e^2 - 16*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(65*e^2 - 178*e^2*RATIO[x] + 170*e^2*RATIO[x^2])) + 
    Log[mu2]*((-4*e*(-2 + 3*e) - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-3 + 37*e)*RATIO[x])/3 + 
        (16*e*(6 + 2*e - (15*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(2*e*(24 - 108*e - (49*I)*e*Pi) - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (68*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(-108 + 278*e + (327*I)*e*Pi)*
          RATIO[x])/3 + (4*e*(102 - 7*e - (297*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*
   (((2*(18 + 147*e + 713*e^2 - (60*I)*e*Pi - (126*I)*e^2*Pi + 45*e^2*Pi^2))/
       3 + ((4*I)/9)*((6*I)*e - (53*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e + (133*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] - 
      (2*(108 + 492*e + 1495*e^2 - (360*I)*e*Pi + (48*I)*e^2*Pi + 
         270*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi + (480*I)*e^2*Pi + 198*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((216 + 1092*e + 6401*e^2 - (576*I)*e*Pi - (1128*I)*e^2*Pi + 
        177*e^2*Pi^2)/18 - ((2*I)/9)*((-39*I)*e + (653*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((24*I)*e - (391*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] - ((144 + 416*e - 449*e^2 - (552*I)*e*Pi - 
         (736*I)*e^2*Pi + 203*e^2*Pi^2)*RATIO[x])/3 + 
      ((936 - 612*e - 12605*e^2 - (3672*I)*e*Pi - (1362*I)*e^2*Pi + 
         1362*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((24*e^2 - 48*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(57*e^2 - 162*e^2*RATIO[x] + 170*e^2*RATIO[x^2])) + 
    Log[mu2]*((4*e*(6 + 49*e - (20*I)*e*Pi) - (16*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e*(9*I + (41*I)*e + 30*e*Pi)*
         RATIO[x] + (16*e*(6 + 2*e - (15*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(60 + 218*e - (87*I)*e*Pi))/3 - (68*e^2*RATIO[x^(-2)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (4*I)*e*(32*I + (88*I)*e + 89*e*Pi)*
         RATIO[x] + (4*e*(102 - 7*e - (297*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, x]*
   (Nc*(-(e*(-600 - 2821*e - (684*I)*Pi + (3918*I)*e*Pi + 600*e*Pi^2))/18 - 
      ((2*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/18)*((120*I)*e + (5*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((-12*e - 65*e^2)*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (e*(-224 - 1593*e - (444*I)*Pi + (816*I)*e*Pi + 
         404*e*Pi^2)*RATIO[x])/3 - (e*(-274 - 1939*e - (816*I)*Pi - 
         (662*I)*e*Pi + 740*e*Pi^2)*RATIO[x^2])/6) + 
    (2*(-2 - 13*e - 53*e^2 + (8*I)*e^2*Pi + 2*e^2*Pi^2) - 
      ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (2*(-36 - 264*e - 989*e^2 - (756*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/9 - 
      (4*(18 + 60*e + 157*e^2 - (54*I)*e*Pi + (144*I)*e^2*Pi + 33*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + Log[mu2]^2*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 100*e + (111*I)*e*Pi))/3 + 
        12*e^2*RATIO[x^(-2)] - (32*e^2*RATIO[x^(-1)])/3 + 
        2*e*(2 - 73*e - (146*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (67*I)*e*Pi)*RATIO[x^2]) + 
      (-4*e*(2 + 13*e) + (8*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e*(3 + 22*e)*RATIO[x])/3 + ((16*I)/3)*e*(3*I + (10*I)*e + 9*e*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, 1, x]*
   (Nc*(-(e*(-39 + 460*e - (234*I)*Pi - (1482*I)*e*Pi + 198*e*Pi^2))/9 - 
      ((12*e + 65*e^2)*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - ((2*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (120*e + 5*e^2 - (408*I)*e^2*Pi)/(18*(-1 + RATIO[x])^2) + 
      (2*e*(-25 - 173*e - (186*I)*Pi - (739*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/
       3 - (e*(-274 - 1939*e - (816*I)*Pi - (662*I)*e*Pi + 740*e*Pi^2)*
        RATIO[x^2])/6) + 
    ((-2*(6 - 9*e - 66*e^2 - (36*I)*e*Pi - (180*I)*e^2*Pi + 28*e^2*Pi^2))/3 - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*(36 - 24*e - 361*e^2 - (216*I)*e*Pi - (180*I)*e^2*Pi + 168*e^2*Pi^2)*
        RATIO[x])/9 - (4*(18 + 60*e + 157*e^2 - (54*I)*e*Pi + 
         (144*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Log[mu2]^2*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 7*e + (75*I)*e*Pi))/3 - 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + (12*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(2 - 11*e - (122*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (67*I)*e*Pi)*RATIO[x^2]) + 
      (4*e*(-2 + 3*e + (12*I)*e*Pi) + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(3 - 2*e - (18*I)*e*Pi)*
          RATIO[x])/3 + ((16*I)/3)*e*(3*I + (10*I)*e + 9*e*Pi)*RATIO[x^2])/
       Nc)) + G[0, 0, 1, 0, x]*
   (Nc*(-(e*(-39 + 460*e - (486*I)*Pi + (987*I)*e*Pi + 318*e*Pi^2))/9 - 
      ((12*e + 65*e^2 + (44*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((2*I)/3)*e^2*Pi*RATIO[x^(-2)] - (2*I)*(I*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (120*e + 5*e^2 + (12*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) + (2*e*(-25 - 173*e - (342*I)*Pi + 
         (108*I)*e*Pi + 220*e*Pi^2)*RATIO[x])/3 - 
      (e*(-274 - 1939*e - (1248*I)*Pi - (792*I)*e*Pi + 804*e*Pi^2)*
        RATIO[x^2])/6) + (2*(-2 + 3*e + 22*e^2 - (6*I)*e^2*Pi + 2*e^2*Pi^2) - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(6*e - 17*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(-36 + 24*e + 361*e^2 - (912*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/9 - 
      (4*(18 + 60*e + 157*e^2 - (90*I)*e*Pi + (240*I)*e^2*Pi + 39*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + Log[mu2]^2*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 7*e + (159*I)*e*Pi))/3 - 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + (12*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(2 - 11*e - (226*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (103*I)*e*Pi)*RATIO[x^2]) + 
      (4*e*(-2 + 3*e) + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-3 + 2*e)*RATIO[x])/3 + 
        ((16*I)/3)*e*(3*I + (10*I)*e + 15*e*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, x]*
   (Nc*(-(e*(-600 - 2821*e - (612*I)*Pi - (1698*I)*e*Pi + 408*e*Pi^2))/18 - 
      (2*I)*e^2*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/18)*((-120*I)*e - (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-12*I)*e - (65*I)*e^2 + 44*e^2*Pi)*RATIO[x^(-1)] + 
      (((2*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(-224 - 1593*e - (564*I)*Pi - (1008*I)*e*Pi + 364*e*Pi^2)*RATIO[x])/
       3 - (e*(-274 - 1939*e - (1248*I)*Pi - (792*I)*e*Pi + 804*e*Pi^2)*
        RATIO[x^2])/6) + 
    ((-2*(6 + 39*e + 159*e^2 - (60*I)*e*Pi - (126*I)*e^2*Pi + 32*e^2*Pi^2))/
       3 - ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(36 + 264*e + 989*e^2 - (360*I)*e*Pi + (48*I)*e^2*Pi + 192*e^2*Pi^2)*
        RATIO[x])/9 - (4*(18 + 60*e + 157*e^2 - (90*I)*e*Pi + 
         (240*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Log[mu2]^2*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 100*e + (99*I)*e*Pi))/3 + 12*e^2*RATIO[x^(-2)] - 
        (32*e^2*RATIO[x^(-1)])/3 + 2*e*(2 - 73*e - (186*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (103*I)*e*Pi)*RATIO[x^2]) + 
      ((4*I)*e*(2*I + (13*I)*e + 20*e*Pi) + (8*e^2*RATIO[x^(-2)])/3 + 
        (16*e^2*RATIO[x^(-1)])/3 + (16*e*(3 + 22*e - (30*I)*e*Pi)*RATIO[x])/
         3 + ((16*I)/3)*e*(3*I + (10*I)*e + 15*e*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, x]*
   (((2*(6 + 6*e + 25*e^2 - (24*I)*e*Pi - (144*I)*e^2*Pi + 14*e^2*Pi^2))/3 + 
      ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-1)] + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*(18 + 33*e + 88*e^2 - (72*I)*e*Pi - (84*I)*e^2*Pi + 42*e^2*Pi^2)*
        RATIO[x])/9 + (2*(36 + 120*e + 395*e^2 - (72*I)*e*Pi + 
         (192*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 57*e - 584*e^2 - (288*I)*e*Pi - (1308*I)*e^2*Pi + 
        351*e^2*Pi^2)/9 - ((2*I)/9)*((24*I)*e + (7*I)*e^2 + 42*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (I/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - ((4*I)/9)*((-3*I)*e - (58*I)*e^2 + 33*e^2*Pi)*
       RATIO[x^(-1)] + (-6*e + 11*e^2 + (174*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) - (2*(-18 - 18*e + 398*e^2 - (504*I)*e*Pi - 
         (2280*I)*e^2*Pi + 585*e^2*Pi^2)*RATIO[x])/9 + 
      ((-36 - 207*e + 31*e^2 - (1080*I)*e*Pi - (1689*I)*e^2*Pi + 
         1248*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + e - (4*I)*e*Pi) + ((8*I)/3)*e*(6*I + (11*I)*e + 
          24*e*Pi)*RATIO[x] + (16*e*(3 + 10*e - (6*I)*e*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(((-2*I)/3)*e*(-15*I - (28*I)*e + 99*e*Pi) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        (4*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) + 
        2*e*(10 + 15*e + (114*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 61*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 0, x]*(((-4*(-3 - 12*e - 49*e^2 + (12*I)*e^2*Pi + 6*e^2*Pi^2))/
       3 - 4*e^2*RATIO[(1 - x)^(-1)] + (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(-18 - 87*e - 307*e^2 - (276*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(36 + 120*e + 395*e^2 - (72*I)*e*Pi + (192*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 228*e - 1349*e^2 - (360*I)*e*Pi + (1563*I)*e^2*Pi + 
        429*e^2*Pi^2)/9 - (4*(3*e + 58*e^2 + (33*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((6*I)*e - (11*I)*e^2 + 174*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((24*I)*e + (7*I)*e^2 + 42*e^2*Pi)*
       RATIO[x^(-1)] + (e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (2*(-18 - 189*e - 367*e^2 - (576*I)*e*Pi + (591*I)*e^2*Pi + 
         663*e^2*Pi^2)*RATIO[x])/9 + 
      ((-36 - 207*e + 31*e^2 - (1080*I)*e*Pi - (1689*I)*e^2*Pi + 
         1248*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + 4*e) - (8*e*(6 + 29*e)*RATIO[x])/3 + 
        (16*e*(3 + 10*e - (6*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-15*I - (85*I)*e + 123*e*Pi) - 
        (4*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(10 + 53*e + (130*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 61*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(((-2*(-6 - 6*e - 25*e^2 - (18*I)*e^2*Pi + 9*e^2*Pi^2))/
       3 - (8*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(-18 - 33*e - 88*e^2 - (558*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(36 + 120*e + 395*e^2 - (216*I)*e*Pi + (576*I)*e^2*Pi + 
         138*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 57*e - 584*e^2 - (648*I)*e*Pi + (1356*I)*e^2*Pi + 
        636*e^2*Pi^2)/9 + ((2*I)/9)*((-24*I)*e - (7*I)*e^2 + 78*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (I/3)*((2*I)*e + (11*I)*e^2 + 14*e^2*Pi)*
       RATIO[x^(-2)] - ((4*I)/9)*((-3*I)*e - (58*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (-6*e + 11*e^2 + (6*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      (4*(-9 - 9*e + 199*e^2 - (648*I)*e*Pi + (138*I)*e^2*Pi + 606*e^2*Pi^2)*
        RATIO[x])/9 + ((-36 - 207*e + 31*e^2 - (2376*I)*e*Pi - 
         (1962*I)*e^2*Pi + 2232*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + e) - (8*e*(6 + 11*e)*RATIO[x])/3 + 
        (16*e*(3 + 10*e - (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-15*I - (28*I)*e + 219*e*Pi) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        (4*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) + 
        10*e*(2 + 3*e + (58*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 133*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*
   (((2*(6 + 24*e + 98*e^2 - (72*I)*e*Pi - (162*I)*e^2*Pi + 55*e^2*Pi^2))/3 - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*(18 + 87*e + 307*e^2 - (216*I)*e*Pi + (18*I)*e^2*Pi + 165*e^2*Pi^2)*
        RATIO[x])/9 + (2*(36 + 120*e + 395*e^2 - (216*I)*e*Pi + 
         (576*I)*e^2*Pi + 138*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 228*e - 1349*e^2 - (432*I)*e*Pi - (1158*I)*e^2*Pi + 
        444*e^2*Pi^2)/9 - (4*(3*e + 58*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((6*I)*e - (11*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((-24*I)*e - (7*I)*e^2 + 78*e^2*Pi)*
       RATIO[x^(-1)] + (e*(2 + 11*e - (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (2*(-18 - 189*e - 367*e^2 - (1080*I)*e*Pi - (2238*I)*e^2*Pi + 
         1020*e^2*Pi^2)*RATIO[x])/9 + 
      ((-36 - 207*e + 31*e^2 - (2376*I)*e*Pi - (1962*I)*e^2*Pi + 
         2232*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + 4*e - (12*I)*e*Pi) + ((8*I)/3)*e*
         (6*I + (29*I)*e + 72*e*Pi)*RATIO[x] + 
        (16*e*(3 + 10*e - (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-15*I - (85*I)*e + 147*e*Pi) - 
        (4*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(10 + 53*e + (242*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 133*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*
   (((-2*(18 + 132*e + 590*e^2 - (24*I)*e*Pi - (144*I)*e^2*Pi + 21*e^2*Pi^2))/
       3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*((-12*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((38*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (4*(54 + 165*e + 401*e^2 - (72*I)*e*Pi - (84*I)*e^2*Pi + 63*e^2*Pi^2)*
        RATIO[x])/9 - (16*(9 + 3*e + 29*e^2 - (9*I)*e*Pi + (24*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-180 - 1596*e - 7481*e^2 + (468*I)*e*Pi + (2388*I)*e^2*Pi - 
        219*e^2*Pi^2)/18 - (2*(12*e - 71*e^2 - (24*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e + (65*I)*e^2 + 
        21*e^2*Pi)*RATIO[x^(-1)] + ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((396 + 2406*e + 9637*e^2 - (900*I)*e*Pi - (4026*I)*e^2*Pi + 
         543*e^2*Pi^2)*RATIO[x])/9 - 
      ((144 + 104*e + 349*e^2 - (324*I)*e*Pi - (428*I)*e^2*Pi + 199*e^2*Pi^2)*
        RATIO[x^2])/3) + Log[mu2]^2*
     (Nc*(-11*e^2 + 70*e^2*RATIO[x] - 78*e^2*RATIO[x^2]) + 
      (-24*e^2 + 48*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*(((8*I)*e*(3*I + (22*I)*e + 4*e*Pi) + 
        (8*e*(18 + 55*e - (24*I)*e*Pi)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 3*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(((2*I)/3)*e*(24*I + (257*I)*e + 81*e*Pi) - 
        16*e^2*RATIO[(1 - x)^(-1)] - 2*e^2*RATIO[x^(-2)] - 
        4*e^2*RATIO[x^(-1)] + 4*e*(20 + 129*e - (51*I)*e*Pi)*RATIO[x] + 
        ((4*I)/3)*e*(66*I + (41*I)*e + 165*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(((-2*(6 + 30*e + 400*e^2 - (24*I)*e^2*Pi + 3*e^2*Pi^2))/
       3 - ((8*I)/3)*e^2*(38*I + Pi)*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-1)])/3 - (((4*I)/3)*((-12*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*(18 - 141*e - 169*e^2 + (276*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[x])/9 - (16*(9 + 3*e + 29*e^2 - (9*I)*e*Pi + 
         (24*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-84 + 864*e + 3233*e^2 + (204*I)*e*Pi - (1032*I)*e^2*Pi - 
        109*e^2*Pi^2)/6 - (4*(6*e + 65*e^2 - (21*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*((12*I)*e - (71*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      ((468 - 1782*e - 7543*e^2 - (1044*I)*e*Pi + (1458*I)*e^2*Pi + 
         651*e^2*Pi^2)*RATIO[x])/9 - 
      ((144 + 104*e + 349*e^2 - (324*I)*e*Pi - (428*I)*e^2*Pi + 199*e^2*Pi^2)*
        RATIO[x^2])/3) + Log[mu2]^2*
     (Nc*(-19*e^2 + 86*e^2*RATIO[x] - 78*e^2*RATIO[x^2]) + 
      (-8*e^2 + 16*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((-8*e*(1 + 5*e) - (8*e*(-6 + 47*e)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 3*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(2*e*(-12 + 145*e + (35*I)*e*Pi) - 4*e^2*RATIO[(1 - x)^(-1)] - 
        16*e^2*RATIO[x^(-1)] - (2*e^2)/(-1 + RATIO[x])^2 + 
        (4*e*(72 - 305*e - (177*I)*e*Pi)*RATIO[x])/3 + 
        ((4*I)/3)*e*(66*I + (41*I)*e + 165*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*
   (((-4*(9 + 48*e + 210*e^2 - (36*I)*e*Pi - (81*I)*e^2*Pi + 29*e^2*Pi^2))/
       3 + 8*e^2*RATIO[(1 - x)^(-1)] - ((8*I)/3)*((-3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*((39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(54 + 165*e + 548*e^2 - (216*I)*e*Pi + (18*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[x])/9 - (4*(36 + 12*e + 98*e^2 - (108*I)*e*Pi + 
         (288*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-108 - 330*e - 1675*e^2 + (900*I)*e*Pi + (1998*I)*e^2*Pi - 
        582*e^2*Pi^2)/18 + ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((-6*I)*e - (143*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] - ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*(54 + 108*e + 308*e^2 - (366*I)*e*Pi - (698*I)*e^2*Pi + 
         259*e^2*Pi^2)*RATIO[x])/3 - 
      ((360 + 12*e - 865*e^2 - (2412*I)*e*Pi - (1911*I)*e^2*Pi + 
         1716*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-12*e^2 + 72*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
      (-24*e^2 + 48*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*(((8*I)*e*(3*I + (16*I)*e + 12*e*Pi) + 
        (8*e*(18 + 55*e - (72*I)*e*Pi)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(((4*I)/3)*e*(9*I + (26*I)*e + 75*e*Pi) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 - (2*e^2*RATIO[x^(-2)])/3 - 
        4*e^2*RATIO[x^(-1)] + 4*e*(18 + 35*e - (122*I)*e*Pi)*RATIO[x] + 
        ((8*I)/3)*e*(30*I + I*e + 201*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 0, 0, x]*(((-4*(3 - 3*e + 60*e^2 + (9*I)*e^2*Pi + 2*e^2*Pi^2))/3 - 
      ((4*I)/3)*((39*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      8*e^2*RATIO[x^(-1)] - (((8*I)/3)*((-3*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*(18 - 141*e - 352*e^2 + (558*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x])/9 - (4*(36 + 12*e + 98*e^2 - (108*I)*e*Pi + 
         (288*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-180 + 942*e + 3751*e^2 + (1332*I)*e*Pi - (2556*I)*e^2*Pi - 
        906*e^2*Pi^2)/18 - (2*(6*e + 143*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*(198 - 312*e - 1789*e^2 - (1314*I)*e*Pi + (183*I)*e^2*Pi + 
         939*e^2*Pi^2)*RATIO[x])/9 - 
      ((360 + 12*e - 865*e^2 - (2412*I)*e*Pi - (1911*I)*e^2*Pi + 
         1716*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-20*e^2 + 88*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
      (-8*e^2 + 16*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*(-1 + e)*e - (8*e*(-6 + 47*e)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*e*(-15 + 77*e + (111*I)*e*Pi))/3 - 4*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*(66 - 101*e - (438*I)*e*Pi)*RATIO[x])/3 + 
        ((8*I)/3)*e*(30*I + I*e + 201*e*Pi)*RATIO[x^2]))) + 
  Nc*Log[mu2]^3*(((-4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)/3)*e^2*Pi*RATIO[x^(-1)] - (I/3)*e*RATIO[x]*
     ((-12*I)*Pi^2 - (22*I)*e*Pi^2 + 7*e*Pi^3 - (24*I)*e*Zeta[3]) + 
    (e*(24 + 80*e + (14*I)*e*Pi + 12*Pi^2 + 12*e*Pi^2 + (7*I)*e*Pi^3 + 
       24*e*Zeta[3]))/6 + (e*RATIO[x^2]*(12*Pi^2 + 22*e*Pi^2 + (7*I)*e*Pi^3 + 
       24*e*Zeta[3]))/3) + G[1, 0, 1, x]*
   (Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((4*e^2*(3 - (4*I)*Pi) + (8*I)*e^2*(3*I + 4*Pi)*RATIO[x] - 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((e*(18 - 25*e - (27*I)*e*Pi))/3 + 
        e^2*RATIO[x^(-2)] + (14*e^2*RATIO[x^(-1)])/3 + 
        (2*e*(-18 + 22*e + (99*I)*e*Pi)*RATIO[x])/3 + 
        2*e*(6 + 5*e - (37*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((4*e*(9 + 47*e - (12*I)*Pi - (54*I)*e*Pi + 6*e*Pi^2))/3 + 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e*(18 + 73*e - (24*I)*Pi - (16*I)*e*Pi + 
           12*e*Pi^2)*RATIO[x])/3 + (4*e*(-9*e - (12*I)*Pi + (32*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 - 204*e - 1444*e^2 - (180*I)*e*Pi - (1944*I)*e^2*Pi - 
          105*e^2*Pi^2)/18 - (4*e^2*(1 - (7*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(3*e + 10*e^2)*RATIO[x^(-2)])/9 + ((4*I)/9)*
         ((-9*I)*e - (35*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
        ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        ((36 - 246*e - 2786*e^2 - (612*I)*e*Pi - (2478*I)*e^2*Pi + 
           39*e^2*Pi^2)*RATIO[x])/9 + ((36 - 42*e - 1495*e^2 - (684*I)*e*Pi - 
           (456*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + (8*((-3*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/3 + (2*(6*e + 7*e^2 + (234*I)*e^2*Pi + 24*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*RATIO[x^2]*(-27*e - 90*e^2 - (36*I)*Pi + 
         (96*I)*e*Pi + (145*I)*e^2*Pi + 24*e*Pi^2 + 8*e^2*Pi^2 + 
         (48*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 - ((2*I)/9)*RATIO[x]*
       (-54*I - (219*I)*e - (869*I)*e^2 - 72*Pi - 48*e*Pi - 44*e^2*Pi - 
        (36*I)*e*Pi^2 - (101*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
        (360*I)*e^2*Zeta[3]) + (54 + 282*e + 1271*e^2 - (72*I)*Pi - 
        (324*I)*e*Pi - (1368*I)*e^2*Pi + 36*e*Pi^2 + 291*e^2*Pi^2 + 
        (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3])/9)/Nc + 
    Nc*(-((6*e - 53*e^2 - (36*I)*e*Pi - (226*I)*e^2*Pi - 14*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((30*e + 61*e^2 - (2646*I)*e^2*Pi + 
         489*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((36 + 180*e + 1049*e^2 + (216*I)*e*Pi - (396*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (-612 - 4188*e - 27461*e^2 - (648*I)*Pi - 
        (5940*I)*e*Pi - (34902*I)*e^2*Pi - 144*e*Pi^2 + 4782*e^2*Pi^2 + 
        (1746*I)*e^2*Pi^3 - 7416*e^2*Zeta[3])/108 + 
      (RATIO[x]*(414 + 4227*e + 23329*e^2 + (972*I)*Pi + (3816*I)*e*Pi + 
         (16104*I)*e^2*Pi - 144*e*Pi^2 - 3045*e^2*Pi^2 - (1737*I)*e^2*Pi^3 + 
         468*e^2*Zeta[3]))/27 + (RATIO[x^2]*(-108 - 1629*e - 10419*e^2 - 
         (720*I)*Pi - (522*I)*e*Pi - (1198*I)*e^2*Pi + 120*e*Pi^2 + 
         171*e^2*Pi^2 + (1182*I)*e^2*Pi^3 + 480*e^2*Zeta[3]))/18)) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^3*(-15*e^2 + 30*e^2*RATIO[x] - 
      30*e^2*RATIO[x^2]) + Log[mu2]^2*
     (((4*I)*e^2*(9*I + 4*Pi) + 8*e^2*(5 - (4*I)*Pi)*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((I/3)*e*(45*I + (193*I)*e + 18*e*Pi) + 5*e^2*RATIO[x^(-2)] + 
        10*e^2*RATIO[x^(-1)] + (e*(90 + 437*e - (180*I)*e*Pi)*RATIO[x])/3 + 
        (I/3)*e*(90*I + (109*I)*e + 204*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(27 + 163*e - (12*I)*Pi - (54*I)*e*Pi + 8*e*Pi^2))/3 - 
        ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*((25*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(30 + 77*e - (24*I)*Pi - (16*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/3 - 
        (4*e*(-21*e - (12*I)*Pi + (32*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((-108 - 888*e - 4522*e^2 + (144*I)*e*Pi + (1500*I)*e^2*Pi - 
          27*e^2*Pi^2)/18 - ((2*I)/9)*((9*I)*e - (413*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (95*I)*e^2 + 27*e^2*Pi)*
         RATIO[x^(-1)] + ((108 + 906*e - 430*e^2 - (576*I)*e*Pi - 
           (1860*I)*e^2*Pi + 99*e^2*Pi^2)*RATIO[x])/9 - 
        ((36 + 10*e - 969*e^2 - (216*I)*e*Pi - (6*I)*e^2*Pi + 37*e^2*Pi^2)*
          RATIO[x^2])/3)) + 
    (((-72*e - 57*e^2 - (12*I)*e*Pi + (34*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(75*e + 515*e^2 - (6*I)*e*Pi - (103*I)*e^2*Pi + 
         7*e^2*Pi^2)*RATIO[x^(-1)])/9 - (I/9)*(-162*I - (978*I)*e - 
        (3949*I)*e^2 - 72*Pi - 324*e*Pi - 1368*e^2*Pi - (48*I)*e*Pi^2 - 
        (285*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (576*I)*e^2*Zeta[3]) + 
      (2*RATIO[x^2]*(63*e + 210*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 42*e*Pi^2 - 104*e^2*Pi^2 - (72*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/9 + (2*RATIO[x]*(90 + 231*e + 688*e^2 - 
         (72*I)*Pi - (48*I)*e*Pi - (44*I)*e^2*Pi + 48*e*Pi^2 + 185*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/9)/Nc + 
    Nc*((2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       108 + ((-1320*e - 4505*e^2 - (288*I)*e*Pi + (1242*I)*e^2*Pi + 
         450*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      (RATIO[x^2]*(504 + 9927*e + 65212*e^2 + (2160*I)*Pi + (450*I)*e*Pi - 
         (2922*I)*e^2*Pi - 198*e*Pi^2 + 2412*e^2*Pi^2 - (5400*I)*e^2*Pi^3 - 
         8856*e^2*Zeta[3]))/54 + (RATIO[x]*(600 - 1138*e - 20579*e^2 - 
         (648*I)*Pi - (2028*I)*e*Pi - (7724*I)*e^2*Pi + 54*e*Pi^2 + 
         667*e^2*Pi^2 + (1824*I)*e^2*Pi^3 + 1512*e^2*Zeta[3]))/18 + 
      (-2016 - 11838*e - 8429*e^2 + (648*I)*Pi + (4824*I)*e*Pi + 
        (28200*I)*e^2*Pi + 54*e*Pi^2 - 2034*e^2*Pi^2 - (2880*I)*e^2*Pi^3 + 
        3240*e^2*Zeta[3])/108)) + G[0, 1, 1, x]*
   (Nc*Log[mu2]^3*((7*e^2)/3 - (14*e^2*RATIO[x])/3 + (14*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((4*e^2*(9 - (4*I)*Pi) + (8*I)*e^2*(5*I + 4*Pi)*RATIO[x] - 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((e*(9 + 100*e - (60*I)*e*Pi))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 + (I/3)*e*(18*I + (239*I)*e + 
          264*e*Pi)*RATIO[x] + (e*(18 + 49*e - (288*I)*e*Pi)*RATIO[x^2])/
         3)) + Log[mu2]*
     (((4*e*(27 + 139*e - (12*I)*Pi - (72*I)*e*Pi + 11*e*Pi^2))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
        48*e^2*RATIO[x^(-1)] - (4*e*(30 + 95*e - (24*I)*Pi - (28*I)*e*Pi + 
           22*e*Pi^2)*RATIO[x])/3 + (4*e*(-3*e - (12*I)*Pi + (32*I)*e*Pi + 
           14*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 + 600*e + 2596*e^2 - (360*I)*e*Pi - (2220*I)*e^2*Pi + 
          93*e^2*Pi^2)/18 - ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 36*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (2*(3*e + 230*e^2)*RATIO[x^(-2)])/9 - 
        ((4*I)/9)*((3*I)*e + (59*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
        (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        ((36 + 702*e + 2236*e^2 - (792*I)*e*Pi - (3480*I)*e^2*Pi + 
           381*e^2*Pi^2)*RATIO[x])/9 + ((36 + 114*e + 83*e^2 - (864*I)*e*Pi - 
           (810*I)*e^2*Pi + 429*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((-4*(6*e + 7*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((3*I)*e + (2*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((18*I)*e + (113*I)*e^2 + 37*e^2*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x^2]*(-9*e - 30*e^2 - (36*I)*Pi + (96*I)*e*Pi + 
         (145*I)*e^2*Pi + 42*e*Pi^2 - 4*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 
         252*e^2*Zeta[3]))/9 - ((2*I)/9)*RATIO[x]*(-90*I - (285*I)*e - 
        (940*I)*e^2 - 72*Pi - 84*e*Pi - 56*e^2*Pi - (66*I)*e*Pi^2 - 
        (92*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (576*I)*e^2*Zeta[3]) + 
      (162 + 834*e + 3265*e^2 - (72*I)*Pi - (432*I)*e*Pi - (1722*I)*e^2*Pi + 
        66*e*Pi^2 + 345*e^2*Pi^2 + (60*I)*e^2*Pi^3 + 576*e^2*Zeta[3])/9)/Nc + 
    Nc*(-((72 + 534*e + 2369*e^2 + (216*I)*e*Pi - (252*I)*e^2*Pi - 
          228*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(27*e + 95*e^2 - (6*I)*e*Pi - (64*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + ((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (RATIO[x^2]*(144 - 153*e - 2698*e^2 - 
         (2592*I)*Pi - (2430*I)*e*Pi - (5598*I)*e^2*Pi + 1458*e*Pi^2 + 
         1140*e^2*Pi^2 + (8424*I)*e^2*Pi^3 - 27072*e^2*Zeta[3]))/54 + 
      (1800 + 7932*e + 25685*e^2 - (1080*I)*Pi - (6660*I)*e*Pi - 
        (36318*I)*e^2*Pi + 450*e*Pi^2 + 5166*e^2*Pi^2 + (4284*I)*e^2*Pi^3 - 
        20376*e^2*Zeta[3])/108 + (RATIO[x]*(-672 - 2204*e - 5339*e^2 + 
         (792*I)*Pi + (3480*I)*e*Pi + (13210*I)*e^2*Pi - 438*e*Pi^2 - 
         2799*e^2*Pi^2 - (2940*I)*e^2*Pi^3 + 10680*e^2*Zeta[3]))/18)) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((12*e^2 - 24*e^2*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((e*(18 - 25*e + (93*I)*e*Pi))/3 + e^2*RATIO[x^(-2)] + 
        (14*e^2*RATIO[x^(-1)])/3 + (2*e*(-18 + 22*e - (165*I)*e*Pi)*RATIO[x])/
         3 + 2*e*(6 + 5*e + (51*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((4*e*(9 + 47*e + (12*I)*e*Pi + e*Pi^2))/3 - 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*(I*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] - (4*e*(18 + 73*e - (92*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/
         3 - (4*e*(9*e - (12*I)*Pi + (32*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((36 - 204*e - 1444*e^2 + (540*I)*e*Pi - (2856*I)*e^2*Pi - 
          549*e^2*Pi^2)/18 - (4*e^2*RATIO[(1 - x)^(-1)])/3 - 
        ((2*I)/9)*((3*I)*e + (10*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((9*I)*e + (35*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        ((-36 + 246*e + 2786*e^2 - (972*I)*e*Pi + (1422*I)*e^2*Pi + 
           909*e^2*Pi^2)*RATIO[x])/9 - 
        ((-36 + 42*e + 1495*e^2 - (900*I)*e*Pi - (1248*I)*e^2*Pi + 
           849*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((-56*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(6*e + 7*e^2 - (12*I)*e*Pi - (50*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(-27*e - 90*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 24*e*Pi^2 + 100*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         504*e^2*Zeta[3]))/9 + (54 + 282*e + 1271*e^2 + (72*I)*e*Pi + 
        (1320*I)*e^2*Pi + 6*e*Pi^2 - 12*e^2*Pi^2 - 216*e^2*Zeta[3])/9 - 
      (2*RATIO[x]*(54 + 219*e + 869*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi + 
         6*e*Pi^2 + 307*e^2*Pi^2 - 216*e^2*Zeta[3]))/9)/Nc + 
    Nc*(-((6*e - 53*e^2 + (12*I)*e*Pi - (226*I)*e^2*Pi + 14*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((30*e + 61*e^2 - (432*I)*e*Pi - 
         (519*I)*e^2*Pi + 1059*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((36 + 180*e + 1049*e^2 - (1077*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((-6*I)*e*Pi + (422*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (-612 - 4188*e - 27461*e^2 + (1512*I)*Pi - 
        (8676*I)*e*Pi - (27132*I)*e^2*Pi - 1476*e*Pi^2 + 6624*e^2*Pi^2 - 
        (522*I)*e^2*Pi^3 - 12168*e^2*Zeta[3])/108 - 
      (I/18)*RATIO[x^2]*(-108*I - (1629*I)*e - (10419*I)*e^2 - 864*Pi - 
        1182*e*Pi - 4038*e^2*Pi - (792*I)*e*Pi^2 - (791*I)*e^2*Pi^2 + 
        114*e^2*Pi^3 - (6936*I)*e^2*Zeta[3]) + 
      (RATIO[x]*(414 + 4227*e + 23329*e^2 - (1404*I)*Pi + (2232*I)*e*Pi + 
         (10635*I)*e^2*Pi + 1278*e*Pi^2 - 1809*e^2*Pi^2 + (153*I)*e^2*Pi^3 + 
         11268*e^2*Zeta[3]))/27)) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^3*((7*e^2)/3 - (14*e^2*RATIO[x])/3 + (14*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 + 40*e^2*RATIO[x] - (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(e*(3 - 30*e - (28*I)*e*Pi) - (16*e^2*RATIO[x^(-1)])/3 + 
        e*(-6 + 47*e + (104*I)*e*Pi)*RATIO[x] + 
        (e*(18 + 49*e - (288*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + 41*e - (12*I)*e*Pi + 3*e*Pi^2))/3 - 
        48*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 + 
        (8*e^2)/(-1 + RATIO[x])^2 - (4*e*(-30 - 101*e + (92*I)*e*Pi + 
           6*e*Pi^2)*RATIO[x])/3 + (4*e*(-3*e - (12*I)*Pi + (32*I)*e*Pi + 
           14*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((12 - 192*e - 570*e^2 - (168*I)*e*Pi + (1040*I)*e^2*Pi + 
          63*e^2*Pi^2)/6 - ((4*I)/9)*((3*I)*e + (59*I)*e^2 + 12*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
        (2*(3*e + 230*e^2))/(9*(-1 + RATIO[x])^2) - 
        ((12 - 158*e - 690*e^2 - (312*I)*e*Pi + (620*I)*e^2*Pi + 
           159*e^2*Pi^2)*RATIO[x])/3 + ((36 + 114*e + 83*e^2 - (864*I)*e*Pi - 
           (810*I)*e^2*Pi + 429*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((-4*(18*e + 113*e^2 - (37*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((4*I)/9)*((6*I)*e + (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e + 2*e^2 - (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (2*RATIO[x]*(90 + 303*e + 1000*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi - 
         18*e*Pi^2 + 100*e^2*Pi^2 - 72*e^2*Zeta[3]))/9 + 
      (-18 + 246*e + 1325*e^2 - (72*I)*e*Pi - (1320*I)*e^2*Pi + 18*e*Pi^2 + 
        153*e^2*Pi^2 + 72*e^2*Zeta[3])/9 + 
      (2*RATIO[x^2]*(-9*e - 30*e^2 - (36*I)*Pi + (96*I)*e*Pi + 
         (145*I)*e^2*Pi + 42*e*Pi^2 - 4*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
         396*e^2*Zeta[3]))/9)/Nc + 
    Nc*((4*(27*e + 95*e^2 - (6*I)*e*Pi - (64*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-72 - 534*e - 2369*e^2 - (216*I)*e*Pi + 
         (252*I)*e^2*Pi + 228*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(1728 + 6918*e + 21413*e^2 + (2808*I)*Pi - (5580*I)*e*Pi - 
         (28434*I)*e^2*Pi - 1602*e*Pi^2 + 6117*e^2*Pi^2 - (360*I)*e^2*Pi^3 - 
         23904*e^2*Zeta[3]))/54 + (-648 - 1866*e - 3915*e^2 - (504*I)*Pi + 
        (3120*I)*e*Pi + (10582*I)*e^2*Pi + 246*e*Pi^2 - 3116*e^2*Pi^2 - 
        (96*I)*e^2*Pi^3 + 4080*e^2*Zeta[3])/36 + 
      (RATIO[x^2]*(144 - 153*e - 2698*e^2 - (2592*I)*Pi - (2430*I)*e*Pi - 
         (5598*I)*e^2*Pi + 1458*e*Pi^2 + 1140*e^2*Pi^2 + (252*I)*e^2*Pi^3 + 
         21960*e^2*Zeta[3]))/54)) + G[0, 0, 1, x]*
   (Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     (((4*I)*e^2*(3*I + 4*Pi) + 8*e^2*(3 - (4*I)*Pi)*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((e*(18 + 49*e + (69*I)*e*Pi))/3 + 
        (14*e^2*RATIO[(1 - x)^(-1)])/3 + e^2/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e*(-18*I - (52*I)*e + 141*e*Pi)*RATIO[x] + 
        2*e*(6 + 5*e + (51*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(9 + 35*e - (12*I)*Pi - (72*I)*e*Pi + 9*e*Pi^2))/3 - 
        ((8*I)/3)*e^2*(I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*(18 + 91*e - (24*I)*Pi - (28*I)*e*Pi + 18*e*Pi^2)*RATIO[x])/3 - 
        (4*e*(9*e - (12*I)*Pi + (32*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 + 204*e + 1138*e^2 + (396*I)*e*Pi + (2484*I)*e^2*Pi - 
          429*e^2*Pi^2)/18 - ((4*I)/9)*((9*I)*e + (35*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (4*e^2*RATIO[x^(-1)])/3 + 
        (2*(3*e + 10*e^2 - (75*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        ((-12 - 54*e + 68*e^2 - (276*I)*e*Pi - (1306*I)*e^2*Pi + 
           263*e^2*Pi^2)*RATIO[x])/3 - 
        ((-36 + 42*e + 1495*e^2 - (900*I)*e*Pi - (1248*I)*e^2*Pi + 
           849*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((2*(6*e + 7*e^2 - (12*I)*e*Pi - (50*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      (56*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (I/9)*(-54*I - (210*I)*e - (647*I)*e^2 - 72*Pi - 432*e*Pi - 
        1722*e^2*Pi - (54*I)*e*Pi^2 - (426*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
        (360*I)*e^2*Zeta[3]) + (2*RATIO[x]*(54 + 273*e + 1049*e^2 - 
         (72*I)*Pi - (84*I)*e*Pi - (56*I)*e^2*Pi + 54*e*Pi^2 + 107*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/9 + 
      (2*RATIO[x^2]*(-27*e - 90*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 24*e*Pi^2 + 100*e^2*Pi^2 - (156*I)*e^2*Pi^3 + 
         468*e^2*Zeta[3]))/9)/Nc + 
    Nc*(-((-36 - 180*e - 1049*e^2 + (1077*I)*e^2*Pi - 219*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/27 + (((-6*I)*e*Pi + (422*I)*e^2*Pi - 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e + 53*e^2 - (12*I)*e*Pi + (226*I)*e^2*Pi - 14*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (30*e + 61*e^2 - (432*I)*e*Pi - (519*I)*e^2*Pi + 
        1059*e^2*Pi^2)/(54*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(-90 + 660*e + 7928*e^2 - (1188*I)*Pi - (5778*I)*e*Pi - 
         (22749*I)*e^2*Pi + 1098*e*Pi^2 + 4182*e^2*Pi^2 + (5841*I)*e^2*Pi^3 - 
         24372*e^2*Zeta[3]))/27 + (RATIO[x^2]*(-108 - 1629*e - 10419*e^2 + 
         (864*I)*Pi + (1182*I)*e*Pi + (4038*I)*e^2*Pi - 792*e*Pi^2 - 
         791*e^2*Pi^2 - (3702*I)*e^2*Pi^3 + 14592*e^2*Zeta[3]))/18 + 
      (396 + 2946*e + 3341*e^2 + (1080*I)*Pi + (7344*I)*e*Pi + 
        (39636*I)*e^2*Pi - 1116*e*Pi^2 - 5358*e^2*Pi^2 - (6066*I)*e^2*Pi^3 + 
        24120*e^2*Zeta[3])/108)) + G[0, 1, 0, x]*
   (Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-12*e^2 + 24*e^2*RATIO[x] - (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((e*(18 + 49*e - (51*I)*e*Pi))/3 + (14*e^2*RATIO[(1 - x)^(-1)])/3 + 
        e^2/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(18*I + (52*I)*e + 123*e*Pi)*
         RATIO[x] + 2*e*(6 + 5*e - (37*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((4*e*(-9 - 35*e - (6*I)*e*Pi + 2*e*Pi^2))/3 + 
        (8*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e*(-18 - 91*e + (80*I)*e*Pi + 
           4*e*Pi^2)*RATIO[x])/3 + (4*e*(-9*e - (12*I)*Pi + (32*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 + 204*e + 1138*e^2 - (324*I)*e*Pi + (2100*I)*e^2*Pi - 
          57*e^2*Pi^2)/18 + ((4*I)/9)*((-9*I)*e - (35*I)*e^2 + 36*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(I*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + (2*(3*e + 10*e^2))/
         (9*(-1 + RATIO[x])^2) - ((12 + 54*e - 68*e^2 - (252*I)*e*Pi + 
           (522*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x])/3 + 
        ((36 - 42*e - 1495*e^2 - (684*I)*e*Pi - (456*I)*e^2*Pi + 63*e^2*Pi^2)*
          RATIO[x^2])/9)) + 
    ((2*(6*e + 7*e^2 + (234*I)*e^2*Pi + 24*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + (8*((-3*I)*e^2*Pi + e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (-54 - 210*e - 647*e^2 - (36*I)*e*Pi - 
        (990*I)*e^2*Pi + 12*e*Pi^2 + 105*e^2*Pi^2 - 216*e^2*Zeta[3])/9 + 
      (2*RATIO[x]*(54 + 273*e + 1049*e^2 - (240*I)*e*Pi - (334*I)*e^2*Pi - 
         12*e*Pi^2 + 85*e^2*Pi^2 + 216*e^2*Zeta[3]))/9 + 
      (2*RATIO[x^2]*(-27*e - 90*e^2 - (36*I)*Pi + (96*I)*e*Pi + 
         (145*I)*e^2*Pi + 24*e*Pi^2 + 8*e^2*Pi^2 - (42*I)*e^2*Pi^3 + 
         504*e^2*Zeta[3]))/9)/Nc + 
    Nc*(-((-36 - 180*e - 1049*e^2 - (216*I)*e*Pi + (396*I)*e^2*Pi - 
          9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-6*e + 53*e^2 + (36*I)*e*Pi + (226*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (30*e + 61*e^2 - (2646*I)*e^2*Pi + 489*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (RATIO[x]*(-90 + 660*e + 7928*e^2 + 
         (1188*I)*Pi - (2250*I)*e*Pi - (12510*I)*e^2*Pi - 216*e*Pi^2 + 
         2532*e^2*Pi^2 + (2061*I)*e^2*Pi^3 - 25128*e^2*Zeta[3]))/27 + 
      (RATIO[x^2]*(-108 - 1629*e - 10419*e^2 - (720*I)*Pi - (522*I)*e*Pi - 
         (1198*I)*e^2*Pi + 120*e*Pi^2 + 171*e^2*Pi^2 - (1290*I)*e^2*Pi^3 + 
         15312*e^2*Zeta[3]))/18 + (396 + 2946*e + 3341*e^2 - (1080*I)*Pi + 
        (6192*I)*e*Pi + (22326*I)*e^2*Pi - 6372*e^2*Pi^2 - 
        (2610*I)*e^2*Pi^3 + 24336*e^2*Zeta[3])/108)) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^3*(-15*e^2 + 30*e^2*RATIO[x] - 
      30*e^2*RATIO[x^2]) + Log[mu2]^2*
     ((4*e^2 - 40*e^2*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(e*(-15 + 45*e + (14*I)*e*Pi) + 10*e^2*RATIO[(1 - x)^(-1)] + 
        (5*e^2)/(-1 + RATIO[x])^2 + e*(30 - 73*e - (76*I)*e*Pi)*RATIO[x] + 
        (I/3)*e*(90*I + (109*I)*e + 204*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(-3 + 65*e - (6*I)*e*Pi + 6*e*Pi^2))/3 - 
        ((8*I)/3)*e^2*(25*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(-30 - 119*e + (80*I)*e*Pi + 12*e*Pi^2)*RATIO[x])/3 - 
        (4*e*(-21*e - (12*I)*Pi + (32*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((-36 + 288*e + 144*e^2 + (96*I)*e*Pi - (728*I)*e^2*Pi - 
          17*e^2*Pi^2)/6 - (4*(-9*e + 95*e^2 + (27*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - (((2*I)/9)*((9*I)*e - (413*I)*e^2 + 
           3*e^2*Pi))/(-1 + RATIO[x])^2 + 
        ((108 - 846*e - 5384*e^2 - (720*I)*e*Pi + (1824*I)*e^2*Pi + 
           123*e^2*Pi^2)*RATIO[x])/9 - ((36 + 10*e - 969*e^2 - (216*I)*e*Pi - 
           (6*I)*e^2*Pi + 37*e^2*Pi^2)*RATIO[x^2])/3)) + 
    ((4*(75*e + 515*e^2 - (6*I)*e*Pi - (103*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (-72*e - 57*e^2 - (12*I)*e*Pi + 
        (34*I)*e^2*Pi + 14*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(63*e + 210*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 42*e*Pi^2 - 104*e^2*Pi^2 + (72*I)*e^2*Pi^3 - 
         720*e^2*Zeta[3]))/9 + (2*RATIO[x]*(-90 - 357*e - 1108*e^2 + 
         (240*I)*e*Pi + (334*I)*e^2*Pi + 36*e*Pi^2 + 23*e^2*Pi^2 - 
         360*e^2*Zeta[3]))/9 + (18 - 390*e - 2153*e^2 + (36*I)*e*Pi + 
        (990*I)*e^2*Pi - 36*e*Pi^2 - 123*e^2*Pi^2 + 360*e^2*Zeta[3])/9)/Nc + 
    Nc*(-((1320*e + 4505*e^2 + (288*I)*e*Pi - (1242*I)*e^2*Pi - 450*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/54 + (2*I)*e^2*Pi*RATIO[x^(-1)] + 
      (-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)/
       (108*(-1 + RATIO[x])^2) + (RATIO[x^2]*(504 + 9927*e + 65212*e^2 + 
         (2160*I)*Pi + (450*I)*e*Pi - (2922*I)*e^2*Pi - 198*e*Pi^2 + 
         2412*e^2*Pi^2 + (4392*I)*e^2*Pi^3 - 67608*e^2*Zeta[3]))/54 + 
      (864 + 396*e - 493*e^2 + (360*I)*Pi - (2148*I)*e*Pi - (7996*I)*e^2*Pi - 
        6*e*Pi^2 + 2264*e^2*Pi^2 + (744*I)*e^2*Pi^3 - 11736*e^2*Zeta[3])/36 + 
      (RATIO[x]*(-2808 - 16440*e - 68687*e^2 - (2376*I)*Pi + (5184*I)*e*Pi + 
         (29016*I)*e^2*Pi + 234*e*Pi^2 - 6825*e^2*Pi^2 - (4824*I)*e^2*Pi^3 + 
         74088*e^2*Zeta[3]))/54)) + 
  Log[mu2]^2*(((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (4*I)*e^2*Pi*RATIO[x^(-1)] - (4*e^2*Pi*RATIO[x^2]*
        (15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/15 - 
      (e^2*(-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 
         360*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
      (2*e^2*RATIO[x]*(90*Pi^2 - (60*I)*Pi^3 + 7*Pi^4 + 360*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/18)*(-18*e*Pi + 462*e^2*Pi - (27*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (I/6)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 154*e^2*Pi - 
        (9*I)*e^2*Pi^2 + 10*e^2*Pi^3 - (4*I)*e^2*Zeta[3]) + 
      ((I/6)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (216 + 720*e + 2064*e^2 + (216*I)*e*Pi + (4992*I)*e^2*Pi + 108*Pi^2 + 
        108*e*Pi^2 - 1022*e^2*Pi^2 + (108*I)*e*Pi^3 + (564*I)*e^2*Pi^3 - 
        193*e^2*Pi^4 + 216*e*Zeta[3] - 4152*e^2*Zeta[3] - 
        (2088*I)*e^2*Pi*Zeta[3])/72 - 
      (RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 + 1550*e^2*Pi^2 - (180*I)*e*Pi^3 - 
         (530*I)*e^2*Pi^3 + 611*e^2*Pi^4 - 360*e*Zeta[3] + 380*e^2*Zeta[3] + 
         (9240*I)*e^2*Pi*Zeta[3]))/60 + 
      (RATIO[x]*(-540*Pi^2 - 990*e*Pi^2 + 4650*e^2*Pi^2 - (540*I)*e*Pi^3 - 
         (4230*I)*e^2*Pi^3 + 1901*e^2*Pi^4 - 1080*e*Zeta[3] + 
         16980*e^2*Zeta[3] + (27720*I)*e^2*Pi*Zeta[3]))/180)) + 
  G[1, 0, x]*(Nc*Log[mu2]^4*((-11*e^2)/4 + (11*e^2*RATIO[x])/2 - 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((-I/3)*e*(-12*I - (12*I)*e + 7*e*Pi) + 
      (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x])/3 - 
      ((2*I)/3)*e*(-12*I - (22*I)*e + 7*e*Pi)*RATIO[x^2]) + 
    Log[mu2]^2*(((-4*e^2*(9 - (6*I)*Pi + Pi^2))/3 + 
        (8*e^2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 + 8*e^2*RATIO[x^2])/Nc + 
      Nc*((-36 - 36*e + 224*e^2 - (36*I)*e*Pi - (604*I)*e^2*Pi + 
          141*e^2*Pi^2)/12 + e^2*RATIO[(1 - x)^(-1)] + 
        I*e^2*Pi*RATIO[x^(-2)] - (I/3)*((3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
        ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - (634*I)*e^2*Pi + 189*e^2*Pi^2)*
          RATIO[x])/6 + ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - 
           (106*I)*e^2*Pi + 181*e^2*Pi^2)*RATIO[x^2])/6)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - ((2*I)/9)*(6*e*Pi + 7*e^2*Pi + 
        (12*I)*e^2*Pi^2 + 2*e^2*Pi^3)*RATIO[x^(-1)] - 
      (4*((-3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2 - e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((-18*I)*e*Pi - (113*I)*e^2*Pi + 20*e^2*Pi^2 + 2*e^2*Zeta[3]))/3 + 
      (-540 - 3810*e - 18965*e^2 + (360*I)*Pi + (4200*I)*e*Pi + 
        (18340*I)*e^2*Pi - 60*Pi^2 - 630*e*Pi^2 - 4740*e^2*Pi^2 - 
        (60*I)*e^2*Pi^3 + 67*e^2*Pi^4 + 1440*e*Zeta[3] + 180*e^2*Zeta[3])/
       90 - (RATIO[x]*(180 + 600*e + 1210*e^2 - (360*I)*Pi - (480*I)*e*Pi - 
         (110*I)*e^2*Pi - 60*Pi^2 - 300*e*Pi^2 - 1155*e^2*Pi^2 - 
         (620*I)*e^2*Pi^3 + 67*e^2*Pi^4 + 1440*e*Zeta[3] + 
         12420*e^2*Zeta[3]))/45 - (RATIO[x^2]*(-180 - 600*e - 1210*e^2 + 
         360*e*Pi^2 + 1035*e^2*Pi^2 - (120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 
         91*e^2*Pi^4 - 8640*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-I/54)*(-30*e*Pi - 61*e^2*Pi - (93*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-2)] - (RATIO[(1 - x)^(-1)]*(186*e + 1439*e^2 - 
         (648*I)*e*Pi - (2322*I)*e^2*Pi + 48*e*Pi^2 + 215*e^2*Pi^2 - 
         (96*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/54 + (I/54)*RATIO[x^(-1)]*
       ((186*I)*e + (1439*I)*e^2 - 72*Pi - 672*e*Pi - 2916*e^2*Pi - 
        (12*I)*e*Pi^2 - (1019*I)*e^2*Pi^2 + 150*e^2*Pi^3 + 
        (1440*I)*e^2*Zeta[3]) + ((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 
        493*e^2*Pi^2 - (16*I)*e^2*Pi^3 + 96*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) + (23400 + 224580*e + 1225250*e^2 - 
        (51120*I)*Pi - (144600*I)*e*Pi - (320560*I)*e^2*Pi + 7560*Pi^2 + 
        50280*e*Pi^2 + 174760*e^2*Pi^2 + (19800*I)*e*Pi^3 - 
        (13680*I)*e^2*Pi^3 - 14763*e^2*Pi^4 - 77760*e*Zeta[3] + 
        540000*e^2*Zeta[3] + (230400*I)*e^2*Pi*Zeta[3])/2160 - 
      (RATIO[x^2]*(-39960 - 299880*e - 1578480*e^2 + (3600*I)*Pi + 
         (20880*I)*e*Pi + (79340*I)*e^2*Pi - 11160*Pi^2 - 8220*e*Pi^2 + 
         48010*e^2*Pi^2 - (27000*I)*e*Pi^3 - (53580*I)*e^2*Pi^3 + 
         24243*e^2*Pi^4 + 164160*e*Zeta[3] + 253440*e^2*Zeta[3] - 
         (252000*I)*e^2*Pi*Zeta[3]))/1080 + 
      (RATIO[x]*(-39960 - 299880*e - 1578480*e^2 + (51120*I)*Pi + 
         (227520*I)*e*Pi + (761660*I)*e^2*Pi - 11880*Pi^2 - 50580*e*Pi^2 - 
         130920*e^2*Pi^2 - (28440*I)*e*Pi^3 - (36900*I)*e^2*Pi^3 + 
         26139*e^2*Pi^4 + 181440*e*Zeta[3] - 269280*e^2*Zeta[3] - 
         (256320*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-48*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (8*e*(3 + 10*e - 6*e*Pi^2 + (2*I)*e*Pi^3)*RATIO[x^2])/3 - 
        (2*e*(18 + 127*e - (12*I)*Pi - (140*I)*e*Pi + 2*Pi^2 + 21*e*Pi^2 - 
           48*e*Zeta[3]))/3 + (8*e*RATIO[x]*(-3 - 10*e + (6*I)*Pi + 
           (8*I)*e*Pi + Pi^2 + 5*e*Pi^2 - 24*e*Zeta[3]))/3)/Nc + 
      Nc*((-2*(-3*e + 23*e^2 - (6*I)*e*Pi - (121*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(-3*e + 23*e^2 + (6*I)*e*Pi + (99*I)*e^2*Pi + 
           e^2*Pi^2)*RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (460*I)*e^2*Pi - 
          9*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(666*e + 4998*e^2 - (36*I)*Pi - (126*I)*e*Pi - 
           (482*I)*e^2*Pi + 222*e*Pi^2 + 203*e^2*Pi^2 + (471*I)*e^2*Pi^3 - 
           2664*e^2*Zeta[3]))/9 + (426*e + 3863*e^2 - (36*I)*Pi - 
          (888*I)*e*Pi - (2482*I)*e^2*Pi + 162*e*Pi^2 + 874*e^2*Pi^2 + 
          (351*I)*e^2*Pi^3 - 1224*e^2*Zeta[3])/18 + 
        (RATIO[x]*(-666*e - 4998*e^2 + (36*I)*Pi + (918*I)*e*Pi + 
           (3926*I)*e^2*Pi - 234*e*Pi^2 - 909*e^2*Pi^2 - (495*I)*e^2*Pi^3 + 
           2952*e^2*Zeta[3]))/9))) + 
  G[1, 1, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[x])/2 + 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((e*(12 + 38*e + (7*I)*e*Pi))/3 - (4*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - ((2*I)/3)*e*(-12*I - (48*I)*e + 7*e*Pi)*
       RATIO[x] + (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]^2*(((-4*e^2*(-15 + (18*I)*Pi + Pi^2))/3 + 4*e^2*RATIO[x^(-2)] - 
        16*e^2*RATIO[x^(-1)] + (8*e^2*(3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 - 
        8*e^2*RATIO[x^2])/Nc + Nc*((36 + 144*e + 612*e^2 + (36*I)*e*Pi - 
          (416*I)*e^2*Pi + 7*e^2*Pi^2)/12 + (I/3)*((3*I)*e - (64*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((3*I)*e - (10*I)*e^2 + 
          10*e^2*Pi)*RATIO[x^(-1)] + ((-36 - 174*e + 140*e^2 - (36*I)*e*Pi + 
           (386*I)*e^2*Pi + 41*e^2*Pi^2)*RATIO[x])/6 - 
        ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - (106*I)*e^2*Pi + 49*e^2*Pi^2)*
          RATIO[x^2])/6)) + 
    (((2*I)/9)*RATIO[x^(-1)]*(36*I + (246*I)*e + (1082*I)*e^2 + 84*e*Pi + 
        545*e^2*Pi + (81*I)*e^2*Pi^2 + 10*e^2*Pi^3 + (60*I)*e^2*Zeta[3]) + 
      (I/18)*RATIO[x^(-2)]*(-36*I - (30*I)*e + (43*I)*e^2 - 72*e*Pi - 
        54*e^2*Pi - (114*I)*e^2*Pi^2 + 20*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) + 
      (2*RATIO[x]*(18 + 96*e + 277*e^2 + (36*I)*Pi + (48*I)*e*Pi + 
         (11*I)*e^2*Pi + 6*Pi^2 - 69*e*Pi^2 - 210*e^2*Pi^2 - 
         (156*I)*e^2*Pi^3 + 13*e^2*Pi^4 + 996*e^2*Zeta[3] + 
         (576*I)*e^2*Pi*Zeta[3]))/9 + 
      (RATIO[x^2]*(-36 - 120*e - 242*e^2 + 72*e*Pi^2 + 126*e^2*Pi^2 - 
         (36*I)*e*Pi^3 + (96*I)*e^2*Pi^3 + 21*e^2*Pi^4 + 72*e*Zeta[3] - 
         1920*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/9 + 
      (180 + 822*e + 3497*e^2 - (216*I)*Pi - (1032*I)*e*Pi - 
        (3712*I)*e^2*Pi - 12*Pi^2 + 180*e*Pi^2 + 942*e^2*Pi^2 + 
        (132*I)*e^2*Pi^3 - 26*e^2*Pi^4 + 1584*e^2*Zeta[3] - 
        (1152*I)*e^2*Pi*Zeta[3])/18)/Nc + 
    Nc*((I/54)*(-216*I + (246*I)*e + (2995*I)*e^2 + 72*Pi - 456*e*Pi - 
        2707*e^2*Pi + (78*I)*e*Pi^2 - (470*I)*e^2*Pi^2 + 36*e^2*Pi^3)*
       RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - (53*I)*e^2*Pi + 
         3*e^2*Pi^2 - (30*I)*e^2*Pi^3 - 12*e^2*Zeta[3]))/9 + 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/216)*RATIO[x^(-2)]*(-2484*I - (10242*I)*e - (34587*I)*e^2 - 
        5184*e*Pi - 21474*e^2*Pi + (564*I)*e*Pi^2 - (4190*I)*e^2*Pi^2 + 
        816*e^2*Pi^3 + (15264*I)*e^2*Zeta[3]) + 
      (16200 - 178860*e - 1842370*e^2 - (43920*I)*Pi - (259320*I)*e*Pi - 
        (1004480*I)*e^2*Pi - 3960*Pi^2 + 17880*e*Pi^2 + 185200*e^2*Pi^2 - 
        (11880*I)*e*Pi^3 + (115320*I)*e^2*Pi^3 + 7923*e^2*Pi^4 + 
        103680*e*Zeta[3] - 277200*e^2*Zeta[3] - (148320*I)*e^2*Pi*Zeta[3])/
       2160 - (RATIO[x]*(-52200 - 471240*e - 2732540*e^2 - (43920*I)*Pi - 
         (180720*I)*e*Pi - (584260*I)*e^2*Pi - 8280*Pi^2 + 7140*e*Pi^2 - 
         2740*e^2*Pi^2 - (24840*I)*e*Pi^3 + (100380*I)*e^2*Pi^3 + 
         13611*e^2*Pi^4 + 233280*e*Zeta[3] + 101520*e^2*Zeta[3] - 
         (407520*I)*e^2*Pi*Zeta[3]))/1080 + 
      (RATIO[x^2]*(-39960 - 299880*e - 1578480*e^2 + (3600*I)*Pi + 
         (20880*I)*e*Pi + (79340*I)*e^2*Pi - 9000*Pi^2 - 20460*e*Pi^2 - 
         128360*e^2*Pi^2 - (22680*I)*e*Pi^3 - (10260*I)*e^2*Pi^3 + 
         10791*e^2*Pi^4 + 228960*e*Zeta[3] + 295920*e^2*Zeta[3] - 
         (433440*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((2*e*(30 + 137*e - (36*I)*Pi - (172*I)*e*Pi - 2*Pi^2 + 
           30*e*Pi^2))/3 - ((2*I)/3)*((6*I)*e + (5*I)*e^2 + 12*e^2*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*((6*I)*e + (41*I)*e^2 + 14*e^2*Pi)*
         RATIO[x^(-1)] - (4*e*(-6 - 32*e - (12*I)*Pi - (16*I)*e*Pi - 2*Pi^2 + 
           23*e*Pi^2)*RATIO[x])/3 + (8*e*RATIO[x^2]*(-3 - 10*e + 6*e*Pi^2 - 
           (3*I)*e*Pi^3 + 6*e*Zeta[3]))/3)/Nc + 
      Nc*(((-4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((414*e + 1707*e^2 + (12*I)*e*Pi - (844*I)*e^2*Pi - 118*e^2*Pi^2)*
          RATIO[x^(-2)])/18 - (2*(-42*e + 25*e^2 - (18*I)*e*Pi + 
           (60*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (RATIO[x]*(-72 + 666*e + 7382*e^2 - (36*I)*Pi + (630*I)*e*Pi + 
           (2776*I)*e^2*Pi + 102*e*Pi^2 - 179*e^2*Pi^2 + (399*I)*e^2*Pi^3 - 
           3960*e^2*Zeta[3]))/9 + (72 + 510*e - 2389*e^2 + (36*I)*Pi - 
          (660*I)*e*Pi - (4130*I)*e^2*Pi - 30*e*Pi^2 + 328*e^2*Pi^2 - 
          (183*I)*e^2*Pi^3 + 1800*e^2*Zeta[3])/18 + 
        (RATIO[x^2]*(-666*e - 4998*e^2 + (36*I)*Pi + (126*I)*e*Pi + 
           (482*I)*e^2*Pi - 114*e*Pi^2 - 275*e^2*Pi^2 - (363*I)*e^2*Pi^3 + 
           3888*e^2*Zeta[3]))/9))) + 
  G[0, 0, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[x])/2 + 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((e*(12 - 14*e + (7*I)*e*Pi))/3 - (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (2*e*(-12 + 4*e - (7*I)*e*Pi)*RATIO[x])/
       3 + (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]^2*(((4*e^2*(15 - (6*I)*Pi + Pi^2))/3 - 
        16*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 - 
        (8*e^2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 - 8*e^2*RATIO[x^2])/Nc + 
      Nc*((36 - 72*e + 272*e^2 + (36*I)*e*Pi + (568*I)*e^2*Pi - 9*e^2*Pi^2)/
         12 - (2*(3*e - 10*e^2 - (10*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (-3*e + 64*e^2 + (6*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        ((-36 + 42*e + 480*e^2 - (36*I)*e*Pi - (598*I)*e^2*Pi + 57*e^2*Pi^2)*
          RATIO[x])/6 - ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - 
           (106*I)*e^2*Pi + 49*e^2*Pi^2)*RATIO[x^2])/6)) + 
    ((-2*RATIO[x]*(-90 - 120*e + 175*e^2 + (180*I)*Pi + (240*I)*e*Pi + 
         (55*I)*e^2*Pi + 30*Pi^2 + 15*e*Pi^2 - 420*e^2*Pi^2 + 
         (610*I)*e^2*Pi^3 + 13*e^2*Pi^4 - 720*e*Zeta[3] - 10080*e^2*Zeta[3]))/
       45 + (900 + 4830*e + 20605*e^2 - (360*I)*Pi - (4200*I)*e*Pi - 
        (18340*I)*e^2*Pi + 60*Pi^2 + 240*e*Pi^2 + 1770*e^2*Pi^2 + 
        (480*I)*e^2*Pi^3 + 26*e^2*Pi^4 - 1440*e*Zeta[3] - 3240*e^2*Zeta[3])/
       90 + (36 + 30*e - 43*e^2 - (72*I)*e*Pi - (54*I)*e^2*Pi + 
        114*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (36 + 246*e + 1082*e^2 - (84*I)*e*Pi - (545*I)*e^2*Pi + 81*e^2*Pi^2 - 
         (6*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-180 - 600*e - 1210*e^2 + 360*e*Pi^2 + 630*e^2*Pi^2 - 
         (300*I)*e*Pi^3 + (800*I)*e^2*Pi^3 + 79*e^2*Pi^4 + 1080*e*Zeta[3] - 
         11520*e^2*Zeta[3] - (5760*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/9)*(-6*e*Pi + 53*e^2*Pi + (3*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (2484 + 10242*e + 34587*e^2 - (5184*I)*e*Pi - 
        (21474*I)*e^2*Pi - 564*e*Pi^2 + 4190*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 
        10224*e^2*Zeta[3])/(216*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-216 + 246*e + 2995*e^2 - (72*I)*Pi + 
         (456*I)*e*Pi + (2707*I)*e^2*Pi + 78*e*Pi^2 - 470*e^2*Pi^2 - 
         (168*I)*e^2*Pi^3 + 792*e^2*Zeta[3]))/54 + 
      (40680 + 163860*e + 465750*e^2 + (51120*I)*Pi + (143880*I)*e*Pi + 
        (322720*I)*e^2*Pi - 5400*Pi^2 - 37320*e*Pi^2 - 66040*e^2*Pi^2 - 
        (17640*I)*e*Pi^3 - (7200*I)*e^2*Pi^3 + 3747*e^2*Pi^4 + 
        155520*e*Zeta[3] - 480960*e^2*Zeta[3] - (308160*I)*e^2*Pi*Zeta[3])/
       2160 + (RATIO[x^2]*(-39960 - 299880*e - 1578480*e^2 + (3600*I)*Pi + 
         (20880*I)*e*Pi + (79340*I)*e^2*Pi - 9000*Pi^2 - 20460*e*Pi^2 - 
         128360*e^2*Pi^2 - (35640*I)*e*Pi^3 - (14160*I)*e^2*Pi^3 + 
         6927*e^2*Pi^4 + 306720*e*Zeta[3] + 319320*e^2*Zeta[3] - 
         (653760*I)*e^2*Pi*Zeta[3]))/1080 - 
      (RATIO[x]*(-27720 - 128520*e - 424420*e^2 + (51120*I)*Pi + 
         (222480*I)*e*Pi + (742940*I)*e^2*Pi - 9720*Pi^2 - 48060*e*Pi^2 - 
         253980*e^2*Pi^2 - (39240*I)*e*Pi^3 - (19260*I)*e^2*Pi^3 + 
         7563*e^2*Pi^4 + 336960*e*Zeta[3] - 119520*e^2*Zeta[3] - 
         (722880*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-8*(6*e + 41*e^2 - (14*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(6*e + 5*e^2 - (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x]*(-6 - 8*e + (12*I)*Pi + (16*I)*e*Pi + 2*Pi^2 + e*Pi^2 - 
           48*e*Zeta[3]))/3 + (2*e*(30 + 161*e - (12*I)*Pi - (140*I)*e*Pi + 
           2*Pi^2 + 8*e*Pi^2 - 48*e*Zeta[3]))/3 + 
        (8*e*RATIO[x^2]*(-3 - 10*e + 6*e*Pi^2 - (5*I)*e*Pi^3 + 18*e*Zeta[3]))/
         3)/Nc + Nc*((-2*(-42*e + 25*e^2 - (18*I)*e*Pi + (60*I)*e^2*Pi + 
           25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + (414*e + 1707*e^2 + (12*I)*e*Pi - (844*I)*e^2*Pi - 
          118*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
        (RATIO[x]*(72 + 666*e + 2614*e^2 - (36*I)*Pi - (882*I)*e*Pi - 
           (3740*I)*e^2*Pi + 126*e*Pi^2 + 729*e^2*Pi^2 + (639*I)*e^2*Pi^3 - 
           5688*e^2*Zeta[3]))/9 + (-72 + 510*e + 2379*e^2 + (36*I)*Pi + 
          (852*I)*e*Pi + (2386*I)*e^2*Pi - 54*e*Pi^2 - 580*e^2*Pi^2 - 
          (279*I)*e^2*Pi^3 + 2664*e^2*Zeta[3])/18 + 
        (RATIO[x^2]*(-666*e - 4998*e^2 + (36*I)*Pi + (126*I)*e*Pi + 
           (482*I)*e^2*Pi - 114*e*Pi^2 - 275*e^2*Pi^2 - (579*I)*e^2*Pi^3 + 
           5184*e^2*Zeta[3]))/9))) + 
  G[0, 1, x]*(Nc*Log[mu2]^4*((-11*e^2)/4 + (11*e^2*RATIO[x])/2 - 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((-I/3)*e*(-12*I - (12*I)*e + 7*e*Pi) + 
      (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x])/3 - 
      ((2*I)/3)*e*(-12*I - (22*I)*e + 7*e*Pi)*RATIO[x^2]) + 
    Log[mu2]^2*(((4*e^2*(-9 + (18*I)*Pi + Pi^2))/3 - 
        (8*e^2*(3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 + 8*e^2*RATIO[x^2])/Nc + 
      Nc*((-36 - 36*e + 224*e^2 - (36*I)*e*Pi + (452*I)*e^2*Pi + 
          125*e^2*Pi^2)/12 - (I/3)*((3*I)*e^2 + 2*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + e^2*RATIO[x^(-1)] + 
        (I*e^2*Pi)/(-1 + RATIO[x])^2 - ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi + 
           (422*I)*e^2*Pi + 173*e^2*Pi^2)*RATIO[x])/6 + 
        ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - (106*I)*e^2*Pi + 181*e^2*Pi^2)*
          RATIO[x^2])/6)) + 
    (((2*I)/9)*(18*e*Pi + 12*e^2*Pi + (18*I)*e^2*Pi^2 + e^2*Pi^3)*
       RATIO[x^(-2)] + ((4*I)/9)*(-54*e*Pi - 339*e^2*Pi - (60*I)*e^2*Pi^2 + 
        e^2*Pi^3)*RATIO[x^(-1)] + (((4*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + 
         (7*I)*e^2*Pi - 12*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (-540 - 3810*e - 18965*e^2 + (1080*I)*Pi + (5160*I)*e*Pi + 
        (18560*I)*e^2*Pi + 60*Pi^2 - 750*e*Pi^2 - 4500*e^2*Pi^2 - 
        (1080*I)*e^2*Pi^3 - 26*e^2*Pi^4 + 2340*e^2*Zeta[3] - 
        (720*I)*e^2*Pi*Zeta[3])/90 + 
      (RATIO[x]*(-180 - 600*e - 1210*e^2 - (360*I)*Pi - (480*I)*e*Pi - 
         (110*I)*e^2*Pi - 60*Pi^2 + 420*e*Pi^2 + 915*e^2*Pi^2 + 
         (2160*I)*e^2*Pi^3 + 26*e^2*Pi^4 - 17700*e^2*Zeta[3] + 
         (720*I)*e^2*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-180 - 600*e - 1210*e^2 + 360*e*Pi^2 + 1035*e^2*Pi^2 - 
         (360*I)*e*Pi^3 + (960*I)*e^2*Pi^3 + 309*e^2*Pi^4 + 1440*e*Zeta[3] - 
         12480*e^2*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(-((186*e + 1439*e^2 + (72*I)*Pi + (672*I)*e*Pi + (2916*I)*e^2*Pi - 
          12*e*Pi^2 - 1019*e^2*Pi^2 + (90*I)*e^2*Pi^3)*RATIO[(1 - x)^(-1)])/
       54 + (((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 493*e^2*Pi^2)*
        RATIO[x^(-2)])/18 + (I/54)*RATIO[x^(-1)]*((186*I)*e + (1439*I)*e^2 + 
        648*e*Pi + 2322*e^2*Pi + (48*I)*e*Pi^2 + (215*I)*e^2*Pi^2 + 
        12*e^2*Pi^3 - (864*I)*e^2*Zeta[3]) + 
      ((I/54)*(30*e*Pi + 61*e^2*Pi + (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
         (1008*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[x^2]*(-7992 - 59976*e - 315696*e^2 + (720*I)*Pi + 
         (4176*I)*e*Pi + (15868*I)*e^2*Pi - 2232*Pi^2 - 1644*e*Pi^2 + 
         9602*e^2*Pi^2 - (10584*I)*e*Pi^3 - (11808*I)*e^2*Pi^3 + 
         8127*e^2*Pi^4 + 63936*e*Zeta[3] + 57240*e^2*Zeta[3] - 
         (89280*I)*e^2*Pi*Zeta[3]))/216 + (23400 + 224580*e + 1225250*e^2 + 
        (43920*I)*Pi + (268680*I)*e*Pi + (1044080*I)*e^2*Pi + 6120*Pi^2 - 
        34440*e*Pi^2 - 183100*e^2*Pi^2 + (31320*I)*e*Pi^3 - 
        (86880*I)*e^2*Pi^3 - 20631*e^2*Pi^4 - 129600*e*Zeta[3] + 
        133920*e^2*Zeta[3] + (303840*I)*e^2*Pi*Zeta[3])/2160 + 
      (RATIO[x]*(-39960 - 299880*e - 1578480*e^2 - (43920*I)*Pi - 
         (185760*I)*e*Pi - (602980*I)*e^2*Pi - 10440*Pi^2 + 34140*e*Pi^2 + 
         226940*e^2*Pi^2 - (57240*I)*e*Pi^3 + (31980*I)*e^2*Pi^3 + 
         44031*e^2*Pi^4 + 336960*e*Zeta[3] + 162720*e^2*Zeta[3] - 
         (485280*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-2*e*(18 + 127*e - (36*I)*Pi - (172*I)*e*Pi - 2*Pi^2 + 
           25*e*Pi^2))/3 - ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*e^2*Pi*RATIO[x^(-2)] - (48*I)*e^2*Pi*RATIO[x^(-1)] + 
        (8*e*(-3 - 10*e - (6*I)*Pi - (8*I)*e*Pi - Pi^2 + 7*e*Pi^2)*RATIO[x])/
         3 + (8*e*RATIO[x^2]*(3 + 10*e - 6*e*Pi^2 + (6*I)*e*Pi^3 - 
           24*e*Zeta[3]))/3)/Nc + 
      Nc*((-2*(-3*e + 23*e^2 + (6*I)*e*Pi + (99*I)*e^2*Pi + e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (460*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-3*e + 23*e^2 - (6*I)*e*Pi - (121*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (RATIO[x^2]*(666*e + 4998*e^2 - (36*I)*Pi - 
           (126*I)*e*Pi - (482*I)*e^2*Pi + 222*e*Pi^2 + 203*e^2*Pi^2 + 
           (903*I)*e^2*Pi^3 - 5256*e^2*Zeta[3]))/9 + 
        (426*e + 3863*e^2 - (36*I)*Pi + (696*I)*e*Pi + (4406*I)*e^2*Pi + 
          138*e*Pi^2 - 538*e^2*Pi^2 + (543*I)*e^2*Pi^3 - 2088*e^2*Zeta[3])/
         18 + (RATIO[x]*(-666*e - 4998*e^2 + (36*I)*Pi - (666*I)*e*Pi - 
           (2962*I)*e^2*Pi - 210*e*Pi^2 + 503*e^2*Pi^2 - (975*I)*e^2*Pi^3 + 
           5544*e^2*Zeta[3]))/9))) + 
  Nc*(2 + 10*e + 34*e^2 + ((89*I)/3)*Pi + ((694*I)/3)*e*Pi + 
    ((62633*I)/54)*e^2*Pi - (305*Pi^2)/36 - (19043*e*Pi^2)/216 - 
    (675875*e^2*Pi^2)/1296 + ((19*I)/6)*Pi^3 + ((307*I)/36)*e*Pi^3 - 
    ((176*I)/27)*e^2*Pi^3 - (239*Pi^4)/180 - (4339*e*Pi^4)/1080 - 
    (23033*e^2*Pi^4)/3240 - ((101*I)/180)*e*Pi^5 - ((391*I)/1080)*e^2*Pi^5 + 
    (5357*e^2*Pi^6)/12960 - (91*Zeta[3])/3 - (746*e*Zeta[3])/9 - 
    (14195*e^2*Zeta[3])/54 - (16*I)*Pi*Zeta[3] + (24*I)*e*Pi*Zeta[3] + 
    ((69*I)/2)*e^2*Pi*Zeta[3] + (35*e*Pi^2*Zeta[3])/6 - 
    (52*e^2*Pi^2*Zeta[3])/9 - ((77*I)/6)*e^2*Pi^3*Zeta[3] + 
    89*e^2*Zeta[3]^2 + (I/3240)*RATIO[x^(-1)]*(45900*Pi + 290430*e*Pi + 
      1265985*e^2*Pi + (40320*I)*e*Pi^2 + (247260*I)*e^2*Pi^2 + 2880*Pi^3 + 
      9300*e*Pi^3 - 12880*e^2*Pi^3 + (2610*I)*e^2*Pi^4 + 3552*e^2*Pi^5 + 
      34560*e*Pi*Zeta[3] + 44640*e^2*Pi*Zeta[3]) + 82*e*Zeta[5] - 
    (650*e^2*Zeta[5])/3 - (80*I)*e^2*Pi*Zeta[5] + 
    ((-13200*I)*e*Pi^3 - (55550*I)*e^2*Pi^3 + 36*e*Pi^4 + 12399*e^2*Pi^4 + 
      (684*I)*e^2*Pi^5 + 79200*e*Zeta[3] + 333300*e^2*Zeta[3] - 
      (17280*I)*e*Pi*Zeta[3] - (4500*I)*e^2*Pi*Zeta[3] + 
      10620*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5])/(3240*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-45900*I)*Pi - (290430*I)*e*Pi - 
       (1265985*I)*e^2*Pi + 40320*e*Pi^2 + 247260*e^2*Pi^2 - (2160*I)*Pi^3 + 
       (3900*I)*e*Pi^3 + (65260*I)*e^2*Pi^3 - 84*e*Pi^4 - 6122*e^2*Pi^4 - 
       (3216*I)*e^2*Pi^5 - 4320*Zeta[3] - 79200*e*Zeta[3] - 
       314280*e^2*Zeta[3] - (30240*I)*e*Pi*Zeta[3] + 
       (30600*I)*e^2*Pi*Zeta[3] - 20520*e^2*Pi^2*Zeta[3] + 
       41040*e^2*Zeta[5]))/3240 + RATIO[x]*((37*Pi^2)/2 + (833*e*Pi^2)/6 + 
      (6577*e^2*Pi^2)/9 - (9*I)*Pi^3 - ((374*I)/9)*e*Pi^3 - 
      ((5113*I)/36)*e^2*Pi^3 + (473*Pi^4)/90 + (3029*e*Pi^4)/270 + 
      (28759*e^2*Pi^4)/810 + ((383*I)/90)*e*Pi^5 + ((407*I)/270)*e^2*Pi^5 - 
      (12029*e^2*Pi^6)/6480 + (158*Zeta[3])/3 + 279*e*Zeta[3] + 
      (62675*e^2*Zeta[3])/54 + (80*I)*Pi*Zeta[3] + ((20*I)/3)*e*Pi*Zeta[3] + 
      ((586*I)/9)*e^2*Pi*Zeta[3] - (95*e*Pi^2*Zeta[3])/3 - 
      (1399*e^2*Pi^2*Zeta[3])/18 + ((149*I)/3)*e^2*Pi^3*Zeta[3] - 
      502*e^2*Zeta[3]^2 - 356*e*Zeta[5] + 202*e^2*Zeta[5] + 
      (1300*I)*e^2*Pi*Zeta[5]) + RATIO[x^2]*((-37*Pi^2)/2 - (833*e*Pi^2)/6 - 
      (6577*e^2*Pi^2)/9 + ((5*I)/3)*Pi^3 + ((29*I)/3)*e*Pi^3 + 
      ((3967*I)/108)*e^2*Pi^3 - (76*Pi^4)/15 - (859*e*Pi^4)/180 - 
      (4549*e^2*Pi^4)/432 - ((22*I)/5)*e*Pi^5 - ((1103*I)/1080)*e^2*Pi^5 + 
      (18383*e^2*Pi^6)/9072 - (26*Zeta[3])/3 - (263*e*Zeta[3])/3 - 
      (28559*e^2*Zeta[3])/54 - (80*I)*Pi*Zeta[3] - ((236*I)/3)*e*Pi*Zeta[3] - 
      ((2284*I)/9)*e^2*Pi*Zeta[3] + (85*e*Pi^2*Zeta[3])/3 + 
      (233*e^2*Pi^2*Zeta[3])/2 - (39*I)*e^2*Pi^3*Zeta[3] + 
      484*e^2*Zeta[3]^2 + 340*e*Zeta[5] + (361*e^2*Zeta[5])/6 - 
      (1398*I)*e^2*Pi*Zeta[5])) + (2 + 10*e + 34*e^2 + (4*I)*Pi + 
    ((64*I)/3)*e*Pi + ((578*I)/9)*e^2*Pi + (7*Pi^2)/3 + (97*e*Pi^2)/6 + 
    (983*e^2*Pi^2)/12 - ((2*I)/3)*Pi^3 - ((70*I)/9)*e*Pi^3 - 
    ((1007*I)/27)*e^2*Pi^3 - (7*Pi^4)/90 + (77*e*Pi^4)/60 + 
    (133*e^2*Pi^4)/20 - ((2*I)/3)*e*Pi^5 - ((73*I)/90)*e^2*Pi^5 + 
    (89*e^2*Pi^6)/567 + 4*Zeta[3] + (116*e*Zeta[3])/3 + 
    (1228*e^2*Zeta[3])/9 - (8*I)*Pi*Zeta[3] - (16*I)*e*Pi*Zeta[3] - 
    ((346*I)/3)*e^2*Pi*Zeta[3] - 4*e*Pi^2*Zeta[3] - (35*e^2*Pi^2*Zeta[3])/3 + 
    ((20*I)/3)*e^2*Pi^3*Zeta[3] + 16*e^2*Zeta[3]^2 + 
    (RATIO[x^(-1)]*((108*I)*Pi + (306*I)*e*Pi + (447*I)*e^2*Pi - 108*e*Pi^2 - 
       306*e^2*Pi^2 + (12*I)*e*Pi^3 - (100*I)*e^2*Pi^3 - 6*e^2*Pi^4 + 
       (216*I)*e^2*Pi*Zeta[3]))/54 + 12*e*Zeta[5] - 6*e^2*Zeta[5] - 
    (288*I)*e^2*Pi*Zeta[5] + ((-180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 6*e*Pi^4 + 
      179*e^2*Pi^4 - (16*I)*e^2*Pi^5 + 1080*e*Zeta[3] + 720*e^2*Zeta[3] - 
      (360*I)*e*Pi*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3] - 480*e^2*Pi^2*Zeta[3] - 
      2520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
       540*e*Pi^2 + 1530*e^2*Pi^2 - (1080*I)*e*Pi^3 - (6210*I)*e^2*Pi^3 + 
       12*e*Pi^4 + 1046*e^2*Pi^4 + (32*I)*e^2*Pi^5 + 6120*e*Zeta[3] + 
       40260*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (120*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    RATIO[x]*(2*Pi^2 + (20*e*Pi^2)/3 + (121*e^2*Pi^2)/9 - ((4*I)/3)*Pi^3 - 
      ((16*I)/9)*e*Pi^3 - ((11*I)/27)*e^2*Pi^3 + (7*Pi^4)/45 - 
      (173*e*Pi^4)/45 - (4781*e^2*Pi^4)/540 + ((4*I)/3)*e*Pi^5 - 
      ((298*I)/135)*e^2*Pi^5 - (178*e^2*Pi^6)/567 + 8*Zeta[3] + 
      (44*e*Zeta[3])/3 + (142*e^2*Zeta[3])/9 + (16*I)*Pi*Zeta[3] - 
      ((176*I)/3)*e*Pi*Zeta[3] - ((628*I)/9)*e^2*Pi*Zeta[3] + 
      8*e*Pi^2*Zeta[3] + (634*e^2*Pi^2*Zeta[3])/9 - ((40*I)/3)*e^2*Pi^3*
       Zeta[3] - 32*e^2*Zeta[3]^2 - 24*e*Zeta[5] + (1024*e^2*Zeta[5])/3 + 
      (576*I)*e^2*Pi*Zeta[5]) - (RATIO[x^2]*(22680*Pi^2 + 75600*e*Pi^2 + 
       152460*e^2*Pi^2 + 6048*Pi^4 - 38808*e*Pi^4 - 76713*e^2*Pi^4 + 
       (11844*I)*e*Pi^5 - (31584*I)*e^2*Pi^5 + 296*e^2*Pi^6 + 
       45360*e*Zeta[3] + 151200*e^2*Zeta[3] + (181440*I)*Pi*Zeta[3] - 
       (483840*I)*e*Pi*Zeta[3] - (730800*I)*e^2*Pi*Zeta[3] + 
       15120*e*Pi^2*Zeta[3] + 504000*e^2*Pi^2*Zeta[3] + 
       (90720*I)*e^2*Pi^3*Zeta[3] - 771120*e^2*Zeta[3]^2 - 635040*e*Zeta[5] + 
       2237760*e^2*Zeta[5] + (4309200*I)*e^2*Pi*Zeta[5]))/11340)/Nc + 
  G[1, x]*(Nc*Log[mu2]^4*((-11*e^2)/4 + (11*e^2*RATIO[x])/2) + 
    Nc*Log[mu2]^3*(-(e*(24 + 94*e + (14*I)*e*Pi + 19*e*Pi^2))/6 - 
      ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((4*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (e*(24 + 68*e + (14*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/3 - 
      (19*e^2*Pi^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((2*e^2*(4 + (4*I)*Pi + Pi^2) + (4*I)*e^2*Pi*RATIO[x^(-2)] - 
        (4*I)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + (4*e^2*(-6 + Pi^2)*RATIO[x])/
         3 + (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3)/Nc + 
      Nc*(I*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((-6*I)*e*Pi + (128*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-9*e + 231*e^2 - (18*I)*e*Pi + (33*I)*e^2*Pi + 23*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-18*Pi^2 - 15*e*Pi^2 - 
           (65*I)*e*Pi^3 + 204*e*Zeta[3]))/3 + 
        (RATIO[x]*(108 + 306*e - 360*e^2 + (108*I)*e*Pi + (714*I)*e^2*Pi + 
           108*e*Pi^2 - 299*e^2*Pi^2 + (414*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/
         18 + (-108 - 468*e + 888*e^2 - (108*I)*e*Pi + (816*I)*e^2*Pi - 
          108*e*Pi^2 + 269*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 504*e^2*Zeta[3])/
         36)) + Log[mu2]*
     ((((2*I)/9)*(18*e*Pi + 15*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((-18*I)*e - (51*I)*e^2 - 72*e*Pi - 
          456*e^2*Pi - (72*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (2*e*RATIO[x^2]*(135*e*Pi^2 - (60*I)*Pi^3 + (160*I)*e*Pi^3 + 
           68*e*Pi^4 + 360*Zeta[3] - 960*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         45 + (2*e*(180 + 780*e + (180*I)*Pi + (510*I)*e*Pi + 45*Pi^2 - 
           135*e*Pi^2 - (60*I)*e*Pi^3 + 26*e*Pi^4 - 630*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/45 - 
        (2*e*RATIO[x]*(180 + 780*e - 30*Pi^2 - 315*e*Pi^2 + (460*I)*e*Pi^3 + 
           52*e*Pi^4 - 3300*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/45)/Nc + 
      Nc*((I/18)*(414*e*Pi + 1707*e^2*Pi - (12*I)*e*Pi^2 + (404*I)*e^2*Pi^2 + 
          56*e^2*Pi^3)*RATIO[x^(-2)] + (RATIO[x^(-1)]*(1530*e + 9681*e^2 + 
           (432*I)*e*Pi + (2196*I)*e^2*Pi + 48*e*Pi^2 - 424*e^2*Pi^2 - 
           864*e^2*Zeta[3]))/54 + ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
         (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + 
           (46*I)*e^2*Pi + 3*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 84*e^2*Zeta[3]))/
         9 + (RATIO[x^2]*(-180*Pi^2 + 210*e*Pi^2 + 7475*e^2*Pi^2 - 
           (1860*I)*e*Pi^3 - (3400*I)*e^2*Pi^3 + 1787*e^2*Pi^4 + 
           6840*e*Zeta[3] + 7800*e^2*Zeta[3] + (1800*I)*e^2*Pi*Zeta[3]))/90 + 
        (-216 + 5688*e + 47328*e^2 - (216*I)*Pi + (2808*I)*e*Pi + 
          (14172*I)*e^2*Pi - 108*Pi^2 + 996*e*Pi^2 - 266*e^2*Pi^2 - 
          (756*I)*e*Pi^3 + (3018*I)*e^2*Pi^3 + 501*e^2*Pi^4 + 
          1944*e*Zeta[3] - 15984*e^2*Zeta[3] - (3672*I)*e^2*Pi*Zeta[3])/108 - 
        (RATIO[x]*(16020*e + 122760*e^2 - (1080*I)*Pi - (9180*I)*e*Pi - 
           (60720*I)*e^2*Pi - 540*Pi^2 + 6330*e*Pi^2 + 45230*e^2*Pi^2 - 
           (5940*I)*e*Pi^3 + (4140*I)*e^2*Pi^3 + 5457*e^2*Pi^4 + 
           22680*e*Zeta[3] - 61740*e^2*Zeta[3] - (5400*I)*e^2*Pi*Zeta[3]))/
         270)) + (((-60*I)*e^2*Pi^3 - e^2*Pi^4 + 360*e^2*Zeta[3] - 
        (60*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((-220*I)*e^2*Pi^3 + e^2*Pi^4 + 
         1350*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (RATIO[x^(-2)]*((108*I)*Pi + (90*I)*e*Pi - (129*I)*e^2*Pi - 
         108*e*Pi^2 - 90*e^2*Pi^2 + (12*I)*e*Pi^3 - (124*I)*e^2*Pi^3 - 
         6*e^2*Pi^4 + (216*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(108 + 306*e + 447*e^2 - (432*I)*Pi - (2736*I)*e*Pi - 
         (12372*I)*e^2*Pi + 432*e*Pi^2 + 2754*e^2*Pi^2 + (24*I)*e*Pi^3 + 
         (556*I)*e^2*Pi^3 - 12*e^2*Pi^4 - 288*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 + (720 + 3120*e + 7960*e^2 + 
        (720*I)*Pi + (2040*I)*e*Pi + (3280*I)*e^2*Pi + 180*Pi^2 - 
        540*e*Pi^2 - 3290*e^2*Pi^2 - (240*I)*e*Pi^3 - (5000*I)*e^2*Pi^3 + 
        104*e*Pi^4 + 93*e^2*Pi^4 + (360*I)*e^2*Pi^5 - 2520*e*Zeta[3] + 
        23880*e^2*Zeta[3] + (4320*I)*e*Pi*Zeta[3] + (4320*I)*e^2*Pi*Zeta[3] + 
        2280*e^2*Pi^2*Zeta[3] - 3960*e^2*Zeta[5])/180 + 
      (RATIO[x^2]*(405*e*Pi^2 + 1350*e^2*Pi^2 - (180*I)*Pi^3 + 
         (480*I)*e*Pi^3 + (725*I)*e^2*Pi^3 + 204*e*Pi^4 - 796*e^2*Pi^4 + 
         (270*I)*e^2*Pi^5 + 1080*Zeta[3] - 2880*e*Zeta[3] - 
         3540*e^2*Zeta[3] + (1080*I)*e*Pi*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3] + 
         4500*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5]))/135 + 
      (RATIO[x]*(-1080 - 4680*e - 11940*e^2 + 180*Pi^2 + 1890*e*Pi^2 + 
         8460*e^2*Pi^2 - (2760*I)*e*Pi^3 - (3460*I)*e^2*Pi^3 - 312*e*Pi^4 + 
         3227*e^2*Pi^4 - (1080*I)*e^2*Pi^5 + 19800*e*Zeta[3] + 
         780*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - (18000*I)*e^2*Pi*
          Zeta[3] - 6840*e^2*Pi^2*Zeta[3] + 11880*e^2*Zeta[5]))/270)/Nc + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((186*I)*e*Pi + (1439*I)*e^2*Pi + 21*e^2*Pi^2 + 
          (48*I)*e*Pi^3 + (223*I)*e^2*Pi^3 - 56*e^2*Pi^4 + 288*e*Zeta[3] + 
          (72*I)*e^2*Pi*Zeta[3]))/54 + ((12*I)*e*Pi^3 - (389*I)*e^2*Pi^3 + 
        12*e^2*Pi^4 - 72*e*Zeta[3] + 2334*e^2*Zeta[3] + 
        (72*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((2484*I)*Pi + (10242*I)*e*Pi + (34587*I)*e^2*Pi - 
         2544*e*Pi^2 - 10364*e^2*Pi^2 + (300*I)*e*Pi^3 - (1804*I)*e^2*Pi^3 - 
         174*e^2*Pi^4 - (864*I)*e^2*Pi*Zeta[3]))/216 + 
      (RATIO[x^(-1)]*(45900 + 290430*e + 1265985*e^2 + (12960*I)*Pi + 
         (65880*I)*e*Pi + (314820*I)*e^2*Pi - 720*Pi^2 - 16860*e*Pi^2 - 
         108620*e^2*Pi^2 - (1080*I)*e*Pi^3 + (15120*I)*e^2*Pi^3 - 
         1704*e^2*Pi^4 - 25920*e*Zeta[3] - 246240*e^2*Zeta[3] - 
         (56160*I)*e^2*Pi*Zeta[3]))/3240 + 
      (RATIO[x^2]*(1620*Pi^2 + 24435*e*Pi^2 + 156285*e^2*Pi^2 - 
         (5040*I)*Pi^3 - (9210*I)*e*Pi^3 - (34390*I)*e^2*Pi^3 + 5352*e*Pi^4 + 
         4075*e^2*Pi^4 + (4026*I)*e^2*Pi^5 + 21600*Zeta[3] + 
         25380*e*Zeta[3] + 122610*e^2*Zeta[3] + (6480*I)*e*Pi*Zeta[3] - 
         (31680*I)*e^2*Pi*Zeta[3] + 16560*e^2*Pi^2*Zeta[3] - 
         34560*e^2*Zeta[5]))/540 + (192240 + 1473120*e + 7386360*e^2 + 
        (105840*I)*Pi + (478440*I)*e*Pi + (988320*I)*e^2*Pi + 33120*Pi^2 - 
        2040*e*Pi^2 + 26510*e^2*Pi^2 - (19440*I)*Pi^3 + (93240*I)*e*Pi^3 + 
        (187080*I)*e^2*Pi^3 + 14976*e*Pi^4 - 71961*e^2*Pi^4 + 
        (1476*I)*e^2*Pi^5 + 64800*Zeta[3] - 473040*e*Zeta[3] - 
        1720440*e^2*Zeta[3] - (103680*I)*e*Pi*Zeta[3] + 
        (583200*I)*e^2*Pi*Zeta[3] + 34560*e^2*Pi^2*Zeta[3] - 
        19440*e^2*Zeta[5])/6480 + (RATIO[x]*(-96120 - 736560*e - 
         3693180*e^2 + (36720*I)*Pi + (321840*I)*e*Pi + (1989060*I)*e^2*Pi - 
         43920*Pi^2 - 283440*e*Pi^2 - 1522460*e^2*Pi^2 + (32400*I)*Pi^3 - 
         (30240*I)*e*Pi^3 - (169800*I)*e^2*Pi^3 - 32688*e*Pi^4 + 
         38721*e^2*Pi^4 - (20916*I)*e^2*Pi^5 - 142560*Zeta[3] + 
         358560*e*Zeta[3] + 1065600*e^2*Zeta[3] + (25920*I)*e*Pi*Zeta[3] - 
         (298080*I)*e^2*Pi*Zeta[3] - 112320*e^2*Pi^2*Zeta[3] + 
         58320*e^2*Zeta[5]))/3240)) + 
  Log[mu2]*((((2*I)/9)*(18*e*Pi + 51*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] - (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 90*e^2*Pi^2 - 
         (180*I)*e^2*Pi^3 + 2*e^2*Pi^4 + 1020*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*e*RATIO[x]*(90*Pi^2 + 300*e*Pi^2 - (60*I)*Pi^3 - (80*I)*e*Pi^3 + 
         7*Pi^4 - 173*e*Pi^4 + (60*I)*e*Pi^5 + 360*Zeta[3] + 660*e*Zeta[3] + 
         (720*I)*Pi*Zeta[3] - (2640*I)*e*Pi*Zeta[3] + 360*e*Pi^2*Zeta[3] - 
         1080*e*Zeta[5]))/45 + (e*(360 + 1800*e + (720*I)*Pi + 
         (3840*I)*e*Pi + 420*Pi^2 + 2910*e*Pi^2 - (120*I)*Pi^3 - 
         (1400*I)*e*Pi^3 - 14*Pi^4 + 231*e*Pi^4 - (120*I)*e*Pi^5 + 
         720*Zeta[3] + 6960*e*Zeta[3] - (1440*I)*Pi*Zeta[3] - 
         (2880*I)*e*Pi*Zeta[3] - 720*e*Pi^2*Zeta[3] + 2160*e*Zeta[5]))/90 + 
      (2*e*RATIO[x^2]*(-90*Pi^2 - 300*e*Pi^2 - 24*Pi^4 + 154*e*Pi^4 - 
         (47*I)*e*Pi^5 - 180*e*Zeta[3] - (720*I)*Pi*Zeta[3] + 
         (1920*I)*e*Pi*Zeta[3] - 60*e*Pi^2*Zeta[3] + 2520*e*Zeta[5]))/45)/
     Nc + Nc*((-2*((550*I)*e^2*Pi^3 + 6*e^2*Pi^4 - 3300*e^2*Zeta[3] + 
         (765*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-7650*I)*e*Pi - (48405*I)*e^2*Pi - 180*e*Pi^2 + 
         6240*e^2*Pi^2 - (360*I)*e*Pi^3 + (560*I)*e^2*Pi^3 + 46*e^2*Pi^4 - 
         720*e*Zeta[3] - 13200*e^2*Zeta[3] - (4680*I)*e^2*Pi*Zeta[3]))/270 + 
      (I/54)*RATIO[x^(-1)]*(1530*e*Pi + 9681*e^2*Pi - (36*I)*e*Pi^2 + 
        (1248*I)*e^2*Pi^2 + 96*e*Pi^3 + 328*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) + 
      (RATIO[x]*(9990*e*Pi^2 + 74970*e^2*Pi^2 - (540*I)*Pi^3 - 
         (5850*I)*e*Pi^3 - (24450*I)*e^2*Pi^3 + 2838*e*Pi^4 + 6058*e^2*Pi^4 + 
         (2307*I)*e^2*Pi^5 + 28440*e*Zeta[3] + 150660*e^2*Zeta[3] + 
         (42120*I)*e*Pi*Zeta[3] + (1620*I)*e^2*Pi*Zeta[3] - 
         17100*e^2*Pi^2*Zeta[3] - 192240*e^2*Zeta[5]))/270 + 
      (RATIO[x^2]*(-3330*e*Pi^2 - 24990*e^2*Pi^2 + (180*I)*Pi^3 + 
         (630*I)*e*Pi^3 + (2410*I)*e^2*Pi^3 - 912*e*Pi^4 - 859*e^2*Pi^4 - 
         (795*I)*e^2*Pi^5 - 1560*e*Zeta[3] - 15780*e^2*Zeta[3] - 
         (14040*I)*e*Pi*Zeta[3] - (13500*I)*e^2*Pi*Zeta[3] + 
         5100*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5]))/90 + 
      (2160*e + 10800*e^2 + (1080*I)*Pi + (35640*I)*e*Pi + 
        (258720*I)*e^2*Pi - 9150*e*Pi^2 - 95215*e^2*Pi^2 + (540*I)*Pi^3 + 
        (3960*I)*e*Pi^3 + (10200*I)*e^2*Pi^3 - 1434*e*Pi^4 - 4339*e^2*Pi^4 - 
        (615*I)*e^2*Pi^5 - 32760*e*Zeta[3] - 89520*e^2*Zeta[3] - 
        (16200*I)*e*Pi*Zeta[3] + (27000*I)*e^2*Pi*Zeta[3] + 
        6300*e^2*Pi^2*Zeta[3] + 88560*e^2*Zeta[5])/540)) + 
  G[0, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[x])/2) + 
    Nc*Log[mu2]^3*(-(e*(-24 - 42*e - (14*I)*e*Pi + 19*e*Pi^2))/6 - 
      (4*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(-24 - 68*e - (14*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/3 - 
      (19*e^2*Pi^2*RATIO[x^2])/3) + Log[mu2]^2*
     (((2*e^2*Pi*(12*I + 5*Pi))/3 - (4*I)*e^2*(I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (4*e^2*(-6 + Pi^2)*RATIO[x])/3 + ((8*I)/3)*e^2*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]))/Nc + 
      Nc*(-((9*e - 231*e^2 + (18*I)*e*Pi - (33*I)*e^2*Pi - 23*e^2*Pi^2)*
           RATIO[(1 - x)^(-1)])/9 + I*e^2*Pi*RATIO[x^(-1)] + 
        ((-6*I)*e*Pi + (128*I)*e^2*Pi + 9*e^2*Pi^2)/(6*(-1 + RATIO[x])^2) + 
        (I/3)*e*RATIO[x^2]*((18*I)*Pi^2 + (15*I)*e*Pi^2 + 23*e*Pi^3 + 
          (324*I)*e*Zeta[3]) + (108 + 144*e + 168*e^2 + (108*I)*e*Pi + 
          (2244*I)*e^2*Pi - 108*e*Pi^2 - 509*e^2*Pi^2 + (18*I)*e^2*Pi^3 - 
          1224*e^2*Zeta[3])/36 + (RATIO[x]*(-108 - 306*e + 360*e^2 - 
           (108*I)*e*Pi - (714*I)*e^2*Pi + 108*e*Pi^2 + 479*e^2*Pi^2 - 
           (162*I)*e^2*Pi^3 + 2088*e^2*Zeta[3]))/18)) + 
    Log[mu2]*(((2*e*RATIO[x]*(180 + 780*e - 30*Pi^2 - 585*e*Pi^2 + 
           (400*I)*e*Pi^3 + 31*e*Pi^4 - 2940*e*Zeta[3]))/45 - 
        (e*((-360*I)*Pi - (1020*I)*e*Pi - 150*Pi^2 - 630*e*Pi^2 - 
           (60*I)*e*Pi^3 + 31*e*Pi^4 + 1260*e*Zeta[3]))/45 - 
        (2*((-6*I)*e*Pi - (5*I)*e^2*Pi + 6*e^2*Pi^2 - 4*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*(6*e + 17*e^2 - 
           (24*I)*e*Pi - (152*I)*e^2*Pi + 24*e^2*Pi^2 + 8*e^2*Zeta[3]))/3 + 
        (2*e*RATIO[x^2]*(135*e*Pi^2 + (60*I)*Pi^3 - (160*I)*e*Pi^3 + 
           4*e*Pi^4 - 360*Zeta[3] + 960*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
         45)/Nc + Nc*((-I/9)*(-6*e*Pi + 46*e^2*Pi - (3*I)*e^2*Pi^2 + 
          32*e^2*Pi^3)*RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*
          (-1530*e - 9681*e^2 - (432*I)*e*Pi - (2196*I)*e^2*Pi - 48*e*Pi^2 + 
           424*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/54 + 
        ((414*I)*e*Pi + (1707*I)*e^2*Pi + 12*e*Pi^2 - 404*e^2*Pi^2 + 
          (6*I)*e^2*Pi^3 + 300*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(-180*Pi^2 + 210*e*Pi^2 + 7475*e^2*Pi^2 + 
           (780*I)*e*Pi^3 - (560*I)*e^2*Pi^3 + 883*e^2*Pi^4 - 
           9000*e*Zeta[3] - 9240*e^2*Zeta[3] + (27720*I)*e^2*Pi*Zeta[3]))/
         90 + (-1080 - 3600*e - 8880*e^2 + (1080*I)*Pi + (32400*I)*e*Pi + 
          (192300*I)*e^2*Pi - 540*Pi^2 - 6420*e*Pi^2 - 46940*e^2*Pi^2 + 
          (540*I)*e*Pi^3 - (11670*I)*e^2*Pi^3 + 1599*e^2*Pi^4 - 
          16200*e*Zeta[3] + 78840*e^2*Zeta[3] + (29160*I)*e^2*Pi*Zeta[3])/
         540 - (RATIO[x]*(-16020*e - 122760*e^2 + (1080*I)*Pi + 
           (9180*I)*e*Pi + (60720*I)*e^2*Pi - 540*Pi^2 - 5070*e*Pi^2 - 
           380*e^2*Pi^2 + (2700*I)*e*Pi^3 - (12780*I)*e^2*Pi^3 + 
           2859*e^2*Pi^4 - 29160*e*Zeta[3] + 37980*e^2*Zeta[3] + 
           (93960*I)*e^2*Pi*Zeta[3]))/270)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + ((540*I)*Pi + (450*I)*e*Pi - 
        (645*I)*e^2*Pi - 540*e*Pi^2 - 450*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
        4*e^2*Pi^4 + 360*e*Zeta[3] - 3180*e^2*Zeta[3] + 
        (1440*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-540 - 1530*e - 2235*e^2 + (2160*I)*Pi + 
         (13680*I)*e*Pi + (61860*I)*e^2*Pi - 2160*e*Pi^2 - 13770*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] - 15600*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + 
      (RATIO[x^2]*(405*e*Pi^2 + 1350*e^2*Pi^2 + (180*I)*Pi^3 - 
         (480*I)*e*Pi^3 - (725*I)*e^2*Pi^3 + 12*e*Pi^4 - 590*e^2*Pi^4 + 
         (153*I)*e^2*Pi^5 - 1080*Zeta[3] + 2880*e*Zeta[3] + 
         5160*e^2*Zeta[3] + (5400*I)*e*Pi*Zeta[3] - (14400*I)*e^2*Pi*
          Zeta[3] - 3960*e^2*Pi^2*Zeta[3] - 29160*e^2*Zeta[5]))/135 + 
      ((360*I)*Pi + (1020*I)*e*Pi + (1640*I)*e^2*Pi + 150*Pi^2 + 630*e*Pi^2 + 
        2075*e^2*Pi^2 + (60*I)*e*Pi^3 + (1350*I)*e^2*Pi^3 - 31*e*Pi^4 - 
        361*e^2*Pi^4 - 1260*e*Zeta[3] - 17280*e^2*Zeta[3] - 
        (1440*I)*e^2*Pi*Zeta[3] - 60*e^2*Pi^2*Zeta[3] - 1260*e^2*Zeta[5])/
       90 + (RATIO[x]*(1080 + 4680*e + 11940*e^2 - 180*Pi^2 - 3510*e*Pi^2 - 
         13860*e^2*Pi^2 + (2400*I)*e*Pi^3 + (3340*I)*e^2*Pi^3 + 186*e*Pi^4 + 
         1195*e^2*Pi^4 - 17640*e*Zeta[3] - 3300*e^2*Zeta[3] + 
         (52560*I)*e^2*Pi*Zeta[3] + 360*e^2*Pi^2*Zeta[3] + 7560*e^2*Zeta[5]))/
       270)/Nc + Nc*(((2484*I)*Pi + (10242*I)*e*Pi + (34587*I)*e^2*Pi - 
        2544*e*Pi^2 - 10364*e^2*Pi^2 + (12*I)*e*Pi^3 - (386*I)*e^2*Pi^3 + 
        172*e^2*Pi^4 + 1728*e*Zeta[3] - 8508*e^2*Zeta[3] - 
        (1008*I)*e^2*Pi*Zeta[3])/(216*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-45900 - 290430*e - 1265985*e^2 - (12960*I)*Pi - 
         (65880*I)*e*Pi - (314820*I)*e^2*Pi + 720*Pi^2 + 16860*e*Pi^2 + 
         108620*e^2*Pi^2 + (5400*I)*e*Pi^3 - (1500*I)*e^2*Pi^3 - 
         2124*e^2*Pi^4 + 164520*e^2*Zeta[3] + (116640*I)*e^2*Pi*Zeta[3]))/
       3240 - (I/54)*RATIO[x^(-1)]*(186*e*Pi + 1439*e^2*Pi - 
        (21*I)*e^2*Pi^2 + 96*e*Pi^3 + 223*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) + 
      ((179280*I)*Pi + (1122120*I)*e*Pi + (4966440*I)*e^2*Pi - 35280*Pi^2 - 
        275700*e*Pi^2 - 1142990*e^2*Pi^2 + (6480*I)*Pi^3 - (66240*I)*e*Pi^3 - 
        (392100*I)*e^2*Pi^3 + 9540*e*Pi^4 + 83571*e^2*Pi^4 - 
        (72*I)*e^2*Pi^5 - 90720*Zeta[3] + 479520*e*Zeta[3] + 
        843480*e^2*Zeta[3] + (181440*I)*e*Pi*Zeta[3] - 
        (635040*I)*e^2*Pi*Zeta[3] - 110160*e^2*Pi^2*Zeta[3] - 
        1671840*e^2*Zeta[5])/6480 + (RATIO[x^2]*(1620*Pi^2 + 24435*e*Pi^2 + 
         156285*e^2*Pi^2 + (2880*I)*Pi^3 - (690*I)*e*Pi^3 - 
         (8210*I)*e^2*Pi^3 + 2640*e*Pi^4 + 2558*e^2*Pi^4 + 
         (1518*I)*e^2*Pi^5 - 25920*Zeta[3] - 25740*e*Zeta[3] - 
         34470*e^2*Zeta[3] + (84240*I)*e*Pi*Zeta[3] - (22320*I)*e^2*Pi*
          Zeta[3] - 56160*e^2*Pi^2*Zeta[3] - 532440*e^2*Zeta[5]))/540 + 
      (RATIO[x]*(96120 + 736560*e + 3693180*e^2 - (36720*I)*Pi - 
         (321840*I)*e*Pi - (1989060*I)*e^2*Pi + 24480*Pi^2 - 9780*e*Pi^2 - 
         352960*e^2*Pi^2 - (19440*I)*Pi^3 + (70200*I)*e*Pi^3 + 
         (377700*I)*e^2*Pi^3 - 17100*e*Pi^4 - 86385*e^2*Pi^4 - 
         (10944*I)*e^2*Pi^5 + 168480*Zeta[3] - 239760*e*Zeta[3] - 
         1308240*e^2*Zeta[3] - (570240*I)*e*Pi*Zeta[3] + 
         (660960*I)*e^2*Pi*Zeta[3] + 382320*e^2*Pi^2*Zeta[3] + 
         3499200*e^2*Zeta[5]))/3240)), 
 Nc*Log[mu2]^4*((11*e^2*(2 + Pi^2))/8 - (11*e^2*Pi^2*RATIO[x])/4 + 
    (11*e^2*Pi^2*RATIO[x^2])/4) + G[0, 0, 1, 0, 1, 1, x]*
   ((-24*e^2 + 48*e^2*RATIO[x])/Nc + Nc*(-70*e^2 + 284*e^2*RATIO[x] - 
      308*e^2*RATIO[x^2])) + G[1, 1, 0, 1, 0, 0, x]*
   ((24*e^2 - 48*e^2*RATIO[x])/Nc + Nc*(-94*e^2 + 332*e^2*RATIO[x] - 
      308*e^2*RATIO[x^2])) + G[0, 0, 1, 0, 0, 0, x]*
   (Nc*(-356*e^2 + 1456*e^2*RATIO[x] - 1332*e^2*RATIO[x^2]) + 
    (-24*e^2 + 48*e^2*RATIO[x] - 296*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 0, 1, 1, 1, x]*(Nc*(-232*e^2 + 1208*e^2*RATIO[x] - 
      1332*e^2*RATIO[x^2]) + (-272*e^2 + 544*e^2*RATIO[x] - 
      296*e^2*RATIO[x^2])/Nc) + G[0, 1, 0, 0, 0, 0, x]*
   (Nc*(-326*e^2 + 1324*e^2*RATIO[x] - 1212*e^2*RATIO[x^2]) + 
    (-28*e^2 + 56*e^2*RATIO[x] - 280*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 1, 1, 1, x]*(Nc*(-214*e^2 + 1100*e^2*RATIO[x] - 
      1212*e^2*RATIO[x^2]) + (-252*e^2 + 504*e^2*RATIO[x] - 
      280*e^2*RATIO[x^2])/Nc) + G[0, 0, 0, 1, 0, 0, x]*
   (Nc*(-162*e^2 + 732*e^2*RATIO[x] - 664*e^2*RATIO[x^2]) + 
    (-48*e^2 + 96*e^2*RATIO[x] - 232*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 1, 0, 1, 1, x]*(Nc*(-94*e^2 + 596*e^2*RATIO[x] - 
      664*e^2*RATIO[x^2]) + (-184*e^2 + 368*e^2*RATIO[x] - 
      232*e^2*RATIO[x^2])/Nc) + G[1, 0, 0, 0, 0, 0, x]*
   (Nc*(-106*e^2 + 452*e^2*RATIO[x] - 412*e^2*RATIO[x^2]) + 
    (-40*e^2 + 80*e^2*RATIO[x] - 160*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 1, 1, 1, x]*(Nc*(-66*e^2 + 372*e^2*RATIO[x] - 
      412*e^2*RATIO[x^2]) + (-120*e^2 + 240*e^2*RATIO[x] - 
      160*e^2*RATIO[x^2])/Nc) + G[0, 1, 1, 1, 0, 0, x]*
   (Nc*(-202*e^2 + 788*e^2*RATIO[x] - 724*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] - 112*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 0, 1, 1, x]*(Nc*(-138*e^2 + 660*e^2*RATIO[x] - 
      724*e^2*RATIO[x^2]) + (-120*e^2 + 240*e^2*RATIO[x] - 
      112*e^2*RATIO[x^2])/Nc) + G[1, 1, 1, 0, 0, 0, x]*
   (Nc*(-182*e^2 + 676*e^2*RATIO[x] - 624*e^2*RATIO[x^2]) + 
    (16*e^2 - 32*e^2*RATIO[x] - 72*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 0, 1, 1, 1, x]*(Nc*(-130*e^2 + 572*e^2*RATIO[x] - 
      624*e^2*RATIO[x^2]) + (-88*e^2 + 176*e^2*RATIO[x] - 72*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 1, 1, 0, 0, x]*
   (Nc*(-84*e^2 + 240*e^2*RATIO[x] - 228*e^2*RATIO[x^2]) + 
    (4*e^2 - 8*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 0, 0, 1, 1, x]*(Nc*(-72*e^2 + 216*e^2*RATIO[x] - 
      228*e^2*RATIO[x^2]) + (-20*e^2 + 40*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 0, 0, 0, 1, x]*
   (Nc*(-12*e^2 + 24*e^2*RATIO[x] - 24*e^2*RATIO[x^2]) + 
    (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 0, 0, 1, 0, x]*(Nc*(-12*e^2 + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 1, 0, 1, x]*(Nc*(-12*e^2 + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 1, 1, 0, x]*(Nc*(-12*e^2 + 24*e^2*RATIO[x] - 
      24*e^2*RATIO[x^2]) + (4*e^2 - 8*e^2*RATIO[x] + 8*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 1, 0, 0, 1, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 0, 1, 0, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 0, 1, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 1, 1, 0, x]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
    Nc*(6*e^2 - 12*e^2*RATIO[x] + 12*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 1, 0, 1, x]*(Nc*(-28*e^2 + 56*e^2*RATIO[x] - 
      56*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 1, 1, 1, 0, x]*
   (Nc*(-28*e^2 + 56*e^2*RATIO[x] - 56*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc*(-28*e^2 + 56*e^2*RATIO[x] - 
      56*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 0, 0, 1, 0, x]*
   (Nc*(-28*e^2 + 56*e^2*RATIO[x] - 56*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 0, 1, 0, 1, x]*(Nc*(-22*e^2 + 44*e^2*RATIO[x] - 
      44*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[0, 0, 0, 1, 1, 0, x]*
   (Nc*(-22*e^2 + 44*e^2*RATIO[x] - 44*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 1, 0, 0, 1, x]*(Nc*(-22*e^2 + 44*e^2*RATIO[x] - 
      44*e^2*RATIO[x^2]) + (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 1, 0, 1, 0, x]*
   (Nc*(-22*e^2 + 44*e^2*RATIO[x] - 44*e^2*RATIO[x^2]) + 
    (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 1, 0, 0, 1, x]*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 1, 0, 1, 0, x]*
   (Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 0, 1, 0, 1, x]*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 
      32*e^2*RATIO[x^2]) + (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 0, 1, 1, 0, x]*
   (Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
    (16*e^2 - 32*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 1, 1, 0, 1, x]*(Nc*(-24*e^2 + 48*e^2*RATIO[x] - 
      48*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[0, 0, 1, 1, 1, 0, x]*
   (Nc*(-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[1, 1, 0, 0, 0, 1, x]*(Nc*(-24*e^2 + 48*e^2*RATIO[x] - 
      48*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[1, 1, 0, 0, 1, 0, x]*
   (Nc*(-24*e^2 + 48*e^2*RATIO[x] - 48*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[0, 1, 0, 1, 0, 1, x]*(Nc*(-10*e^2 + 20*e^2*RATIO[x] - 
      20*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[0, 1, 0, 1, 1, 0, x]*
   (Nc*(-10*e^2 + 20*e^2*RATIO[x] - 20*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[1, 0, 1, 0, 0, 1, x]*(Nc*(-10*e^2 + 20*e^2*RATIO[x] - 
      20*e^2*RATIO[x^2]) + (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/
     Nc) + G[1, 0, 1, 0, 1, 0, x]*
   (Nc*(-10*e^2 + 20*e^2*RATIO[x] - 20*e^2*RATIO[x^2]) + 
    (20*e^2 - 40*e^2*RATIO[x] + 40*e^2*RATIO[x^2])/Nc) + 
  G[0, 0, 0, 0, 0, 1, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 0, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 1, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 0, x]*((-68*e^2 + 136*e^2*RATIO[x] - 136*e^2*RATIO[x^2])/
     Nc + Nc*(40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 0, 0, x]*((16*e^2*RATIO[x^2])/Nc + 
    Nc*(60*e^2 - 168*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 1, 1, x]*((16*e^2 - 32*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc + 
    Nc*(52*e^2 - 152*e^2*RATIO[x] + 160*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 0, 0, x]*((28*e^2 - 56*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/
     Nc + Nc*(80*e^2 - 328*e^2*RATIO[x] + 300*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 1, 1, x]*((84*e^2 - 168*e^2*RATIO[x] + 112*e^2*RATIO[x^2])/
     Nc + Nc*(52*e^2 - 272*e^2*RATIO[x] + 300*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 0, 0, x]*((-12*e^2 + 24*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/
     Nc + Nc*(138*e^2 - 444*e^2*RATIO[x] + 416*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 1, 1, x]*((44*e^2 - 88*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
    Nc*(110*e^2 - 388*e^2*RATIO[x] + 416*e^2*RATIO[x^2])) + 
  G[0, 1, 0, 1, 0, 0, x]*((-12*e^2 + 24*e^2*RATIO[x] + 72*e^2*RATIO[x^2])/
     Nc + Nc*(176*e^2 - 640*e^2*RATIO[x] + 592*e^2*RATIO[x^2])) + 
  G[1, 0, 1, 0, 1, 1, x]*((84*e^2 - 168*e^2*RATIO[x] + 72*e^2*RATIO[x^2])/
     Nc + Nc*(128*e^2 - 544*e^2*RATIO[x] + 592*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 0, 0, x]*((-20*e^2 + 40*e^2*RATIO[x] + 88*e^2*RATIO[x^2])/
     Nc + Nc*(222*e^2 - 828*e^2*RATIO[x] + 764*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 1, 1, x]*((108*e^2 - 216*e^2*RATIO[x] + 88*e^2*RATIO[x^2])/
     Nc + Nc*(158*e^2 - 700*e^2*RATIO[x] + 764*e^2*RATIO[x^2])) + 
  G[0, 0, 1, 1, 0, 0, x]*((-4*e^2 + 8*e^2*RATIO[x] + 160*e^2*RATIO[x^2])/Nc + 
    Nc*(264*e^2 - 1032*e^2*RATIO[x] + 948*e^2*RATIO[x^2])) + 
  G[1, 1, 0, 0, 1, 1, x]*((164*e^2 - 328*e^2*RATIO[x] + 160*e^2*RATIO[x^2])/
     Nc + Nc*(180*e^2 - 864*e^2*RATIO[x] + 948*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*((-16*e^2 + 32*e^2*RATIO[x] + 192*e^2*RATIO[x^2])/
     Nc + Nc*(348*e^2 - 1368*e^2*RATIO[x] + 1256*e^2*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*((208*e^2 - 416*e^2*RATIO[x] + 192*e^2*RATIO[x^2])/
     Nc + Nc*(236*e^2 - 1144*e^2*RATIO[x] + 1256*e^2*RATIO[x^2])) + 
  G[0, 0, 0, 0, 0, 0, x]*((124*e^2 - 248*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/
     Nc + Nc*(356*e^2 - 1456*e^2*RATIO[x] + 1332*e^2*RATIO[x^2])) + 
  G[1, 1, 1, 1, 1, 1, x]*((372*e^2 - 744*e^2*RATIO[x] + 496*e^2*RATIO[x^2])/
     Nc + Nc*(232*e^2 - 1208*e^2*RATIO[x] + 1332*e^2*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, x]*((4*e^2 - (8*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 - 232*e^2*RATIO[x] + 
      16*e*(-3 + 8*e + (8*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(2*e*(-37 + 77*e + (94*I)*e*Pi) + (44*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (32*e^2*RATIO[x^(-2)])/3 - (32*e^2*RATIO[x^(-1)])/3 + 
      (2*e*(438 - 85*e - (1140*I)*e*Pi)*RATIO[x])/3 + 
      ((4*I)/3)*e*(201*I + (178*I)*e + 522*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((-96*e^2*RATIO[x^2])/Nc + Nc*(-144*e^2 + 576*e^2*RATIO[x] - 
        528*e^2*RATIO[x^2]))) + G[1, 1, 0, 0, 0, x]*
   ((-24*e^2 + (32*e^2*RATIO[x^(-2)])/3 + (64*e^2*RATIO[x^(-1)])/3 - 
      (920*e^2*RATIO[x])/3 + (8*e*(-15 + 40*e + (18*I)*e*Pi)*RATIO[x^2])/3)/
     Nc + Nc*(e*(-64 + 355*e + (66*I)*e*Pi) + (182*e^2*RATIO[x^(-2)])/3 + 
      (40*e^2*RATIO[x^(-1)])/3 + 2*e*(124 - 209*e - (138*I)*e*Pi)*RATIO[x] + 
      (I/3)*e*(684*I + (569*I)*e + 756*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((-80*e^2*RATIO[x^2])/Nc + Nc*(-132*e^2 + 504*e^2*RATIO[x] - 
        464*e^2*RATIO[x^2]))) + G[0, 0, 0, 0, 0, x]*
   (Nc*(2*e*(-46 + 195*e + (91*I)*e*Pi) + 24*e^2*RATIO[(1 - x)^(-1)] + 
      (54*e^2)/(-1 + RATIO[x])^2 + 4*e*(88 - 155*e - (193*I)*e*Pi)*RATIO[x] + 
      (2*e*(-486 + 215*e + (1056*I)*e*Pi)*RATIO[x^2])/3) + 
    (2*e*(-14 + 3*e) + (112*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (56*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(-21 + 124*e)*RATIO[x])/3 + 
      ((8*I)/3)*e*(42*I + (14*I)*e + 51*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(-214*e^2 + 764*e^2*RATIO[x] - 708*e^2*RATIO[x^2]) + 
      (-56*e^2 + 112*e^2*RATIO[x] - 224*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 1, x]*(Nc*(((2*I)/3)*e*(96*I + (130*I)*e + 171*e*Pi) + 
      54*e^2*RATIO[x^(-2)] + 24*e^2*RATIO[x^(-1)] + 
      (4*e*(222 + 250*e - (477*I)*e*Pi)*RATIO[x])/3 + 
      (2*e*(-486 + 215*e + (1056*I)*e*Pi)*RATIO[x^2])/3) + 
    ((2*I)*e*(42*I + (181*I)*e + 68*e*Pi) + (56*e^2*RATIO[x^(-2)])/3 + 
      (112*e^2*RATIO[x^(-1)])/3 + (8*e*(63 + 152*e - (102*I)*e*Pi)*RATIO[x])/
       3 + ((8*I)/3)*e*(42*I + (14*I)*e + 51*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*(Nc*(-158*e^2 + 652*e^2*RATIO[x] - 708*e^2*RATIO[x^2]) + 
      (-168*e^2 + 336*e^2*RATIO[x] - 224*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 1, 1, x]*(((4*I)*e*(12*I + (25*I)*e + 32*e*Pi) - 
      (16*e^2*RATIO[(1 - x)^(-1)])/3 - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      8*e*(12 - 3*e - (32*I)*e*Pi)*RATIO[x] + 16*e*(-3 + 8*e + (8*I)*e*Pi)*
       RATIO[x^2])/Nc + Nc*((2*I)*e*(25*I + (70*I)*e + 62*e*Pi) - 
      (32*e^2*RATIO[(1 - x)^(-1)])/3 + (44*e^2*RATIO[x^(-1)])/3 - 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (2*e*(366 + 797*e - (948*I)*e*Pi)*
        RATIO[x])/3 + ((4*I)/3)*e*(201*I + (178*I)*e + 522*e*Pi)*
       RATIO[x^2]) + Log[mu2]*(Nc*(-96*e^2 + 480*e^2*RATIO[x] - 
        528*e^2*RATIO[x^2]) + (-96*e^2 + 192*e^2*RATIO[x] - 
        96*e^2*RATIO[x^2])/Nc)) + G[0, 0, 1, 1, 1, x]*
   (((8*I)*e*(5*I + (28*I)*e + 6*e*Pi) + (64*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (32*e^2)/(3*(-1 + RATIO[x])^2) + (8*e*(30 + 35*e - (36*I)*e*Pi)*
        RATIO[x])/3 + (8*e*(-15 + 40*e + (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(((2*I)/3)*e*(66*I + (379*I)*e + 63*e*Pi) + 
      (40*e^2*RATIO[(1 - x)^(-1)])/3 + (182*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*e*(156 + 598*e - (171*I)*e*Pi)*RATIO[x])/3 + 
      (I/3)*e*(684*I + (569*I)*e + 756*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-92*e^2 + 424*e^2*RATIO[x] - 464*e^2*RATIO[x^2]) + 
      (-80*e^2 + 160*e^2*RATIO[x] - 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 0, x]*((-4*e*(1 + 11*e) + 8*e^2*RATIO[x^(-2)] + 
      16*e^2*RATIO[x^(-1)] - 4*e*(-2 + 15*e)*RATIO[x] + 
      8*e*(-3 + 2*e + (3*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((2*e*(-48 + 305*e + (99*I)*e*Pi))/3 + 8*e^2*RATIO[(1 - x)^(-1)] + 
      (130*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + 4*e*(28 - 52*e - (51*I)*e*Pi)*
       RATIO[x] + (I/3)*e*(312*I + (421*I)*e + 576*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-62*e^2 + 220*e^2*RATIO[x] - 204*e^2*RATIO[x^2]) + 
      (-8*e^2 + 16*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, x]*(((4*I)*e*(5*I + (22*I)*e + 6*e*Pi) + 
      16*e^2*RATIO[(1 - x)^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + 
      4*e*(10 + 7*e - (12*I)*e*Pi)*RATIO[x] + 8*e*(-3 + 2*e + (3*I)*e*Pi)*
       RATIO[x^2])/Nc + Nc*(I*e*(24*I + (145*I)*e + 54*e*Pi) + 
      (8*e^2*RATIO[(1 - x)^(-1)])/3 + (8*e^2*RATIO[x^(-2)])/3 + 
      8*e^2*RATIO[x^(-1)] + (130*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e*(144 + 733*e - (270*I)*e*Pi)*RATIO[x])/3 + 
      (I/3)*e*(312*I + (421*I)*e + 576*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-46*e^2 + 188*e^2*RATIO[x] - 204*e^2*RATIO[x^2]) + 
      (-40*e^2 + 80*e^2*RATIO[x] - 48*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, x]*(Nc*(e*(2 + 27*e - (84*I)*e*Pi) - 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (68*e^2*RATIO[x^(-2)])/3 - 
      (68*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 + 
      ((4*I)/3)*e*(3*I + (22*I)*e + 180*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e - (342*I)*e*Pi)*RATIO[x^2])/3) + 
    (-4*e*(1 + e) - 4*e^2*RATIO[x^(-2)] - 8*e^2*RATIO[x^(-1)] + 
      (4*e*(6 + 11*e)*RATIO[x])/3 - ((8*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, x]*(Nc*((e*(6 + 55*e - (216*I)*e*Pi))/3 - 
      (68*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] - 
      (64*e^2*RATIO[x^(-1)])/3 - (68*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*I)*e*(I + (3*I)*e + 54*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e - (342*I)*e*Pi)*RATIO[x^2])/3) + 
    ((-4*I)*e*(-I - (4*I)*e + 6*e*Pi) - 8*e^2*RATIO[(1 - x)^(-1)] - 
      (4*e^2)/(-1 + RATIO[x])^2 + (4*e*(6 + 29*e + (36*I)*e*Pi)*RATIO[x])/3 - 
      ((8*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 0, x]*(Nc*((e*(6 + 55*e + (534*I)*e*Pi))/3 - 
      (68*e^2*RATIO[(1 - x)^(-1)])/3 - 4*e^2*RATIO[x^(-2)] - 
      (64*e^2*RATIO[x^(-1)])/3 - (68*e^2)/(3*(-1 + RATIO[x])^2) - 
      (4*I)*e*(-I - (3*I)*e + 161*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e + (894*I)*e*Pi)*RATIO[x^2])/3) + 
    (-4*e*(1 + 4*e) - 8*e^2*RATIO[(1 - x)^(-1)] - (4*e^2)/(-1 + RATIO[x])^2 + 
      (4*e*(6 + 29*e)*RATIO[x])/3 + ((8*I)/3)*e*(3*I + (10*I)*e + 36*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, x]*(Nc*(e*(2 + 27*e + (130*I)*e*Pi) - 
      (64*e^2*RATIO[(1 - x)^(-1)])/3 - (68*e^2*RATIO[x^(-2)])/3 - 
      (68*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(-1 + RATIO[x])^2 - 
      ((4*I)/3)*e*(-3*I - (22*I)*e + 411*e*Pi)*RATIO[x] + 
      (2*e*(6 + 31*e + (894*I)*e*Pi)*RATIO[x^2])/3) + 
    ((4*I)*e*(I + I*e + 24*e*Pi) - 4*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (4*e*(6 + 11*e - (144*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(3*I + (10*I)*e + 36*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(12*e^2 - 24*e^2*RATIO[x] + 24*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, x]*(Nc*((e*(24 + 179*e - (192*I)*e*Pi))/3 + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 - (38*e^2*RATIO[x^(-2)])/3 - 
      12*e^2*RATIO[x^(-1)] + (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      ((2*I)/3)*e*(24*I + (163*I)*e + 408*e*Pi)*RATIO[x] + 
      e*(16 + 39*e - (248*I)*e*Pi)*RATIO[x^2]) + 
    (-4*e*(2 + 9*e) - (8*e^2*RATIO[x^(-2)])/3 - (16*e^2*RATIO[x^(-1)])/3 + 
      (16*e*(3 + 16*e)*RATIO[x])/3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*(Nc*(2*e*(4 - 5*e - (20*I)*e*Pi) - 
      12*e^2*RATIO[(1 - x)^(-1)] + (2*e^2*RATIO[x^(-2)])/3 + 
      (20*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 23*e + (168*I)*e*Pi)*RATIO[x])/3 + 
      e*(16 + 39*e - (248*I)*e*Pi)*RATIO[x^2]) + 
    ((-4*I)*e*(-2*I - I*e + 12*e*Pi) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(3 + 4*e + (18*I)*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 9*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, x]*(Nc*(2*e*(4 - 5*e + (132*I)*e*Pi) - 
      12*e^2*RATIO[(1 - x)^(-1)] + (2*e^2*RATIO[x^(-2)])/3 + 
      (20*e^2*RATIO[x^(-1)])/3 - (38*e^2)/(3*(-1 + RATIO[x])^2) + 
      (4*e*(-12 + 23*e - (774*I)*e*Pi)*RATIO[x])/3 + 
      e*(16 + 39*e + (948*I)*e*Pi)*RATIO[x^2]) + 
    (-4*e*(2 + e) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(3 + 4*e)*RATIO[x])/3 + 
      ((8*I)/3)*e*(6*I + (20*I)*e + 63*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*(Nc*((e*(24 + 179*e + (540*I)*e*Pi))/3 + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 - (38*e^2*RATIO[x^(-2)])/3 - 
      12*e^2*RATIO[x^(-1)] + (2*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((2*I)/3)*e*(-24*I - (163*I)*e + 1296*e*Pi)*RATIO[x] + 
      e*(16 + 39*e + (948*I)*e*Pi)*RATIO[x^2]) + 
    ((4*I)*e*(2*I + (9*I)*e + 42*e*Pi) - (8*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + (16*e*(3 + 16*e - (63*I)*e*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*e*(6*I + (20*I)*e + 63*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(24*e^2 - 48*e^2*RATIO[x] + 48*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 0, x]*(Nc*(2*e*(6 + 34*e + (37*I)*e*Pi) + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 - 
      (4*I)*e*(-6*I - (35*I)*e + 49*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e + (282*I)*e*Pi)*RATIO[x^2])/3) + 
    (-8*e*(1 + 5*e) + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (8*e*(6 + 35*e)*RATIO[x])/3 + 
      ((16*I)/3)*e*(3*I + (10*I)*e + 3*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, x]*(Nc*((2*e*(18 + 23*e + (99*I)*e*Pi))/3 - 
      8*e^2*RATIO[(1 - x)^(-1)] + 4*e^2*RATIO[x^(-2)] + 
      (20*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 - 
      ((4*I)/3)*e*(-18*I - (26*I)*e + 135*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e + (282*I)*e*Pi)*RATIO[x^2])/3) + 
    ((8*I)*e*(I + 2*e*Pi) + (4*e^2*RATIO[x^(-2)])/3 + 
      (8*e^2*RATIO[x^(-1)])/3 + (8*e*(6 + 5*e - (12*I)*e*Pi)*RATIO[x])/3 + 
      ((16*I)/3)*e*(3*I + (10*I)*e + 3*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, x]*(Nc*((2*e*(18 + 23*e - (300*I)*e*Pi))/3 - 
      8*e^2*RATIO[(1 - x)^(-1)] + 4*e^2*RATIO[x^(-2)] + 
      (20*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 + 
      ((8*I)/3)*e*(9*I + (13*I)*e + 294*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e - (1080*I)*e*Pi)*RATIO[x^2])/3) + 
    (-8*e + (4*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      (8*e*(6 + 5*e)*RATIO[x])/3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 24*e*Pi)*
       RATIO[x^2])/Nc + Log[mu2]*
     ((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, x]*(Nc*(4*e*(3 + 17*e - (34*I)*e*Pi) + 
      (20*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
      8*e^2*RATIO[x^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 + 
      (4*I)*e*(6*I + (35*I)*e + 164*e*Pi)*RATIO[x] + 
      (2*e*(36 + 131*e - (1080*I)*e*Pi)*RATIO[x^2])/3) + 
    ((-8*I)*e*(-I - (5*I)*e + 16*e*Pi) + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (8*e*(6 + 35*e + (96*I)*e*Pi)*RATIO[x])/
       3 - ((16*I)/3)*e*(-3*I - (10*I)*e + 24*e*Pi)*RATIO[x^2])/Nc + 
    Log[mu2]*((-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc + 
      Nc*(30*e^2 - 60*e^2*RATIO[x] + 60*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*((2*e*(10 + 41*e) - (20*e^2*RATIO[x^(-2)])/3 - 
      (40*e^2*RATIO[x^(-1)])/3 - (8*e*(15 + 74*e)*RATIO[x])/3 + 
      (8*e*(15 + 50*e + (21*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(((2*I)/3)*e*(12*I + (182*I)*e + 159*e*Pi) - 34*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] + 4*e*(4 + 66*e - (95*I)*e*Pi)*RATIO[x] + 
      (I/3)*e*(48*I + (629*I)*e + 1056*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 1, x]*((2*e*(10 + 9*e + (28*I)*e*Pi) - 
      (40*e^2*RATIO[(1 - x)^(-1)])/3 - (20*e^2)/(3*(-1 + RATIO[x])^2) - 
      ((8*I)/3)*e*(-15*I - (26*I)*e + 42*e*Pi)*RATIO[x] + 
      (8*e*(15 + 50*e + (21*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(I*e*(8*I + (67*I)*e + 78*e*Pi) + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (2*e*(24 + 233*e - (486*I)*e*Pi)*RATIO[x])/
       3 + (I/3)*e*(48*I + (629*I)*e + 1056*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 0, 1, x]*((2*e*(10 + 41*e - (68*I)*e*Pi) - 
      (20*e^2*RATIO[x^(-2)])/3 - (40*e^2*RATIO[x^(-1)])/3 + 
      ((8*I)/3)*e*(15*I + (74*I)*e + 102*e*Pi)*RATIO[x] + 
      (8*e*(15 + 50*e - (51*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(((-2*I)/3)*e*(-12*I - (182*I)*e + 195*e*Pi) - 34*e^2*RATIO[x^(-2)] + 
      8*e^2*RATIO[x^(-1)] + 4*e*(4 + 66*e + (167*I)*e*Pi)*RATIO[x] - 
      (I/3)*e*(-48*I - (629*I)*e + 2208*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 1, 0, x]*((2*e*(10 + 9*e) - (40*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (20*e^2)/(3*(-1 + RATIO[x])^2) - (8*e*(15 + 26*e)*RATIO[x])/3 + 
      (8*e*(15 + 50*e - (51*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*((-I)*e*(-8*I - (67*I)*e + 198*e*Pi) + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (34*e^2)/(-1 + RATIO[x])^2 + (2*e*(24 + 233*e + (1206*I)*e*Pi)*
        RATIO[x])/3 - (I/3)*e*(-48*I - (629*I)*e + 2208*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*(Nc*(-14*e^2 + 28*e^2*RATIO[x] - 28*e^2*RATIO[x^2]) + 
      (40*e^2 - 80*e^2*RATIO[x] + 80*e^2*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, x]*((16*e*(1 + 6*e) - (16*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-6 + 29*e)*RATIO[x])/3 + 
      (16*e*(12 + 4*e - (3*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(2*e*(23 - 265*e - (28*I)*e*Pi) + (20*e^2*RATIO[(1 - x)^(-1)])/3 + 
      40*e^2*RATIO[x^(-1)] - (8*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e*(-282 + 1063*e + (240*I)*e*Pi)*RATIO[x])/3 + 
      2*e*(86 + 55*e - (76*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((32*e^2 - 64*e^2*RATIO[x] + 128*e^2*RATIO[x^2])/Nc + 
      Nc*(78*e^2 - 348*e^2*RATIO[x] + 316*e^2*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*((16*e*(3 + 17*e - I*e*Pi) - (8*e^2*RATIO[x^(-2)])/3 - 
      (16*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e*(18*I + (37*I)*e + 6*e*Pi)*
       RATIO[x] + (16*e*(12 + 4*e - (3*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(45 + 433*e - (72*I)*e*Pi))/3 + 40*e^2*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-2)])/3 + (20*e^2*RATIO[x^(-1)])/3 + 
      ((2*I)/3)*e*(234*I + (1393*I)*e + 216*e*Pi)*RATIO[x] + 
      2*e*(86 + 55*e - (76*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((96*e^2 - 192*e^2*RATIO[x] + 128*e^2*RATIO[x^2])/Nc + 
      Nc*(46*e^2 - 284*e^2*RATIO[x] + 316*e^2*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 0, x]*((-2*e*(6 + 7*e) + 8*e*(3 + 31*e)*RATIO[x] - 
      (8*I)*e^2*(-18*I + 7*Pi)*RATIO[x^2])/Nc + 
    Nc*(e*(48 - 163*e - (104*I)*e*Pi) - (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (2*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + 2*e*(-84 + 77*e + (188*I)*e*Pi)*
       RATIO[x] + 4*e*(39 + 59*e - (87*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((-24*e^2 + 48*e^2*RATIO[x])/Nc + 
      Nc*(100*e^2 - 344*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*((2*e*(6 + 45*e - (28*I)*e*Pi) + 
      8*e*(-3 + 5*e + (14*I)*e*Pi)*RATIO[x] - (8*I)*e^2*(-18*I + 7*Pi)*
       RATIO[x^2])/Nc + Nc*(e*(36 + 227*e - (76*I)*e*Pi) + 
      (8*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*I)*e*(72*I + (313*I)*e + 160*e*Pi)*RATIO[x] + 
      4*e*(39 + 59*e - (87*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((24*e^2 - 48*e^2*RATIO[x])/Nc + 
      Nc*(76*e^2 - 296*e^2*RATIO[x] + 320*e^2*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, x]*((-4*e*(-4 + 5*e) - (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + 32*e*(-1 + 6*e)*RATIO[x] + 
      24*e*(3 - (7*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*((e*(144 - 313*e - (768*I)*e*Pi))/3 + 8*e^2*RATIO[(1 - x)^(-1)] - 
      (32*e^2*RATIO[x^(-1)])/3 + (4*e^2)/(3*(-1 + RATIO[x])^2) + 
      (2*e*(-324 + 95*e + (1524*I)*e*Pi)*RATIO[x])/3 + 
      e*(196 + 9*e - (932*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((32*e^2 - 64*e^2*RATIO[x] + 144*e^2*RATIO[x^2])/Nc + 
      Nc*(94*e^2 - 428*e^2*RATIO[x] + 388*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, x]*((4*e*(14 + 43*e - (42*I)*e*Pi) - 
      (4*e^2*RATIO[x^(-2)])/3 - (8*e^2*RATIO[x^(-1)])/3 + 
      (16*I)*e*(7*I + (12*I)*e + 21*e*Pi)*RATIO[x] + 
      24*e*(3 - (7*I)*e*Pi)*RATIO[x^2])/Nc + 
    Nc*(4*e*(7 - 8*e - (43*I)*e*Pi) - (32*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2*RATIO[x^(-2)])/3 + 8*e^2*RATIO[x^(-1)] + 
      ((4*I)/3)*e*(132*I + (61*I)*e + 636*e*Pi)*RATIO[x] + 
      e*(196 + 9*e - (932*I)*e*Pi)*RATIO[x^2]) + 
    Log[mu2]*((112*e^2 - 224*e^2*RATIO[x] + 144*e^2*RATIO[x^2])/Nc + 
      Nc*(54*e^2 - 348*e^2*RATIO[x] + 388*e^2*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, x]*((-4*(-3 + e)*e + (8*e^2*RATIO[(1 - x)^(-1)])/3 + 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(-18 + 251*e)*RATIO[x])/3 + 
      (8*e*(33 - 34*e - (36*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*(e*(92 - 263*e - (162*I)*e*Pi) + 16*e^2*RATIO[(1 - x)^(-1)] + 
      16*e^2*RATIO[x^(-1)] + (26*e^2)/(-1 + RATIO[x])^2 + 
      (2*e*(-564 + 281*e + (918*I)*e*Pi)*RATIO[x])/3 + 
      (e*(1032 + 583*e - (1692*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*((24*e^2 - 48*e^2*RATIO[x] + 176*e^2*RATIO[x^2])/Nc + 
      Nc*(176*e^2 - 736*e^2*RATIO[x] + 672*e^2*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, x]*((4*e*(19 + 60*e - (24*I)*e*Pi) + 
      (4*e^2*RATIO[x^(-2)])/3 + (8*e^2*RATIO[x^(-1)])/3 + 
      ((4*I)/3)*e*(114*I + (115*I)*e + 144*e*Pi)*RATIO[x] + 
      (8*e*(33 - 34*e - (36*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
    Nc*((2*e*(90 + 178*e - (171*I)*e*Pi))/3 + 16*e^2*RATIO[(1 - x)^(-1)] + 
      26*e^2*RATIO[x^(-2)] + 16*e^2*RATIO[x^(-1)] + 
      (12*I)*e*(26*I + (48*I)*e + 43*e*Pi)*RATIO[x] + 
      (e*(1032 + 583*e - (1692*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*((152*e^2 - 304*e^2*RATIO[x] + 176*e^2*RATIO[x^2])/Nc + 
      Nc*(112*e^2 - 608*e^2*RATIO[x] + 672*e^2*RATIO[x^2]))) + 
  G[1, 1, 0, 0, x]*(((-2*(-6 - 33*e - 285*e^2 + (24*I)*e^2*Pi + 5*e^2*Pi^2))/
       3 - 56*e^2*RATIO[(1 - x)^(-1)] + ((4*I)/9)*((6*I)*e - (17*I)*e^2 + 
        6*e^2*Pi)*RATIO[x^(-2)] + ((16*I)/9)*((3*I)*e + (11*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-1)] + (8*e^2)/(-1 + RATIO[x])^2 + 
      (2*(-36 + 120*e - 205*e^2 - (756*I)*e^2*Pi + 30*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(72 + 24*e + 223*e^2 - (108*I)*e*Pi + (288*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((216 - 1842*e - 5899*e^2 - (648*I)*e*Pi + (3708*I)*e^2*Pi + 
        612*e^2*Pi^2)/18 - (4*(3*e - 55*e^2 - (15*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((76*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(-3*e + 211*e^2 + (3*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(72 - 195*e - 923*e^2 - (216*I)*e*Pi + (378*I)*e^2*Pi + 
         192*e^2*Pi^2)*RATIO[x])/3 + 
      ((792 + 444*e + 1211*e^2 - (2376*I)*e*Pi - (2088*I)*e^2*Pi + 
         2124*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((8*e^2 - 16*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(18*e^2 - 84*e^2*RATIO[x] + 76*e^2*RATIO[x^2])) + 
    Log[mu2]*((4*e*(2 + 11*e) - (16*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 + (16*e*(-3 + 10*e)*RATIO[x])/3 + 
        (16*e*(6 + 2*e - (9*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(30 - 313*e - (108*I)*e*Pi))/3 - (92*e^2*RATIO[x^(-2)])/3 + 
        (8*e*(-33 + 103*e + (108*I)*e*Pi)*RATIO[x])/3 + 
        (8*e*(30 + 13*e - (99*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 1, 1, x]*
   (((2*(18 + 81*e + 291*e^2 - (36*I)*e*Pi - (180*I)*e^2*Pi + 25*e^2*Pi^2))/
       3 - (16*(3*e + 11*e^2 - (3*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      8*e^2*RATIO[x^(-2)] - 56*e^2*RATIO[x^(-1)] + 
      (4*(-6*e + 17*e^2 + (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(108 + 168*e + 241*e^2 - (216*I)*e*Pi - (180*I)*e^2*Pi + 
         150*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(72 + 24*e + 223*e^2 - (108*I)*e*Pi + (288*I)*e^2*Pi + 60*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((72 + 471*e + 3194*e^2 - (216*I)*e*Pi - (1458*I)*e^2*Pi + 
        216*e^2*Pi^2)/9 + ((4*I)/9)*((76*I)*e^2 + 3*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((2*I)/9)*((3*I)*e - (211*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] + ((4*I)/9)*((3*I)*e - (55*I)*e^2 + 15*e^2*Pi)*
       RATIO[x^(-1)] + ((I/9)*((138*I)*e + (109*I)*e^2 + 156*e^2*Pi))/
       (-1 + RATIO[x])^2 - ((360 + 1614*e + 6749*e^2 - (1080*I)*e*Pi - 
         (4356*I)*e^2*Pi + 972*e^2*Pi^2)*RATIO[x])/9 + 
      ((792 + 444*e + 1211*e^2 - (2376*I)*e*Pi - (2088*I)*e^2*Pi + 
         2124*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((24*e^2 - 48*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(10*e^2 - 68*e^2*RATIO[x] + 76*e^2*RATIO[x^2])) + 
    Log[mu2]*((12*e*(2 + 9*e - (4*I)*e*Pi) - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + ((16*I)/3)*e*(9*I + (14*I)*e + 
          18*e*Pi)*RATIO[x] + (16*e*(6 + 2*e - (9*I)*e*Pi)*RATIO[x^2])/3)/
       Nc + Nc*((2*e*(18 + 151*e - (72*I)*e*Pi))/3 - 
        (92*e^2)/(3*(-1 + RATIO[x])^2) + (8*I)*e*(9*I + (43*I)*e + 30*e*Pi)*
         RATIO[x] + (8*e*(30 + 13*e - (99*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[0, 0, 0, 0, x]*(((2*(6 - 9*e + 229*e^2 + (18*I)*e^2*Pi + 21*e^2*Pi^2))/
       3 - (8*(6*e + 133*e^2 - (15*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 + 
      (4*(-6*e + 53*e^2 + (15*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(36 - 444*e - 1409*e^2 + (912*I)*e^2*Pi + 126*e^2*Pi^2)*RATIO[x])/
       9 + (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi + (480*I)*e^2*Pi + 
         198*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((96 - 672*e - 1170*e^2 - (312*I)*e*Pi + (642*I)*e^2*Pi + 
        107*e^2*Pi^2)/6 - (2*(24*e - 391*e^2 - (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*(-39*e + 653*e^2 - (12*I)*e^2*Pi))/
       (9*(-1 + RATIO[x])^2) - ((504 - 1860*e - 11258*e^2 - (2016*I)*e*Pi + 
         (846*I)*e^2*Pi + 753*e^2*Pi^2)*RATIO[x])/9 + 
      ((936 - 612*e - 12605*e^2 - (3672*I)*e*Pi - (1362*I)*e^2*Pi + 
         1362*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((8*e^2 - 16*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(65*e^2 - 178*e^2*RATIO[x] + 170*e^2*RATIO[x^2])) + 
    Log[mu2]*((-4*e*(-2 + 3*e) - (32*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (16*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(-3 + 37*e)*RATIO[x])/3 + 
        (16*e*(6 + 2*e - (15*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(2*e*(24 - 108*e - (49*I)*e*Pi) - (64*e^2*RATIO[(1 - x)^(-1)])/3 - 
        (68*e^2)/(3*(-1 + RATIO[x])^2) + (4*e*(-108 + 278*e + (327*I)*e*Pi)*
          RATIO[x])/3 + (4*e*(102 - 7*e - (297*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 1, x]*
   (((2*(18 + 147*e + 713*e^2 - (60*I)*e*Pi - (126*I)*e^2*Pi + 45*e^2*Pi^2))/
       3 + ((4*I)/9)*((6*I)*e - (53*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-2)] + 
      ((8*I)/9)*((6*I)*e + (133*I)*e^2 + 15*e^2*Pi)*RATIO[x^(-1)] - 
      (2*(108 + 492*e + 1495*e^2 - (360*I)*e*Pi + (48*I)*e^2*Pi + 
         270*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(72 + 24*e + 43*e^2 - (180*I)*e*Pi + (480*I)*e^2*Pi + 198*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((216 + 1092*e + 6401*e^2 - (576*I)*e*Pi - (1128*I)*e^2*Pi + 
        177*e^2*Pi^2)/18 - ((2*I)/9)*((-39*I)*e + (653*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((24*I)*e - (391*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] - ((144 + 416*e - 449*e^2 - (552*I)*e*Pi - 
         (736*I)*e^2*Pi + 203*e^2*Pi^2)*RATIO[x])/3 + 
      ((936 - 612*e - 12605*e^2 - (3672*I)*e*Pi - (1362*I)*e^2*Pi + 
         1362*e^2*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*((24*e^2 - 48*e^2*RATIO[x] + 32*e^2*RATIO[x^2])/Nc + 
      Nc*(57*e^2 - 162*e^2*RATIO[x] + 170*e^2*RATIO[x^2])) + 
    Log[mu2]*((4*e*(6 + 49*e - (20*I)*e*Pi) - (16*e^2*RATIO[x^(-2)])/3 - 
        (32*e^2*RATIO[x^(-1)])/3 + ((16*I)/3)*e*(9*I + (41*I)*e + 30*e*Pi)*
         RATIO[x] + (16*e*(6 + 2*e - (15*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*((2*e*(60 + 218*e - (87*I)*e*Pi))/3 - (68*e^2*RATIO[x^(-2)])/3 - 
        (64*e^2*RATIO[x^(-1)])/3 + (4*I)*e*(32*I + (88*I)*e + 89*e*Pi)*
         RATIO[x] + (4*e*(102 - 7*e - (297*I)*e*Pi)*RATIO[x^2])/3))) + 
  G[1, 1, 1, 0, x]*
   (Nc*(-(e*(-600 - 2821*e - (684*I)*Pi + (3918*I)*e*Pi + 600*e*Pi^2))/18 - 
      ((2*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (I/18)*((120*I)*e + (5*I)*e^2 + 408*e^2*Pi)*RATIO[x^(-2)] + 
      ((-12*e - 65*e^2)*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/
       (-1 + RATIO[x])^2 + (e*(-224 - 1593*e - (444*I)*Pi + (816*I)*e*Pi + 
         404*e*Pi^2)*RATIO[x])/3 - (e*(-274 - 1939*e - (816*I)*Pi - 
         (662*I)*e*Pi + 740*e*Pi^2)*RATIO[x^2])/6) + 
    (2*(-2 - 13*e - 53*e^2 + (8*I)*e^2*Pi + 2*e^2*Pi^2) - 
      ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 18*e^2*Pi)*RATIO[x^(-1)] - 
      (2*(-36 - 264*e - 989*e^2 - (756*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/9 - 
      (4*(18 + 60*e + 157*e^2 - (54*I)*e*Pi + (144*I)*e^2*Pi + 33*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + Log[mu2]^2*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 100*e + (111*I)*e*Pi))/3 + 
        12*e^2*RATIO[x^(-2)] - (32*e^2*RATIO[x^(-1)])/3 + 
        2*e*(2 - 73*e - (146*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (67*I)*e*Pi)*RATIO[x^2]) + 
      (-4*e*(2 + 13*e) + (8*e^2*RATIO[x^(-2)])/3 + (16*e^2*RATIO[x^(-1)])/3 + 
        (16*e*(3 + 22*e)*RATIO[x])/3 + ((16*I)/3)*e*(3*I + (10*I)*e + 9*e*Pi)*
         RATIO[x^2])/Nc)) + G[0, 0, 0, 1, x]*
   (Nc*(-(e*(-39 + 460*e - (234*I)*Pi - (1482*I)*e*Pi + 198*e*Pi^2))/9 - 
      ((12*e + 65*e^2)*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*
       RATIO[x^(-2)] - ((2*I)/3)*((3*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (120*e + 5*e^2 - (408*I)*e^2*Pi)/(18*(-1 + RATIO[x])^2) + 
      (2*e*(-25 - 173*e - (186*I)*Pi - (739*I)*e*Pi + 168*e*Pi^2)*RATIO[x])/
       3 - (e*(-274 - 1939*e - (816*I)*Pi - (662*I)*e*Pi + 740*e*Pi^2)*
        RATIO[x^2])/6) + 
    ((-2*(6 - 9*e - 66*e^2 - (36*I)*e*Pi - (180*I)*e^2*Pi + 28*e^2*Pi^2))/3 - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 18*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (((2*I)/9)*((6*I)*e - (17*I)*e^2 + 18*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*(36 - 24*e - 361*e^2 - (216*I)*e*Pi - (180*I)*e^2*Pi + 168*e^2*Pi^2)*
        RATIO[x])/9 - (4*(18 + 60*e + 157*e^2 - (54*I)*e*Pi + 
         (144*I)*e^2*Pi + 33*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Log[mu2]^2*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 7*e + (75*I)*e*Pi))/3 - 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + (12*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(2 - 11*e - (122*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (67*I)*e*Pi)*RATIO[x^2]) + 
      (4*e*(-2 + 3*e + (12*I)*e*Pi) + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) + (16*e*(3 - 2*e - (18*I)*e*Pi)*
          RATIO[x])/3 + ((16*I)/3)*e*(3*I + (10*I)*e + 9*e*Pi)*RATIO[x^2])/
       Nc)) + G[0, 0, 1, 0, x]*
   (Nc*(-(e*(-39 + 460*e - (486*I)*Pi + (987*I)*e*Pi + 318*e*Pi^2))/9 - 
      ((12*e + 65*e^2 + (44*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((2*I)/3)*e^2*Pi*RATIO[x^(-2)] - (2*I)*(I*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (120*e + 5*e^2 + (12*I)*e^2*Pi)/
       (18*(-1 + RATIO[x])^2) + (2*e*(-25 - 173*e - (342*I)*Pi + 
         (108*I)*e*Pi + 220*e*Pi^2)*RATIO[x])/3 - 
      (e*(-274 - 1939*e - (1248*I)*Pi - (792*I)*e*Pi + 804*e*Pi^2)*
        RATIO[x^2])/6) + (2*(-2 + 3*e + 22*e^2 - (6*I)*e^2*Pi + 2*e^2*Pi^2) - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 6*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      (2*(6*e - 17*e^2 - (6*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) - 
      (2*(-36 + 24*e + 361*e^2 - (912*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/9 - 
      (4*(18 + 60*e + 157*e^2 - (90*I)*e*Pi + (240*I)*e^2*Pi + 39*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + Log[mu2]^2*
     ((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 7*e + (159*I)*e*Pi))/3 - 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + (12*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(2 - 11*e - (226*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (103*I)*e*Pi)*RATIO[x^2]) + 
      (4*e*(-2 + 3*e) + (16*e^2*RATIO[(1 - x)^(-1)])/3 + 
        (8*e^2)/(3*(-1 + RATIO[x])^2) - (16*e*(-3 + 2*e)*RATIO[x])/3 + 
        ((16*I)/3)*e*(3*I + (10*I)*e + 15*e*Pi)*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, x]*
   (Nc*(-(e*(-600 - 2821*e - (612*I)*Pi - (1698*I)*e*Pi + 408*e*Pi^2))/18 - 
      (2*I)*e^2*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
      (I/18)*((-120*I)*e - (5*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-2)] - 
      (I/3)*((-12*I)*e - (65*I)*e^2 + 44*e^2*Pi)*RATIO[x^(-1)] + 
      (((2*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(-224 - 1593*e - (564*I)*Pi - (1008*I)*e*Pi + 364*e*Pi^2)*RATIO[x])/
       3 - (e*(-274 - 1939*e - (1248*I)*Pi - (792*I)*e*Pi + 804*e*Pi^2)*
        RATIO[x^2])/6) + 
    ((-2*(6 + 39*e + 159*e^2 - (60*I)*e*Pi - (126*I)*e^2*Pi + 32*e^2*Pi^2))/
       3 - ((2*I)/9)*((6*I)*e - (17*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] - 
      ((4*I)/9)*((6*I)*e + (13*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (2*(36 + 264*e + 989*e^2 - (360*I)*e*Pi + (48*I)*e^2*Pi + 192*e^2*Pi^2)*
        RATIO[x])/9 - (4*(18 + 60*e + 157*e^2 - (90*I)*e*Pi + 
         (240*I)*e^2*Pi + 39*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Log[mu2]^2*((-8*e^2 + 16*e^2*RATIO[x] - 16*e^2*RATIO[x^2])/Nc + 
      Nc*(-6*e^2 + 12*e^2*RATIO[x] - 12*e^2*RATIO[x^2])) + 
    Log[mu2]*(Nc*((2*e*(-3 + 100*e + (99*I)*e*Pi))/3 + 12*e^2*RATIO[x^(-2)] - 
        (32*e^2*RATIO[x^(-1)])/3 + 2*e*(2 - 73*e - (186*I)*e*Pi)*RATIO[x] + 
        4*e*(-1 + 21*e + (103*I)*e*Pi)*RATIO[x^2]) + 
      ((4*I)*e*(2*I + (13*I)*e + 20*e*Pi) + (8*e^2*RATIO[x^(-2)])/3 + 
        (16*e^2*RATIO[x^(-1)])/3 + (16*e*(3 + 22*e - (30*I)*e*Pi)*RATIO[x])/
         3 + ((16*I)/3)*e*(3*I + (10*I)*e + 15*e*Pi)*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, x]*
   (((2*(6 + 6*e + 25*e^2 - (24*I)*e*Pi - (144*I)*e^2*Pi + 14*e^2*Pi^2))/3 + 
      ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      4*e^2*RATIO[x^(-1)] + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*(18 + 33*e + 88*e^2 - (72*I)*e*Pi - (84*I)*e^2*Pi + 42*e^2*Pi^2)*
        RATIO[x])/9 + (2*(36 + 120*e + 395*e^2 - (72*I)*e*Pi + 
         (192*I)*e^2*Pi + 6*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 57*e - 584*e^2 - (288*I)*e*Pi - (1308*I)*e^2*Pi + 
        351*e^2*Pi^2)/9 - ((2*I)/9)*((24*I)*e + (7*I)*e^2 + 42*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + (I/3)*((-2*I)*e - (11*I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-2)] - ((4*I)/9)*((-3*I)*e - (58*I)*e^2 + 33*e^2*Pi)*
       RATIO[x^(-1)] + (-6*e + 11*e^2 + (174*I)*e^2*Pi)/
       (9*(-1 + RATIO[x])^2) - (2*(-18 - 18*e + 398*e^2 - (504*I)*e*Pi - 
         (2280*I)*e^2*Pi + 585*e^2*Pi^2)*RATIO[x])/9 + 
      ((-36 - 207*e + 31*e^2 - (1080*I)*e*Pi - (1689*I)*e^2*Pi + 
         1248*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + e - (4*I)*e*Pi) + ((8*I)/3)*e*(6*I + (11*I)*e + 
          24*e*Pi)*RATIO[x] + (16*e*(3 + 10*e - (6*I)*e*Pi)*RATIO[x^2])/3)/
       Nc + Nc*(((-2*I)/3)*e*(-15*I - (28*I)*e + 99*e*Pi) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        (4*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) + 
        2*e*(10 + 15*e + (114*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 61*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 0, x]*(((-4*(-3 - 12*e - 49*e^2 + (12*I)*e^2*Pi + 6*e^2*Pi^2))/
       3 - 4*e^2*RATIO[(1 - x)^(-1)] + (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((8*I)/3)*(I*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(-18 - 87*e - 307*e^2 - (276*I)*e^2*Pi + 36*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(36 + 120*e + 395*e^2 - (72*I)*e*Pi + (192*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 228*e - 1349*e^2 - (360*I)*e*Pi + (1563*I)*e^2*Pi + 
        429*e^2*Pi^2)/9 - (4*(3*e + 58*e^2 + (33*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((6*I)*e - (11*I)*e^2 + 174*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((24*I)*e + (7*I)*e^2 + 42*e^2*Pi)*
       RATIO[x^(-1)] + (e*(2 + 11*e + (2*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (2*(-18 - 189*e - 367*e^2 - (576*I)*e*Pi + (591*I)*e^2*Pi + 
         663*e^2*Pi^2)*RATIO[x])/9 + 
      ((-36 - 207*e + 31*e^2 - (1080*I)*e*Pi - (1689*I)*e^2*Pi + 
         1248*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + 4*e) - (8*e*(6 + 29*e)*RATIO[x])/3 + 
        (16*e*(3 + 10*e - (6*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-15*I - (85*I)*e + 123*e*Pi) - 
        (4*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(10 + 53*e + (130*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 61*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 0, x]*(((-2*(-6 - 6*e - 25*e^2 - (18*I)*e^2*Pi + 9*e^2*Pi^2))/
       3 - (8*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(-18 - 33*e - 88*e^2 - (558*I)*e^2*Pi + 27*e^2*Pi^2)*RATIO[x])/9 + 
      (2*(36 + 120*e + 395*e^2 - (216*I)*e*Pi + (576*I)*e^2*Pi + 
         138*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 57*e - 584*e^2 - (648*I)*e*Pi + (1356*I)*e^2*Pi + 
        636*e^2*Pi^2)/9 + ((2*I)/9)*((-24*I)*e - (7*I)*e^2 + 78*e^2*Pi)*
       RATIO[(1 - x)^(-1)] - (I/3)*((2*I)*e + (11*I)*e^2 + 14*e^2*Pi)*
       RATIO[x^(-2)] - ((4*I)/9)*((-3*I)*e - (58*I)*e^2 + 12*e^2*Pi)*
       RATIO[x^(-1)] + (-6*e + 11*e^2 + (6*I)*e^2*Pi)/(9*(-1 + RATIO[x])^2) - 
      (4*(-9 - 9*e + 199*e^2 - (648*I)*e*Pi + (138*I)*e^2*Pi + 606*e^2*Pi^2)*
        RATIO[x])/9 + ((-36 - 207*e + 31*e^2 - (2376*I)*e*Pi - 
         (1962*I)*e^2*Pi + 2232*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + e) - (8*e*(6 + 11*e)*RATIO[x])/3 + 
        (16*e*(3 + 10*e - (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-15*I - (28*I)*e + 219*e*Pi) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 + 2*e^2*RATIO[x^(-2)] - 
        (4*e^2*RATIO[x^(-1)])/3 - (4*e^2)/(3*(-1 + RATIO[x])^2) + 
        10*e*(2 + 3*e + (58*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 133*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 1, x]*
   (((2*(6 + 24*e + 98*e^2 - (72*I)*e*Pi - (162*I)*e^2*Pi + 55*e^2*Pi^2))/3 - 
      ((4*I)/3)*((-3*I)*e^2 + 2*e^2*Pi)*RATIO[(1 - x)^(-1)] - 
      (8*e^2*RATIO[x^(-1)])/3 - (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
      (4*(18 + 87*e + 307*e^2 - (216*I)*e*Pi + (18*I)*e^2*Pi + 165*e^2*Pi^2)*
        RATIO[x])/9 + (2*(36 + 120*e + 395*e^2 - (216*I)*e*Pi + 
         (576*I)*e^2*Pi + 138*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-18 - 228*e - 1349*e^2 - (432*I)*e*Pi - (1158*I)*e^2*Pi + 
        444*e^2*Pi^2)/9 - (4*(3*e + 58*e^2 + (12*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (I/9)*((6*I)*e - (11*I)*e^2 + 6*e^2*Pi)*
       RATIO[x^(-2)] + ((2*I)/9)*((-24*I)*e - (7*I)*e^2 + 78*e^2*Pi)*
       RATIO[x^(-1)] + (e*(2 + 11*e - (14*I)*e*Pi))/(3*(-1 + RATIO[x])^2) - 
      (2*(-18 - 189*e - 367*e^2 - (1080*I)*e*Pi - (2238*I)*e^2*Pi + 
         1020*e^2*Pi^2)*RATIO[x])/9 + 
      ((-36 - 207*e + 31*e^2 - (2376*I)*e*Pi - (1962*I)*e^2*Pi + 
         2232*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-16*e^2 + 32*e^2*RATIO[x] - 32*e^2*RATIO[x^2]) + 
      (8*e^2 - 16*e^2*RATIO[x] + 16*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*e*(1 + 4*e - (12*I)*e*Pi) + ((8*I)/3)*e*
         (6*I + (29*I)*e + 72*e*Pi)*RATIO[x] + 
        (16*e*(3 + 10*e - (18*I)*e*Pi)*RATIO[x^2])/3)/Nc + 
      Nc*(((-2*I)/3)*e*(-15*I - (85*I)*e + 147*e*Pi) - 
        (4*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e^2*RATIO[x^(-2)])/3 + 
        (32*e^2*RATIO[x^(-1)])/3 + (2*e^2)/(-1 + RATIO[x])^2 + 
        2*e*(10 + 53*e + (242*I)*e*Pi)*RATIO[x] - 
        (4*I)*e*(-5*I - (17*I)*e + 133*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 1, 1, x]*
   (((-2*(18 + 132*e + 590*e^2 - (24*I)*e*Pi - (144*I)*e^2*Pi + 21*e^2*Pi^2))/
       3 + (32*e^2*RATIO[(1 - x)^(-1)])/3 - ((4*I)/3)*((-12*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((8*I)/3)*((38*I)*e^2 + e^2*Pi)*RATIO[x^(-1)] + 
      (4*(54 + 165*e + 401*e^2 - (72*I)*e*Pi - (84*I)*e^2*Pi + 63*e^2*Pi^2)*
        RATIO[x])/9 - (16*(9 + 3*e + 29*e^2 - (9*I)*e*Pi + (24*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-180 - 1596*e - 7481*e^2 + (468*I)*e*Pi + (2388*I)*e^2*Pi - 
        219*e^2*Pi^2)/18 - (2*(12*e - 71*e^2 - (24*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/3 - ((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 
        3*e^2*Pi)*RATIO[x^(-2)] + ((4*I)/9)*((6*I)*e + (65*I)*e^2 + 
        21*e^2*Pi)*RATIO[x^(-1)] + ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      ((396 + 2406*e + 9637*e^2 - (900*I)*e*Pi - (4026*I)*e^2*Pi + 
         543*e^2*Pi^2)*RATIO[x])/9 - 
      ((144 + 104*e + 349*e^2 - (324*I)*e*Pi - (428*I)*e^2*Pi + 199*e^2*Pi^2)*
        RATIO[x^2])/3) + Log[mu2]^2*
     (Nc*(-11*e^2 + 70*e^2*RATIO[x] - 78*e^2*RATIO[x^2]) + 
      (-24*e^2 + 48*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*(((8*I)*e*(3*I + (22*I)*e + 4*e*Pi) + 
        (8*e*(18 + 55*e - (24*I)*e*Pi)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 3*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(((2*I)/3)*e*(24*I + (257*I)*e + 81*e*Pi) - 
        16*e^2*RATIO[(1 - x)^(-1)] - 2*e^2*RATIO[x^(-2)] - 
        4*e^2*RATIO[x^(-1)] + 4*e*(20 + 129*e - (51*I)*e*Pi)*RATIO[x] + 
        ((4*I)/3)*e*(66*I + (41*I)*e + 165*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 0, 0, x]*(((-2*(6 + 30*e + 400*e^2 - (24*I)*e^2*Pi + 3*e^2*Pi^2))/
       3 - ((8*I)/3)*e^2*(38*I + Pi)*RATIO[(1 - x)^(-1)] + 
      (32*e^2*RATIO[x^(-1)])/3 - (((4*I)/3)*((-12*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*(18 - 141*e - 169*e^2 + (276*I)*e^2*Pi + 
         9*e^2*Pi^2)*RATIO[x])/9 - (16*(9 + 3*e + 29*e^2 - (9*I)*e*Pi + 
         (24*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-84 + 864*e + 3233*e^2 + (204*I)*e*Pi - (1032*I)*e^2*Pi - 
        109*e^2*Pi^2)/6 - (4*(6*e + 65*e^2 - (21*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 + (2*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/3)*((12*I)*e - (71*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] - 
      (((2*I)/9)*((-6*I)*e - (467*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      ((468 - 1782*e - 7543*e^2 - (1044*I)*e*Pi + (1458*I)*e^2*Pi + 
         651*e^2*Pi^2)*RATIO[x])/9 - 
      ((144 + 104*e + 349*e^2 - (324*I)*e*Pi - (428*I)*e^2*Pi + 199*e^2*Pi^2)*
        RATIO[x^2])/3) + Log[mu2]^2*
     (Nc*(-19*e^2 + 86*e^2*RATIO[x] - 78*e^2*RATIO[x^2]) + 
      (-8*e^2 + 16*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((-8*e*(1 + 5*e) - (8*e*(-6 + 47*e)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 3*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(2*e*(-12 + 145*e + (35*I)*e*Pi) - 4*e^2*RATIO[(1 - x)^(-1)] - 
        16*e^2*RATIO[x^(-1)] - (2*e^2)/(-1 + RATIO[x])^2 + 
        (4*e*(72 - 305*e - (177*I)*e*Pi)*RATIO[x])/3 + 
        ((4*I)/3)*e*(66*I + (41*I)*e + 165*e*Pi)*RATIO[x^2]))) + 
  G[1, 0, 1, 1, x]*
   (((-4*(9 + 48*e + 210*e^2 - (36*I)*e*Pi - (81*I)*e^2*Pi + 29*e^2*Pi^2))/
       3 + 8*e^2*RATIO[(1 - x)^(-1)] - ((8*I)/3)*((-3*I)*e^2 + e^2*Pi)*
       RATIO[x^(-2)] - ((4*I)/3)*((39*I)*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(54 + 165*e + 548*e^2 - (216*I)*e*Pi + (18*I)*e^2*Pi + 174*e^2*Pi^2)*
        RATIO[x])/9 - (4*(36 + 12*e + 98*e^2 - (108*I)*e*Pi + 
         (288*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-108 - 330*e - 1675*e^2 + (900*I)*e*Pi + (1998*I)*e^2*Pi - 
        582*e^2*Pi^2)/18 + ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 24*e^2*Pi)*
       RATIO[(1 - x)^(-1)] + ((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi)*
       RATIO[x^(-2)] - ((2*I)/9)*((-6*I)*e - (143*I)*e^2 + 48*e^2*Pi)*
       RATIO[x^(-1)] - ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*(54 + 108*e + 308*e^2 - (366*I)*e*Pi - (698*I)*e^2*Pi + 
         259*e^2*Pi^2)*RATIO[x])/3 - 
      ((360 + 12*e - 865*e^2 - (2412*I)*e*Pi - (1911*I)*e^2*Pi + 
         1716*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-12*e^2 + 72*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
      (-24*e^2 + 48*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*(((8*I)*e*(3*I + (16*I)*e + 12*e*Pi) + 
        (8*e*(18 + 55*e - (72*I)*e*Pi)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
      Nc*(((4*I)/3)*e*(9*I + (26*I)*e + 75*e*Pi) + 
        (32*e^2*RATIO[(1 - x)^(-1)])/3 - (2*e^2*RATIO[x^(-2)])/3 - 
        4*e^2*RATIO[x^(-1)] + 4*e*(18 + 35*e - (122*I)*e*Pi)*RATIO[x] + 
        ((8*I)/3)*e*(30*I + I*e + 201*e*Pi)*RATIO[x^2]))) + 
  G[0, 1, 0, 0, x]*(((-4*(3 - 3*e + 60*e^2 + (9*I)*e^2*Pi + 2*e^2*Pi^2))/3 - 
      ((4*I)/3)*((39*I)*e^2 + 4*e^2*Pi)*RATIO[(1 - x)^(-1)] + 
      8*e^2*RATIO[x^(-1)] - (((8*I)/3)*((-3*I)*e^2 + e^2*Pi))/
       (-1 + RATIO[x])^2 + (4*(18 - 141*e - 352*e^2 + (558*I)*e^2*Pi + 
         12*e^2*Pi^2)*RATIO[x])/9 - (4*(36 + 12*e + 98*e^2 - (108*I)*e*Pi + 
         (288*I)*e^2*Pi + 93*e^2*Pi^2)*RATIO[x^2])/9)/Nc + 
    Nc*((-180 + 942*e + 3751*e^2 + (1332*I)*e*Pi - (2556*I)*e^2*Pi - 
        906*e^2*Pi^2)/18 - (2*(6*e + 143*e^2 + (48*I)*e^2*Pi)*
        RATIO[(1 - x)^(-1)])/9 - (4*I)*e^2*Pi*RATIO[x^(-2)] + 
      ((2*I)/9)*((-24*I)*e - (235*I)*e^2 + 24*e^2*Pi)*RATIO[x^(-1)] + 
      (((8*I)/9)*((59*I)*e^2 + 3*e^2*Pi))/(-1 + RATIO[x])^2 + 
      (2*(198 - 312*e - 1789*e^2 - (1314*I)*e*Pi + (183*I)*e^2*Pi + 
         939*e^2*Pi^2)*RATIO[x])/9 - 
      ((360 + 12*e - 865*e^2 - (2412*I)*e*Pi - (1911*I)*e^2*Pi + 
         1716*e^2*Pi^2)*RATIO[x^2])/9) + 
    Log[mu2]^2*(Nc*(-20*e^2 + 88*e^2*RATIO[x] - 80*e^2*RATIO[x^2]) + 
      (-8*e^2 + 16*e^2*RATIO[x] - 32*e^2*RATIO[x^2])/Nc) + 
    Log[mu2]*((8*(-1 + e)*e - (8*e*(-6 + 47*e)*RATIO[x])/3 + 
        ((32*I)/3)*e*(3*I + I*e + 9*e*Pi)*RATIO[x^2])/Nc + 
      Nc*((4*e*(-15 + 77*e + (111*I)*e*Pi))/3 - 4*e^2*RATIO[(1 - x)^(-1)] + 
        (32*e^2*RATIO[x^(-1)])/3 - (2*e^2)/(3*(-1 + RATIO[x])^2) + 
        (4*e*(66 - 101*e - (438*I)*e*Pi)*RATIO[x])/3 + 
        ((8*I)/3)*e*(30*I + I*e + 201*e*Pi)*RATIO[x^2]))) + 
  Nc*Log[mu2]^3*(((-4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] - 
    ((4*I)/3)*e^2*Pi*RATIO[x^(-1)] - (I/3)*e*RATIO[x]*
     ((-12*I)*Pi^2 - (22*I)*e*Pi^2 + 7*e*Pi^3 - (24*I)*e*Zeta[3]) + 
    (e*(24 + 80*e + (14*I)*e*Pi + 12*Pi^2 + 12*e*Pi^2 + (7*I)*e*Pi^3 + 
       24*e*Zeta[3]))/6 + (e*RATIO[x^2]*(12*Pi^2 + 22*e*Pi^2 + (7*I)*e*Pi^3 + 
       24*e*Zeta[3]))/3) + G[1, 0, 1, x]*
   (Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((4*e^2*(3 - (4*I)*Pi) + (8*I)*e^2*(3*I + 4*Pi)*RATIO[x] - 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((e*(18 - 25*e - (27*I)*e*Pi))/3 + 
        e^2*RATIO[x^(-2)] + (14*e^2*RATIO[x^(-1)])/3 + 
        (2*e*(-18 + 22*e + (99*I)*e*Pi)*RATIO[x])/3 + 
        2*e*(6 + 5*e - (37*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((4*e*(9 + 47*e - (12*I)*Pi - (54*I)*e*Pi + 6*e*Pi^2))/3 + 
        (8*e^2*RATIO[x^(-1)])/3 - (4*e*(18 + 73*e - (24*I)*Pi - (16*I)*e*Pi + 
           12*e*Pi^2)*RATIO[x])/3 + (4*e*(-9*e - (12*I)*Pi + (32*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 - 204*e - 1444*e^2 - (180*I)*e*Pi - (1944*I)*e^2*Pi - 
          105*e^2*Pi^2)/18 - (4*e^2*(1 - (7*I)*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(3*e + 10*e^2)*RATIO[x^(-2)])/9 + ((4*I)/9)*
         ((-9*I)*e - (35*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
        ((2*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        ((36 - 246*e - 2786*e^2 - (612*I)*e*Pi - (2478*I)*e^2*Pi + 
           39*e^2*Pi^2)*RATIO[x])/9 + ((36 - 42*e - 1495*e^2 - (684*I)*e*Pi - 
           (456*I)*e^2*Pi + 63*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + (8*((-3*I)*e^2*Pi + e^2*Pi^2)*
        RATIO[x^(-2)])/3 + (2*(6*e + 7*e^2 + (234*I)*e^2*Pi + 24*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (2*RATIO[x^2]*(-27*e - 90*e^2 - (36*I)*Pi + 
         (96*I)*e*Pi + (145*I)*e^2*Pi + 24*e*Pi^2 + 8*e^2*Pi^2 + 
         (48*I)*e^2*Pi^3 - 36*e^2*Zeta[3]))/9 - ((2*I)/9)*RATIO[x]*
       (-54*I - (219*I)*e - (869*I)*e^2 - 72*Pi - 48*e*Pi - 44*e^2*Pi - 
        (36*I)*e*Pi^2 - (101*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
        (360*I)*e^2*Zeta[3]) + (54 + 282*e + 1271*e^2 - (72*I)*Pi - 
        (324*I)*e*Pi - (1368*I)*e^2*Pi + 36*e*Pi^2 + 291*e^2*Pi^2 + 
        (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3])/9)/Nc + 
    Nc*(-((6*e - 53*e^2 - (36*I)*e*Pi - (226*I)*e^2*Pi - 14*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((30*e + 61*e^2 - (2646*I)*e^2*Pi + 
         489*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((36 + 180*e + 1049*e^2 + (216*I)*e*Pi - (396*I)*e^2*Pi + 9*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)/
       (3*(-1 + RATIO[x])^2) + (-612 - 4188*e - 27461*e^2 - (648*I)*Pi - 
        (5940*I)*e*Pi - (34902*I)*e^2*Pi - 144*e*Pi^2 + 4782*e^2*Pi^2 + 
        (1746*I)*e^2*Pi^3 - 7416*e^2*Zeta[3])/108 + 
      (RATIO[x]*(414 + 4227*e + 23329*e^2 + (972*I)*Pi + (3816*I)*e*Pi + 
         (16104*I)*e^2*Pi - 144*e*Pi^2 - 3045*e^2*Pi^2 - (1737*I)*e^2*Pi^3 + 
         468*e^2*Zeta[3]))/27 + (RATIO[x^2]*(-108 - 1629*e - 10419*e^2 - 
         (720*I)*Pi - (522*I)*e*Pi - (1198*I)*e^2*Pi + 120*e*Pi^2 + 
         171*e^2*Pi^2 + (1182*I)*e^2*Pi^3 + 480*e^2*Zeta[3]))/18)) + 
  G[1, 1, 1, x]*(Nc*Log[mu2]^3*(-15*e^2 + 30*e^2*RATIO[x] - 
      30*e^2*RATIO[x^2]) + Log[mu2]^2*
     (((4*I)*e^2*(9*I + 4*Pi) + 8*e^2*(5 - (4*I)*Pi)*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((I/3)*e*(45*I + (193*I)*e + 18*e*Pi) + 5*e^2*RATIO[x^(-2)] + 
        10*e^2*RATIO[x^(-1)] + (e*(90 + 437*e - (180*I)*e*Pi)*RATIO[x])/3 + 
        (I/3)*e*(90*I + (109*I)*e + 204*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(27 + 163*e - (12*I)*Pi - (54*I)*e*Pi + 8*e*Pi^2))/3 - 
        ((8*I)/3)*((-6*I)*e^2 + e^2*Pi)*RATIO[x^(-2)] - 
        ((8*I)/3)*((25*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] + 
        (4*e*(30 + 77*e - (24*I)*Pi - (16*I)*e*Pi + 16*e*Pi^2)*RATIO[x])/3 - 
        (4*e*(-21*e - (12*I)*Pi + (32*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((-108 - 888*e - 4522*e^2 + (144*I)*e*Pi + (1500*I)*e^2*Pi - 
          27*e^2*Pi^2)/18 - ((2*I)/9)*((9*I)*e - (413*I)*e^2 + 3*e^2*Pi)*
         RATIO[x^(-2)] - ((4*I)/9)*((9*I)*e - (95*I)*e^2 + 27*e^2*Pi)*
         RATIO[x^(-1)] + ((108 + 906*e - 430*e^2 - (576*I)*e*Pi - 
           (1860*I)*e^2*Pi + 99*e^2*Pi^2)*RATIO[x])/9 - 
        ((36 + 10*e - 969*e^2 - (216*I)*e*Pi - (6*I)*e^2*Pi + 37*e^2*Pi^2)*
          RATIO[x^2])/3)) + 
    (((-72*e - 57*e^2 - (12*I)*e*Pi + (34*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + (4*(75*e + 515*e^2 - (6*I)*e*Pi - (103*I)*e^2*Pi + 
         7*e^2*Pi^2)*RATIO[x^(-1)])/9 - (I/9)*(-162*I - (978*I)*e - 
        (3949*I)*e^2 - 72*Pi - 324*e*Pi - 1368*e^2*Pi - (48*I)*e*Pi^2 - 
        (285*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (576*I)*e^2*Zeta[3]) + 
      (2*RATIO[x^2]*(63*e + 210*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 42*e*Pi^2 - 104*e^2*Pi^2 - (72*I)*e^2*Pi^3 + 
         144*e^2*Zeta[3]))/9 + (2*RATIO[x]*(90 + 231*e + 688*e^2 - 
         (72*I)*Pi - (48*I)*e*Pi - (44*I)*e^2*Pi + 48*e*Pi^2 + 185*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 576*e^2*Zeta[3]))/9)/Nc + 
    Nc*((2*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      ((-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)*RATIO[x^(-2)])/
       108 + ((-1320*e - 4505*e^2 - (288*I)*e*Pi + (1242*I)*e^2*Pi + 
         450*e^2*Pi^2)*RATIO[x^(-1)])/54 + 
      (RATIO[x^2]*(504 + 9927*e + 65212*e^2 + (2160*I)*Pi + (450*I)*e*Pi - 
         (2922*I)*e^2*Pi - 198*e*Pi^2 + 2412*e^2*Pi^2 - (5400*I)*e^2*Pi^3 - 
         8856*e^2*Zeta[3]))/54 + (RATIO[x]*(600 - 1138*e - 20579*e^2 - 
         (648*I)*Pi - (2028*I)*e*Pi - (7724*I)*e^2*Pi + 54*e*Pi^2 + 
         667*e^2*Pi^2 + (1824*I)*e^2*Pi^3 + 1512*e^2*Zeta[3]))/18 + 
      (-2016 - 11838*e - 8429*e^2 + (648*I)*Pi + (4824*I)*e*Pi + 
        (28200*I)*e^2*Pi + 54*e*Pi^2 - 2034*e^2*Pi^2 - (2880*I)*e^2*Pi^3 + 
        3240*e^2*Zeta[3])/108)) + G[0, 1, 1, x]*
   (Nc*Log[mu2]^3*((7*e^2)/3 - (14*e^2*RATIO[x])/3 + (14*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((4*e^2*(9 - (4*I)*Pi) + (8*I)*e^2*(5*I + 4*Pi)*RATIO[x] - 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((e*(9 + 100*e - (60*I)*e*Pi))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 + (I/3)*e*(18*I + (239*I)*e + 
          264*e*Pi)*RATIO[x] + (e*(18 + 49*e - (288*I)*e*Pi)*RATIO[x^2])/
         3)) + Log[mu2]*
     (((4*e*(27 + 139*e - (12*I)*Pi - (72*I)*e*Pi + 11*e*Pi^2))/3 - 
        (16*e^2*RATIO[(1 - x)^(-1)])/3 + 8*e^2*RATIO[x^(-2)] - 
        48*e^2*RATIO[x^(-1)] - (4*e*(30 + 95*e - (24*I)*Pi - (28*I)*e*Pi + 
           22*e*Pi^2)*RATIO[x])/3 + (4*e*(-3*e - (12*I)*Pi + (32*I)*e*Pi + 
           14*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 + 600*e + 2596*e^2 - (360*I)*e*Pi - (2220*I)*e^2*Pi + 
          93*e^2*Pi^2)/18 - ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 36*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (2*(3*e + 230*e^2)*RATIO[x^(-2)])/9 - 
        ((4*I)/9)*((3*I)*e + (59*I)*e^2 + 12*e^2*Pi)*RATIO[x^(-1)] - 
        (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        ((36 + 702*e + 2236*e^2 - (792*I)*e*Pi - (3480*I)*e^2*Pi + 
           381*e^2*Pi^2)*RATIO[x])/9 + ((36 + 114*e + 83*e^2 - (864*I)*e*Pi - 
           (810*I)*e^2*Pi + 429*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((-4*(6*e + 7*e^2 - (6*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*((3*I)*e + (2*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-2)] + 
      ((4*I)/3)*((18*I)*e + (113*I)*e^2 + 37*e^2*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x^2]*(-9*e - 30*e^2 - (36*I)*Pi + (96*I)*e*Pi + 
         (145*I)*e^2*Pi + 42*e*Pi^2 - 4*e^2*Pi^2 + (126*I)*e^2*Pi^3 - 
         252*e^2*Zeta[3]))/9 - ((2*I)/9)*RATIO[x]*(-90*I - (285*I)*e - 
        (940*I)*e^2 - 72*Pi - 84*e*Pi - 56*e^2*Pi - (66*I)*e*Pi^2 - 
        (92*I)*e^2*Pi^2 + 60*e^2*Pi^3 - (576*I)*e^2*Zeta[3]) + 
      (162 + 834*e + 3265*e^2 - (72*I)*Pi - (432*I)*e*Pi - (1722*I)*e^2*Pi + 
        66*e*Pi^2 + 345*e^2*Pi^2 + (60*I)*e^2*Pi^3 + 576*e^2*Zeta[3])/9)/Nc + 
    Nc*(-((72 + 534*e + 2369*e^2 + (216*I)*e*Pi - (252*I)*e^2*Pi - 
          228*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (4*(27*e + 95*e^2 - (6*I)*e*Pi - (64*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + ((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (RATIO[x^2]*(144 - 153*e - 2698*e^2 - 
         (2592*I)*Pi - (2430*I)*e*Pi - (5598*I)*e^2*Pi + 1458*e*Pi^2 + 
         1140*e^2*Pi^2 + (8424*I)*e^2*Pi^3 - 27072*e^2*Zeta[3]))/54 + 
      (1800 + 7932*e + 25685*e^2 - (1080*I)*Pi - (6660*I)*e*Pi - 
        (36318*I)*e^2*Pi + 450*e*Pi^2 + 5166*e^2*Pi^2 + (4284*I)*e^2*Pi^3 - 
        20376*e^2*Zeta[3])/108 + (RATIO[x]*(-672 - 2204*e - 5339*e^2 + 
         (792*I)*Pi + (3480*I)*e*Pi + (13210*I)*e^2*Pi - 438*e*Pi^2 - 
         2799*e^2*Pi^2 - (2940*I)*e^2*Pi^3 + 10680*e^2*Zeta[3]))/18)) + 
  G[1, 1, 0, x]*(Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((12*e^2 - 24*e^2*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((e*(18 - 25*e + (93*I)*e*Pi))/3 + e^2*RATIO[x^(-2)] + 
        (14*e^2*RATIO[x^(-1)])/3 + (2*e*(-18 + 22*e - (165*I)*e*Pi)*RATIO[x])/
         3 + 2*e*(6 + 5*e + (51*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((4*e*(9 + 47*e + (12*I)*e*Pi + e*Pi^2))/3 - 
        ((8*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((8*I)/3)*(I*e^2 + 2*e^2*Pi)*
         RATIO[x^(-1)] - (4*e*(18 + 73*e - (92*I)*e*Pi + 2*e*Pi^2)*RATIO[x])/
         3 - (4*e*(9*e - (12*I)*Pi + (32*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((36 - 204*e - 1444*e^2 + (540*I)*e*Pi - (2856*I)*e^2*Pi - 
          549*e^2*Pi^2)/18 - (4*e^2*RATIO[(1 - x)^(-1)])/3 - 
        ((2*I)/9)*((3*I)*e + (10*I)*e^2 + 75*e^2*Pi)*RATIO[x^(-2)] - 
        ((4*I)/9)*((9*I)*e + (35*I)*e^2 + 3*e^2*Pi)*RATIO[x^(-1)] + 
        ((-36 + 246*e + 2786*e^2 - (972*I)*e*Pi + (1422*I)*e^2*Pi + 
           909*e^2*Pi^2)*RATIO[x])/9 - 
        ((-36 + 42*e + 1495*e^2 - (900*I)*e*Pi - (1248*I)*e^2*Pi + 
           849*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((-56*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      (2*(6*e + 7*e^2 - (12*I)*e*Pi - (50*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (2*RATIO[x^2]*(-27*e - 90*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 24*e*Pi^2 + 100*e^2*Pi^2 + (6*I)*e^2*Pi^3 - 
         504*e^2*Zeta[3]))/9 + (54 + 282*e + 1271*e^2 + (72*I)*e*Pi + 
        (1320*I)*e^2*Pi + 6*e*Pi^2 - 12*e^2*Pi^2 - 216*e^2*Zeta[3])/9 - 
      (2*RATIO[x]*(54 + 219*e + 869*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi + 
         6*e*Pi^2 + 307*e^2*Pi^2 - 216*e^2*Zeta[3]))/9)/Nc + 
    Nc*(-((6*e - 53*e^2 + (12*I)*e*Pi - (226*I)*e^2*Pi + 14*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/9 + ((30*e + 61*e^2 - (432*I)*e*Pi - 
         (519*I)*e^2*Pi + 1059*e^2*Pi^2)*RATIO[x^(-2)])/54 + 
      ((36 + 180*e + 1049*e^2 - (1077*I)*e^2*Pi + 219*e^2*Pi^2)*
        RATIO[x^(-1)])/27 + ((-6*I)*e*Pi + (422*I)*e^2*Pi - 3*e^2*Pi^2)/
       (9*(-1 + RATIO[x])^2) + (-612 - 4188*e - 27461*e^2 + (1512*I)*Pi - 
        (8676*I)*e*Pi - (27132*I)*e^2*Pi - 1476*e*Pi^2 + 6624*e^2*Pi^2 - 
        (522*I)*e^2*Pi^3 - 12168*e^2*Zeta[3])/108 - 
      (I/18)*RATIO[x^2]*(-108*I - (1629*I)*e - (10419*I)*e^2 - 864*Pi - 
        1182*e*Pi - 4038*e^2*Pi - (792*I)*e*Pi^2 - (791*I)*e^2*Pi^2 + 
        114*e^2*Pi^3 - (6936*I)*e^2*Zeta[3]) + 
      (RATIO[x]*(414 + 4227*e + 23329*e^2 - (1404*I)*Pi + (2232*I)*e*Pi + 
         (10635*I)*e^2*Pi + 1278*e*Pi^2 - 1809*e^2*Pi^2 + (153*I)*e^2*Pi^3 + 
         11268*e^2*Zeta[3]))/27)) + G[1, 0, 0, x]*
   (Nc*Log[mu2]^3*((7*e^2)/3 - (14*e^2*RATIO[x])/3 + (14*e^2*RATIO[x^2])/3) + 
    Log[mu2]^2*((-4*e^2 + 40*e^2*RATIO[x] - (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(e*(3 - 30*e - (28*I)*e*Pi) - (16*e^2*RATIO[x^(-1)])/3 + 
        e*(-6 + 47*e + (104*I)*e*Pi)*RATIO[x] + 
        (e*(18 + 49*e - (288*I)*e*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(((4*e*(-3 + 41*e - (12*I)*e*Pi + 3*e*Pi^2))/3 - 
        48*e^2*RATIO[(1 - x)^(-1)] - (16*e^2*RATIO[x^(-1)])/3 + 
        (8*e^2)/(-1 + RATIO[x])^2 - (4*e*(-30 - 101*e + (92*I)*e*Pi + 
           6*e*Pi^2)*RATIO[x])/3 + (4*e*(-3*e - (12*I)*Pi + (32*I)*e*Pi + 
           14*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((12 - 192*e - 570*e^2 - (168*I)*e*Pi + (1040*I)*e^2*Pi + 
          63*e^2*Pi^2)/6 - ((4*I)/9)*((3*I)*e + (59*I)*e^2 + 12*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - 
        ((4*I)/9)*((-12*I)*e - (89*I)*e^2 + 36*e^2*Pi)*RATIO[x^(-1)] + 
        (2*(3*e + 230*e^2))/(9*(-1 + RATIO[x])^2) - 
        ((12 - 158*e - 690*e^2 - (312*I)*e*Pi + (620*I)*e^2*Pi + 
           159*e^2*Pi^2)*RATIO[x])/3 + ((36 + 114*e + 83*e^2 - (864*I)*e*Pi - 
           (810*I)*e^2*Pi + 429*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((-4*(18*e + 113*e^2 - (37*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
      ((4*I)/9)*((6*I)*e + (7*I)*e^2 + 6*e^2*Pi)*RATIO[x^(-1)] + 
      (4*(3*e + 2*e^2 - (6*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) + 
      (2*RATIO[x]*(90 + 303*e + 1000*e^2 - (276*I)*e*Pi - (346*I)*e^2*Pi - 
         18*e*Pi^2 + 100*e^2*Pi^2 - 72*e^2*Zeta[3]))/9 + 
      (-18 + 246*e + 1325*e^2 - (72*I)*e*Pi - (1320*I)*e^2*Pi + 18*e*Pi^2 + 
        153*e^2*Pi^2 + 72*e^2*Zeta[3])/9 + 
      (2*RATIO[x^2]*(-9*e - 30*e^2 - (36*I)*Pi + (96*I)*e*Pi + 
         (145*I)*e^2*Pi + 42*e*Pi^2 - 4*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 
         396*e^2*Zeta[3]))/9)/Nc + 
    Nc*((4*(27*e + 95*e^2 - (6*I)*e*Pi - (64*I)*e^2*Pi + 6*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (((-6*I)*e*Pi + (11*I)*e^2*Pi - 3*e^2*Pi^2)*
        RATIO[x^(-2)])/9 + ((-72 - 534*e - 2369*e^2 - (216*I)*e*Pi + 
         (252*I)*e^2*Pi + 228*e^2*Pi^2)*RATIO[x^(-1)])/27 + 
      (225*e + 936*e^2 - (441*I)*e^2*Pi - 8*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(1728 + 6918*e + 21413*e^2 + (2808*I)*Pi - (5580*I)*e*Pi - 
         (28434*I)*e^2*Pi - 1602*e*Pi^2 + 6117*e^2*Pi^2 - (360*I)*e^2*Pi^3 - 
         23904*e^2*Zeta[3]))/54 + (-648 - 1866*e - 3915*e^2 - (504*I)*Pi + 
        (3120*I)*e*Pi + (10582*I)*e^2*Pi + 246*e*Pi^2 - 3116*e^2*Pi^2 - 
        (96*I)*e^2*Pi^3 + 4080*e^2*Zeta[3])/36 + 
      (RATIO[x^2]*(144 - 153*e - 2698*e^2 - (2592*I)*Pi - (2430*I)*e*Pi - 
         (5598*I)*e^2*Pi + 1458*e*Pi^2 + 1140*e^2*Pi^2 + (252*I)*e^2*Pi^3 + 
         21960*e^2*Zeta[3]))/54)) + G[0, 0, 1, x]*
   (Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     (((4*I)*e^2*(3*I + 4*Pi) + 8*e^2*(3 - (4*I)*Pi)*RATIO[x] + 
        (16*I)*e^2*Pi*RATIO[x^2])/Nc + Nc*((e*(18 + 49*e + (69*I)*e*Pi))/3 + 
        (14*e^2*RATIO[(1 - x)^(-1)])/3 + e^2/(-1 + RATIO[x])^2 - 
        ((2*I)/3)*e*(-18*I - (52*I)*e + 141*e*Pi)*RATIO[x] + 
        2*e*(6 + 5*e + (51*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(9 + 35*e - (12*I)*Pi - (72*I)*e*Pi + 9*e*Pi^2))/3 - 
        ((8*I)/3)*e^2*(I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (4*e*(18 + 91*e - (24*I)*Pi - (28*I)*e*Pi + 18*e*Pi^2)*RATIO[x])/3 - 
        (4*e*(9*e - (12*I)*Pi + (32*I)*e*Pi + 8*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 + 204*e + 1138*e^2 + (396*I)*e*Pi + (2484*I)*e^2*Pi - 
          429*e^2*Pi^2)/18 - ((4*I)/9)*((9*I)*e + (35*I)*e^2 + 3*e^2*Pi)*
         RATIO[(1 - x)^(-1)] - (4*e^2*RATIO[x^(-1)])/3 + 
        (2*(3*e + 10*e^2 - (75*I)*e^2*Pi))/(9*(-1 + RATIO[x])^2) + 
        ((-12 - 54*e + 68*e^2 - (276*I)*e*Pi - (1306*I)*e^2*Pi + 
           263*e^2*Pi^2)*RATIO[x])/3 - 
        ((-36 + 42*e + 1495*e^2 - (900*I)*e*Pi - (1248*I)*e^2*Pi + 
           849*e^2*Pi^2)*RATIO[x^2])/9)) + 
    ((2*(6*e + 7*e^2 - (12*I)*e*Pi - (50*I)*e^2*Pi + 32*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (8*I)*e^2*Pi*RATIO[x^(-2)] - 
      (56*I)*e^2*Pi*RATIO[x^(-1)] + 
      (2*((-6*I)*e*Pi + (17*I)*e^2*Pi + 16*e^2*Pi^2))/(9*(-1 + RATIO[x])^2) - 
      (I/9)*(-54*I - (210*I)*e - (647*I)*e^2 - 72*Pi - 432*e*Pi - 
        1722*e^2*Pi - (54*I)*e*Pi^2 - (426*I)*e^2*Pi^2 + 60*e^2*Pi^3 - 
        (360*I)*e^2*Zeta[3]) + (2*RATIO[x]*(54 + 273*e + 1049*e^2 - 
         (72*I)*Pi - (84*I)*e*Pi - (56*I)*e^2*Pi + 54*e*Pi^2 + 107*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 360*e^2*Zeta[3]))/9 + 
      (2*RATIO[x^2]*(-27*e - 90*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 24*e*Pi^2 + 100*e^2*Pi^2 - (156*I)*e^2*Pi^3 + 
         468*e^2*Zeta[3]))/9)/Nc + 
    Nc*(-((-36 - 180*e - 1049*e^2 + (1077*I)*e^2*Pi - 219*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/27 + (((-6*I)*e*Pi + (422*I)*e^2*Pi - 
         3*e^2*Pi^2)*RATIO[x^(-2)])/9 + 
      ((-6*e + 53*e^2 - (12*I)*e*Pi + (226*I)*e^2*Pi - 14*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (30*e + 61*e^2 - (432*I)*e*Pi - (519*I)*e^2*Pi + 
        1059*e^2*Pi^2)/(54*(-1 + RATIO[x])^2) + 
      (RATIO[x]*(-90 + 660*e + 7928*e^2 - (1188*I)*Pi - (5778*I)*e*Pi - 
         (22749*I)*e^2*Pi + 1098*e*Pi^2 + 4182*e^2*Pi^2 + (5841*I)*e^2*Pi^3 - 
         24372*e^2*Zeta[3]))/27 + (RATIO[x^2]*(-108 - 1629*e - 10419*e^2 + 
         (864*I)*Pi + (1182*I)*e*Pi + (4038*I)*e^2*Pi - 792*e*Pi^2 - 
         791*e^2*Pi^2 - (3702*I)*e^2*Pi^3 + 14592*e^2*Zeta[3]))/18 + 
      (396 + 2946*e + 3341*e^2 + (1080*I)*Pi + (7344*I)*e*Pi + 
        (39636*I)*e^2*Pi - 1116*e*Pi^2 - 5358*e^2*Pi^2 - (6066*I)*e^2*Pi^3 + 
        24120*e^2*Zeta[3])/108)) + G[0, 1, 0, x]*
   (Nc*Log[mu2]^3*((19*e^2)/3 - (38*e^2*RATIO[x])/3 + 
      (38*e^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((-12*e^2 + 24*e^2*RATIO[x] - (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*((e*(18 + 49*e - (51*I)*e*Pi))/3 + (14*e^2*RATIO[(1 - x)^(-1)])/3 + 
        e^2/(-1 + RATIO[x])^2 + ((2*I)/3)*e*(18*I + (52*I)*e + 123*e*Pi)*
         RATIO[x] + 2*e*(6 + 5*e - (37*I)*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((4*e*(-9 - 35*e - (6*I)*e*Pi + 2*e*Pi^2))/3 + 
        (8*e^2*RATIO[(1 - x)^(-1)])/3 - (4*e*(-18 - 91*e + (80*I)*e*Pi + 
           4*e*Pi^2)*RATIO[x])/3 + (4*e*(-9*e - (12*I)*Pi + (32*I)*e*Pi + 
           8*e*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((36 + 204*e + 1138*e^2 - (324*I)*e*Pi + (2100*I)*e^2*Pi - 
          57*e^2*Pi^2)/18 + ((4*I)/9)*((-9*I)*e - (35*I)*e^2 + 36*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + (2*I)*e^2*Pi*RATIO[x^(-2)] + 
        ((4*I)/3)*(I*e^2 + 7*e^2*Pi)*RATIO[x^(-1)] + (2*(3*e + 10*e^2))/
         (9*(-1 + RATIO[x])^2) - ((12 + 54*e - 68*e^2 - (252*I)*e*Pi + 
           (522*I)*e^2*Pi + 29*e^2*Pi^2)*RATIO[x])/3 + 
        ((36 - 42*e - 1495*e^2 - (684*I)*e*Pi - (456*I)*e^2*Pi + 63*e^2*Pi^2)*
          RATIO[x^2])/9)) + 
    ((2*(6*e + 7*e^2 + (234*I)*e^2*Pi + 24*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
      (4*I)*e^2*Pi*RATIO[x^(-1)] + (8*((-3*I)*e^2*Pi + e^2*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (-54 - 210*e - 647*e^2 - (36*I)*e*Pi - 
        (990*I)*e^2*Pi + 12*e*Pi^2 + 105*e^2*Pi^2 - 216*e^2*Zeta[3])/9 + 
      (2*RATIO[x]*(54 + 273*e + 1049*e^2 - (240*I)*e*Pi - (334*I)*e^2*Pi - 
         12*e*Pi^2 + 85*e^2*Pi^2 + 216*e^2*Zeta[3]))/9 + 
      (2*RATIO[x^2]*(-27*e - 90*e^2 - (36*I)*Pi + (96*I)*e*Pi + 
         (145*I)*e^2*Pi + 24*e*Pi^2 + 8*e^2*Pi^2 - (42*I)*e^2*Pi^3 + 
         504*e^2*Zeta[3]))/9)/Nc + 
    Nc*(-((-36 - 180*e - 1049*e^2 - (216*I)*e*Pi + (396*I)*e^2*Pi - 
          9*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      (((2*I)*e*Pi + (11*I)*e^2*Pi + 3*e^2*Pi^2)*RATIO[x^(-2)])/3 + 
      ((-6*e + 53*e^2 + (36*I)*e*Pi + (226*I)*e^2*Pi + 14*e^2*Pi^2)*
        RATIO[x^(-1)])/9 + (30*e + 61*e^2 - (2646*I)*e^2*Pi + 489*e^2*Pi^2)/
       (54*(-1 + RATIO[x])^2) + (RATIO[x]*(-90 + 660*e + 7928*e^2 + 
         (1188*I)*Pi - (2250*I)*e*Pi - (12510*I)*e^2*Pi - 216*e*Pi^2 + 
         2532*e^2*Pi^2 + (2061*I)*e^2*Pi^3 - 25128*e^2*Zeta[3]))/27 + 
      (RATIO[x^2]*(-108 - 1629*e - 10419*e^2 - (720*I)*Pi - (522*I)*e*Pi - 
         (1198*I)*e^2*Pi + 120*e*Pi^2 + 171*e^2*Pi^2 - (1290*I)*e^2*Pi^3 + 
         15312*e^2*Zeta[3]))/18 + (396 + 2946*e + 3341*e^2 - (1080*I)*Pi + 
        (6192*I)*e*Pi + (22326*I)*e^2*Pi - 6372*e^2*Pi^2 - 
        (2610*I)*e^2*Pi^3 + 24336*e^2*Zeta[3])/108)) + 
  G[0, 0, 0, x]*(Nc*Log[mu2]^3*(-15*e^2 + 30*e^2*RATIO[x] - 
      30*e^2*RATIO[x^2]) + Log[mu2]^2*
     ((4*e^2 - 40*e^2*RATIO[x] + (16*I)*e^2*Pi*RATIO[x^2])/Nc + 
      Nc*(e*(-15 + 45*e + (14*I)*e*Pi) + 10*e^2*RATIO[(1 - x)^(-1)] + 
        (5*e^2)/(-1 + RATIO[x])^2 + e*(30 - 73*e - (76*I)*e*Pi)*RATIO[x] + 
        (I/3)*e*(90*I + (109*I)*e + 204*e*Pi)*RATIO[x^2])) + 
    Log[mu2]*(((-4*e*(-3 + 65*e - (6*I)*e*Pi + 6*e*Pi^2))/3 - 
        ((8*I)/3)*e^2*(25*I + 2*Pi)*RATIO[(1 - x)^(-1)] - 
        (((8*I)/3)*((-6*I)*e^2 + e^2*Pi))/(-1 + RATIO[x])^2 + 
        (4*e*(-30 - 119*e + (80*I)*e*Pi + 12*e*Pi^2)*RATIO[x])/3 - 
        (4*e*(-21*e - (12*I)*Pi + (32*I)*e*Pi + 14*e*Pi^2)*RATIO[x^2])/3)/
       Nc + Nc*((-36 + 288*e + 144*e^2 + (96*I)*e*Pi - (728*I)*e^2*Pi - 
          17*e^2*Pi^2)/6 - (4*(-9*e + 95*e^2 + (27*I)*e^2*Pi)*
          RATIO[(1 - x)^(-1)])/9 - (((2*I)/9)*((9*I)*e - (413*I)*e^2 + 
           3*e^2*Pi))/(-1 + RATIO[x])^2 + 
        ((108 - 846*e - 5384*e^2 - (720*I)*e*Pi + (1824*I)*e^2*Pi + 
           123*e^2*Pi^2)*RATIO[x])/9 - ((36 + 10*e - 969*e^2 - (216*I)*e*Pi - 
           (6*I)*e^2*Pi + 37*e^2*Pi^2)*RATIO[x^2])/3)) + 
    ((4*(75*e + 515*e^2 - (6*I)*e*Pi - (103*I)*e^2*Pi + 7*e^2*Pi^2)*
        RATIO[(1 - x)^(-1)])/9 + (-72*e - 57*e^2 - (12*I)*e*Pi + 
        (34*I)*e^2*Pi + 14*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
      (2*RATIO[x^2]*(63*e + 210*e^2 + (36*I)*Pi - (96*I)*e*Pi - 
         (145*I)*e^2*Pi - 42*e*Pi^2 - 104*e^2*Pi^2 + (72*I)*e^2*Pi^3 - 
         720*e^2*Zeta[3]))/9 + (2*RATIO[x]*(-90 - 357*e - 1108*e^2 + 
         (240*I)*e*Pi + (334*I)*e^2*Pi + 36*e*Pi^2 + 23*e^2*Pi^2 - 
         360*e^2*Zeta[3]))/9 + (18 - 390*e - 2153*e^2 + (36*I)*e*Pi + 
        (990*I)*e^2*Pi - 36*e*Pi^2 - 123*e^2*Pi^2 + 360*e^2*Zeta[3])/9)/Nc + 
    Nc*(-((1320*e + 4505*e^2 + (288*I)*e*Pi - (1242*I)*e^2*Pi - 450*e^2*Pi^2)*
         RATIO[(1 - x)^(-1)])/54 + (2*I)*e^2*Pi*RATIO[x^(-1)] + 
      (-5136*e - 21101*e^2 + (5790*I)*e^2*Pi + 1434*e^2*Pi^2)/
       (108*(-1 + RATIO[x])^2) + (RATIO[x^2]*(504 + 9927*e + 65212*e^2 + 
         (2160*I)*Pi + (450*I)*e*Pi - (2922*I)*e^2*Pi - 198*e*Pi^2 + 
         2412*e^2*Pi^2 + (4392*I)*e^2*Pi^3 - 67608*e^2*Zeta[3]))/54 + 
      (864 + 396*e - 493*e^2 + (360*I)*Pi - (2148*I)*e*Pi - (7996*I)*e^2*Pi - 
        6*e*Pi^2 + 2264*e^2*Pi^2 + (744*I)*e^2*Pi^3 - 11736*e^2*Zeta[3])/36 + 
      (RATIO[x]*(-2808 - 16440*e - 68687*e^2 - (2376*I)*Pi + (5184*I)*e*Pi + 
         (29016*I)*e^2*Pi + 234*e*Pi^2 - 6825*e^2*Pi^2 - (4824*I)*e^2*Pi^3 + 
         74088*e^2*Zeta[3]))/54)) + 
  Log[mu2]^2*(((4*I)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
      (4*I)*e^2*Pi*RATIO[x^(-1)] - (4*e^2*Pi*RATIO[x^2]*
        (15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/15 - 
      (e^2*(-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 
         360*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
      (2*e^2*RATIO[x]*(90*Pi^2 - (60*I)*Pi^3 + 7*Pi^4 + 360*Zeta[3] + 
         (720*I)*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/18)*(-18*e*Pi + 462*e^2*Pi - (27*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (I/6)*RATIO[(1 - x)^(-1)]*(-6*e*Pi + 154*e^2*Pi - 
        (9*I)*e^2*Pi^2 + 10*e^2*Pi^3 - (4*I)*e^2*Zeta[3]) + 
      ((I/6)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (216 + 720*e + 2064*e^2 + (216*I)*e*Pi + (4992*I)*e^2*Pi + 108*Pi^2 + 
        108*e*Pi^2 - 1022*e^2*Pi^2 + (108*I)*e*Pi^3 + (564*I)*e^2*Pi^3 - 
        193*e^2*Pi^4 + 216*e*Zeta[3] - 4152*e^2*Zeta[3] - 
        (2088*I)*e^2*Pi*Zeta[3])/72 - 
      (RATIO[x^2]*(-180*Pi^2 - 330*e*Pi^2 + 1550*e^2*Pi^2 - (180*I)*e*Pi^3 - 
         (530*I)*e^2*Pi^3 + 611*e^2*Pi^4 - 360*e*Zeta[3] + 380*e^2*Zeta[3] + 
         (9240*I)*e^2*Pi*Zeta[3]))/60 + 
      (RATIO[x]*(-540*Pi^2 - 990*e*Pi^2 + 4650*e^2*Pi^2 - (540*I)*e*Pi^3 - 
         (4230*I)*e^2*Pi^3 + 1901*e^2*Pi^4 - 1080*e*Zeta[3] + 
         16980*e^2*Zeta[3] + (27720*I)*e^2*Pi*Zeta[3]))/180)) + 
  G[1, 0, x]*(Nc*Log[mu2]^4*((-11*e^2)/4 + (11*e^2*RATIO[x])/2 - 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((-I/3)*e*(-12*I - (12*I)*e + 7*e*Pi) + 
      (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x])/3 - 
      ((2*I)/3)*e*(-12*I - (22*I)*e + 7*e*Pi)*RATIO[x^2]) + 
    Log[mu2]^2*(((-4*e^2*(9 - (6*I)*Pi + Pi^2))/3 + 
        (8*e^2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 + 8*e^2*RATIO[x^2])/Nc + 
      Nc*((-36 - 36*e + 224*e^2 - (36*I)*e*Pi - (604*I)*e^2*Pi + 
          141*e^2*Pi^2)/12 + e^2*RATIO[(1 - x)^(-1)] + 
        I*e^2*Pi*RATIO[x^(-2)] - (I/3)*((3*I)*e^2 + 2*e^2*Pi)*RATIO[x^(-1)] - 
        ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - (634*I)*e^2*Pi + 189*e^2*Pi^2)*
          RATIO[x])/6 + ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - 
           (106*I)*e^2*Pi + 181*e^2*Pi^2)*RATIO[x^2])/6)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-2)] - ((2*I)/9)*(6*e*Pi + 7*e^2*Pi + 
        (12*I)*e^2*Pi^2 + 2*e^2*Pi^3)*RATIO[x^(-1)] - 
      (4*((-3*I)*e*Pi - (2*I)*e^2*Pi + 3*e^2*Pi^2 - e^2*Zeta[3]))/
       (3*(-1 + RATIO[x])^2) + (4*RATIO[(1 - x)^(-1)]*
        ((-18*I)*e*Pi - (113*I)*e^2*Pi + 20*e^2*Pi^2 + 2*e^2*Zeta[3]))/3 + 
      (-540 - 3810*e - 18965*e^2 + (360*I)*Pi + (4200*I)*e*Pi + 
        (18340*I)*e^2*Pi - 60*Pi^2 - 630*e*Pi^2 - 4740*e^2*Pi^2 - 
        (60*I)*e^2*Pi^3 + 67*e^2*Pi^4 + 1440*e*Zeta[3] + 180*e^2*Zeta[3])/
       90 - (RATIO[x]*(180 + 600*e + 1210*e^2 - (360*I)*Pi - (480*I)*e*Pi - 
         (110*I)*e^2*Pi - 60*Pi^2 - 300*e*Pi^2 - 1155*e^2*Pi^2 - 
         (620*I)*e^2*Pi^3 + 67*e^2*Pi^4 + 1440*e*Zeta[3] + 
         12420*e^2*Zeta[3]))/45 - (RATIO[x^2]*(-180 - 600*e - 1210*e^2 + 
         360*e*Pi^2 + 1035*e^2*Pi^2 - (120*I)*e*Pi^3 + (320*I)*e^2*Pi^3 + 
         91*e^2*Pi^4 - 8640*e^2*Zeta[3] - (360*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((-I/54)*(-30*e*Pi - 61*e^2*Pi - (93*I)*e^2*Pi^2 + 63*e^2*Pi^3)*
       RATIO[x^(-2)] - (RATIO[(1 - x)^(-1)]*(186*e + 1439*e^2 - 
         (648*I)*e*Pi - (2322*I)*e^2*Pi + 48*e*Pi^2 + 215*e^2*Pi^2 - 
         (96*I)*e^2*Pi^3 - 360*e^2*Zeta[3]))/54 + (I/54)*RATIO[x^(-1)]*
       ((186*I)*e + (1439*I)*e^2 - 72*Pi - 672*e*Pi - 2916*e^2*Pi - 
        (12*I)*e*Pi^2 - (1019*I)*e^2*Pi^2 + 150*e^2*Pi^3 + 
        (1440*I)*e^2*Zeta[3]) + ((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 
        493*e^2*Pi^2 - (16*I)*e^2*Pi^3 + 96*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) + (23400 + 224580*e + 1225250*e^2 - 
        (51120*I)*Pi - (144600*I)*e*Pi - (320560*I)*e^2*Pi + 7560*Pi^2 + 
        50280*e*Pi^2 + 174760*e^2*Pi^2 + (19800*I)*e*Pi^3 - 
        (13680*I)*e^2*Pi^3 - 14763*e^2*Pi^4 - 77760*e*Zeta[3] + 
        540000*e^2*Zeta[3] + (230400*I)*e^2*Pi*Zeta[3])/2160 - 
      (RATIO[x^2]*(-39960 - 299880*e - 1578480*e^2 + (3600*I)*Pi + 
         (20880*I)*e*Pi + (79340*I)*e^2*Pi - 11160*Pi^2 - 8220*e*Pi^2 + 
         48010*e^2*Pi^2 - (27000*I)*e*Pi^3 - (53580*I)*e^2*Pi^3 + 
         24243*e^2*Pi^4 + 164160*e*Zeta[3] + 253440*e^2*Zeta[3] - 
         (252000*I)*e^2*Pi*Zeta[3]))/1080 + 
      (RATIO[x]*(-39960 - 299880*e - 1578480*e^2 + (51120*I)*Pi + 
         (227520*I)*e*Pi + (761660*I)*e^2*Pi - 11880*Pi^2 - 50580*e*Pi^2 - 
         130920*e^2*Pi^2 - (28440*I)*e*Pi^3 - (36900*I)*e^2*Pi^3 + 
         26139*e^2*Pi^4 + 181440*e*Zeta[3] - 269280*e^2*Zeta[3] - 
         (256320*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-48*I)*e^2*Pi*RATIO[(1 - x)^(-1)] - ((8*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + ((8*I)*e^2*Pi)/(-1 + RATIO[x])^2 + 
        (8*e*(3 + 10*e - 6*e*Pi^2 + (2*I)*e*Pi^3)*RATIO[x^2])/3 - 
        (2*e*(18 + 127*e - (12*I)*Pi - (140*I)*e*Pi + 2*Pi^2 + 21*e*Pi^2 - 
           48*e*Zeta[3]))/3 + (8*e*RATIO[x]*(-3 - 10*e + (6*I)*Pi + 
           (8*I)*e*Pi + Pi^2 + 5*e*Pi^2 - 24*e*Zeta[3]))/3)/Nc + 
      Nc*((-2*(-3*e + 23*e^2 - (6*I)*e*Pi - (121*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)*
          RATIO[x^(-2)])/9 - (2*(-3*e + 23*e^2 + (6*I)*e*Pi + (99*I)*e^2*Pi + 
           e^2*Pi^2)*RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (460*I)*e^2*Pi - 
          9*e^2*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(666*e + 4998*e^2 - (36*I)*Pi - (126*I)*e*Pi - 
           (482*I)*e^2*Pi + 222*e*Pi^2 + 203*e^2*Pi^2 + (471*I)*e^2*Pi^3 - 
           2664*e^2*Zeta[3]))/9 + (426*e + 3863*e^2 - (36*I)*Pi - 
          (888*I)*e*Pi - (2482*I)*e^2*Pi + 162*e*Pi^2 + 874*e^2*Pi^2 + 
          (351*I)*e^2*Pi^3 - 1224*e^2*Zeta[3])/18 + 
        (RATIO[x]*(-666*e - 4998*e^2 + (36*I)*Pi + (918*I)*e*Pi + 
           (3926*I)*e^2*Pi - 234*e*Pi^2 - 909*e^2*Pi^2 - (495*I)*e^2*Pi^3 + 
           2952*e^2*Zeta[3]))/9))) + 
  G[1, 1, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[x])/2 + 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((e*(12 + 38*e + (7*I)*e*Pi))/3 - (4*e^2*RATIO[x^(-2)])/3 - 
      (8*e^2*RATIO[x^(-1)])/3 - ((2*I)/3)*e*(-12*I - (48*I)*e + 7*e*Pi)*
       RATIO[x] + (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]^2*(((-4*e^2*(-15 + (18*I)*Pi + Pi^2))/3 + 4*e^2*RATIO[x^(-2)] - 
        16*e^2*RATIO[x^(-1)] + (8*e^2*(3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 - 
        8*e^2*RATIO[x^2])/Nc + Nc*((36 + 144*e + 612*e^2 + (36*I)*e*Pi - 
          (416*I)*e^2*Pi + 7*e^2*Pi^2)/12 + (I/3)*((3*I)*e - (64*I)*e^2 + 
          6*e^2*Pi)*RATIO[x^(-2)] + ((2*I)/3)*((3*I)*e - (10*I)*e^2 + 
          10*e^2*Pi)*RATIO[x^(-1)] + ((-36 - 174*e + 140*e^2 - (36*I)*e*Pi + 
           (386*I)*e^2*Pi + 41*e^2*Pi^2)*RATIO[x])/6 - 
        ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - (106*I)*e^2*Pi + 49*e^2*Pi^2)*
          RATIO[x^2])/6)) + 
    (((2*I)/9)*RATIO[x^(-1)]*(36*I + (246*I)*e + (1082*I)*e^2 + 84*e*Pi + 
        545*e^2*Pi + (81*I)*e^2*Pi^2 + 10*e^2*Pi^3 + (60*I)*e^2*Zeta[3]) + 
      (I/18)*RATIO[x^(-2)]*(-36*I - (30*I)*e + (43*I)*e^2 - 72*e*Pi - 
        54*e^2*Pi - (114*I)*e^2*Pi^2 + 20*e^2*Pi^3 + (120*I)*e^2*Zeta[3]) + 
      (2*RATIO[x]*(18 + 96*e + 277*e^2 + (36*I)*Pi + (48*I)*e*Pi + 
         (11*I)*e^2*Pi + 6*Pi^2 - 69*e*Pi^2 - 210*e^2*Pi^2 - 
         (156*I)*e^2*Pi^3 + 13*e^2*Pi^4 + 996*e^2*Zeta[3] + 
         (576*I)*e^2*Pi*Zeta[3]))/9 + 
      (RATIO[x^2]*(-36 - 120*e - 242*e^2 + 72*e*Pi^2 + 126*e^2*Pi^2 - 
         (36*I)*e*Pi^3 + (96*I)*e^2*Pi^3 + 21*e^2*Pi^4 + 72*e*Zeta[3] - 
         1920*e^2*Zeta[3] - (720*I)*e^2*Pi*Zeta[3]))/9 + 
      (180 + 822*e + 3497*e^2 - (216*I)*Pi - (1032*I)*e*Pi - 
        (3712*I)*e^2*Pi - 12*Pi^2 + 180*e*Pi^2 + 942*e^2*Pi^2 + 
        (132*I)*e^2*Pi^3 - 26*e^2*Pi^4 + 1584*e^2*Zeta[3] - 
        (1152*I)*e^2*Pi*Zeta[3])/18)/Nc + 
    Nc*((I/54)*(-216*I + (246*I)*e + (2995*I)*e^2 + 72*Pi - 456*e*Pi - 
        2707*e^2*Pi + (78*I)*e*Pi^2 - (470*I)*e^2*Pi^2 + 36*e^2*Pi^3)*
       RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*((6*I)*e*Pi - (53*I)*e^2*Pi + 
         3*e^2*Pi^2 - (30*I)*e^2*Pi^3 - 12*e^2*Zeta[3]))/9 + 
      ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 + 
      (I/216)*RATIO[x^(-2)]*(-2484*I - (10242*I)*e - (34587*I)*e^2 - 
        5184*e*Pi - 21474*e^2*Pi + (564*I)*e*Pi^2 - (4190*I)*e^2*Pi^2 + 
        816*e^2*Pi^3 + (15264*I)*e^2*Zeta[3]) + 
      (16200 - 178860*e - 1842370*e^2 - (43920*I)*Pi - (259320*I)*e*Pi - 
        (1004480*I)*e^2*Pi - 3960*Pi^2 + 17880*e*Pi^2 + 185200*e^2*Pi^2 - 
        (11880*I)*e*Pi^3 + (115320*I)*e^2*Pi^3 + 7923*e^2*Pi^4 + 
        103680*e*Zeta[3] - 277200*e^2*Zeta[3] - (148320*I)*e^2*Pi*Zeta[3])/
       2160 - (RATIO[x]*(-52200 - 471240*e - 2732540*e^2 - (43920*I)*Pi - 
         (180720*I)*e*Pi - (584260*I)*e^2*Pi - 8280*Pi^2 + 7140*e*Pi^2 - 
         2740*e^2*Pi^2 - (24840*I)*e*Pi^3 + (100380*I)*e^2*Pi^3 + 
         13611*e^2*Pi^4 + 233280*e*Zeta[3] + 101520*e^2*Zeta[3] - 
         (407520*I)*e^2*Pi*Zeta[3]))/1080 + 
      (RATIO[x^2]*(-39960 - 299880*e - 1578480*e^2 + (3600*I)*Pi + 
         (20880*I)*e*Pi + (79340*I)*e^2*Pi - 9000*Pi^2 - 20460*e*Pi^2 - 
         128360*e^2*Pi^2 - (22680*I)*e*Pi^3 - (10260*I)*e^2*Pi^3 + 
         10791*e^2*Pi^4 + 228960*e*Zeta[3] + 295920*e^2*Zeta[3] - 
         (433440*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((2*e*(30 + 137*e - (36*I)*Pi - (172*I)*e*Pi - 2*Pi^2 + 
           30*e*Pi^2))/3 - ((2*I)/3)*((6*I)*e + (5*I)*e^2 + 12*e^2*Pi)*
         RATIO[x^(-2)] + ((8*I)/3)*((6*I)*e + (41*I)*e^2 + 14*e^2*Pi)*
         RATIO[x^(-1)] - (4*e*(-6 - 32*e - (12*I)*Pi - (16*I)*e*Pi - 2*Pi^2 + 
           23*e*Pi^2)*RATIO[x])/3 + (8*e*RATIO[x^2]*(-3 - 10*e + 6*e*Pi^2 - 
           (3*I)*e*Pi^3 + 6*e*Zeta[3]))/3)/Nc + 
      Nc*(((-4*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        ((414*e + 1707*e^2 + (12*I)*e*Pi - (844*I)*e^2*Pi - 118*e^2*Pi^2)*
          RATIO[x^(-2)])/18 - (2*(-42*e + 25*e^2 - (18*I)*e*Pi + 
           (60*I)*e^2*Pi + 25*e^2*Pi^2)*RATIO[x^(-1)])/9 + 
        (RATIO[x]*(-72 + 666*e + 7382*e^2 - (36*I)*Pi + (630*I)*e*Pi + 
           (2776*I)*e^2*Pi + 102*e*Pi^2 - 179*e^2*Pi^2 + (399*I)*e^2*Pi^3 - 
           3960*e^2*Zeta[3]))/9 + (72 + 510*e - 2389*e^2 + (36*I)*Pi - 
          (660*I)*e*Pi - (4130*I)*e^2*Pi - 30*e*Pi^2 + 328*e^2*Pi^2 - 
          (183*I)*e^2*Pi^3 + 1800*e^2*Zeta[3])/18 + 
        (RATIO[x^2]*(-666*e - 4998*e^2 + (36*I)*Pi + (126*I)*e*Pi + 
           (482*I)*e^2*Pi - 114*e*Pi^2 - 275*e^2*Pi^2 - (363*I)*e^2*Pi^3 + 
           3888*e^2*Zeta[3]))/9))) + 
  G[0, 0, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[x])/2 + 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((e*(12 - 14*e + (7*I)*e*Pi))/3 - (8*e^2*RATIO[(1 - x)^(-1)])/3 - 
      (4*e^2)/(3*(-1 + RATIO[x])^2) + (2*e*(-12 + 4*e - (7*I)*e*Pi)*RATIO[x])/
       3 + (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x^2])/3) + 
    Log[mu2]^2*(((4*e^2*(15 - (6*I)*Pi + Pi^2))/3 - 
        16*e^2*RATIO[(1 - x)^(-1)] + (4*e^2)/(-1 + RATIO[x])^2 - 
        (8*e^2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 - 8*e^2*RATIO[x^2])/Nc + 
      Nc*((36 - 72*e + 272*e^2 + (36*I)*e*Pi + (568*I)*e^2*Pi - 9*e^2*Pi^2)/
         12 - (2*(3*e - 10*e^2 - (10*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (-3*e + 64*e^2 + (6*I)*e^2*Pi)/(3*(-1 + RATIO[x])^2) + 
        ((-36 + 42*e + 480*e^2 - (36*I)*e*Pi - (598*I)*e^2*Pi + 57*e^2*Pi^2)*
          RATIO[x])/6 - ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - 
           (106*I)*e^2*Pi + 49*e^2*Pi^2)*RATIO[x^2])/6)) + 
    ((-2*RATIO[x]*(-90 - 120*e + 175*e^2 + (180*I)*Pi + (240*I)*e*Pi + 
         (55*I)*e^2*Pi + 30*Pi^2 + 15*e*Pi^2 - 420*e^2*Pi^2 + 
         (610*I)*e^2*Pi^3 + 13*e^2*Pi^4 - 720*e*Zeta[3] - 10080*e^2*Zeta[3]))/
       45 + (900 + 4830*e + 20605*e^2 - (360*I)*Pi - (4200*I)*e*Pi - 
        (18340*I)*e^2*Pi + 60*Pi^2 + 240*e*Pi^2 + 1770*e^2*Pi^2 + 
        (480*I)*e^2*Pi^3 + 26*e^2*Pi^4 - 1440*e*Zeta[3] - 3240*e^2*Zeta[3])/
       90 + (36 + 30*e - 43*e^2 - (72*I)*e*Pi - (54*I)*e^2*Pi + 
        114*e^2*Pi^2 + (12*I)*e^2*Pi^3 - 72*e^2*Zeta[3])/
       (18*(-1 + RATIO[x])^2) - (2*RATIO[(1 - x)^(-1)]*
        (36 + 246*e + 1082*e^2 - (84*I)*e*Pi - (545*I)*e^2*Pi + 81*e^2*Pi^2 - 
         (6*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (RATIO[x^2]*(-180 - 600*e - 1210*e^2 + 360*e*Pi^2 + 630*e^2*Pi^2 - 
         (300*I)*e*Pi^3 + (800*I)*e^2*Pi^3 + 79*e^2*Pi^4 + 1080*e*Zeta[3] - 
         11520*e^2*Zeta[3] - (5760*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*((I/9)*(-6*e*Pi + 53*e^2*Pi + (3*I)*e^2*Pi^2 + 32*e^2*Pi^3)*
       RATIO[x^(-1)] + (2484 + 10242*e + 34587*e^2 - (5184*I)*e*Pi - 
        (21474*I)*e^2*Pi - 564*e*Pi^2 + 4190*e^2*Pi^2 - (24*I)*e^2*Pi^3 - 
        10224*e^2*Zeta[3])/(216*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-216 + 246*e + 2995*e^2 - (72*I)*Pi + 
         (456*I)*e*Pi + (2707*I)*e^2*Pi + 78*e*Pi^2 - 470*e^2*Pi^2 - 
         (168*I)*e^2*Pi^3 + 792*e^2*Zeta[3]))/54 + 
      (40680 + 163860*e + 465750*e^2 + (51120*I)*Pi + (143880*I)*e*Pi + 
        (322720*I)*e^2*Pi - 5400*Pi^2 - 37320*e*Pi^2 - 66040*e^2*Pi^2 - 
        (17640*I)*e*Pi^3 - (7200*I)*e^2*Pi^3 + 3747*e^2*Pi^4 + 
        155520*e*Zeta[3] - 480960*e^2*Zeta[3] - (308160*I)*e^2*Pi*Zeta[3])/
       2160 + (RATIO[x^2]*(-39960 - 299880*e - 1578480*e^2 + (3600*I)*Pi + 
         (20880*I)*e*Pi + (79340*I)*e^2*Pi - 9000*Pi^2 - 20460*e*Pi^2 - 
         128360*e^2*Pi^2 - (35640*I)*e*Pi^3 - (14160*I)*e^2*Pi^3 + 
         6927*e^2*Pi^4 + 306720*e*Zeta[3] + 319320*e^2*Zeta[3] - 
         (653760*I)*e^2*Pi*Zeta[3]))/1080 - 
      (RATIO[x]*(-27720 - 128520*e - 424420*e^2 + (51120*I)*Pi + 
         (222480*I)*e*Pi + (742940*I)*e^2*Pi - 9720*Pi^2 - 48060*e*Pi^2 - 
         253980*e^2*Pi^2 - (39240*I)*e*Pi^3 - (19260*I)*e^2*Pi^3 + 
         7563*e^2*Pi^4 + 336960*e*Zeta[3] - 119520*e^2*Zeta[3] - 
         (722880*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-8*(6*e + 41*e^2 - (14*I)*e^2*Pi)*RATIO[(1 - x)^(-1)])/3 + 
        (2*(6*e + 5*e^2 - (12*I)*e^2*Pi))/(3*(-1 + RATIO[x])^2) - 
        (4*e*RATIO[x]*(-6 - 8*e + (12*I)*Pi + (16*I)*e*Pi + 2*Pi^2 + e*Pi^2 - 
           48*e*Zeta[3]))/3 + (2*e*(30 + 161*e - (12*I)*Pi - (140*I)*e*Pi + 
           2*Pi^2 + 8*e*Pi^2 - 48*e*Zeta[3]))/3 + 
        (8*e*RATIO[x^2]*(-3 - 10*e + 6*e*Pi^2 - (5*I)*e*Pi^3 + 18*e*Zeta[3]))/
         3)/Nc + Nc*((-2*(-42*e + 25*e^2 - (18*I)*e*Pi + (60*I)*e^2*Pi + 
           25*e^2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - ((4*I)/3)*e^2*Pi*
         RATIO[x^(-1)] + (414*e + 1707*e^2 + (12*I)*e*Pi - (844*I)*e^2*Pi - 
          118*e^2*Pi^2)/(18*(-1 + RATIO[x])^2) + 
        (RATIO[x]*(72 + 666*e + 2614*e^2 - (36*I)*Pi - (882*I)*e*Pi - 
           (3740*I)*e^2*Pi + 126*e*Pi^2 + 729*e^2*Pi^2 + (639*I)*e^2*Pi^3 - 
           5688*e^2*Zeta[3]))/9 + (-72 + 510*e + 2379*e^2 + (36*I)*Pi + 
          (852*I)*e*Pi + (2386*I)*e^2*Pi - 54*e*Pi^2 - 580*e^2*Pi^2 - 
          (279*I)*e^2*Pi^3 + 2664*e^2*Zeta[3])/18 + 
        (RATIO[x^2]*(-666*e - 4998*e^2 + (36*I)*Pi + (126*I)*e*Pi + 
           (482*I)*e^2*Pi - 114*e*Pi^2 - 275*e^2*Pi^2 - (579*I)*e^2*Pi^3 + 
           5184*e^2*Zeta[3]))/9))) + 
  G[0, 1, x]*(Nc*Log[mu2]^4*((-11*e^2)/4 + (11*e^2*RATIO[x])/2 - 
      (11*e^2*RATIO[x^2])/2) + Nc*Log[mu2]^3*
     ((-I/3)*e*(-12*I - (12*I)*e + 7*e*Pi) + 
      (2*e*(12 + 22*e + (7*I)*e*Pi)*RATIO[x])/3 - 
      ((2*I)/3)*e*(-12*I - (22*I)*e + 7*e*Pi)*RATIO[x^2]) + 
    Log[mu2]^2*(((4*e^2*(-9 + (18*I)*Pi + Pi^2))/3 - 
        (8*e^2*(3 + (6*I)*Pi + Pi^2)*RATIO[x])/3 + 8*e^2*RATIO[x^2])/Nc + 
      Nc*((-36 - 36*e + 224*e^2 - (36*I)*e*Pi + (452*I)*e^2*Pi + 
          125*e^2*Pi^2)/12 - (I/3)*((3*I)*e^2 + 2*e^2*Pi)*
         RATIO[(1 - x)^(-1)] + e^2*RATIO[x^(-1)] + 
        (I*e^2*Pi)/(-1 + RATIO[x])^2 - ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi + 
           (422*I)*e^2*Pi + 173*e^2*Pi^2)*RATIO[x])/6 + 
        ((-36 - 66*e + 310*e^2 - (36*I)*e*Pi - (106*I)*e^2*Pi + 181*e^2*Pi^2)*
          RATIO[x^2])/6)) + 
    (((2*I)/9)*(18*e*Pi + 12*e^2*Pi + (18*I)*e^2*Pi^2 + e^2*Pi^3)*
       RATIO[x^(-2)] + ((4*I)/9)*(-54*e*Pi - 339*e^2*Pi - (60*I)*e^2*Pi^2 + 
        e^2*Pi^3)*RATIO[x^(-1)] + (((4*I)/9)*(e^2*Pi^3 + (9*I)*e^2*Zeta[3]))/
       (-1 + RATIO[x])^2 - (2*RATIO[(1 - x)^(-1)]*((6*I)*e*Pi + 
         (7*I)*e^2*Pi - 12*e^2*Pi^2 - (4*I)*e^2*Pi^3 + 36*e^2*Zeta[3]))/9 + 
      (-540 - 3810*e - 18965*e^2 + (1080*I)*Pi + (5160*I)*e*Pi + 
        (18560*I)*e^2*Pi + 60*Pi^2 - 750*e*Pi^2 - 4500*e^2*Pi^2 - 
        (1080*I)*e^2*Pi^3 - 26*e^2*Pi^4 + 2340*e^2*Zeta[3] - 
        (720*I)*e^2*Pi*Zeta[3])/90 + 
      (RATIO[x]*(-180 - 600*e - 1210*e^2 - (360*I)*Pi - (480*I)*e*Pi - 
         (110*I)*e^2*Pi - 60*Pi^2 + 420*e*Pi^2 + 915*e^2*Pi^2 + 
         (2160*I)*e^2*Pi^3 + 26*e^2*Pi^4 - 17700*e^2*Zeta[3] + 
         (720*I)*e^2*Pi*Zeta[3]))/45 - 
      (RATIO[x^2]*(-180 - 600*e - 1210*e^2 + 360*e*Pi^2 + 1035*e^2*Pi^2 - 
         (360*I)*e*Pi^3 + (960*I)*e^2*Pi^3 + 309*e^2*Pi^4 + 1440*e*Zeta[3] - 
         12480*e^2*Zeta[3] - (2520*I)*e^2*Pi*Zeta[3]))/45)/Nc + 
    Nc*(-((186*e + 1439*e^2 + (72*I)*Pi + (672*I)*e*Pi + (2916*I)*e^2*Pi - 
          12*e*Pi^2 - 1019*e^2*Pi^2 + (90*I)*e^2*Pi^3)*RATIO[(1 - x)^(-1)])/
       54 + (((450*I)*e*Pi + (1872*I)*e^2*Pi - 12*e*Pi^2 - 493*e^2*Pi^2)*
        RATIO[x^(-2)])/18 + (I/54)*RATIO[x^(-1)]*((186*I)*e + (1439*I)*e^2 + 
        648*e*Pi + 2322*e^2*Pi + (48*I)*e*Pi^2 + (215*I)*e^2*Pi^2 + 
        12*e^2*Pi^3 - (864*I)*e^2*Zeta[3]) + 
      ((I/54)*(30*e*Pi + 61*e^2*Pi + (93*I)*e^2*Pi^2 + 105*e^2*Pi^3 + 
         (1008*I)*e^2*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[x^2]*(-7992 - 59976*e - 315696*e^2 + (720*I)*Pi + 
         (4176*I)*e*Pi + (15868*I)*e^2*Pi - 2232*Pi^2 - 1644*e*Pi^2 + 
         9602*e^2*Pi^2 - (10584*I)*e*Pi^3 - (11808*I)*e^2*Pi^3 + 
         8127*e^2*Pi^4 + 63936*e*Zeta[3] + 57240*e^2*Zeta[3] - 
         (89280*I)*e^2*Pi*Zeta[3]))/216 + (23400 + 224580*e + 1225250*e^2 + 
        (43920*I)*Pi + (268680*I)*e*Pi + (1044080*I)*e^2*Pi + 6120*Pi^2 - 
        34440*e*Pi^2 - 183100*e^2*Pi^2 + (31320*I)*e*Pi^3 - 
        (86880*I)*e^2*Pi^3 - 20631*e^2*Pi^4 - 129600*e*Zeta[3] + 
        133920*e^2*Zeta[3] + (303840*I)*e^2*Pi*Zeta[3])/2160 + 
      (RATIO[x]*(-39960 - 299880*e - 1578480*e^2 - (43920*I)*Pi - 
         (185760*I)*e*Pi - (602980*I)*e^2*Pi - 10440*Pi^2 + 34140*e*Pi^2 + 
         226940*e^2*Pi^2 - (57240*I)*e*Pi^3 + (31980*I)*e^2*Pi^3 + 
         44031*e^2*Pi^4 + 336960*e*Zeta[3] + 162720*e^2*Zeta[3] - 
         (485280*I)*e^2*Pi*Zeta[3]))/1080) + 
    Log[mu2]*(((-2*e*(18 + 127*e - (36*I)*Pi - (172*I)*e*Pi - 2*Pi^2 + 
           25*e*Pi^2))/3 - ((8*I)/3)*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (8*I)*e^2*Pi*RATIO[x^(-2)] - (48*I)*e^2*Pi*RATIO[x^(-1)] + 
        (8*e*(-3 - 10*e - (6*I)*Pi - (8*I)*e*Pi - Pi^2 + 7*e*Pi^2)*RATIO[x])/
         3 + (8*e*RATIO[x^2]*(3 + 10*e - 6*e*Pi^2 + (6*I)*e*Pi^3 - 
           24*e*Zeta[3]))/3)/Nc + 
      Nc*((-2*(-3*e + 23*e^2 + (6*I)*e*Pi + (99*I)*e^2*Pi + e^2*Pi^2)*
          RATIO[(1 - x)^(-1)])/9 + (((6*I)*e*Pi + (460*I)*e^2*Pi - 
           9*e^2*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-3*e + 23*e^2 - (6*I)*e*Pi - (121*I)*e^2*Pi + 5*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + ((6*I)*e*Pi + (20*I)*e^2*Pi - 3*e^2*Pi^2)/
         (9*(-1 + RATIO[x])^2) + (RATIO[x^2]*(666*e + 4998*e^2 - (36*I)*Pi - 
           (126*I)*e*Pi - (482*I)*e^2*Pi + 222*e*Pi^2 + 203*e^2*Pi^2 + 
           (903*I)*e^2*Pi^3 - 5256*e^2*Zeta[3]))/9 + 
        (426*e + 3863*e^2 - (36*I)*Pi + (696*I)*e*Pi + (4406*I)*e^2*Pi + 
          138*e*Pi^2 - 538*e^2*Pi^2 + (543*I)*e^2*Pi^3 - 2088*e^2*Zeta[3])/
         18 + (RATIO[x]*(-666*e - 4998*e^2 + (36*I)*Pi - (666*I)*e*Pi - 
           (2962*I)*e^2*Pi - 210*e*Pi^2 + 503*e^2*Pi^2 - (975*I)*e^2*Pi^3 + 
           5544*e^2*Zeta[3]))/9))) + 
  Nc*(2 + 10*e + 34*e^2 + ((89*I)/3)*Pi + ((694*I)/3)*e*Pi + 
    ((62633*I)/54)*e^2*Pi - (305*Pi^2)/36 - (19043*e*Pi^2)/216 - 
    (675875*e^2*Pi^2)/1296 + ((19*I)/6)*Pi^3 + ((307*I)/36)*e*Pi^3 - 
    ((176*I)/27)*e^2*Pi^3 - (239*Pi^4)/180 - (4339*e*Pi^4)/1080 - 
    (23033*e^2*Pi^4)/3240 - ((101*I)/180)*e*Pi^5 - ((391*I)/1080)*e^2*Pi^5 + 
    (5357*e^2*Pi^6)/12960 - (91*Zeta[3])/3 - (746*e*Zeta[3])/9 - 
    (14195*e^2*Zeta[3])/54 - (16*I)*Pi*Zeta[3] + (24*I)*e*Pi*Zeta[3] + 
    ((69*I)/2)*e^2*Pi*Zeta[3] + (35*e*Pi^2*Zeta[3])/6 - 
    (52*e^2*Pi^2*Zeta[3])/9 - ((77*I)/6)*e^2*Pi^3*Zeta[3] + 
    89*e^2*Zeta[3]^2 + (I/3240)*RATIO[x^(-1)]*(45900*Pi + 290430*e*Pi + 
      1265985*e^2*Pi + (40320*I)*e*Pi^2 + (247260*I)*e^2*Pi^2 + 2880*Pi^3 + 
      9300*e*Pi^3 - 12880*e^2*Pi^3 + (2610*I)*e^2*Pi^4 + 3552*e^2*Pi^5 + 
      34560*e*Pi*Zeta[3] + 44640*e^2*Pi*Zeta[3]) + 82*e*Zeta[5] - 
    (650*e^2*Zeta[5])/3 - (80*I)*e^2*Pi*Zeta[5] + 
    ((-13200*I)*e*Pi^3 - (55550*I)*e^2*Pi^3 + 36*e*Pi^4 + 12399*e^2*Pi^4 + 
      (684*I)*e^2*Pi^5 + 79200*e*Zeta[3] + 333300*e^2*Zeta[3] - 
      (17280*I)*e*Pi*Zeta[3] - (4500*I)*e^2*Pi*Zeta[3] + 
      10620*e^2*Pi^2*Zeta[3] - 183600*e^2*Zeta[5])/(3240*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-45900*I)*Pi - (290430*I)*e*Pi - 
       (1265985*I)*e^2*Pi + 40320*e*Pi^2 + 247260*e^2*Pi^2 - (2160*I)*Pi^3 + 
       (3900*I)*e*Pi^3 + (65260*I)*e^2*Pi^3 - 84*e*Pi^4 - 6122*e^2*Pi^4 - 
       (3216*I)*e^2*Pi^5 - 4320*Zeta[3] - 79200*e*Zeta[3] - 
       314280*e^2*Zeta[3] - (30240*I)*e*Pi*Zeta[3] + 
       (30600*I)*e^2*Pi*Zeta[3] - 20520*e^2*Pi^2*Zeta[3] + 
       41040*e^2*Zeta[5]))/3240 + RATIO[x]*((37*Pi^2)/2 + (833*e*Pi^2)/6 + 
      (6577*e^2*Pi^2)/9 - (9*I)*Pi^3 - ((374*I)/9)*e*Pi^3 - 
      ((5113*I)/36)*e^2*Pi^3 + (473*Pi^4)/90 + (3029*e*Pi^4)/270 + 
      (28759*e^2*Pi^4)/810 + ((383*I)/90)*e*Pi^5 + ((407*I)/270)*e^2*Pi^5 - 
      (12029*e^2*Pi^6)/6480 + (158*Zeta[3])/3 + 279*e*Zeta[3] + 
      (62675*e^2*Zeta[3])/54 + (80*I)*Pi*Zeta[3] + ((20*I)/3)*e*Pi*Zeta[3] + 
      ((586*I)/9)*e^2*Pi*Zeta[3] - (95*e*Pi^2*Zeta[3])/3 - 
      (1399*e^2*Pi^2*Zeta[3])/18 + ((149*I)/3)*e^2*Pi^3*Zeta[3] - 
      502*e^2*Zeta[3]^2 - 356*e*Zeta[5] + 202*e^2*Zeta[5] + 
      (1300*I)*e^2*Pi*Zeta[5]) + RATIO[x^2]*((-37*Pi^2)/2 - (833*e*Pi^2)/6 - 
      (6577*e^2*Pi^2)/9 + ((5*I)/3)*Pi^3 + ((29*I)/3)*e*Pi^3 + 
      ((3967*I)/108)*e^2*Pi^3 - (76*Pi^4)/15 - (859*e*Pi^4)/180 - 
      (4549*e^2*Pi^4)/432 - ((22*I)/5)*e*Pi^5 - ((1103*I)/1080)*e^2*Pi^5 + 
      (18383*e^2*Pi^6)/9072 - (26*Zeta[3])/3 - (263*e*Zeta[3])/3 - 
      (28559*e^2*Zeta[3])/54 - (80*I)*Pi*Zeta[3] - ((236*I)/3)*e*Pi*Zeta[3] - 
      ((2284*I)/9)*e^2*Pi*Zeta[3] + (85*e*Pi^2*Zeta[3])/3 + 
      (233*e^2*Pi^2*Zeta[3])/2 - (39*I)*e^2*Pi^3*Zeta[3] + 
      484*e^2*Zeta[3]^2 + 340*e*Zeta[5] + (361*e^2*Zeta[5])/6 - 
      (1398*I)*e^2*Pi*Zeta[5])) + (2 + 10*e + 34*e^2 + (4*I)*Pi + 
    ((64*I)/3)*e*Pi + ((578*I)/9)*e^2*Pi + (7*Pi^2)/3 + (97*e*Pi^2)/6 + 
    (983*e^2*Pi^2)/12 - ((2*I)/3)*Pi^3 - ((70*I)/9)*e*Pi^3 - 
    ((1007*I)/27)*e^2*Pi^3 - (7*Pi^4)/90 + (77*e*Pi^4)/60 + 
    (133*e^2*Pi^4)/20 - ((2*I)/3)*e*Pi^5 - ((73*I)/90)*e^2*Pi^5 + 
    (89*e^2*Pi^6)/567 + 4*Zeta[3] + (116*e*Zeta[3])/3 + 
    (1228*e^2*Zeta[3])/9 - (8*I)*Pi*Zeta[3] - (16*I)*e*Pi*Zeta[3] - 
    ((346*I)/3)*e^2*Pi*Zeta[3] - 4*e*Pi^2*Zeta[3] - (35*e^2*Pi^2*Zeta[3])/3 + 
    ((20*I)/3)*e^2*Pi^3*Zeta[3] + 16*e^2*Zeta[3]^2 + 
    (RATIO[x^(-1)]*((108*I)*Pi + (306*I)*e*Pi + (447*I)*e^2*Pi - 108*e*Pi^2 - 
       306*e^2*Pi^2 + (12*I)*e*Pi^3 - (100*I)*e^2*Pi^3 - 6*e^2*Pi^4 + 
       (216*I)*e^2*Pi*Zeta[3]))/54 + 12*e*Zeta[5] - 6*e^2*Zeta[5] - 
    (288*I)*e^2*Pi*Zeta[5] + ((-180*I)*e*Pi^3 - (120*I)*e^2*Pi^3 - 6*e*Pi^4 + 
      179*e^2*Pi^4 - (16*I)*e^2*Pi^5 + 1080*e*Zeta[3] + 720*e^2*Zeta[3] - 
      (360*I)*e*Pi*Zeta[3] + (1020*I)*e^2*Pi*Zeta[3] - 480*e^2*Pi^2*Zeta[3] - 
      2520*e^2*Zeta[5])/(270*(-1 + RATIO[x])^2) - 
    (RATIO[(1 - x)^(-1)]*((-540*I)*Pi - (1530*I)*e*Pi - (2235*I)*e^2*Pi + 
       540*e*Pi^2 + 1530*e^2*Pi^2 - (1080*I)*e*Pi^3 - (6210*I)*e^2*Pi^3 + 
       12*e*Pi^4 + 1046*e^2*Pi^4 + (32*I)*e^2*Pi^5 + 6120*e*Zeta[3] + 
       40260*e^2*Zeta[3] + (720*I)*e*Pi*Zeta[3] + (120*I)*e^2*Pi*Zeta[3] + 
       960*e^2*Pi^2*Zeta[3] + 5040*e^2*Zeta[5]))/270 + 
    RATIO[x]*(2*Pi^2 + (20*e*Pi^2)/3 + (121*e^2*Pi^2)/9 - ((4*I)/3)*Pi^3 - 
      ((16*I)/9)*e*Pi^3 - ((11*I)/27)*e^2*Pi^3 + (7*Pi^4)/45 - 
      (173*e*Pi^4)/45 - (4781*e^2*Pi^4)/540 + ((4*I)/3)*e*Pi^5 - 
      ((298*I)/135)*e^2*Pi^5 - (178*e^2*Pi^6)/567 + 8*Zeta[3] + 
      (44*e*Zeta[3])/3 + (142*e^2*Zeta[3])/9 + (16*I)*Pi*Zeta[3] - 
      ((176*I)/3)*e*Pi*Zeta[3] - ((628*I)/9)*e^2*Pi*Zeta[3] + 
      8*e*Pi^2*Zeta[3] + (634*e^2*Pi^2*Zeta[3])/9 - ((40*I)/3)*e^2*Pi^3*
       Zeta[3] - 32*e^2*Zeta[3]^2 - 24*e*Zeta[5] + (1024*e^2*Zeta[5])/3 + 
      (576*I)*e^2*Pi*Zeta[5]) - (RATIO[x^2]*(22680*Pi^2 + 75600*e*Pi^2 + 
       152460*e^2*Pi^2 + 6048*Pi^4 - 38808*e*Pi^4 - 76713*e^2*Pi^4 + 
       (11844*I)*e*Pi^5 - (31584*I)*e^2*Pi^5 + 296*e^2*Pi^6 + 
       45360*e*Zeta[3] + 151200*e^2*Zeta[3] + (181440*I)*Pi*Zeta[3] - 
       (483840*I)*e*Pi*Zeta[3] - (730800*I)*e^2*Pi*Zeta[3] + 
       15120*e*Pi^2*Zeta[3] + 504000*e^2*Pi^2*Zeta[3] + 
       (90720*I)*e^2*Pi^3*Zeta[3] - 771120*e^2*Zeta[3]^2 - 635040*e*Zeta[5] + 
       2237760*e^2*Zeta[5] + (4309200*I)*e^2*Pi*Zeta[5]))/11340)/Nc + 
  G[1, x]*(Nc*Log[mu2]^4*((-11*e^2)/4 + (11*e^2*RATIO[x])/2) + 
    Nc*Log[mu2]^3*(-(e*(24 + 94*e + (14*I)*e*Pi + 19*e*Pi^2))/6 - 
      ((4*I)/3)*e^2*Pi*RATIO[x^(-2)] - ((4*I)/3)*((-I)*e^2 + 2*e^2*Pi)*
       RATIO[x^(-1)] + (e*(24 + 68*e + (14*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/3 - 
      (19*e^2*Pi^2*RATIO[x^2])/3) + Log[mu2]^2*
     ((2*e^2*(4 + (4*I)*Pi + Pi^2) + (4*I)*e^2*Pi*RATIO[x^(-2)] - 
        (4*I)*(I*e^2 + 4*e^2*Pi)*RATIO[x^(-1)] + (4*e^2*(-6 + Pi^2)*RATIO[x])/
         3 + (8*e^2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/3)/Nc + 
      Nc*(I*e^2*Pi*RATIO[(1 - x)^(-1)] + 
        (((-6*I)*e*Pi + (128*I)*e^2*Pi + 9*e^2*Pi^2)*RATIO[x^(-2)])/6 + 
        ((-9*e + 231*e^2 - (18*I)*e*Pi + (33*I)*e^2*Pi + 23*e^2*Pi^2)*
          RATIO[x^(-1)])/9 + (e*RATIO[x^2]*(-18*Pi^2 - 15*e*Pi^2 - 
           (65*I)*e*Pi^3 + 204*e*Zeta[3]))/3 + 
        (RATIO[x]*(108 + 306*e - 360*e^2 + (108*I)*e*Pi + (714*I)*e^2*Pi + 
           108*e*Pi^2 - 299*e^2*Pi^2 + (414*I)*e^2*Pi^3 - 1368*e^2*Zeta[3]))/
         18 + (-108 - 468*e + 888*e^2 - (108*I)*e*Pi + (816*I)*e^2*Pi - 
          108*e*Pi^2 + 269*e^2*Pi^2 - (270*I)*e^2*Pi^3 + 504*e^2*Zeta[3])/
         36)) + Log[mu2]*
     ((((2*I)/9)*(18*e*Pi + 15*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*((-18*I)*e - (51*I)*e^2 - 72*e*Pi - 
          456*e^2*Pi - (72*I)*e^2*Pi^2 + 4*e^2*Pi^3)*RATIO[x^(-1)] + 
        (2*e*RATIO[x^2]*(135*e*Pi^2 - (60*I)*Pi^3 + (160*I)*e*Pi^3 + 
           68*e*Pi^4 + 360*Zeta[3] - 960*e*Zeta[3] + (360*I)*e*Pi*Zeta[3]))/
         45 + (2*e*(180 + 780*e + (180*I)*Pi + (510*I)*e*Pi + 45*Pi^2 - 
           135*e*Pi^2 - (60*I)*e*Pi^3 + 26*e*Pi^4 - 630*e*Zeta[3] + 
           (1080*I)*e*Pi*Zeta[3]))/45 - 
        (2*e*RATIO[x]*(180 + 780*e - 30*Pi^2 - 315*e*Pi^2 + (460*I)*e*Pi^3 + 
           52*e*Pi^4 - 3300*e*Zeta[3] + (2160*I)*e*Pi*Zeta[3]))/45)/Nc + 
      Nc*((I/18)*(414*e*Pi + 1707*e^2*Pi - (12*I)*e*Pi^2 + (404*I)*e^2*Pi^2 + 
          56*e^2*Pi^3)*RATIO[x^(-2)] + (RATIO[x^(-1)]*(1530*e + 9681*e^2 + 
           (432*I)*e*Pi + (2196*I)*e^2*Pi + 48*e*Pi^2 - 424*e^2*Pi^2 - 
           864*e^2*Zeta[3]))/54 + ((I/3)*(e^2*Pi^3 + (6*I)*e^2*Zeta[3]))/
         (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*((-6*I)*e*Pi + 
           (46*I)*e^2*Pi + 3*e^2*Pi^2 + (18*I)*e^2*Pi^3 + 84*e^2*Zeta[3]))/
         9 + (RATIO[x^2]*(-180*Pi^2 + 210*e*Pi^2 + 7475*e^2*Pi^2 - 
           (1860*I)*e*Pi^3 - (3400*I)*e^2*Pi^3 + 1787*e^2*Pi^4 + 
           6840*e*Zeta[3] + 7800*e^2*Zeta[3] + (1800*I)*e^2*Pi*Zeta[3]))/90 + 
        (-216 + 5688*e + 47328*e^2 - (216*I)*Pi + (2808*I)*e*Pi + 
          (14172*I)*e^2*Pi - 108*Pi^2 + 996*e*Pi^2 - 266*e^2*Pi^2 - 
          (756*I)*e*Pi^3 + (3018*I)*e^2*Pi^3 + 501*e^2*Pi^4 + 
          1944*e*Zeta[3] - 15984*e^2*Zeta[3] - (3672*I)*e^2*Pi*Zeta[3])/108 - 
        (RATIO[x]*(16020*e + 122760*e^2 - (1080*I)*Pi - (9180*I)*e*Pi - 
           (60720*I)*e^2*Pi - 540*Pi^2 + 6330*e*Pi^2 + 45230*e^2*Pi^2 - 
           (5940*I)*e*Pi^3 + (4140*I)*e^2*Pi^3 + 5457*e^2*Pi^4 + 
           22680*e*Zeta[3] - 61740*e^2*Zeta[3] - (5400*I)*e^2*Pi*Zeta[3]))/
         270)) + (((-60*I)*e^2*Pi^3 - e^2*Pi^4 + 360*e^2*Zeta[3] - 
        (60*I)*e^2*Pi*Zeta[3])/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((-220*I)*e^2*Pi^3 + e^2*Pi^4 + 
         1350*e^2*Zeta[3] + (60*I)*e^2*Pi*Zeta[3]))/45 + 
      (RATIO[x^(-2)]*((108*I)*Pi + (90*I)*e*Pi - (129*I)*e^2*Pi - 
         108*e*Pi^2 - 90*e^2*Pi^2 + (12*I)*e*Pi^3 - (124*I)*e^2*Pi^3 - 
         6*e^2*Pi^4 + (216*I)*e^2*Pi*Zeta[3]))/54 + 
      (RATIO[x^(-1)]*(108 + 306*e + 447*e^2 - (432*I)*Pi - (2736*I)*e*Pi - 
         (12372*I)*e^2*Pi + 432*e*Pi^2 + 2754*e^2*Pi^2 + (24*I)*e*Pi^3 + 
         (556*I)*e^2*Pi^3 - 12*e^2*Pi^4 - 288*e^2*Zeta[3] + 
         (432*I)*e^2*Pi*Zeta[3]))/54 + (720 + 3120*e + 7960*e^2 + 
        (720*I)*Pi + (2040*I)*e*Pi + (3280*I)*e^2*Pi + 180*Pi^2 - 
        540*e*Pi^2 - 3290*e^2*Pi^2 - (240*I)*e*Pi^3 - (5000*I)*e^2*Pi^3 + 
        104*e*Pi^4 + 93*e^2*Pi^4 + (360*I)*e^2*Pi^5 - 2520*e*Zeta[3] + 
        23880*e^2*Zeta[3] + (4320*I)*e*Pi*Zeta[3] + (4320*I)*e^2*Pi*Zeta[3] + 
        2280*e^2*Pi^2*Zeta[3] - 3960*e^2*Zeta[5])/180 + 
      (RATIO[x^2]*(405*e*Pi^2 + 1350*e^2*Pi^2 - (180*I)*Pi^3 + 
         (480*I)*e*Pi^3 + (725*I)*e^2*Pi^3 + 204*e*Pi^4 - 796*e^2*Pi^4 + 
         (270*I)*e^2*Pi^5 + 1080*Zeta[3] - 2880*e*Zeta[3] - 
         3540*e^2*Zeta[3] + (1080*I)*e*Pi*Zeta[3] - (2880*I)*e^2*Pi*Zeta[3] + 
         4500*e^2*Pi^2*Zeta[3] + 6480*e^2*Zeta[5]))/135 + 
      (RATIO[x]*(-1080 - 4680*e - 11940*e^2 + 180*Pi^2 + 1890*e*Pi^2 + 
         8460*e^2*Pi^2 - (2760*I)*e*Pi^3 - (3460*I)*e^2*Pi^3 - 312*e*Pi^4 + 
         3227*e^2*Pi^4 - (1080*I)*e^2*Pi^5 + 19800*e*Zeta[3] + 
         780*e^2*Zeta[3] - (12960*I)*e*Pi*Zeta[3] - (18000*I)*e^2*Pi*
          Zeta[3] - 6840*e^2*Pi^2*Zeta[3] + 11880*e^2*Zeta[5]))/270)/Nc + 
    Nc*(-(RATIO[(1 - x)^(-1)]*((186*I)*e*Pi + (1439*I)*e^2*Pi + 21*e^2*Pi^2 + 
          (48*I)*e*Pi^3 + (223*I)*e^2*Pi^3 - 56*e^2*Pi^4 + 288*e*Zeta[3] + 
          (72*I)*e^2*Pi*Zeta[3]))/54 + ((12*I)*e*Pi^3 - (389*I)*e^2*Pi^3 + 
        12*e^2*Pi^4 - 72*e*Zeta[3] + 2334*e^2*Zeta[3] + 
        (72*I)*e^2*Pi*Zeta[3])/(54*(-1 + RATIO[x])^2) + 
      (RATIO[x^(-2)]*((2484*I)*Pi + (10242*I)*e*Pi + (34587*I)*e^2*Pi - 
         2544*e*Pi^2 - 10364*e^2*Pi^2 + (300*I)*e*Pi^3 - (1804*I)*e^2*Pi^3 - 
         174*e^2*Pi^4 - (864*I)*e^2*Pi*Zeta[3]))/216 + 
      (RATIO[x^(-1)]*(45900 + 290430*e + 1265985*e^2 + (12960*I)*Pi + 
         (65880*I)*e*Pi + (314820*I)*e^2*Pi - 720*Pi^2 - 16860*e*Pi^2 - 
         108620*e^2*Pi^2 - (1080*I)*e*Pi^3 + (15120*I)*e^2*Pi^3 - 
         1704*e^2*Pi^4 - 25920*e*Zeta[3] - 246240*e^2*Zeta[3] - 
         (56160*I)*e^2*Pi*Zeta[3]))/3240 + 
      (RATIO[x^2]*(1620*Pi^2 + 24435*e*Pi^2 + 156285*e^2*Pi^2 - 
         (5040*I)*Pi^3 - (9210*I)*e*Pi^3 - (34390*I)*e^2*Pi^3 + 5352*e*Pi^4 + 
         4075*e^2*Pi^4 + (4026*I)*e^2*Pi^5 + 21600*Zeta[3] + 
         25380*e*Zeta[3] + 122610*e^2*Zeta[3] + (6480*I)*e*Pi*Zeta[3] - 
         (31680*I)*e^2*Pi*Zeta[3] + 16560*e^2*Pi^2*Zeta[3] - 
         34560*e^2*Zeta[5]))/540 + (192240 + 1473120*e + 7386360*e^2 + 
        (105840*I)*Pi + (478440*I)*e*Pi + (988320*I)*e^2*Pi + 33120*Pi^2 - 
        2040*e*Pi^2 + 26510*e^2*Pi^2 - (19440*I)*Pi^3 + (93240*I)*e*Pi^3 + 
        (187080*I)*e^2*Pi^3 + 14976*e*Pi^4 - 71961*e^2*Pi^4 + 
        (1476*I)*e^2*Pi^5 + 64800*Zeta[3] - 473040*e*Zeta[3] - 
        1720440*e^2*Zeta[3] - (103680*I)*e*Pi*Zeta[3] + 
        (583200*I)*e^2*Pi*Zeta[3] + 34560*e^2*Pi^2*Zeta[3] - 
        19440*e^2*Zeta[5])/6480 + (RATIO[x]*(-96120 - 736560*e - 
         3693180*e^2 + (36720*I)*Pi + (321840*I)*e*Pi + (1989060*I)*e^2*Pi - 
         43920*Pi^2 - 283440*e*Pi^2 - 1522460*e^2*Pi^2 + (32400*I)*Pi^3 - 
         (30240*I)*e*Pi^3 - (169800*I)*e^2*Pi^3 - 32688*e*Pi^4 + 
         38721*e^2*Pi^4 - (20916*I)*e^2*Pi^5 - 142560*Zeta[3] + 
         358560*e*Zeta[3] + 1065600*e^2*Zeta[3] + (25920*I)*e*Pi*Zeta[3] - 
         (298080*I)*e^2*Pi*Zeta[3] - 112320*e^2*Pi^2*Zeta[3] + 
         58320*e^2*Zeta[5]))/3240)) + 
  Log[mu2]*((((2*I)/9)*(18*e*Pi + 51*e^2*Pi + (18*I)*e^2*Pi^2 + 2*e^2*Pi^3)*
       RATIO[x^(-1)] - (2*((30*I)*e^2*Pi^3 + e^2*Pi^4 - 180*e^2*Zeta[3] + 
         (60*I)*e^2*Pi*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
      (2*RATIO[(1 - x)^(-1)]*((-90*I)*e*Pi - (255*I)*e^2*Pi + 90*e^2*Pi^2 - 
         (180*I)*e^2*Pi^3 + 2*e^2*Pi^4 + 1020*e^2*Zeta[3] + 
         (120*I)*e^2*Pi*Zeta[3]))/45 + 
      (2*e*RATIO[x]*(90*Pi^2 + 300*e*Pi^2 - (60*I)*Pi^3 - (80*I)*e*Pi^3 + 
         7*Pi^4 - 173*e*Pi^4 + (60*I)*e*Pi^5 + 360*Zeta[3] + 660*e*Zeta[3] + 
         (720*I)*Pi*Zeta[3] - (2640*I)*e*Pi*Zeta[3] + 360*e*Pi^2*Zeta[3] - 
         1080*e*Zeta[5]))/45 + (e*(360 + 1800*e + (720*I)*Pi + 
         (3840*I)*e*Pi + 420*Pi^2 + 2910*e*Pi^2 - (120*I)*Pi^3 - 
         (1400*I)*e*Pi^3 - 14*Pi^4 + 231*e*Pi^4 - (120*I)*e*Pi^5 + 
         720*Zeta[3] + 6960*e*Zeta[3] - (1440*I)*Pi*Zeta[3] - 
         (2880*I)*e*Pi*Zeta[3] - 720*e*Pi^2*Zeta[3] + 2160*e*Zeta[5]))/90 + 
      (2*e*RATIO[x^2]*(-90*Pi^2 - 300*e*Pi^2 - 24*Pi^4 + 154*e*Pi^4 - 
         (47*I)*e*Pi^5 - 180*e*Zeta[3] - (720*I)*Pi*Zeta[3] + 
         (1920*I)*e*Pi*Zeta[3] - 60*e*Pi^2*Zeta[3] + 2520*e*Zeta[5]))/45)/
     Nc + Nc*((-2*((550*I)*e^2*Pi^3 + 6*e^2*Pi^4 - 3300*e^2*Zeta[3] + 
         (765*I)*e^2*Pi*Zeta[3]))/(135*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*((-7650*I)*e*Pi - (48405*I)*e^2*Pi - 180*e*Pi^2 + 
         6240*e^2*Pi^2 - (360*I)*e*Pi^3 + (560*I)*e^2*Pi^3 + 46*e^2*Pi^4 - 
         720*e*Zeta[3] - 13200*e^2*Zeta[3] - (4680*I)*e^2*Pi*Zeta[3]))/270 + 
      (I/54)*RATIO[x^(-1)]*(1530*e*Pi + 9681*e^2*Pi - (36*I)*e*Pi^2 + 
        (1248*I)*e^2*Pi^2 + 96*e*Pi^3 + 328*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) + 
      (RATIO[x]*(9990*e*Pi^2 + 74970*e^2*Pi^2 - (540*I)*Pi^3 - 
         (5850*I)*e*Pi^3 - (24450*I)*e^2*Pi^3 + 2838*e*Pi^4 + 6058*e^2*Pi^4 + 
         (2307*I)*e^2*Pi^5 + 28440*e*Zeta[3] + 150660*e^2*Zeta[3] + 
         (42120*I)*e*Pi*Zeta[3] + (1620*I)*e^2*Pi*Zeta[3] - 
         17100*e^2*Pi^2*Zeta[3] - 192240*e^2*Zeta[5]))/270 + 
      (RATIO[x^2]*(-3330*e*Pi^2 - 24990*e^2*Pi^2 + (180*I)*Pi^3 + 
         (630*I)*e*Pi^3 + (2410*I)*e^2*Pi^3 - 912*e*Pi^4 - 859*e^2*Pi^4 - 
         (795*I)*e^2*Pi^5 - 1560*e*Zeta[3] - 15780*e^2*Zeta[3] - 
         (14040*I)*e*Pi*Zeta[3] - (13500*I)*e^2*Pi*Zeta[3] + 
         5100*e^2*Pi^2*Zeta[3] + 61200*e^2*Zeta[5]))/90 + 
      (2160*e + 10800*e^2 + (1080*I)*Pi + (35640*I)*e*Pi + 
        (258720*I)*e^2*Pi - 9150*e*Pi^2 - 95215*e^2*Pi^2 + (540*I)*Pi^3 + 
        (3960*I)*e*Pi^3 + (10200*I)*e^2*Pi^3 - 1434*e*Pi^4 - 4339*e^2*Pi^4 - 
        (615*I)*e^2*Pi^5 - 32760*e*Zeta[3] - 89520*e^2*Zeta[3] - 
        (16200*I)*e*Pi*Zeta[3] + (27000*I)*e^2*Pi*Zeta[3] + 
        6300*e^2*Pi^2*Zeta[3] + 88560*e^2*Zeta[5])/540)) + 
  G[0, x]*(Nc*Log[mu2]^4*((11*e^2)/4 - (11*e^2*RATIO[x])/2) + 
    Nc*Log[mu2]^3*(-(e*(-24 - 42*e - (14*I)*e*Pi + 19*e*Pi^2))/6 - 
      (4*e^2*(1 + (2*I)*Pi)*RATIO[(1 - x)^(-1)])/3 - 
      (((4*I)/3)*e^2*Pi)/(-1 + RATIO[x])^2 + 
      (e*(-24 - 68*e - (14*I)*e*Pi + 19*e*Pi^2)*RATIO[x])/3 - 
      (19*e^2*Pi^2*RATIO[x^2])/3) + Log[mu2]^2*
     (((2*e^2*Pi*(12*I + 5*Pi))/3 - (4*I)*e^2*(I + 4*Pi)*
         RATIO[(1 - x)^(-1)] + ((4*I)*e^2*Pi)/(-1 + RATIO[x])^2 - 
        (4*e^2*(-6 + Pi^2)*RATIO[x])/3 + ((8*I)/3)*e^2*RATIO[x^2]*
         (Pi^3 + (6*I)*Zeta[3]))/Nc + 
      Nc*(-((9*e - 231*e^2 + (18*I)*e*Pi - (33*I)*e^2*Pi - 23*e^2*Pi^2)*
           RATIO[(1 - x)^(-1)])/9 + I*e^2*Pi*RATIO[x^(-1)] + 
        ((-6*I)*e*Pi + (128*I)*e^2*Pi + 9*e^2*Pi^2)/(6*(-1 + RATIO[x])^2) + 
        (I/3)*e*RATIO[x^2]*((18*I)*Pi^2 + (15*I)*e*Pi^2 + 23*e*Pi^3 + 
          (324*I)*e*Zeta[3]) + (108 + 144*e + 168*e^2 + (108*I)*e*Pi + 
          (2244*I)*e^2*Pi - 108*e*Pi^2 - 509*e^2*Pi^2 + (18*I)*e^2*Pi^3 - 
          1224*e^2*Zeta[3])/36 + (RATIO[x]*(-108 - 306*e + 360*e^2 - 
           (108*I)*e*Pi - (714*I)*e^2*Pi + 108*e*Pi^2 + 479*e^2*Pi^2 - 
           (162*I)*e^2*Pi^3 + 2088*e^2*Zeta[3]))/18)) + 
    Log[mu2]*(((2*e*RATIO[x]*(180 + 780*e - 30*Pi^2 - 585*e*Pi^2 + 
           (400*I)*e*Pi^3 + 31*e*Pi^4 - 2940*e*Zeta[3]))/45 - 
        (e*((-360*I)*Pi - (1020*I)*e*Pi - 150*Pi^2 - 630*e*Pi^2 - 
           (60*I)*e*Pi^3 + 31*e*Pi^4 + 1260*e*Zeta[3]))/45 - 
        (2*((-6*I)*e*Pi - (5*I)*e^2*Pi + 6*e^2*Pi^2 - 4*e^2*Zeta[3]))/
         (3*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*(6*e + 17*e^2 - 
           (24*I)*e*Pi - (152*I)*e^2*Pi + 24*e^2*Pi^2 + 8*e^2*Zeta[3]))/3 + 
        (2*e*RATIO[x^2]*(135*e*Pi^2 + (60*I)*Pi^3 - (160*I)*e*Pi^3 + 
           4*e*Pi^4 - 360*Zeta[3] + 960*e*Zeta[3] + (1800*I)*e*Pi*Zeta[3]))/
         45)/Nc + Nc*((-I/9)*(-6*e*Pi + 46*e^2*Pi - (3*I)*e^2*Pi^2 + 
          32*e^2*Pi^3)*RATIO[x^(-1)] - (RATIO[(1 - x)^(-1)]*
          (-1530*e - 9681*e^2 - (432*I)*e*Pi - (2196*I)*e^2*Pi - 48*e*Pi^2 + 
           424*e^2*Pi^2 + (156*I)*e^2*Pi^3 - 72*e^2*Zeta[3]))/54 + 
        ((414*I)*e*Pi + (1707*I)*e^2*Pi + 12*e*Pi^2 - 404*e^2*Pi^2 + 
          (6*I)*e^2*Pi^3 + 300*e^2*Zeta[3])/(18*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(-180*Pi^2 + 210*e*Pi^2 + 7475*e^2*Pi^2 + 
           (780*I)*e*Pi^3 - (560*I)*e^2*Pi^3 + 883*e^2*Pi^4 - 
           9000*e*Zeta[3] - 9240*e^2*Zeta[3] + (27720*I)*e^2*Pi*Zeta[3]))/
         90 + (-1080 - 3600*e - 8880*e^2 + (1080*I)*Pi + (32400*I)*e*Pi + 
          (192300*I)*e^2*Pi - 540*Pi^2 - 6420*e*Pi^2 - 46940*e^2*Pi^2 + 
          (540*I)*e*Pi^3 - (11670*I)*e^2*Pi^3 + 1599*e^2*Pi^4 - 
          16200*e*Zeta[3] + 78840*e^2*Zeta[3] + (29160*I)*e^2*Pi*Zeta[3])/
         540 - (RATIO[x]*(-16020*e - 122760*e^2 + (1080*I)*Pi + 
           (9180*I)*e*Pi + (60720*I)*e^2*Pi - 540*Pi^2 - 5070*e*Pi^2 - 
           380*e^2*Pi^2 + (2700*I)*e*Pi^3 - (12780*I)*e^2*Pi^3 + 
           2859*e^2*Pi^4 - 29160*e*Zeta[3] + 37980*e^2*Zeta[3] + 
           (93960*I)*e^2*Pi*Zeta[3]))/270)) + 
    (((-2*I)/9)*e^2*Pi^3*RATIO[x^(-1)] + ((540*I)*Pi + (450*I)*e*Pi - 
        (645*I)*e^2*Pi - 540*e*Pi^2 - 450*e^2*Pi^2 - (90*I)*e^2*Pi^3 - 
        4*e^2*Pi^4 + 360*e*Zeta[3] - 3180*e^2*Zeta[3] + 
        (1440*I)*e^2*Pi*Zeta[3])/(270*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-540 - 1530*e - 2235*e^2 + (2160*I)*Pi + 
         (13680*I)*e*Pi + (61860*I)*e^2*Pi - 2160*e*Pi^2 - 13770*e^2*Pi^2 + 
         (60*I)*e^2*Pi^3 + 8*e^2*Pi^4 - 720*e*Zeta[3] - 15600*e^2*Zeta[3] - 
         (2880*I)*e^2*Pi*Zeta[3]))/270 + 
      (RATIO[x^2]*(405*e*Pi^2 + 1350*e^2*Pi^2 + (180*I)*Pi^3 - 
         (480*I)*e*Pi^3 - (725*I)*e^2*Pi^3 + 12*e*Pi^4 - 590*e^2*Pi^4 + 
         (153*I)*e^2*Pi^5 - 1080*Zeta[3] + 2880*e*Zeta[3] + 
         5160*e^2*Zeta[3] + (5400*I)*e*Pi*Zeta[3] - (14400*I)*e^2*Pi*
          Zeta[3] - 3960*e^2*Pi^2*Zeta[3] - 29160*e^2*Zeta[5]))/135 + 
      ((360*I)*Pi + (1020*I)*e*Pi + (1640*I)*e^2*Pi + 150*Pi^2 + 630*e*Pi^2 + 
        2075*e^2*Pi^2 + (60*I)*e*Pi^3 + (1350*I)*e^2*Pi^3 - 31*e*Pi^4 - 
        361*e^2*Pi^4 - 1260*e*Zeta[3] - 17280*e^2*Zeta[3] - 
        (1440*I)*e^2*Pi*Zeta[3] - 60*e^2*Pi^2*Zeta[3] - 1260*e^2*Zeta[5])/
       90 + (RATIO[x]*(1080 + 4680*e + 11940*e^2 - 180*Pi^2 - 3510*e*Pi^2 - 
         13860*e^2*Pi^2 + (2400*I)*e*Pi^3 + (3340*I)*e^2*Pi^3 + 186*e*Pi^4 + 
         1195*e^2*Pi^4 - 17640*e*Zeta[3] - 3300*e^2*Zeta[3] + 
         (52560*I)*e^2*Pi*Zeta[3] + 360*e^2*Pi^2*Zeta[3] + 7560*e^2*Zeta[5]))/
       270)/Nc + Nc*(((2484*I)*Pi + (10242*I)*e*Pi + (34587*I)*e^2*Pi - 
        2544*e*Pi^2 - 10364*e^2*Pi^2 + (12*I)*e*Pi^3 - (386*I)*e^2*Pi^3 + 
        172*e^2*Pi^4 + 1728*e*Zeta[3] - 8508*e^2*Zeta[3] - 
        (1008*I)*e^2*Pi*Zeta[3])/(216*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(-45900 - 290430*e - 1265985*e^2 - (12960*I)*Pi - 
         (65880*I)*e*Pi - (314820*I)*e^2*Pi + 720*Pi^2 + 16860*e*Pi^2 + 
         108620*e^2*Pi^2 + (5400*I)*e*Pi^3 - (1500*I)*e^2*Pi^3 - 
         2124*e^2*Pi^4 + 164520*e^2*Zeta[3] + (116640*I)*e^2*Pi*Zeta[3]))/
       3240 - (I/54)*RATIO[x^(-1)]*(186*e*Pi + 1439*e^2*Pi - 
        (21*I)*e^2*Pi^2 + 96*e*Pi^3 + 223*e^2*Pi^3 + 1152*e^2*Pi*Zeta[3]) + 
      ((179280*I)*Pi + (1122120*I)*e*Pi + (4966440*I)*e^2*Pi - 35280*Pi^2 - 
        275700*e*Pi^2 - 1142990*e^2*Pi^2 + (6480*I)*Pi^3 - (66240*I)*e*Pi^3 - 
        (392100*I)*e^2*Pi^3 + 9540*e*Pi^4 + 83571*e^2*Pi^4 - 
        (72*I)*e^2*Pi^5 - 90720*Zeta[3] + 479520*e*Zeta[3] + 
        843480*e^2*Zeta[3] + (181440*I)*e*Pi*Zeta[3] - 
        (635040*I)*e^2*Pi*Zeta[3] - 110160*e^2*Pi^2*Zeta[3] - 
        1671840*e^2*Zeta[5])/6480 + (RATIO[x^2]*(1620*Pi^2 + 24435*e*Pi^2 + 
         156285*e^2*Pi^2 + (2880*I)*Pi^3 - (690*I)*e*Pi^3 - 
         (8210*I)*e^2*Pi^3 + 2640*e*Pi^4 + 2558*e^2*Pi^4 + 
         (1518*I)*e^2*Pi^5 - 25920*Zeta[3] - 25740*e*Zeta[3] - 
         34470*e^2*Zeta[3] + (84240*I)*e*Pi*Zeta[3] - (22320*I)*e^2*Pi*
          Zeta[3] - 56160*e^2*Pi^2*Zeta[3] - 532440*e^2*Zeta[5]))/540 + 
      (RATIO[x]*(96120 + 736560*e + 3693180*e^2 - (36720*I)*Pi - 
         (321840*I)*e*Pi - (1989060*I)*e^2*Pi + 24480*Pi^2 - 9780*e*Pi^2 - 
         352960*e^2*Pi^2 - (19440*I)*Pi^3 + (70200*I)*e*Pi^3 + 
         (377700*I)*e^2*Pi^3 - 17100*e*Pi^4 - 86385*e^2*Pi^4 - 
         (10944*I)*e^2*Pi^5 + 168480*Zeta[3] - 239760*e*Zeta[3] - 
         1308240*e^2*Zeta[3] - (570240*I)*e*Pi*Zeta[3] + 
         (660960*I)*e^2*Pi*Zeta[3] + 382320*e^2*Pi^2*Zeta[3] + 
         3499200*e^2*Zeta[5]))/3240))}


==> anc/H_gg_ga_--++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 0, 0, 1, 0, 1, x]*(-50 + 100*RATIO[x] + 
    Nc^2*(-26 + 172*RATIO[x] - 188*RATIO[x^2]) + 
    (4 - 8*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-50 + 100*RATIO[x] + 
    Nc^2*(-26 + 172*RATIO[x] - 188*RATIO[x^2]) + 
    (4 - 8*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-58 + 116*RATIO[x] + 
    Nc^2*(-42 + 204*RATIO[x] - 188*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-58 + 116*RATIO[x] + 
    Nc^2*(-42 + 204*RATIO[x] - 188*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 1, x]*(18 - 48*RATIO[x] + 
    (-4 + 8*RATIO[x] - 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(-8 + 28*RATIO[x] - 30*RATIO[x^2]) + 34*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 0, x]*(4 - 20*RATIO[x] + 
    (-28 + 56*RATIO[x] - 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(-10 + 32*RATIO[x] - 30*RATIO[x^2]) + 34*RATIO[x^2]) + 
  Nc^2*Log[mu2]^4*((-9*(2 + Pi^2))/8 + (9*Pi^2*RATIO[x])/4 - 
    (9*Pi^2*RATIO[x^2])/4) + G[0, 0, 0, 1, 0, 0, x]*
   (4 + 4*RATIO[x] - 18*RATIO[x^2] + Nc^2*(6 - 24*RATIO[x] + 22*RATIO[x^2]) + 
    (28 - 56*RATIO[x] + 32*RATIO[x^2])/Nc^2) + 
  G[1, 1, 1, 0, 1, 1, x]*(-10 + 32*RATIO[x] - 18*RATIO[x^2] + 
    Nc^2*(4 - 20*RATIO[x] + 22*RATIO[x^2]) + (4 - 8*RATIO[x] + 32*RATIO[x^2])/
     Nc^2) + G[0, 0, 0, 1, 1, 1, x]*(-42 + 84*RATIO[x] + 
    Nc^2*(-46 + 272*RATIO[x] - 302*RATIO[x^2]) - 24*RATIO[x^2] + 
    (28 - 56*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
  G[1, 1, 1, 0, 0, 0, x]*(18 - 36*RATIO[x] + 
    Nc^2*(-76 + 332*RATIO[x] - 302*RATIO[x^2]) - 24*RATIO[x^2] + 
    (28 - 56*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
  G[1, 1, 1, 0, 0, 1, x]*(50 - 100*RATIO[x] + 84*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 160*RATIO[x] + 148*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 0, x]*(50 - 100*RATIO[x] + 84*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 160*RATIO[x] + 148*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 1, x]*(34 - 68*RATIO[x] + 84*RATIO[x^2] + 
    (-4 + 8*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 136*RATIO[x] + 148*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 0, x]*(34 - 68*RATIO[x] + 84*RATIO[x^2] + 
    (-4 + 8*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 136*RATIO[x] + 148*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*(-10 + 20*RATIO[x] + 
    (-28 + 56*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 64*RATIO[x^2] + 
    Nc^2*(114 - 480*RATIO[x] + 438*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*(74 - 148*RATIO[x] + 
    (-28 + 56*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 64*RATIO[x^2] + 
    Nc^2*(72 - 396*RATIO[x] + 438*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*((2*(271 - (45*I)*Pi))/3 - (32*RATIO[x^(-1)])/3 + 
    ((2*I)/3)*(557*I + 18*Pi)*RATIO[x] + 
    Nf*((-192 + 608*RATIO[x] - (1472*RATIO[x^2])/3)/Nc + 
      Nc*(58/3 - (44*RATIO[x])/3 - 24*RATIO[x^2])) + 
    Log[mu2]*(-36 + 72*RATIO[x] + Nc^2*(-16 + 104*RATIO[x] - 
        116*RATIO[x^2]) - 48*RATIO[x^2]) + 2*(135 + (34*I)*Pi)*RATIO[x^2] + 
    Nc^2*((16*(19 - (9*I)*Pi))/3 - 8*RATIO[(1 - x)^(-1)] - 
      (40*RATIO[x^(-1)])/3 + ((2*I)/3)*(829*I + 396*Pi)*RATIO[x] + 
      4*(144 - (73*I)*Pi)*RATIO[x^2]) + 
    ((6*I)*(11*I + 4*Pi) + 4*(31 - (12*I)*Pi)*RATIO[x] + 
      (48*I)*Pi*RATIO[x^2])/Nc^2) + G[0, 1, 0, 0, 0, x]*
   ((2*(119 + (75*I)*Pi))/3 - (32*RATIO[(1 - x)^(-1)])/3 - 
    ((2*I)/3)*(-253*I + 222*Pi)*RATIO[x] + 
    Nf*((-224/3 + (1120*RATIO[x])/3 - (1472*RATIO[x^2])/3)/Nc + 
      Nc*(-58/3 + (188*RATIO[x])/3 - 24*RATIO[x^2])) + 
    Log[mu2]*(-12 + 24*RATIO[x] + Nc^2*(-28 + 128*RATIO[x] - 
        116*RATIO[x^2]) - 48*RATIO[x^2]) + 2*(135 + (34*I)*Pi)*RATIO[x^2] + 
    Nc^2*((2*(187 - (114*I)*Pi))/3 - (40*RATIO[(1 - x)^(-1)])/3 - 
      8*RATIO[x^(-1)] + ((2*I)/3)*(899*I + 480*Pi)*RATIO[x] + 
      4*(144 - (73*I)*Pi)*RATIO[x^2]) + 
    (2*(29 + (12*I)*Pi) - (4*I)*(-31*I + 12*Pi)*RATIO[x] + 
      (48*I)*Pi*RATIO[x^2])/Nc^2) + 
  Log[mu2]^3*(Nc*Nf*((-2 - Pi^2)/3 + (2*Pi^2*RATIO[x])/3 - 
      (2*Pi^2*RATIO[x^2])/3) + Nc^2*((22 - (18*I)*Pi + 11*Pi^2 - (9*I)*Pi^3)/
       6 + (I/3)*Pi^2*(11*I + 9*Pi)*RATIO[x] + 
      ((11 - (9*I)*Pi)*Pi^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 1, x]*((419 + (18*I)*Pi)/3 - (32*RATIO[x^(-1)])/3 - 
    ((2*I)/3)*(-431*I + 126*Pi)*RATIO[x] + 
    Log[mu2]*(-20 + 40*RATIO[x] + Nc^2*(24*RATIO[x] - 28*RATIO[x^2]) - 
      32*RATIO[x^2]) + ((551 + (468*I)*Pi)*RATIO[x^2])/3 + 
    ((4*I)*(2*I + 13*Pi) + 8*(5 - (19*I)*Pi)*RATIO[x] + 
      4*(9 + (40*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(43 + (18*I)*Pi - (8*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
      (8*I)*(-35*I + 9*Pi)*RATIO[x] + (2*(457 + (69*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((-160/3 + (704*RATIO[x])/3 - (752*RATIO[x^2])/3)/Nc + 
      Nc*(4 - 8*RATIO[x] + 8*RATIO[x^2]))) + G[0, 0, 1, 0, 0, x]*
   (6*(6 + (13*I)*Pi) - (32*RATIO[(1 - x)^(-1)])/3 - 
    (4*I)*(-20*I + 57*Pi)*RATIO[x] + Log[mu2]*(-12 + 24*RATIO[x] + 
      Nc^2*(-4 + 32*RATIO[x] - 28*RATIO[x^2]) - 32*RATIO[x^2]) + 
    ((551 + (468*I)*Pi)*RATIO[x^2])/3 + 
    (4*(17 + (15*I)*Pi) - (56*I)*(-2*I + 3*Pi)*RATIO[x] + 
      4*(9 + (40*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((203 - (24*I)*Pi)/3 - (32*RATIO[(1 - x)^(-1)])/3 - 
      (8*RATIO[x^(-1)])/3 - ((4*I)/3)*(-247*I + 15*Pi)*RATIO[x] + 
      (2*(457 + (69*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((-208/3 + (800*RATIO[x])/3 - (752*RATIO[x^2])/3)/Nc + 
      Nc*(4 - 8*RATIO[x] + 8*RATIO[x^2]))) + G[0, 1, 0, 1, 0, 0, x]*
   (-52 + 152*RATIO[x] + (-82 + 212*RATIO[x] - 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(-12 + 60*RATIO[x] - 58*RATIO[x^2]) - 64*RATIO[x^2] + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 1, x]*(18 - 12*RATIO[x] + 
    (-30 + 60*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 28*RATIO[x^2] + 
    Nc^2*(-24*RATIO[x] + 44*RATIO[x^2]) + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 1, x]*(52 - 152*RATIO[x] + 168*RATIO[x^2] + 
    (22 - 92*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 168*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 0, x]*(52 - 152*RATIO[x] + 168*RATIO[x^2] + 
    (22 - 92*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 168*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, x]*((-I/3)*(-179*I + 174*Pi) - 8*RATIO[x^(-1)] + 
    (4*(34 + (123*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-245*I + 162*Pi)*
     RATIO[x^2] + (Nf*(128 - 512*RATIO[x] + 480*RATIO[x^2]))/Nc + 
    ((-2*I)*(-31*I + 12*Pi) + 4*(31 + (12*I)*Pi)*RATIO[x] - 
      (48*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((2*(139 + (63*I)*Pi))/3 + 
      (2*(43 - (270*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(493*I + 246*Pi)*
       RATIO[x^2]) + Log[mu2]*(4 - 8*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, x]*((I/3)*(259*I + 324*Pi) + (16*RATIO[x^(-1)])/3 + 
    (8*(58 - (117*I)*Pi)*RATIO[x])/3 + (I/3)*(97*I + 792*Pi)*RATIO[x^2] + 
    Nc^2*((4*I)*(21*I + 17*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
      2*(51 - (176*I)*Pi)*RATIO[x] + (53 + (340*I)*Pi)*RATIO[x^2]) + 
    ((2*I)*(31*I + 52*Pi) + 4*(11 - (76*I)*Pi)*RATIO[x] + 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-824/15 + (2224*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(20/3 - (64*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(4 - 8*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*((-I/3)*(-259*I + 288*Pi) + (16*RATIO[x^(-1)])/3 + 
    (16*(29 + (81*I)*Pi)*RATIO[x])/3 - (I/3)*(-97*I + 1428*Pi)*RATIO[x^2] + 
    Nc^2*((-2*I)*(-42*I + 43*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
      34*(3 + (16*I)*Pi)*RATIO[x] + (53 - (562*I)*Pi)*RATIO[x^2]) + 
    ((-2*I)*(-31*I + 46*Pi) + 4*(11 + (106*I)*Pi)*RATIO[x] - 
      (504*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-824/15 + (2224*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(20/3 - (64*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(4 - 8*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(36 - 24*RATIO[x] + 
    (2 + 44*RATIO[x] - 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(-10 + 56*RATIO[x] - 58*RATIO[x^2]) - 64*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 0, x]*(-22 + 68*RATIO[x] + 
    (-26 + 52*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 28*RATIO[x^2] + 
    Nc^2*(20 - 64*RATIO[x] + 44*RATIO[x^2]) + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, 1, x]*(68 - 184*RATIO[x] + 168*RATIO[x^2] + 
    (34 - 116*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 172*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 0, x]*(68 - 184*RATIO[x] + 168*RATIO[x^2] + 
    (34 - 116*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 172*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, x]*((-I/3)*(-533*I + 6*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (4*(211 + (39*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-245*I + 162*Pi)*
     RATIO[x^2] + (Nf*(96 - 448*RATIO[x] + 480*RATIO[x^2]))/Nc + 
    (2*(31 - (12*I)*Pi) + (4*I)*(31*I + 12*Pi)*RATIO[x] - 
      (48*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*(((2*I)/3)*(311*I + 39*Pi) + 
      (2*(943 - (222*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(493*I + 246*Pi)*
       RATIO[x^2]) + Log[mu2]*(12 - 24*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*(12*(3 + (5*I)*Pi) + (16*RATIO[(1 - x)^(-1)])/3 - 
    (18*I)*(-5*I + 12*Pi)*RATIO[x] + (I/3)*(97*I + 792*Pi)*RATIO[x^2] + 
    Nc^2*(71 + (56*I)*Pi + (4*RATIO[x^(-1)])/3 - (8*I)*(-26*I + 41*Pi)*
       RATIO[x] + (53 + (340*I)*Pi)*RATIO[x^2]) + 
    ((2*I)*(9*I + 16*Pi) - (4*I)*(-11*I + 40*Pi)*RATIO[x] + 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-344/15 + (1264*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(8/3 - (40*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(12 - 24*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, x]*(4*(9 - (35*I)*Pi) + (16*RATIO[(1 - x)^(-1)])/3 + 
    (10*I)*(9*I + 52*Pi)*RATIO[x] - (I/3)*(-97*I + 1428*Pi)*RATIO[x^2] + 
    Nc^2*(71 - (104*I)*Pi + (4*RATIO[x^(-1)])/3 + (4*I)*(52*I + 145*Pi)*
       RATIO[x] + (53 - (562*I)*Pi)*RATIO[x^2]) + 
    ((-2*I)*(-9*I + 86*Pi) + (4*I)*(11*I + 146*Pi)*RATIO[x] - 
      (504*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-344/15 + (1264*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(8/3 - (40*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(12 - 24*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*(34*(1 + I*Pi) + 16*RATIO[(1 - x)^(-1)] - 
    (64*I)*(-I + 2*Pi)*RATIO[x] + Log[mu2]*(-36 + 72*RATIO[x] + 
      Nc^2*(-28 + 128*RATIO[x] - 140*RATIO[x^2]) - 48*RATIO[x^2]) + 
    (2*(199 + (195*I)*Pi)*RATIO[x^2])/3 + 
    ((4*I)*(31*I + 8*Pi) + 64*(3 - I*Pi)*RATIO[x] + (20*I)*(3*I + 2*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*(I*(179*I + 12*Pi) + 24*RATIO[(1 - x)^(-1)] + 
      12*(29 - (3*I)*Pi)*RATIO[x] + (I/3)*(605*I + 114*Pi)*RATIO[x^2]) + 
    Nf*((-1400/3 + (3376*RATIO[x])/3 - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(296/3 - (568*RATIO[x])/3 + (148*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 0, x]*((4*(77 + (27*I)*Pi))/3 + 16*RATIO[x^(-1)] - 
    ((4*I)/3)*(-151*I + 99*Pi)*RATIO[x] + 
    Log[mu2]*(-12 + 24*RATIO[x] + Nc^2*(-40 + 152*RATIO[x] - 
        140*RATIO[x^2]) - 48*RATIO[x^2]) + (2*(199 + (195*I)*Pi)*RATIO[x^2])/
     3 + (8*(1 + I*Pi) - (8*I)*(-9*I + 2*Pi)*RATIO[x] + 
      (20*I)*(3*I + 2*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(((14*I)/3)*(7*I + 3*Pi) + 24*RATIO[x^(-1)] + 
      (2*(83 - (60*I)*Pi)*RATIO[x])/3 + (I/3)*(605*I + 114*Pi)*RATIO[x^2]) + 
    Nf*((184/3 + (208*RATIO[x])/3 - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(-124/3 + (272*RATIO[x])/3 + (148*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, 0, x]*((23 + (78*I)*Pi)/3 - ((8*I)/3)*(-17*I + 15*Pi)*
     RATIO[x] + (2*(68 + (75*I)*Pi)*RATIO[x^2])/3 + 
    ((2*I)*(11*I + 12*Pi) + 4*(1 - (12*I)*Pi)*RATIO[x] + 
      (16*I)*(3*I + 4*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(241 + (63*I)*Pi))/3 - ((4*I)/3)*(-301*I + 162*Pi)*RATIO[x] + 
      ((2*I)/3)*(104*I + 333*Pi)*RATIO[x^2]) + 
    Nf*((640/3 - (1376*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(-170/3 + (412*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-12 + 24*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(16 - 56*RATIO[x] + 52*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, x]*((23 - (450*I)*Pi)/3 + ((4*I)/3)*(34*I + 441*Pi)*
     RATIO[x] + (8*(17 - (234*I)*Pi)*RATIO[x^2])/3 + 
    ((-2*I)*(-11*I + 32*Pi) + 4*(1 + (104*I)*Pi)*RATIO[x] - 
      (16*I)*(-3*I + 37*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(241 - (147*I)*Pi))/3 + ((172*I)/3)*(7*I + 12*Pi)*RATIO[x] - 
      ((2*I)/3)*(-104*I + 1137*Pi)*RATIO[x^2]) + 
    Nf*((640/3 - (1376*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(-170/3 + (412*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-12 + 24*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(16 - 56*RATIO[x] + 52*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, x]*((23 + (108*I)*Pi)/3 - ((4*I)/3)*(-34*I + 45*Pi)*
     RATIO[x] + (2*(68 + (75*I)*Pi)*RATIO[x^2])/3 + 
    ((2*I)*(33*I + 20*Pi) + 4*(23 - (20*I)*Pi)*RATIO[x] + 
      (16*I)*(3*I + 4*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*I)*(155*I + 24*Pi) + 12*(45 - (19*I)*Pi)*RATIO[x] + 
      ((2*I)/3)*(104*I + 333*Pi)*RATIO[x^2]) + 
    Nf*((-1456/3 + (2816*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(362/3 - (652*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-4 + 8*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(12 - 48*RATIO[x] + 52*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*((23 - (558*I)*Pi)/3 + ((4*I)/3)*(34*I + 495*Pi)*
     RATIO[x] + (8*(17 - (234*I)*Pi)*RATIO[x^2])/3 + 
    ((-6*I)*(-11*I + 40*Pi) + 4*(23 + (192*I)*Pi)*RATIO[x] - 
      (16*I)*(-3*I + 37*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-2*I)*(-155*I + 84*Pi) + 36*(15 + (23*I)*Pi)*RATIO[x] - 
      ((2*I)/3)*(-104*I + 1137*Pi)*RATIO[x^2]) + 
    Nf*((-1456/3 + (2816*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(362/3 - (652*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-4 + 8*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(12 - 48*RATIO[x] + 52*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, x]*((-I/3)*(-257*I + 108*Pi) + (16*RATIO[x^(-1)])/3 + 
    (4*(163 + (126*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-4 + 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 52*RATIO[x^2])) - 
    (7*I)*(-3*I + 32*Pi)*RATIO[x^2] + 
    ((-2*I)*(-23*I + 16*Pi) + 4*(29 + (40*I)*Pi)*RATIO[x] - 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((-2*I)*(-31*I + 17*Pi) + 
      (16*RATIO[(1 - x)^(-1)])/3 + 4*RATIO[x^(-1)] + 
      2*(71 + (106*I)*Pi)*RATIO[x] - (I/3)*(-47*I + 660*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-74/3 + (148*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (1592/15 - (3472*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 1, 0, x]*((I/3)*(257*I + 468*Pi) + (16*RATIO[x^(-1)])/3 + 
    (4*(163 - (414*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-4 + 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 52*RATIO[x^2])) + 
    I*(21*I + 508*Pi)*RATIO[x^2] + ((2*I)*(23*I + 86*Pi) + 
      4*(29 - (146*I)*Pi)*RATIO[x] + (504*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*I)*(31*I + 58*Pi) + (16*RATIO[(1 - x)^(-1)])/3 + 
      4*RATIO[x^(-1)] + 2*(71 - (326*I)*Pi)*RATIO[x] + 
      (I/3)*(47*I + 1902*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-74/3 + (148*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (1592/15 - (3472*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 1, 0, x]*((4*(83 - (69*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    ((2*I)/3)*(263*I + 420*Pi)*RATIO[x] + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-16 + 56*RATIO[x] - 52*RATIO[x^2])) - 
    (7*I)*(-3*I + 32*Pi)*RATIO[x^2] + 
    (2*(35 - (52*I)*Pi) + (4*I)*(29*I + 76*Pi)*RATIO[x] - 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((193 - (126*I)*Pi)/3 + 
      4*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 + 
      ((4*I)/3)*(83*I + 171*Pi)*RATIO[x] - (I/3)*(-47*I + 660*Pi)*
       RATIO[x^2]) + Nf*(Nc*(22/3 - (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (-88/15 - (112*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 0, 1, x]*((4*(83 + (84*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
    ((2*I)/3)*(-263*I + 696*Pi)*RATIO[x] + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-16 + 56*RATIO[x] - 52*RATIO[x^2])) + 
    I*(21*I + 508*Pi)*RATIO[x^2] + 
    (2*(35 + (46*I)*Pi) - (4*I)*(-29*I + 106*Pi)*RATIO[x] + 
      (504*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((193 + (294*I)*Pi)/3 + 
      4*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 - 
      ((4*I)/3)*(-83*I + 462*Pi)*RATIO[x] + (I/3)*(47*I + 1902*Pi)*
       RATIO[x^2]) + Nf*(Nc*(22/3 - (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (-88/15 - (112*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[1, 1, 1, 0, 0, x]*((2*(565 + (108*I)*Pi))/3 - (8*RATIO[x^(-1)])/3 - 
    ((2*I)/3)*(-941*I + 216*Pi)*RATIO[x] + 
    Nf*((1256/3 - (1840*RATIO[x])/3 - (368*RATIO[x^2])/3)/Nc + 
      Nc*(-118 + 204*RATIO[x] - 20*RATIO[x^2])) + 
    ((323 + (276*I)*Pi)*RATIO[x^2])/3 + 
    (2*(293 + (32*I)*Pi) - (4*I)*(-203*I + 32*Pi)*RATIO[x] + 
      8*(12 + (11*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((4*(635 - (6*I)*Pi))/3 - (20*RATIO[x^(-1)])/3 + 
      ((2*I)/3)*(2705*I + 42*Pi)*RATIO[x] + ((1891 - (66*I)*Pi)*RATIO[x^2])/
       3) + Log[mu2]*(4 - 8*RATIO[x] + 32*RATIO[x^2] + 
      Nc^2*(36 - 144*RATIO[x] + 132*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*(I*(143*I + 20*Pi) - (8*RATIO[(1 - x)^(-1)])/3 + 
    4*(103 - (10*I)*Pi)*RATIO[x] + 
    Nf*((-952/3 + (2576*RATIO[x])/3 - (368*RATIO[x^2])/3)/Nc + 
      Nc*(66 - 164*RATIO[x] - 20*RATIO[x^2])) + 
    ((323 + (276*I)*Pi)*RATIO[x^2])/3 + 
    ((2*I)*(65*I + 12*Pi) + 4*(155 - (12*I)*Pi)*RATIO[x] + 
      8*(12 + (11*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-I/3)*(-979*I + 6*Pi) - (20*RATIO[(1 - x)^(-1)])/3 + 
      (4*(407 + (12*I)*Pi)*RATIO[x])/3 + ((1891 - (66*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(28 - 56*RATIO[x] + 32*RATIO[x^2] + 
      Nc^2*(24 - 120*RATIO[x] + 132*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, x]*((20*I)*Pi + (56*RATIO[x^(-1)])/3 - 
    (2*I)*(-49*I + 20*Pi)*RATIO[x] + Log[mu2]*(-4 + 8*RATIO[x] + 
      Nc^2*(-8 + 40*RATIO[x] - 44*RATIO[x^2])) - (I/3)*(-643*I + 132*Pi)*
     RATIO[x^2] + (6*(27 - (4*I)*Pi) + (12*I)*(43*I + 4*Pi)*RATIO[x] - 
      (8*I)*(-12*I + 11*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(311 + (57*I)*Pi))/3 + 8*RATIO[(1 - x)^(-1)] + 
      20*RATIO[x^(-1)] - ((2*I)/3)*(-97*I + 276*Pi)*RATIO[x] + 
      I*(839*I + 206*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-152/3 + (328*RATIO[x])/3 + (124*RATIO[x^2])/3) + 
      (1384/5 - (3664*RATIO[x])/5 + (2032*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 1, 0, 0, x]*((-I/3)*(-937*I + 192*Pi) + (56*RATIO[(1 - x)^(-1)])/
     3 + (4*(395 + (96*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 44*RATIO[x^2])) - 
    (I/3)*(-643*I + 132*Pi)*RATIO[x^2] + 
    ((-2*I)*(-225*I + 32*Pi) + 4*(177 + (32*I)*Pi)*RATIO[x] - 
      (8*I)*(-12*I + 11*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((I/3)*(2089*I + 180*Pi) + 20*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-1)] + (4*(1307 - (171*I)*Pi)*RATIO[x])/3 + 
      I*(839*I + 206*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(100 - 192*RATIO[x] + (124*RATIO[x^2])/3) + 
      (-4808/15 + (6928*RATIO[x])/15 + (2032*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 1, 0, 1, x]*(-44 + 136*RATIO[x] + 
    Nc^2*(-14 + 112*RATIO[x] - 110*RATIO[x^2]) + 
    (-22 + 92*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, 0, x]*(-44 + 136*RATIO[x] + 
    Nc^2*(-14 + 112*RATIO[x] - 110*RATIO[x^2]) + 
    (-22 + 92*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, 1, x]*(-26 + 28*RATIO[x] + 
    Nc^2*(-12 + 72*RATIO[x] - 96*RATIO[x^2]) + 20*RATIO[x^2] + 
    (30 - 60*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 0, 0, x]*(52 - 152*RATIO[x] + 80*RATIO[x^2] + 
    (82 - 212*RATIO[x] + 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 144*RATIO[x] + 134*RATIO[x^2]) + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 0, 0, x]*(-144 + 528*RATIO[x] + 
    Nc^2*(-168 + 936*RATIO[x] - 892*RATIO[x^2]) + 
    (-208 + 656*RATIO[x] - 528*RATIO[x^2])/Nc^2 - 456*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 1, x]*(-6 + 60*RATIO[x] + 
    Nc^2*(-38 + 208*RATIO[x] - 166*RATIO[x^2]) + 
    (-60 + 120*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 88*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 1, x]*(24 - 48*RATIO[x] + 
    Nc^2*(-48 + 276*RATIO[x] - 242*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 0, x]*(24 - 48*RATIO[x] + 
    Nc^2*(-48 + 276*RATIO[x] - 242*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 1, x]*(-68 + 184*RATIO[x] + 
    Nc^2*(-12 + 108*RATIO[x] - 110*RATIO[x^2]) + 
    (-34 + 116*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 1, 0, x]*(-68 + 184*RATIO[x] + 
    Nc^2*(-12 + 108*RATIO[x] - 110*RATIO[x^2]) + 
    (-34 + 116*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 0, 0, x]*(22 - 68*RATIO[x] + 
    Nc^2*(-36 + 120*RATIO[x] - 96*RATIO[x^2]) + 20*RATIO[x^2] + 
    (26 - 52*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 1, 1, x]*(-20 - 8*RATIO[x] + 80*RATIO[x^2] + 
    (-2 - 44*RATIO[x] + 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 124*RATIO[x] + 134*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 1, 1, x]*(-72 + 384*RATIO[x] + 
    Nc^2*(-124 + 848*RATIO[x] - 892*RATIO[x^2]) + 
    (-80 + 400*RATIO[x] - 528*RATIO[x^2])/Nc^2 - 456*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 0, x]*(-34 + 116*RATIO[x] + 
    Nc^2*(4 + 124*RATIO[x] - 166*RATIO[x^2]) + 
    (-12 + 24*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 88*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 1, x]*(36 - 72*RATIO[x] + 
    Nc^2*(-14 + 208*RATIO[x] - 242*RATIO[x^2]) + 
    (12 - 24*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 0, x]*(36 - 72*RATIO[x] + 
    Nc^2*(-14 + 208*RATIO[x] - 242*RATIO[x^2]) + 
    (12 - 24*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 0, x]*(-198 + 684*RATIO[x] + 
    Nc^2*(-280 + 1376*RATIO[x] - 1280*RATIO[x^2]) + 
    (-278 + 844*RATIO[x] - 632*RATIO[x^2])/Nc^2 - 624*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 1, x]*(-94 + 248*RATIO[x] + 
    Nc^2*(-154 + 716*RATIO[x] - 704*RATIO[x^2]) + 
    (-70 + 140*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 202*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 1, x]*(-24 + 48*RATIO[x] + 
    Nc^2*(-110 + 544*RATIO[x] - 518*RATIO[x^2]) + 
    (-38 + 76*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 0, x]*(-24 + 48*RATIO[x] + 
    Nc^2*(-110 + 544*RATIO[x] - 518*RATIO[x^2]) + 
    (-38 + 76*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*(-138 + 564*RATIO[x] + 
    Nc^2*(-184 + 1184*RATIO[x] - 1280*RATIO[x^2]) + 
    (-66 + 420*RATIO[x] - 632*RATIO[x^2])/Nc^2 - 624*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 0, x]*(-48 + 156*RATIO[x] + 
    Nc^2*(-142 + 692*RATIO[x] - 704*RATIO[x^2]) + 
    (-10 + 20*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 202*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc^2*(-84 + 492*RATIO[x] - 518*RATIO[x^2]) + 
    (-2 + 4*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nc^2*(-84 + 492*RATIO[x] - 518*RATIO[x^2]) + 
    (-2 + 4*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, x]*((-2*I)*(-13*I + 22*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    2*(31 + (38*I)*Pi)*RATIO[x] + Log[mu2]*(-4 + 8*RATIO[x] + 
      Nc^2*(-16 + 56*RATIO[x] - 60*RATIO[x^2])) + 
    2*(4 - (37*I)*Pi)*RATIO[x^2] + 
    (10*(7 - (4*I)*Pi) + (4*I)*(19*I + 20*Pi)*RATIO[x] + 
      16*(3 - (4*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((22*(29 - (9*I)*Pi))/3 - 8*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] + 
      ((32*I)/3)*(32*I + 27*Pi)*RATIO[x] + (2*(124 - (417*I)*Pi)*RATIO[x^2])/
       3) + Nf*(Nc*(-100 + 184*RATIO[x] - (128*RATIO[x^2])/3) + 
      (6032/15 - (11872*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[0, 1, 1, 1, 0, x]*((2*I)*(13*I + 85*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    2*(31 - (314*I)*Pi)*RATIO[x] + Log[mu2]*(-4 + 8*RATIO[x] + 
      Nc^2*(-16 + 56*RATIO[x] - 60*RATIO[x^2])) + 
    8*(1 + (72*I)*Pi)*RATIO[x^2] + 
    (10*(7 + (24*I)*Pi) - (4*I)*(-19*I + 192*Pi)*RATIO[x] + 
      16*(3 + (37*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(319 + (180*I)*Pi))/3 - 8*RATIO[(1 - x)^(-1)] - 
      4*RATIO[x^(-1)] - ((4*I)/3)*(-256*I + 477*Pi)*RATIO[x] + 
      (2*(124 + (861*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(-100 + 184*RATIO[x] - (128*RATIO[x^2])/3) + 
      (6032/15 - (11872*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[1, 0, 0, 1, 0, x]*(2*(22 - (21*I)*Pi) - 8*RATIO[x^(-1)] + 
    (6*I)*(13*I + 12*Pi)*RATIO[x] + Log[mu2]*(4 - 8*RATIO[x] + 
      Nc^2*(-20 + 64*RATIO[x] - 60*RATIO[x^2])) + 
    2*(4 - (37*I)*Pi)*RATIO[x^2] + 
    (6*(7 - (4*I)*Pi) + (4*I)*(5*I + 12*Pi)*RATIO[x] + 
      16*(3 - (4*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-2*I)*(-23*I + 28*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
      4*(44 + (67*I)*Pi)*RATIO[x] + (2*(124 - (417*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(124/3 - (296*RATIO[x])/3 - (128*RATIO[x^2])/3) + 
      (-2288/15 + (4768*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[1, 0, 0, 0, 1, x]*(2*(22 + (59*I)*Pi) - 8*RATIO[x^(-1)] - 
    (2*I)*(-39*I + 262*Pi)*RATIO[x] + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-20 + 64*RATIO[x] - 60*RATIO[x^2])) + 
    8*(1 + (72*I)*Pi)*RATIO[x^2] + 
    (2*(21 + (32*I)*Pi) - (4*I)*(-5*I + 104*Pi)*RATIO[x] + 
      16*(3 + (37*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*I)*(23*I + 29*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
      16*(11 - (32*I)*Pi)*RATIO[x] + (2*(124 + (861*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(124/3 - (296*RATIO[x])/3 - (128*RATIO[x^2])/3) + 
      (-2288/15 + (4768*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[0, 1, 0, 1, 1, x]*((-I/3)*(-281*I + 90*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (2*(65 + (198*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-4 + 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 52*RATIO[x^2])) - 
    I*(-77*I + 188*Pi)*RATIO[x^2] + 
    ((-4*I)*(-I + 13*Pi) + (8*I)*(17*I + 19*Pi)*RATIO[x] - 
      (4*I)*(-9*I + 40*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(((-2*I)/3)*(-19*I + 39*Pi) - (16*RATIO[(1 - x)^(-1)])/3 - 
      (8*RATIO[x^(-1)])/3 + (2*(101 + (204*I)*Pi)*RATIO[x])/3 - 
      (2*I)*(-70*I + 59*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-18 + 60*RATIO[x] - (80*RATIO[x^2])/3) + 
      (1408/15 - (5408*RATIO[x])/15 + (3568*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 0, 0, x]*(((-2*I)/3)*(-191*I + 129*Pi) - 8*RATIO[x^(-1)] + 
    (4*(83 + (183*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-16 + 56*RATIO[x] - 52*RATIO[x^2])) - 
    I*(-77*I + 188*Pi)*RATIO[x^2] + ((-4*I)*(-44*I + 15*Pi) + 
      8*(26 + (21*I)*Pi)*RATIO[x] - (4*I)*(-9*I + 40*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(((-8*I)/3)*(-32*I + 3*Pi) - (8*RATIO[(1 - x)^(-1)])/3 - 
      (16*RATIO[x^(-1)])/3 + (2*(319 + (150*I)*Pi)*RATIO[x])/3 - 
      (2*I)*(-70*I + 59*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(46/3 - (20*RATIO[x])/3 - (80*RATIO[x^2])/3) + 
      (-144/5 - (576*RATIO[x])/5 + (3568*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 1, 1, 1, x]*(-18 - 12*RATIO[x] + 56*RATIO[x^2] + 
    Nc^2*(16 - 116*RATIO[x] + 66*RATIO[x^2]) + 
    (60 - 120*RATIO[x] + 72*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 0, 1, x]*(-8 + 16*RATIO[x] - 36*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(60 - 324*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, 0, x]*(-8 + 16*RATIO[x] - 36*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(60 - 324*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, 0, x]*(136 - 512*RATIO[x] + 448*RATIO[x^2] + 
    (208 - 656*RATIO[x] + 528*RATIO[x^2])/Nc^2 + 
    Nc^2*(176 - 976*RATIO[x] + 928*RATIO[x^2]) + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 0, 0, x]*(26 - 100*RATIO[x] + 56*RATIO[x^2] + 
    Nc^2*(-34 - 16*RATIO[x] + 66*RATIO[x^2]) + 
    (12 - 24*RATIO[x] + 72*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, 1, x]*(-28 + 56*RATIO[x] - 36*RATIO[x^2] + 
    (-12 + 24*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 264*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 1, 0, x]*(-28 + 56*RATIO[x] - 36*RATIO[x^2] + 
    (-12 + 24*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 264*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 1, 1, x]*(72 - 384*RATIO[x] + 448*RATIO[x^2] + 
    (80 - 400*RATIO[x] + 528*RATIO[x^2])/Nc^2 + 
    Nc^2*(128 - 880*RATIO[x] + 928*RATIO[x^2]) + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 1, x]*(2*(26 - (9*I)*Pi) + 12*(7 + (8*I)*Pi)*RATIO[x] - 
    ((2*I)/3)*(-359*I + 159*Pi)*RATIO[x^2] + 
    (4*(35 - (8*I)*Pi) + (8*I)*(25*I + 8*Pi)*RATIO[x] + 
      20*(3 - (2*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(391 + (6*I)*Pi - (12*I)*(-53*I + 2*Pi)*RATIO[x] + 
      I*(103*I + 26*Pi)*RATIO[x^2]) + Log[mu2]*(60 - 120*RATIO[x] + 
      80*RATIO[x^2] + Nc^2*(60 - 240*RATIO[x] + 260*RATIO[x^2])) + 
    Nf*(Nc*(-350/3 + (604*RATIO[x])/3 - (68*RATIO[x^2])/3) + 
      (1688/3 - (3856*RATIO[x])/3 + 608*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, x]*(((-2*I)/3)*(-155*I + 42*Pi) + 
    (4*(296 + (87*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-359*I + 159*Pi)*
     RATIO[x^2] + ((-8*I)*Pi + 16*(5 + I*Pi)*RATIO[x] + 
      20*(3 - (2*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((4*I)*(87*I + 2*Pi) + 2*(421 - (14*I)*Pi)*RATIO[x] + 
      I*(103*I + 26*Pi)*RATIO[x^2]) + Log[mu2]*(20 - 40*RATIO[x] + 
      80*RATIO[x^2] + Nc^2*(80 - 280*RATIO[x] + 260*RATIO[x^2])) + 
    Nf*(Nc*(62 - 156*RATIO[x] - (68*RATIO[x^2])/3) + 
      (-344/3 + (208*RATIO[x])/3 + 608*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 0, 1, x]*(16 - 32*RATIO[x] + 16*RATIO[x^2] + 
    (38 - 76*RATIO[x] + 40*RATIO[x^2])/Nc^2 + 
    Nc^2*(100 - 500*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 1, 0, x]*(16 - 32*RATIO[x] + 16*RATIO[x^2] + 
    (38 - 76*RATIO[x] + 40*RATIO[x^2])/Nc^2 + 
    Nc^2*(100 - 500*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, 1, x]*(94 - 248*RATIO[x] + 202*RATIO[x^2] + 
    (70 - 140*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
    Nc^2*(150 - 708*RATIO[x] + 696*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 0, 0, x]*(198 - 684*RATIO[x] + 600*RATIO[x^2] + 
    (278 - 844*RATIO[x] + 632*RATIO[x^2])/Nc^2 + 
    Nc^2*(246 - 1236*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, 1, x]*(16*RATIO[x^2] + (2 - 4*RATIO[x] + 40*RATIO[x^2])/
     Nc^2 + Nc^2*(70 - 440*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 1, 0, x]*(16*RATIO[x^2] + (2 - 4*RATIO[x] + 40*RATIO[x^2])/
     Nc^2 + Nc^2*(70 - 440*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, 0, x]*(48 - 156*RATIO[x] + 202*RATIO[x^2] + 
    (10 - 20*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
    Nc^2*(138 - 684*RATIO[x] + 696*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 1, x]*(114 - 516*RATIO[x] + 600*RATIO[x^2] + 
    (66 - 420*RATIO[x] + 632*RATIO[x^2])/Nc^2 + 
    Nc^2*(162 - 1068*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*((-680 - (657*I)*Pi + 150*Pi^2)/9 + 
    16*RATIO[(1 - x)^(-1)] - 43/(-1 + RATIO[x])^2 - 
    ((-781 - (2160*I)*Pi + 516*Pi^2)*RATIO[x])/9 + 
    Log[mu2]^2*(-6 + 12*RATIO[x] + Nc^2*(-36 + 108*RATIO[x] - 
        102*RATIO[x^2]) - 24*RATIO[x^2]) + 
    ((6365 - (2436*I)*Pi + 648*Pi^2)*RATIO[x^2])/18 + 
    ((-103 - (44*I)*Pi + 10*Pi^2)/2 + 72*RATIO[(1 - x)^(-1)] - 
      26/(-1 + RATIO[x])^2 - (-21 - (84*I)*Pi + 10*Pi^2)*RATIO[x] + 
      (-79 + (12*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-8749 - (588*I)*Pi - 834*Pi^2)/18 + 24*RATIO[(1 - x)^(-1)] - 
      124/(-1 + RATIO[x])^2 + (2*(410 + (123*I)*Pi + 1056*Pi^2)*RATIO[x])/9 - 
      ((-5659 - (1002*I)*Pi + 4230*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((4*(17 - (3*I)*Pi))/3 + ((8*I)/3)*(41*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-32/3 + (112*RATIO[x])/3 - (104*RATIO[x^2])/3) + 
        (-8/3 + (16*RATIO[x])/3 - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 + (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((8*(58 + (9*I)*Pi))/3 - 
        ((40*I)/3)*(-31*I + 9*Pi)*RATIO[x] + 12*(19 + (9*I)*Pi)*
         RATIO[x^2])) + Nf*(((-8*(278 - (108*I)*Pi + 27*Pi^2))/9 + 
        32*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2 + 
        (32*(55 - (108*I)*Pi + 54*Pi^2)*RATIO[x])/9 - 
        (8*(206 - (134*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(346 - (24*I)*Pi + 27*Pi^2))/9 - 8*RATIO[(1 - x)^(-1)] + 
        32/(-1 + RATIO[x])^2 - (4*(49 - (42*I)*Pi + 108*Pi^2)*RATIO[x])/9 + 
        (2*(125 - (78*I)*Pi + 243*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, 1, x]*((2189 + (190*I)*Pi - 28*Pi^2)/6 - 43*RATIO[x^(-2)] + 
    16*RATIO[x^(-1)] - (2*(1191 - (46*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Log[mu2]^2*(-18 + 36*RATIO[x] + Nc^2*(-30 + 96*RATIO[x] - 
        102*RATIO[x^2]) - 24*RATIO[x^2]) + 
    ((6365 - (2436*I)*Pi + 648*Pi^2)*RATIO[x^2])/18 + 
    ((-219 + (148*I)*Pi + 14*Pi^2)/2 - 26*RATIO[x^(-2)] + 72*RATIO[x^(-1)] - 
      (-137 + (108*I)*Pi + 14*Pi^2)*RATIO[x] + (-79 + (12*I)*Pi + 12*Pi^2)*
       RATIO[x^2])/Nc^2 + Nc^2*((-725 + (453*I)*Pi - 420*Pi^2)/9 - 
      124*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
      ((-6479 - (1248*I)*Pi + 2118*Pi^2)*RATIO[x])/9 - 
      ((-5659 - (1002*I)*Pi + 4230*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((4*I)*(7*I + 5*Pi) - (8*I)*(-I + 5*Pi)*RATIO[x] + 
      Nf*(Nc*(-8 + 32*RATIO[x] - (104*RATIO[x^2])/3) + 
        (-8 + 16*RATIO[x] - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 + (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*(((4*I)/3)*(23*I + 9*Pi) - 
        ((32*I)/3)*(-4*I + 9*Pi)*RATIO[x] + 12*(19 + (9*I)*Pi)*RATIO[x^2])) + 
    Nf*(((-16*(338 - (39*I)*Pi + 27*Pi^2))/9 - 112*RATIO[x^(-2)] + 
        32*RATIO[x^(-1)] + (16*(508 - (186*I)*Pi + 135*Pi^2)*RATIO[x])/9 - 
        (8*(206 - (134*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(373 - (18*I)*Pi + 54*Pi^2))/9 + 32*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] - (4*(76 - (36*I)*Pi + 135*Pi^2)*RATIO[x])/9 + 
        (2*(125 - (78*I)*Pi + 243*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, 0, x]*((-2263 - (2220*I)*Pi + 420*Pi^2)/18 + 
    24*RATIO[(1 - x)^(-1)] - 84*RATIO[x^(-2)] - ((8*I)/3)*(27*I + Pi)*
     RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 
    ((-181 - (1680*I)*Pi + 420*Pi^2)*RATIO[x])/9 + 
    Log[mu2]^2*(-6 + 12*RATIO[x] + Nc^2*(-14 + 64*RATIO[x] - 58*RATIO[x^2]) - 
      24*RATIO[x^2]) + ((2009 - (2466*I)*Pi + 504*Pi^2)*RATIO[x^2])/18 + 
    ((-1797 - (744*I)*Pi + 40*Pi^2)/6 - 52*RATIO[x^(-2)] + 
      144*RATIO[x^(-1)] + ((951 + (504*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
      ((993 + 28*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2*(3097 - (24*I)*Pi + 54*Pi^2))/9 + ((4*I)/3)*(9*I + Pi)*
       RATIO[(1 - x)^(-1)] - (513*RATIO[x^(-2)])/2 - 
      (I/3)*(219*I + 8*Pi)*RATIO[x^(-1)] - 69/(2*(-1 + RATIO[x])^2) + 
      (2*(965 + (222*I)*Pi + 450*Pi^2)*RATIO[x])/9 - 
      ((-1019 + (726*I)*Pi + 628*Pi^2)*RATIO[x^2])/6) + 
    Log[mu2]*((4*(17 - (3*I)*Pi))/3 + ((8*I)/3)*(5*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-8 + 32*RATIO[x] - (88*RATIO[x^2])/3) + 
        (-8/3 + (16*RATIO[x])/3 - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-5*I + 18*Pi) - 
        (8*RATIO[x^(-1)])/3 + ((4*I)/3)*(61*I + 36*Pi)*RATIO[x] + 
        (4*(116 - (33*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(Nc*((2*(401 - (6*I)*Pi + 12*Pi^2))/9 + 64*RATIO[x^(-2)] - 
        (176*RATIO[x^(-1)])/9 - (8*(10 - (12*I)*Pi + 33*Pi^2)*RATIO[x])/9 + 
        (2*(47 - (54*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((-16*(339 - (66*I)*Pi + 10*Pi^2))/15 - 224*RATIO[x^(-2)] + 
        (704*RATIO[x^(-1)])/9 + (32*(175 - (168*I)*Pi + 55*Pi^2)*RATIO[x])/
         15 - (16*(1438 - (993*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 1, 1, x]*((18 - (221*I)*Pi + 14*Pi^2)/3 - 
    ((8*I)/3)*(27*I + Pi)*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    24*RATIO[x^(-1)] - 84/(-1 + RATIO[x])^2 - 
    (2*(365 - (131*I)*Pi + 14*Pi^2)*RATIO[x])/3 + 
    Log[mu2]^2*(-18 + 36*RATIO[x] + Nc^2*(-8 + 52*RATIO[x] - 58*RATIO[x^2]) - 
      24*RATIO[x^2]) + ((2009 - (2466*I)*Pi + 504*Pi^2)*RATIO[x^2])/18 + 
    (((11*I)/2)*(57*I + 8*Pi) + 144*RATIO[(1 - x)^(-1)] - 
      52/(-1 + RATIO[x])^2 + (345 - (168*I)*Pi + 16*Pi^2)*RATIO[x] - 
      ((993 + 28*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-5471 - (1194*I)*Pi - 300*Pi^2)/18 - (I/3)*(219*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - (69*RATIO[x^(-2)])/2 + ((4*I)/3)*(9*I + Pi)*
       RATIO[x^(-1)] - 513/(2*(-1 + RATIO[x])^2) + 
      ((-4987 + (1734*I)*Pi + 984*Pi^2)*RATIO[x])/9 - 
      ((-1019 + (726*I)*Pi + 628*Pi^2)*RATIO[x^2])/6) + 
    Log[mu2]*(4*(17 - (3*I)*Pi) + (8*I)*(13*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-16/3 + (80*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
        (-8 + 16*RATIO[x] - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*(2*(35 - (4*I)*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (4*I)*(57*I + 10*Pi)*RATIO[x] + 
        (4*(116 - (33*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(Nc*((4*(68 - (2*I)*Pi + 7*Pi^2))/3 - (176*RATIO[(1 - x)^(-1)])/9 + 
        64/(-1 + RATIO[x])^2 - (4*(9 - (10*I)*Pi + 32*Pi^2)*RATIO[x])/3 + 
        (2*(47 - (54*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((-16*(1405 - (183*I)*Pi + 105*Pi^2))/45 + (704*RATIO[(1 - x)^(-1)])/
         9 - 224/(-1 + RATIO[x])^2 + (32*(913 - (489*I)*Pi + 240*Pi^2)*
          RATIO[x])/45 - (16*(1438 - (993*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/
       Nc)) + G[1, 1, 0, 1, x]*((-3209 + (696*I)*Pi - 144*Pi^2)/18 + 
    33*RATIO[x^(-2)] - ((8*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] + 
    ((3119 - (1074*I)*Pi + 144*Pi^2)*RATIO[x])/9 - 
    ((4519 - (2196*I)*Pi + 828*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((237 - (420*I)*Pi - 110*Pi^2)/6 + 22*RATIO[x^(-2)] - 56*RATIO[x^(-1)] + 
      ((-75 + (252*I)*Pi + 86*Pi^2)*RATIO[x])/3 - 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2*(-314 + (115*I)*Pi + 39*Pi^2))/3 - 
      ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 102*RATIO[x^(-2)] - 
      ((4*I)/9)*(-112*I + 15*Pi)*RATIO[x^(-1)] + 
      ((-275 - (296*I)*Pi + 348*Pi^2)*RATIO[x])/3 - 
      ((-4811 - (6282*I)*Pi + 1860*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((-4*I)/3)*(-11*I + 3*Pi) + (8*(5 + (3*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*((I/3)*(107*I + 24*Pi) + 4*RATIO[x^(-1)] + 
        (2*(119 - (24*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(13*I + 12*Pi)*
         RATIO[x^2])) + Nf*(Nc*((4*(-74 + (8*I)*Pi + Pi^2))/3 - 
        32*RATIO[x^(-2)] + (88*RATIO[x^(-1)])/9 - 
        (4*(-65 + (22*I)*Pi + 11*Pi^2)*RATIO[x])/3 + 
        (2*(-344 + (114*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-1609 + (396*I)*Pi + 20*Pi^2))/15 + 112*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/9 + (8*(-745 + (708*I)*Pi + 110*Pi^2)*RATIO[x])/
         15 - (8*(-1619 + (2034*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 1, 0, x]*((-745 + (372*I)*Pi - 342*Pi^2)/9 - 
    ((8*I)/3)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 33/(-1 + RATIO[x])^2 + 
    (2*(700 - (561*I)*Pi + 342*Pi^2)*RATIO[x])/9 - 
    ((4519 - (2196*I)*Pi + 828*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((45 + (300*I)*Pi - 74*Pi^2)/6 - 56*RATIO[(1 - x)^(-1)] + 
      22/(-1 + RATIO[x])^2 + ((117 - (468*I)*Pi + 50*Pi^2)*RATIO[x])/3 - 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((6929 + (3126*I)*Pi - 240*Pi^2)/18 - ((4*I)/9)*(-112*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
      102/(-1 + RATIO[x])^2 + (2*(-1993 - (2697*I)*Pi + 408*Pi^2)*RATIO[x])/
       9 - ((-4811 - (6282*I)*Pi + 1860*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((4*I)/3)*(23*I + 9*Pi) + (8*(17 - (9*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*(35 + 4*RATIO[(1 - x)^(-1)] - 62*RATIO[x] + 
        ((2*I)/3)*(13*I + 12*Pi)*RATIO[x^2])) + 
    Nf*(Nc*((2*(-398 + (30*I)*Pi + 21*Pi^2))/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
        32/(-1 + RATIO[x])^2 - (4*(-149 + (48*I)*Pi + 48*Pi^2)*RATIO[x])/9 + 
        (2*(-344 + (114*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-3595 + (1008*I)*Pi + 210*Pi^2))/45 - (352*RATIO[(1 - x)^(-1)])/
         9 + 112/(-1 + RATIO[x])^2 + (8*(-1003 + (1944*I)*Pi + 480*Pi^2)*
          RATIO[x])/45 - (8*(-1619 + (2034*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/
       Nc)) + G[1, 1, 1, 0, x]*((-3209 + (6654*I)*Pi - 558*Pi^2)/18 + 
    33*RATIO[x^(-2)] - ((8*I)/3)*(3*I + Pi)*RATIO[x^(-1)] + 
    ((3119 - (5934*I)*Pi + 126*Pi^2)*RATIO[x])/9 + 
    ((-4519 + (2226*I)*Pi + 60*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((237 + (3120*I)*Pi - 64*Pi^2)/6 + 22*RATIO[x^(-2)] - 56*RATIO[x^(-1)] - 
      (5*(15 + (432*I)*Pi + 16*Pi^2)*RATIO[x])/3 + 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((628 + (1503*I)*Pi - 130*Pi^2)/3 + 102*RATIO[x^(-2)] - 
      ((8*I)/9)*(-56*I + 3*Pi)*RATIO[x^(-1)] + 
      ((-275 - (3552*I)*Pi + 572*Pi^2)*RATIO[x])/3 - 
      ((-4811 - (9942*I)*Pi + 3420*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((4*I)/3)*(11*I + 9*Pi) + (8*(5 - (9*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 15*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*((I/3)*(107*I + 144*Pi) + 4*RATIO[x^(-1)] + 
        (2*(119 - (288*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(13*I + 276*Pi)*
         RATIO[x^2])) + Nf*(Nc*((8*(-37 + I*Pi + 3*Pi^2))/3 - 
        32*RATIO[x^(-2)] + (88*RATIO[x^(-1)])/9 - 
        (20*(-13 + (2*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
        (4*(-172 + (45*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-1609 + (240*I)*Pi + 120*Pi^2))/15 + 112*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/9 + (8*(-149 + (120*I)*Pi + 60*Pi^2)*RATIO[x])/
         3 - (8*(-1619 + (2010*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 0, 1, x]*((-745 - (1494*I)*Pi - 123*Pi^2)/9 - 
    ((8*I)/3)*(3*I + Pi)*RATIO[(1 - x)^(-1)] + 33/(-1 + RATIO[x])^2 - 
    (2*(-700 - (1854*I)*Pi + 93*Pi^2)*RATIO[x])/9 + 
    ((-4519 + (2226*I)*Pi + 60*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((15 - (304*I)*Pi)/2 - 56*RATIO[(1 - x)^(-1)] + 22/(-1 + RATIO[x])^2 - 
      3*(-13 - (208*I)*Pi + 16*Pi^2)*RATIO[x] + 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((6929 - (2352*I)*Pi - 768*Pi^2)/18 - ((8*I)/9)*(-56*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + 102/(-1 + RATIO[x])^2 + 
      (2*(-1993 + (357*I)*Pi + 852*Pi^2)*RATIO[x])/9 - 
      ((-4811 - (9942*I)*Pi + 3420*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((4*I)/3)*(23*I + 21*Pi) + (8*(17 - (21*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 15*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*(5*(7 + (8*I)*Pi) + 4*RATIO[(1 - x)^(-1)] - (2*I)*(-31*I + 88*Pi)*
         RATIO[x] + ((2*I)/3)*(13*I + 276*Pi)*RATIO[x^2])) + 
    Nf*(Nc*((4*(-199 + (21*I)*Pi + 9*Pi^2))/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
        32/(-1 + RATIO[x])^2 - (4*(-149 + (60*I)*Pi + 72*Pi^2)*RATIO[x])/9 + 
        (4*(-172 + (45*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-719 + (228*I)*Pi + 36*Pi^2))/9 - (352*RATIO[(1 - x)^(-1)])/9 + 
        112/(-1 + RATIO[x])^2 + (8*(-1003 + (2220*I)*Pi + 720*Pi^2)*RATIO[x])/
         45 - (8*(-1619 + (2010*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 0, 1, 0, x]*((4313 - (3498*I)*Pi + 636*Pi^2)/18 - 
    16*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - ((8*I)/3)*(-15*I + Pi)*
     RATIO[x^(-1)] + 4/(-1 + RATIO[x])^2 - 
    ((2957 - (2760*I)*Pi + 636*Pi^2)*RATIO[x])/9 + 
    ((4447 - (1236*I)*Pi + 948*Pi^2)*RATIO[x^2])/18 + 
    ((375 - (1332*I)*Pi + 74*Pi^2)/6 + 8*RATIO[x^(-2)] - 32*RATIO[x^(-1)] - 
      ((237 - (972*I)*Pi + 50*Pi^2)*RATIO[x])/3 + 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2563 - (3246*I)*Pi + 363*Pi^2)/18 + ((4*I)/9)*(-7*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - (5*RATIO[x^(-2)])/2 - (I/3)*(75*I + 4*Pi)*
       RATIO[x^(-1)] + 41/(2*(-1 + RATIO[x])^2) - 
      ((-3940 - (3858*I)*Pi + 1191*Pi^2)*RATIO[x])/9 + 
      ((-5473 - (3342*I)*Pi + 2502*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-2*(-140 + (36*I)*Pi + 21*Pi^2))/9 + (8*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (4*(-215 + (90*I)*Pi + 48*Pi^2)*RATIO[x])/9 - 
        (2*(-346 + (186*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-464 + (420*I)*Pi + 105*Pi^2))/45 - 
        (256*(-53 + (60*I)*Pi + 15*Pi^2)*RATIO[x])/45 + 
        (8*(-1619 + (1980*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(14 - (9*I)*Pi))/3 + ((8*I)/3)*(8*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + Nc^2*((-I)*(-33*I + 14*Pi) + 
        (4*RATIO[(1 - x)^(-1)])/3 + 2*(37 + (38*I)*Pi)*RATIO[x] - 
        (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[1, 0, 0, 1, x]*((4313 + (1128*I)*Pi + 54*Pi^2)/18 - 
    16*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] + ((8*I)/3)*(15*I + 4*Pi)*
     RATIO[x^(-1)] + 4/(-1 + RATIO[x])^2 + 
    ((-2957 - (1776*I)*Pi + 378*Pi^2)*RATIO[x])/9 - 
    ((-4447 + (3186*I)*Pi + 180*Pi^2)*RATIO[x^2])/18 + 
    ((125 + (408*I)*Pi)/2 + 8*RATIO[x^(-2)] - 32*RATIO[x^(-1)] + 
      (-79 - (536*I)*Pi + 48*Pi^2)*RATIO[x] - 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2563 + (2310*I)*Pi + 477*Pi^2)/18 + ((4*I)/9)*(-7*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - (5*RATIO[x^(-2)])/2 + I*(-25*I + 12*Pi)*
       RATIO[x^(-1)] + 41/(2*(-1 + RATIO[x])^2) - 
      ((-3940 - (1668*I)*Pi + 1089*Pi^2)*RATIO[x])/9 + 
      ((-5473 - (14154*I)*Pi + 2058*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-70 + (18*I)*Pi + 9*Pi^2))/9 + (8*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (4*(-215 + (18*I)*Pi + 72*Pi^2)*RATIO[x])/9 - 
        (4*(-173 - (3*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((16*(-232 + (342*I)*Pi + 45*Pi^2))/45 - 
        (128*(-106 + (144*I)*Pi + 45*Pi^2)*RATIO[x])/45 + 
        (8*(-1619 + (2064*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(14 - (9*I)*Pi))/3 + ((8*I)/3)*(8*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + Nc^2*((-I)*(-33*I + 14*Pi) + 
        (4*RATIO[(1 - x)^(-1)])/3 + 2*(37 + (38*I)*Pi)*RATIO[x] - 
        (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[0, 1, 0, 1, x]*((1423 + (393*I)*Pi + 156*Pi^2)/9 - 
    ((8*I)/3)*(-15*I + Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-2)] - 
    16*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 - 
    (2*(745 + (762*I)*Pi + 156*Pi^2)*RATIO[x])/9 + 
    ((4447 - (1236*I)*Pi + 948*Pi^2)*RATIO[x^2])/18 + 
    ((-57 + (396*I)*Pi + 110*Pi^2)/6 - 32*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 - ((-195 + (756*I)*Pi + 86*Pi^2)*RATIO[x])/3 + 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-52 + (376*I)*Pi + 161*Pi^2)/6 - (I/3)*(75*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + (41*RATIO[x^(-2)])/2 + ((4*I)/9)*(-7*I + 9*Pi)*
       RATIO[x^(-1)] - 5/(2*(-1 + RATIO[x])^2) - 
      ((-511 + (172*I)*Pi + 437*Pi^2)*RATIO[x])/3 + 
      ((-5473 - (3342*I)*Pi + 2502*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-28 + (21*I)*Pi + 3*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (8*RATIO[x^(-1)])/9 + (4*(-131 + (96*I)*Pi + 33*Pi^2)*RATIO[x])/9 - 
        (2*(-346 + (186*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-129 + (160*I)*Pi + 10*Pi^2))/15 - 
        (16*(-257 + (340*I)*Pi + 55*Pi^2)*RATIO[x])/15 + 
        (8*(-1619 + (1980*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(20 - (9*I)*Pi))/3 + ((8*I)/3)*(14*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(11 - (14*I)*Pi + (4*RATIO[x^(-1)])/3 + (2*I)*(7*I + 38*Pi)*
         RATIO[x] - (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[0, 1, 1, 0, x]*((1423 - (2805*I)*Pi + 315*Pi^2)/9 + 
    ((8*I)/3)*(15*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-2)] - 
    16*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 - 
    (2*(745 - (2481*I)*Pi + 99*Pi^2)*RATIO[x])/9 - 
    ((-4447 + (3186*I)*Pi + 180*Pi^2)*RATIO[x^2])/18 + 
    ((-57 - (2280*I)*Pi + 64*Pi^2)/6 - 32*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 + ((195 + (1896*I)*Pi + 80*Pi^2)*RATIO[x])/3 - 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-52 - (2836*I)*Pi + 119*Pi^2)/6 + I*(-25*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (41*RATIO[x^(-2)])/2 + ((4*I)/9)*(-7*I + 12*Pi)*
       RATIO[x^(-1)] - 5/(2*(-1 + RATIO[x])^2) - 
      ((-511 - (4162*I)*Pi + 323*Pi^2)*RATIO[x])/3 + 
      ((-5473 - (14154*I)*Pi + 2058*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-28 - (3*I)*Pi + 18*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (8*RATIO[x^(-1)])/9 + (4*(-131 - (24*I)*Pi + 90*Pi^2)*RATIO[x])/9 - 
        (4*(-173 - (3*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-129 + (148*I)*Pi + 60*Pi^2))/15 - 
        (16*(-257 + (304*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
        (8*(-1619 + (2064*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(20 - (9*I)*Pi))/3 + ((8*I)/3)*(14*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(11 - (14*I)*Pi + (4*RATIO[x^(-1)])/3 + (2*I)*(7*I + 38*Pi)*
         RATIO[x] - (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[0, 1, 0, 0, x]*((-943 + (1470*I)*Pi - 234*Pi^2)/9 - 
    ((16*I)/3)*(6*I + Pi)*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 + 
    ((-577 - (2616*I)*Pi + 468*Pi^2)*RATIO[x])/9 - 
    ((1937 - (3426*I)*Pi + 384*Pi^2)*RATIO[x^2])/18 + 
    ((45 + (768*I)*Pi - 40*Pi^2)/6 + 32*RATIO[(1 - x)^(-1)] - 
      8/(-1 + RATIO[x])^2 - ((795 + (720*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
      ((993 + 28*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((1553 + (2982*I)*Pi + 573*Pi^2)/18 - (I/9)*(-101*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*(11*I + 6*Pi)*RATIO[x^(-1)] + 
      5/(2*(-1 + RATIO[x])^2) - ((92 + (5178*I)*Pi + 1581*Pi^2)*RATIO[x])/9 + 
      ((-215 + (7446*I)*Pi + 3138*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(15 - 66*RATIO[x] + 60*RATIO[x^2])) + 
    Nf*(Nc*((-8*(-5 + (2*I)*Pi + Pi^2))/3 + (16*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 + (4*(-19 + (14*I)*Pi + 22*Pi^2)*RATIO[x])/3 - 
        (2*(131 + (66*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((4*(-85 - (292*I)*Pi + 40*Pi^2))/15 + (64*RATIO[(1 - x)^(-1)])/9 - 
        (8*(479 - (676*I)*Pi + 220*Pi^2)*RATIO[x])/15 + 
        (16*(1438 - (1014*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*(((4*I)/3)*(20*I + 3*Pi) + (8*(20 - (3*I)*Pi)*RATIO[x])/3 - 
      (176*RATIO[x^2])/3 + Nc^2*(((-14*I)/3)*(-5*I + 3*Pi) + 
        (8*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x^(-1)])/3 + 
        (4*(101 + (39*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*(-55*I + 18*Pi)*
         RATIO[x^2]) + Nf*((8/3 - (16*RATIO[x])/3 + (32*RATIO[x^2])/3)/Nc + 
        Nc*(20/3 - (88*RATIO[x])/3 + (80*RATIO[x^2])/3)))) + 
  G[1, 0, 1, 1, x]*((7*(-237 + (54*I)*Pi + 4*Pi^2))/6 - 8*RATIO[x^(-2)] - 
    ((16*I)/3)*(6*I + Pi)*RATIO[x^(-1)] - 
    (2*(-419 + (135*I)*Pi + 14*Pi^2)*RATIO[x])/3 - 
    ((1937 - (3426*I)*Pi + 384*Pi^2)*RATIO[x^2])/18 + 
    ((7*(21 - (32*I)*Pi))/2 - 8*RATIO[x^(-2)] + 32*RATIO[x^(-1)] - 
      (397 - (240*I)*Pi + 16*Pi^2)*RATIO[x] + ((993 + 28*Pi^2)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((1154 + (72*I)*Pi + 549*Pi^2)/18 - 
      ((8*I)/9)*(11*I + 6*Pi)*RATIO[(1 - x)^(-1)] + (5*RATIO[x^(-2)])/2 - 
      (I/9)*(-101*I + 60*Pi)*RATIO[x^(-1)] - 
      ((-307 + (2268*I)*Pi + 1557*Pi^2)*RATIO[x])/9 + 
      ((-215 + (7446*I)*Pi + 3138*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(18 - 36*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(9 - 54*RATIO[x] + 60*RATIO[x^2])) + 
    Nf*(Nc*((-2*(185 + (6*I)*Pi + 42*Pi^2))/9 - (16*RATIO[(1 - x)^(-1)])/9 + 
        (16*RATIO[x^(-1)])/9 + (16*(47 + (6*I)*Pi + 24*Pi^2)*RATIO[x])/9 - 
        (2*(131 + (66*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((4*(2623 - (876*I)*Pi + 420*Pi^2))/45 + (64*RATIO[x^(-1)])/9 - 
        (8*(4315 - (2028*I)*Pi + 960*Pi^2)*RATIO[x])/45 + 
        (16*(1438 - (1014*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((-4*I)*(-8*I + Pi) + 8*(8 + I*Pi)*RATIO[x] - 
      (176*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-53*I + 15*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        (4*(119 + (33*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*(-55*I + 18*Pi)*
         RATIO[x^2]) + Nf*((8 - 16*RATIO[x] + (32*RATIO[x^2])/3)/Nc + 
        Nc*(4 - 24*RATIO[x] + (80*RATIO[x^2])/3)))) + 
  G[1, 0, 0, 0, x]*((-767 + (2304*I)*Pi - 276*Pi^2)/18 + 
    16*RATIO[(1 - x)^(-1)] + (8*I)*(-I + Pi)*RATIO[x^(-1)] - 
    4/(-1 + RATIO[x])^2 + ((-457 - (1890*I)*Pi + 492*Pi^2)*RATIO[x])/9 - 
    ((6293 - (1476*I)*Pi + 768*Pi^2)*RATIO[x^2])/18 + 
    ((167 + (100*I)*Pi - 10*Pi^2)/2 + (-73 - (92*I)*Pi + 10*Pi^2)*RATIO[x] - 
      (-79 + (12*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
    Nc^2*((6110 - (2880*I)*Pi + 669*Pi^2)/18 - (4*I)*(-2*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((2*I)/9)*(163*I + 36*Pi)*RATIO[x^(-1)] - 
      41/(2*(-1 + RATIO[x])^2) - ((2864 - (4194*I)*Pi + 1695*Pi^2)*RATIO[x])/
       9 + ((-7177 - (4998*I)*Pi + 3480*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(21 - 78*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(Nc*((-2*(161 - (42*I)*Pi + 27*Pi^2))/9 + (16*RATIO[x^(-1)])/3 + 
        (16*(32 - (24*I)*Pi + 27*Pi^2)*RATIO[x])/9 - 
        (2*(15 - (58*I)*Pi + 81*Pi^2)*RATIO[x^2])/3) + 
      ((4*(395 - (996*I)*Pi + 270*Pi^2))/45 - (64*RATIO[x^(-1)])/9 - 
        (8*(1775 - (2148*I)*Pi + 1080*Pi^2)*RATIO[x])/45 + 
        (8*(1030 - (656*I)*Pi + 405*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Log[mu2]*(((4*I)/3)*(14*I + 3*Pi) + (8*(26 - (3*I)*Pi)*RATIO[x])/3 - 
      (176*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-122*I + 27*Pi) - 
        8*RATIO[x^(-1)] + (4*(176 + (45*I)*Pi)*RATIO[x])/3 - 
        ((28*I)/3)*(-17*I + 6*Pi)*RATIO[x^2]) + 
      Nf*((8/3 - (16*RATIO[x])/3 + (32*RATIO[x^2])/3)/Nc + 
        Nc*(28/3 - (104*RATIO[x])/3 + 32*RATIO[x^2])))) + 
  G[0, 1, 1, 1, x]*((-1329 - 10*Pi^2)/3 + (8*I)*(-I + Pi)*
     RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
    (2*(1125 + (69*I)*Pi + 46*Pi^2)*RATIO[x])/3 - 
    ((6293 - (1476*I)*Pi + 768*Pi^2)*RATIO[x^2])/18 + 
    ((179 - (108*I)*Pi - 14*Pi^2)/2 + (-85 + (116*I)*Pi + 14*Pi^2)*RATIO[x] - 
      (-79 + (12*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-2265 + (170*I)*Pi + 253*Pi^2)/6 + ((2*I)/9)*(163*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] - (41*RATIO[x^(-2)])/2 - 
      (4*I)*(-2*I + Pi)*RATIO[x^(-1)] - ((-3347 - (268*I)*Pi + 595*Pi^2)*
        RATIO[x])/3 + ((-7177 - (4998*I)*Pi + 3480*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(18 - 36*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(15 - 66*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-25 - (12*I)*Pi + 27*Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/3 + 
        (4*(-83 - (78*I)*Pi + 135*Pi^2)*RATIO[x])/9 - 
        (2*(15 - (58*I)*Pi + 81*Pi^2)*RATIO[x^2])/3) + 
      ((4*(3025 - (636*I)*Pi + 540*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
        (8*(4405 - (1788*I)*Pi + 1350*Pi^2)*RATIO[x])/45 + 
        (8*(1030 - (656*I)*Pi + 405*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Log[mu2]*((-4*I)*(-2*I + Pi) + 8*(6 + I*Pi)*RATIO[x] - 
      (176*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-8*I + 21*Pi) - 
        8*RATIO[(1 - x)^(-1)] + (4*(62 + (39*I)*Pi)*RATIO[x])/3 - 
        ((28*I)/3)*(-17*I + 6*Pi)*RATIO[x^2]) + 
      Nf*((8 - 16*RATIO[x] + (32*RATIO[x^2])/3)/Nc + 
        Nc*(20/3 - (88*RATIO[x])/3 + 32*RATIO[x^2])))) + 
  (I/180)*RATIO[x^(-1)]*(11785*Pi + (285*I)*Pi^2 + 1680*Pi^3 + 64*Pi^5 - 
    2880*Pi*Zeta[3]) + ((-95*I)*Pi^3 - 21*Pi^4 + 570*Zeta[3] - 
    (900*I)*Pi*Zeta[3])/(20*(-1 + RATIO[x])^2) + 
  Log[mu2]^2*((-3*I)*Pi*RATIO[(1 - x)^(-1)] - (3*I)*Pi*RATIO[x^(-1)] + 
    Nc*Nf*((-I/3)*(-10*I + 2*Pi - (5*I)*Pi^2 + Pi^3) + 
      (2*(5 + I*Pi)*Pi^2*RATIO[x])/3 - ((2*I)/3)*Pi^2*(-5*I + Pi)*
       RATIO[x^2]) + (Pi*RATIO[x^2]*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/5 + 
    (-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 360*Zeta[3] + 
      (720*I)*Pi*Zeta[3])/60 - (RATIO[x]*(90*Pi^2 - (60*I)*Pi^3 + 7*Pi^4 + 
       360*Zeta[3] + (720*I)*Pi*Zeta[3]))/30 + 
    Nc^2*((-I/12)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - 
      (RATIO[(1 - x)^(-1)]*((85*I)*Pi + (4*I)*Pi^3 + 8*Zeta[3]))/4 + 
      (2320 - (4900*I)*Pi + 2865*Pi^2 - (350*I)*Pi^3 + 239*Pi^4 + 
        5460*Zeta[3] + (2880*I)*Pi*Zeta[3])/120 + 
      (RATIO[x^2]*(3005*Pi^2 + (70*I)*Pi^3 + 456*Pi^4 + 780*Zeta[3] + 
         (7200*I)*Pi*Zeta[3]))/60 - (RATIO[x]*(3005*Pi^2 - (590*I)*Pi^3 + 
         473*Pi^4 + 4740*Zeta[3] + (7200*I)*Pi*Zeta[3]))/60)) + 
  G[0, 0, x]*((8*I)*Pi*RATIO[x^(-1)] + (1259 - (642*I)*Pi - 366*Pi^2)/
     (36*(-1 + RATIO[x])^2) + Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[x])/2 - 
      (9*RATIO[x^2])/2) + Log[mu2]^3*
     (Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      Nc^2*((29 - (9*I)*Pi)/3 + ((2*I)/3)*(29*I + 9*Pi)*RATIO[x] + 
        (2*(11 - (9*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]^2*(-15 + (6*I)*Pi - Pi^2 + 12*RATIO[(1 - x)^(-1)] - 
      3/(-1 + RATIO[x])^2 + 2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x] + 
      6*RATIO[x^2] + Nc*Nf*(((-2*I)/3)*(-3*I + Pi) + (4*(3 + I*Pi)*RATIO[x])/
         3 - ((4*I)/3)*(-5*I + Pi)*RATIO[x^2]) + 
      Nc^2*((-183 - (334*I)*Pi + 33*Pi^2)/12 - (2*I)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] - 69/(4*(-1 + RATIO[x])^2) - 
        ((411 - (334*I)*Pi + 69*Pi^2)*RATIO[x])/6 + 
        ((601 + (14*I)*Pi + 63*Pi^2)*RATIO[x^2])/6)) + 
    Nf*(Nc*((-2*(-129 - (16*I)*Pi + 32*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (-226 + (63*I)*Pi + 96*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(76700 - (15800*I)*Pi + 2120*Pi^2 + (420*I)*Pi^3 + 
           1917*Pi^4 - 31680*Zeta[3]))/270 - 
        (RATIO[x]*(24240 - (22000*I)*Pi + 4285*Pi^2 + (240*I)*Pi^3 + 
           852*Pi^4 - 27180*Zeta[3]))/135 + (11620 - (19840*I)*Pi + 
          10435*Pi^2 + (60*I)*Pi^3 + 213*Pi^4 - 15300*Zeta[3])/270) + 
      ((64*(12 - (46*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (2*(79 - (6*I)*Pi + 168*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[x]*(10438 - (4418*I)*Pi - 965*Pi^2 - (720*I)*Pi^3 + 
           852*Pi^4 - 14220*Zeta[3]))/135 - 
        (2*(20195 - (5882*I)*Pi + 7195*Pi^2 - (360*I)*Pi^3 + 213*Pi^4 - 
           9900*Zeta[3]))/135 - (2*RATIO[x^2]*(45984 - (27424*I)*Pi - 
           4780*Pi^2 - (1380*I)*Pi^3 + 1917*Pi^4 - 6840*Zeta[3]))/135)/Nc) - 
    (RATIO[(1 - x)^(-1)]*(1463 - (177*I)*Pi - 12*Pi^2 - (8*I)*Pi^3 + 
       72*Zeta[3]))/9 + (45915 - (69630*I)*Pi + 34300*Pi^2 + (2760*I)*Pi^3 + 
      951*Pi^4 + 8820*Zeta[3] - (7560*I)*Pi*Zeta[3])/540 + 
    (RATIO[x^2]*(-115490 + (17400*I)*Pi - 7725*Pi^2 - (3030*I)*Pi^3 + 
       1092*Pi^4 + 60780*Zeta[3] - (27360*I)*Pi*Zeta[3]))/180 - 
    (RATIO[x]*(-77835 + (100860*I)*Pi + 3460*Pi^2 + (1860*I)*Pi^3 + 
       1923*Pi^4 + 64980*Zeta[3] - (33480*I)*Pi*Zeta[3]))/270 + 
    ((4*(32 - (3*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*RATIO[x^(-1)] + (21 - (24*I)*Pi - 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + (-2650 + (1740*I)*Pi + 495*Pi^2 - 
        (400*I)*Pi^3 + 103*Pi^4 + 2640*Zeta[3] + (480*I)*Pi*Zeta[3])/60 - 
      (RATIO[x]*(-910 + (3200*I)*Pi - 1015*Pi^2 - (240*I)*Pi^3 + 191*Pi^4 + 
         8400*Zeta[3] - (2400*I)*Pi*Zeta[3]))/30 + 
      (RATIO[x^2]*(-11490 + (3020*I)*Pi - 1745*Pi^2 - (240*I)*Pi^3 + 
         178*Pi^4 + 3600*Zeta[3] - (3120*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*((I/18)*(3*Pi + 16*Pi^3)*RATIO[x^(-1)] + 
      (14336 - (6162*I)*Pi - 3261*Pi^2)/(72*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(6519 + (1847*I)*Pi - 511*Pi^2 - (42*I)*Pi^3 + 
         504*Zeta[3]))/54 + (RATIO[x]*(203560 - (254820*I)*Pi + 79322*Pi^2 + 
         (16380*I)*Pi^3 + 2259*Pi^4 - 266976*Zeta[3] + (95040*I)*Pi*Zeta[3]))/
       216 + (2340 + (1070880*I)*Pi - 438550*Pi^2 - (52380*I)*Pi^3 - 
        2943*Pi^4 + 613440*Zeta[3] - (203040*I)*Pi*Zeta[3])/2160 - 
      (RATIO[x^2]*(1617740 - (31860*I)*Pi + 182640*Pi^2 + (54000*I)*Pi^3 + 
         11991*Pi^4 - 1209240*Zeta[3] + (473040*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*((2*(165 - (75*I)*Pi + 8*Pi^2 - (3*I)*Pi^3))/9 - 
      ((4*I)/3)*(-19*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (4*(51 - (75*I)*Pi - 32*Pi^2 + (3*I)*Pi^3)*RATIO[x])/9 + 
      Nf*(((-4*(15 - (6*I)*Pi + Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/3 - 
          4/(3*(-1 + RATIO[x])^2) + (8*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/9 + 
          (8*RATIO[x^2])/3)/Nc + Nc*((-37 - (54*I)*Pi + 6*Pi^2)/3 - 
          ((8*I)/9)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] - 
          23/(3*(-1 + RATIO[x])^2) - (2*(79 - (162*I)*Pi + 30*Pi^2)*RATIO[x])/
           9 + (2*(73 - (30*I)*Pi + 28*Pi^2)*RATIO[x^2])/9)) + 
      ((4*I)/3)*RATIO[x^2]*(11*I + 3*Pi + 2*Pi^3 + (12*I)*Zeta[3]) + 
      Nc^2*(-((-387 - (80*I)*Pi - 8*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (((23*I)/6)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        (1479 + (2487*I)*Pi + 56*Pi^2 + (69*I)*Pi^3 - 612*Zeta[3])/18 + 
        (I/9)*RATIO[x^2]*(449*I + 711*Pi + (224*I)*Pi^2 + 159*Pi^3 + 
          (972*I)*Zeta[3]) + (RATIO[x]*(1145 - (2265*I)*Pi + 16*Pi^2 - 
           (177*I)*Pi^3 + 1044*Zeta[3]))/9))) + 
  G[0, 0, 1, x]*((-2*(-129 - (324*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (6*I)*Pi*RATIO[x^(-2)] + (8*I)*(-I + 3*Pi)*RATIO[x^(-1)] - 
    ((I/6)*(-I + 294*Pi))/(-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*
     (-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(3*(3 - (4*I)*Pi) + (6*I)*(3*I + 4*Pi)*RATIO[x] + 
      Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) - 
      (12*I)*Pi*RATIO[x^2] + Nc^2*((-I/6)*(-23*I + 102*Pi) - 
        2*RATIO[(1 - x)^(-1)] + (5*(1 + (42*I)*Pi)*RATIO[x])/3 + 
        ((49 - (228*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((2*(-36 + (83*I)*Pi + 15*Pi^2))/3 - 8*RATIO[(1 - x)^(-1)] + 
      2/(-1 + RATIO[x])^2 - (4*(-30 + (71*I)*Pi + 15*Pi^2)*RATIO[x])/3 + 
      (4*(3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((413 + (584*I)*Pi + 75*Pi^2)/6 - ((8*I)/9)*(10*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + 23/(2*(-1 + RATIO[x])^2) - 
        ((271 + (860*I)*Pi + 159*Pi^2)*RATIO[x])/3 + 
        ((403 + (1608*I)*Pi + 531*Pi^2)*RATIO[x^2])/9) + 
      Nf*(((4*(3 - (4*I)*Pi))/3 + ((8*I)/3)*(3*I + 4*Pi)*RATIO[x] - 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc + Nc*(((-2*I)/3)*(-7*I + 10*Pi) - 
          (8*RATIO[(1 - x)^(-1)])/9 + (4*(5 + (22*I)*Pi)*RATIO[x])/3 - 
          ((4*I)/9)*(-I + 72*Pi)*RATIO[x^2]))) + 
    (RATIO[x^2]*(444 - (2438*I)*Pi + 245*Pi^2 + (1992*I)*Pi^3 - 
       9216*Zeta[3]))/18 + (-1131 - (1814*I)*Pi + 72*Pi^2 + (720*I)*Pi^3 - 
      1692*Zeta[3])/18 + (RATIO[x]*(3993 - (860*I)*Pi + 258*Pi^2 - 
       (2304*I)*Pi^3 + 8568*Zeta[3]))/18 + 
    (-30 - (306*I)*Pi + 17*Pi^2 + (40*I)*Pi^3 + ((2*I)/3)*(-61*I + 132*Pi)*
       RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] - (((2*I)/3)*(-I + 45*Pi))/
       (-1 + RATIO[x])^2 + (2*I)*RATIO[x^2]*(3*I - 169*Pi + 54*Pi^3 + 
        (260*I)*Zeta[3]) - 124*Zeta[3] + 
      (2*RATIO[x]*(15 + (576*I)*Pi - 19*Pi^2 - (192*I)*Pi^3 + 804*Zeta[3]))/
       3)/Nc^2 + Nc^2*(-((-2870 - (867*I)*Pi - 27*Pi^2)*RATIO[(1 - x)^(-1)])/
       27 - ((69*I)/2)*Pi*RATIO[x^(-2)] + ((3 - (216*I)*Pi - 4*Pi^2)*
        RATIO[x^(-1)])/18 - ((I/4)*(63*I + 572*Pi))/(-1 + RATIO[x])^2 + 
      (20186 + (5394*I)*Pi - 3937*Pi^2 + (1050*I)*Pi^3 - 792*Zeta[3])/36 + 
      (I/27)*RATIO[x^2]*(3719*I + 13011*Pi + (4506*I)*Pi^2 + 4131*Pi^3 + 
        (2970*I)*Zeta[3]) + (RATIO[x]*(-8772 - (19572*I)*Pi + 5845*Pi^2 - 
         (2778*I)*Pi^3 + 2304*Zeta[3]))/18) + 
    Nf*(Nc*(((-32*I)/27)*(-26*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(-7*I + 48*Pi))/(-1 + RATIO[x])^2 + 
        (RATIO[x^2]*(41 - (1794*I)*Pi + 234*Pi^2 - 5832*Zeta[3]))/27 - 
        (4*RATIO[x]*(-575 - (411*I)*Pi + 297*Pi^2 - 1512*Zeta[3]))/27 + 
        (-2755 - (66*I)*Pi + 396*Pi^2 - 1080*Zeta[3])/27) + 
      (((32*I)/135)*(-394*I + 165*Pi)*RATIO[(1 - x)^(-1)] - 
        (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 + 
        (4*RATIO[x]*(-8117 + (15624*I)*Pi + 4140*Pi^2 - 30240*Zeta[3]))/135 - 
        (2*(-3781 + (2376*I)*Pi + 540*Pi^2 - 2160*Zeta[3]))/27 + 
        (8*RATIO[x^2]*(145 - (419*I)*Pi + 45*Pi^2 + 1620*Zeta[3]))/15)/Nc)) + 
  G[0, 0, 0, x]*((49*RATIO[(1 - x)^(-1)])/3 - (I*(-25*I + 4*Pi))/
     (-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*(9 - 18*RATIO[x] + 18*RATIO[x^2]) + 
    Log[mu2]^2*(-3 + 30*RATIO[x] - (12*I)*Pi*RATIO[x^2] + 
      Nc*Nf*(2 - 4*RATIO[x] + 4*RATIO[x^2]) + 
      Nc^2*((-I)*(-53*I + 9*Pi) + 2*(56 + (27*I)*Pi)*RATIO[x] - 
        (12*I)*(-3*I + 4*Pi)*RATIO[x^2])) + 
    Log[mu2]*((2*(56 - (21*I)*Pi + 3*Pi^2))/3 - 24*RATIO[(1 - x)^(-1)] + 
      6/(-1 + RATIO[x])^2 - (4*(46 + (3*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      (4*(-9 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((599 + (502*I)*Pi + 27*Pi^2)/6 + (4*I)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] + 69/(2*(-1 + RATIO[x])^2) - 
        ((73 + (754*I)*Pi + 63*Pi^2)*RATIO[x])/3 + 
        ((-1495 + (1326*I)*Pi + 171*Pi^2)*RATIO[x^2])/9) + 
      Nf*(Nc*(((-4*I)/3)*(-7*I + 5*Pi) + (8*(8 + (11*I)*Pi)*RATIO[x])/3 + 
          (16*(4 - (15*I)*Pi)*RATIO[x^2])/9) + 
        (-4/3 + (40*RATIO[x])/3 - ((16*I)/3)*Pi*RATIO[x^2])/Nc)) - 
    (I/18)*RATIO[x]*(-11125*I - 3258*Pi - (1476*I)*Pi^2 + 228*Pi^3 - 
      (288*I)*Zeta[3]) + (-1850 - (2178*I)*Pi + 681*Pi^2 + (78*I)*Pi^3 + 
      144*Zeta[3])/18 + (RATIO[x^2]*(780 + (815*I)*Pi + 79*Pi^2 + 
       (90*I)*Pi^3 + 360*Zeta[3]))/9 + 
    (((2*I)/3)*(67*I + 24*Pi)*RATIO[(1 - x)^(-1)] - (((2*I)/3)*(-5*I + 6*Pi))/
       (-1 + RATIO[x])^2 + ((2*I)/3)*RATIO[x]*(175*I + 90*Pi + (53*I)*Pi^2 + 
        4*Pi^3 + (60*I)*Zeta[3]) + (177 - (132*I)*Pi + 43*Pi^2 - (4*I)*Pi^3 + 
        60*Zeta[3])/3 + (2*RATIO[x^2]*(160 - (129*I)*Pi + 6*Pi^2 + 
         (4*I)*Pi^3 + 144*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((3303 + (248*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      ((I/2)*(287*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (I/18)*(-2648*I + 23*Pi - (1776*I)*Pi^2 + 165*Pi^3 - (576*I)*Zeta[3]) + 
      (RATIO[x]*(-14753 - (6770*I)*Pi + 5760*Pi^2 + (654*I)*Pi^3 + 
         288*Zeta[3]))/18 + (RATIO[x^2]*(11725 + (22440*I)*Pi - 7284*Pi^2 - 
         (1800*I)*Pi^3 + 432*Zeta[3]))/54) + 
    Nf*(Nc*(((8*I)/9)*(-39*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        10/(-1 + RATIO[x])^2 + (RATIO[x^2]*(-2059 - (1122*I)*Pi + 120*Pi^2 - 
           1944*Zeta[3]))/27 - (2*RATIO[x]*(-429 - (296*I)*Pi + 267*Pi^2 - 
           288*Zeta[3]))/9 + (368 - (188*I)*Pi + 189*Pi^2 - 72*Zeta[3])/9) + 
      (((-16*I)/45)*(-339*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
        144/(5*(-1 + RATIO[x])^2) + (4*RATIO[x]*(1263 + (344*I)*Pi + 
           2430*Pi^2 - 2880*Zeta[3]))/45 - 
        (2*(4191 - (1600*I)*Pi + 1890*Pi^2 - 720*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(5506 - (4413*I)*Pi + 30*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[1, 0, 0, x]*(((-2*I)/3)*(-59*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*I)*Pi*RATIO[x^(-2)] - (4*(180 + (72*I)*Pi + Pi^2)*RATIO[x^(-1)])/9 + 
    ((I/3)*(-85*I + 6*Pi))/(-1 + RATIO[x])^2 + 
    Nc^2*Log[mu2]^3*(-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(3 - 30*RATIO[x] + Nc*Nf*(-2/3 + (4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + (12*I)*Pi*RATIO[x^2] + 
      Nc^2*((86 + (57*I)*Pi)/3 + 4*RATIO[x^(-1)] - ((2*I)/3)*(-77*I + 111*Pi)*
         RATIO[x] + (2*(5 + (102*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((-2*(14 - (9*I)*Pi + Pi^2))/3 - 8*RATIO[(1 - x)^(-1)] + 
      2/(-1 + RATIO[x])^2 + (4*(52 - (9*I)*Pi + Pi^2)*RATIO[x])/3 - 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((-191 - (1026*I)*Pi - 183*Pi^2)/18 + ((4*I)/3)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] - (88*RATIO[x^(-1)])/9 + 
        23/(2*(-1 + RATIO[x])^2) + ((353 + (1854*I)*Pi + 363*Pi^2)*RATIO[x])/
         9 - ((-689 + (1638*I)*Pi + 333*Pi^2)*RATIO[x^2])/9) + 
      Nf*((4/3 - (40*RATIO[x])/3 + ((16*I)/3)*Pi*RATIO[x^2])/Nc + 
        Nc*((4*(22 + (21*I)*Pi))/9 + (16*RATIO[x^(-1)])/9 - 
          ((8*I)/9)*(-19*I + 39*Pi)*RATIO[x] + ((8*I)/9)*(7*I + 36*Pi)*
           RATIO[x^2]))) - (I/18)*(-2275*I - 3378*Pi - (788*I)*Pi^2 + 
      54*Pi^3 - (144*I)*Zeta[3]) - (I/9)*RATIO[x^2]*
     (-1224*I + 887*Pi - (79*I)*Pi^2 + 90*Pi^3 - (360*I)*Zeta[3]) + 
    (RATIO[x]*(7657 - (5580*I)*Pi + 1342*Pi^2 + (180*I)*Pi^3 + 288*Zeta[3]))/
     18 + (-8*RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-2)] - 
      (4*I)*(-13*I + 8*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
      (I/3)*(39*I + 438*Pi + (37*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3]) - 
      ((2*I)/3)*RATIO[x^2]*(-142*I - 129*Pi - (6*I)*Pi^2 + 4*Pi^3 - 
        (144*I)*Zeta[3]) + (2*RATIO[x]*(-221 - (228*I)*Pi + 21*Pi^2 - 
         (4*I)*Pi^3 + 60*Zeta[3]))/3)/Nc^2 + 
    Nc^2*((-8*(-6 + I*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((5*I)/2)*Pi*RATIO[x^(-2)] + ((-14819 - (1134*I)*Pi + 36*Pi^2)*
        RATIO[x^(-1)])/54 + ((I/2)*(-258*I + 23*Pi))/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(13381 + (8574*I)*Pi - 16254*Pi^2 - (1278*I)*Pi^3 - 
         1080*Zeta[3]))/54 + (RATIO[x^2]*(3151 - (33816*I)*Pi + 9840*Pi^2 + 
         (1188*I)*Pi^3 - 216*Zeta[3]))/54 + 
      (-18491 + (10068*I)*Pi + 4563*Pi^2 + (369*I)*Pi^3 + 1836*Zeta[3])/54) + 
    Nf*(Nc*(((8*I)/9)*(3*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/27)*(-113*I + 6*Pi)*RATIO[x^(-1)] - 
        19/(3*(-1 + RATIO[x])^2) - (RATIO[x^2]*(-659 - (546*I)*Pi + 92*Pi^2 - 
           648*Zeta[3]))/9 + (4*RATIO[x]*(-581 - (375*I)*Pi + 321*Pi^2 - 
           432*Zeta[3]))/27 + (2521 + (138*I)*Pi - 354*Pi^2 + 216*Zeta[3])/
         27) + ((16*RATIO[(1 - x)^(-1)])/3 - ((64*I)/135)*(-403*I + 15*Pi)*
         RATIO[x^(-1)] - 4/(3*(-1 + RATIO[x])^2) - 
        (4*RATIO[x]*(-857 + (308*I)*Pi + 1610*Pi^2 - 2880*Zeta[3]))/45 + 
        (2*(-5109 - (1036*I)*Pi + 890*Pi^2 - 720*Zeta[3]))/45 - 
        (8*RATIO[x^2]*(8116 - (4413*I)*Pi + 60*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[1, 0, 1, x]*((-8*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (I/6)*(I + 12*Pi)*RATIO[x^(-2)] - (2*(-129 + (72*I)*Pi + 2*Pi^2)*
      RATIO[x^(-1)])/9 + ((4*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nc^2*Log[mu2]^3*(-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*((3*I)*(3*I + 4*Pi) + 6*(3 - (4*I)*Pi)*RATIO[x] + 
      Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (12*I)*Pi*RATIO[x^2] + Nc^2*((85 + (42*I)*Pi)/6 - 2*RATIO[x^(-1)] - 
        (I/3)*(-103*I + 150*Pi)*RATIO[x] + (7*(7 + (24*I)*Pi)*RATIO[x^2])/
         3)) + Log[mu2]*((-2*(-30 + (47*I)*Pi + 13*Pi^2))/3 + 
      2*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + (4*(-36 + (59*I)*Pi + 13*Pi^2)*
        RATIO[x])/3 - (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((419 - (720*I)*Pi - 39*Pi^2)/18 - ((4*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + (23*RATIO[x^(-2)])/2 - ((4*I)/9)*(20*I + 3*Pi)*
         RATIO[x^(-1)] + ((7 + (1476*I)*Pi + 219*Pi^2)*RATIO[x])/9 - 
        ((-403 + (1296*I)*Pi + 261*Pi^2)*RATIO[x^2])/9) + 
      Nf*((((4*I)/3)*(3*I + 4*Pi) + (8*(3 - (4*I)*Pi)*RATIO[x])/3 + 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc + Nc*((2*(7 + (18*I)*Pi))/9 - 
          (8*RATIO[x^(-1)])/9 - ((4*I)/9)*(-13*I + 54*Pi)*RATIO[x] + 
          ((4*I)/9)*(I + 60*Pi)*RATIO[x^2]))) + 
    (I/18)*RATIO[x]*(4881*I - 1750*Pi + (1160*I)*Pi^2 + 2304*Pi^3 + 
      (8856*I)*Zeta[3]) + (3306 - (304*I)*Pi + 421*Pi^2 - (720*I)*Pi^3 + 
      1836*Zeta[3])/18 + (RATIO[x^2]*(444 + (2582*I)*Pi - 245*Pi^2 - 
       (2016*I)*Pi^3 + 9360*Zeta[3]))/18 + 
    (8*RATIO[(1 - x)^(-1)] - (2*RATIO[x^(-2)])/3 + (122*RATIO[x^(-1)])/3 + 
      (2*RATIO[x]*(3 - (714*I)*Pi - 71*Pi^2 + (192*I)*Pi^3 - 804*Zeta[3]))/
       3 + 2*RATIO[x^2]*(-3 + (169*I)*Pi - (54*I)*Pi^3 + 260*Zeta[3]) + 
      (-78 + (408*I)*Pi + 89*Pi^2 - (120*I)*Pi^3 + 372*Zeta[3])/3)/Nc^2 + 
    Nc^2*(-((-3 - (232*I)*Pi - 20*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (I/4)*(-63*I + 46*Pi)*RATIO[x^(-2)] + 
      ((2870 + (612*I)*Pi - 9*Pi^2)*RATIO[x^(-1)])/27 + 
      (((41*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(41192 + (25524*I)*Pi - 12255*Pi^2 + (7470*I)*Pi^3 - 
         9936*Zeta[3]))/54 + (-6950 - (5940*I)*Pi + 8511*Pi^2 - 
        (2502*I)*Pi^3 + 4104*Zeta[3])/108 + 
      (RATIO[x^2]*(-3719 - (7323*I)*Pi + 2544*Pi^2 - (3681*I)*Pi^3 + 
         4590*Zeta[3]))/27) + 
    Nf*(Nc*(((-8*I)/9)*Pi*RATIO[(1 - x)^(-1)] + (14*RATIO[x^(-2)])/3 - 
        ((8*I)/27)*(-104*I + 9*Pi)*RATIO[x^(-1)] - 
        (RATIO[x^2]*(-41 - (1278*I)*Pi + 42*Pi^2 - 5832*Zeta[3]))/27 + 
        (2*RATIO[x]*(-397 - (80*I)*Pi + 87*Pi^2 - 1008*Zeta[3]))/9 + 
        (-138 - (76*I)*Pi - 39*Pi^2 + 360*Zeta[3])/9) + 
      ((-392*RATIO[x^(-2)])/15 + ((64*I)/135)*(-197*I + 15*Pi)*
         RATIO[x^(-1)] - (4*RATIO[x]*(-2897 + (15444*I)*Pi + 1800*Pi^2 - 
           30240*Zeta[3]))/135 + (2*(7891 + (9900*I)*Pi + 900*Pi^2 - 
           10800*Zeta[3]))/135 - (8*RATIO[x^2]*(-435 - (1257*I)*Pi + 
           125*Pi^2 + 4860*Zeta[3]))/45)/Nc)) + 
  G[1, 1, x]*((8*I)*Pi*RATIO[(1 - x)^(-1)] + 
    ((1259 - (642*I)*Pi - 366*Pi^2)*RATIO[x^(-2)])/36 + 
    Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[x])/2 - (9*RATIO[x^2])/2) + 
    Log[mu2]^3*(Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      Nc^2*((-I/3)*(-7*I + 9*Pi) + (2*(7 + (9*I)*Pi)*RATIO[x])/3 + 
        (2*(11 - (9*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]^2*(-15 + (18*I)*Pi + Pi^2 - 3*RATIO[x^(-2)] + 12*RATIO[x^(-1)] - 
      2*(3 + (6*I)*Pi + Pi^2)*RATIO[x] + 6*RATIO[x^2] + 
      Nc*Nf*(((-2*I)/3)*(-7*I + Pi) + (4*(7 + I*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-5*I + Pi)*RATIO[x^2]) + 
      Nc^2*((197 + (362*I)*Pi + 21*Pi^2)/12 - (69*RATIO[x^(-2)])/4 - 
        (2*I)*(-3*I + Pi)*RATIO[x^(-1)] - ((791 + (362*I)*Pi + 57*Pi^2)*
          RATIO[x])/6 + ((601 + (14*I)*Pi + 63*Pi^2)*RATIO[x^2])/6)) + 
    (I/9)*RATIO[x^(-1)]*(1463*I + 177*Pi - (12*I)*Pi^2 + 4*Pi^3 + 
      (48*I)*Zeta[3]) + (-144885 - (219150*I)*Pi + 4205*Pi^2 - 
      (39840*I)*Pi^3 + 3648*Pi^4 + 239940*Zeta[3] - (16200*I)*Pi*Zeta[3])/
     540 + (RATIO[x^2]*(-115490 + (17400*I)*Pi - 7725*Pi^2 - (3080*I)*Pi^3 + 
       496*Pi^4 + 61080*Zeta[3] - (89280*I)*Pi*Zeta[3]))/180 - 
    (RATIO[x]*(-268635 - (48660*I)*Pi - 26635*Pi^2 - (35250*I)*Pi^3 + 
       3108*Pi^4 + 263160*Zeta[3] - (106920*I)*Pi*Zeta[3]))/270 + 
    ((8*I)*Pi*RATIO[(1 - x)^(-1)] + ((21 - (24*I)*Pi - 32*Pi^2)*
        RATIO[x^(-2)])/6 + (4*(32 - (3*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 
      (-14286 + (828*I)*Pi - 579*Pi^2 - (3780*I)*Pi^3 + 112*Pi^4 + 
        17064*Zeta[3] + (576*I)*Pi*Zeta[3])/36 - 
      (RATIO[x]*(-13242 + (1704*I)*Pi - 1485*Pi^2 - (2556*I)*Pi^3 + 76*Pi^4 + 
         13752*Zeta[3] - (4608*I)*Pi*Zeta[3]))/18 - 
      (RATIO[x^2]*(11490 - (3020*I)*Pi + 1745*Pi^2 + (300*I)*Pi^3 + 12*Pi^4 - 
         3960*Zeta[3] + (12720*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*(((14336 - (6162*I)*Pi - 3261*Pi^2)*RATIO[x^(-2)])/72 + 
      (I/6)*RATIO[(1 - x)^(-1)]*(Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
      (I/54)*RATIO[x^(-1)]*(6519*I - 1847*Pi - (511*I)*Pi^2 + 6*Pi^3 + 
        (288*I)*Zeta[3]) - (RATIO[x]*(-443536 - (242076*I)*Pi + 6266*Pi^2 - 
         (44292*I)*Pi^3 + 2493*Pi^4 + 451152*Zeta[3] - 
         (108000*I)*Pi*Zeta[3]))/216 + 
      (RATIO[x^2]*(-323548 + (6372*I)*Pi - 36528*Pi^2 - (18120*I)*Pi^3 + 
         2661*Pi^4 + 285768*Zeta[3] - (117936*I)*Pi*Zeta[3]))/216 + 
      (-1197540 - (1413600*I)*Pi - 10610*Pi^2 - (204540*I)*Pi^3 + 7713*Pi^4 + 
        1609920*Zeta[3] - (164160*I)*Pi*Zeta[3])/2160) + 
    Log[mu2]*((2*(201 - (207*I)*Pi - 56*Pi^2 + (3*I)*Pi^3))/9 + 
      ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-19*I + 6*Pi)*
       RATIO[x^(-1)] + (4*(15 + (57*I)*Pi + 32*Pi^2 - (3*I)*Pi^3)*RATIO[x])/
       9 + Nf*(((4*(-15 + (18*I)*Pi + Pi^2))/9 - (4*RATIO[x^(-2)])/3 + 
          (16*RATIO[x^(-1)])/3 - (8*(3 + (6*I)*Pi + Pi^2)*RATIO[x])/9 + 
          (8*RATIO[x^2])/3)/Nc + Nc*((-123 + (102*I)*Pi + 14*Pi^2)/9 - 
          (23*RATIO[x^(-2)])/3 - ((8*I)/9)*(-3*I + Pi)*RATIO[x^(-1)] - 
          (2*(67 + (102*I)*Pi + 26*Pi^2)*RATIO[x])/9 + 
          (2*(73 - (30*I)*Pi + 28*Pi^2)*RATIO[x^2])/9)) + 
      (4*RATIO[x^2]*(-11 + (3*I)*Pi - (2*I)*Pi^3 + 12*Zeta[3]))/3 + 
      Nc^2*(((23*I)/6)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((387 + (80*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/9 + 
        (RATIO[x]*(-247 + (843*I)*Pi + 432*Pi^2 + (123*I)*Pi^3 - 
           684*Zeta[3]))/9 + (957 - (207*I)*Pi - 120*Pi^2 - (29*I)*Pi^3 + 
          84*Zeta[3])/6 + (RATIO[x^2]*(-449 + (711*I)*Pi - 224*Pi^2 - 
           (105*I)*Pi^3 + 612*Zeta[3]))/9)) + 
    Nf*(Nc*(((-226 + (63*I)*Pi + 96*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-129 - (16*I)*Pi + 32*Pi^2)*RATIO[x^(-1)])/27 - 
        (RATIO[x]*(52460 + (6200*I)*Pi - 2165*Pi^2 + (540*I)*Pi^3 + 96*Pi^4 - 
           6660*Zeta[3]))/135 + (2*RATIO[x^2]*(3835 - (790*I)*Pi + 106*Pi^2 + 
           (33*I)*Pi^3 + 27*Pi^4 - 1656*Zeta[3]))/27 + 
        (39840 + (8360*I)*Pi + 3985*Pi^2 + (360*I)*Pi^3 - 84*Pi^4 + 
          5220*Zeta[3])/270) + ((-2*(79 - (6*I)*Pi + 168*Pi^2)*RATIO[x^(-2)])/
         9 + (64*(12 - (46*I)*Pi + 25*Pi^2)*RATIO[x^(-1)])/135 + 
        (2*(-45303 + (24470*I)*Pi - 4345*Pi^2 - (168*I)*Pi^3 + 84*Pi^4 - 
           8892*Zeta[3]))/135 - (8*RATIO[x^2]*(11496 - (6856*I)*Pi - 
           1195*Pi^2 - (333*I)*Pi^3 + 135*Pi^4 - 1782*Zeta[3]))/135 + 
        (4*RATIO[x]*(35546 - (23006*I)*Pi - 3815*Pi^2 - (336*I)*Pi^3 + 
           96*Pi^4 + 5436*Zeta[3]))/135)/Nc)) + 
  G[0, 1, 1, x]*((-4*(180 + (72*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (I/3)*(-85*I + 6*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(-59*I + 12*Pi)*
     RATIO[x^(-1)] + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nc^2*Log[mu2]^3*(-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*((3*I)*(9*I + 4*Pi) + 6*(5 - (4*I)*Pi)*RATIO[x] + 
      Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (12*I)*Pi*RATIO[x^2] + Nc^2*((I/3)*(58*I + 39*Pi) + 
        4*RATIO[(1 - x)^(-1)] + (2*(67 - (93*I)*Pi)*RATIO[x])/3 + 
        (2*(5 + (102*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((-2*(-96 + (53*I)*Pi + 11*Pi^2))/3 + 2*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)] + (4*(-58 + (53*I)*Pi + 11*Pi^2)*RATIO[x])/3 - 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((631 - (198*I)*Pi - 41*Pi^2)/6 - (88*RATIO[(1 - x)^(-1)])/9 + 
        (23*RATIO[x^(-2)])/2 + ((4*I)/3)*(-3*I + Pi)*RATIO[x^(-1)] + 
        ((-577 + (474*I)*Pi + 101*Pi^2)*RATIO[x])/3 - 
        ((-689 + (1638*I)*Pi + 333*Pi^2)*RATIO[x^2])/9) + 
      Nf*((((4*I)/3)*(9*I + 4*Pi) + (8*(5 - (4*I)*Pi)*RATIO[x])/3 + 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc + Nc*(((20*I)/3)*(2*I + Pi) + 
          (16*RATIO[(1 - x)^(-1)])/9 + (88*(1 - I*Pi)*RATIO[x])/3 + 
          ((8*I)/9)*(7*I + 36*Pi)*RATIO[x^2]))) + 
    (I/18)*RATIO[x]*(2761*I + 9128*Pi + (1026*I)*Pi^2 + 2292*Pi^3 + 
      (11520*I)*Zeta[3]) + (1467 - (1988*I)*Pi + 198*Pi^2 - (348*I)*Pi^3 + 
      1638*Zeta[3])/9 + (RATIO[x^2]*(-1224 - (887*I)*Pi - 79*Pi^2 - 
       (1065*I)*Pi^3 + 5490*Zeta[3]))/9 + 
    ((-4*I)*(-13*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)] + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*RATIO[x]*(505 - (30*I)*Pi - 9*Pi^2 + (224*I)*Pi^3 - 1044*Zeta[3]))/
       3 + (-765 + (240*I)*Pi - 7*Pi^2 - (152*I)*Pi^3 + 612*Zeta[3])/3 + 
      (2*RATIO[x^2]*(-142 + (129*I)*Pi - 6*Pi^2 - (168*I)*Pi^3 + 
         840*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((14819 + (1134*I)*Pi - 36*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
      (I/2)*(-258*I + 23*Pi)*RATIO[x^(-2)] - 
      (8*(-6 + I*Pi + Pi^2)*RATIO[x^(-1)])/9 - (((5*I)/2)*Pi)/
       (-1 + RATIO[x])^2 + (I/18)*RATIO[x]*(6561*I + 19686*Pi + 
        (1142*I)*Pi^2 + 2406*Pi^3 + (16128*I)*Zeta[3]) + 
      (-653 - (5058*I)*Pi - 617*Pi^2 - (465*I)*Pi^3 + 3528*Zeta[3])/18 + 
      (RATIO[x^2]*(3151 - (33816*I)*Pi + 9840*Pi^2 - (6480*I)*Pi^3 + 
         45792*Zeta[3]))/54) + 
    Nf*(Nc*(((16*I)/27)*(-113*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        (19*RATIO[x^(-2)])/3 + ((8*I)/9)*(3*I + Pi)*RATIO[x^(-1)] - 
        (RATIO[x^2]*(-659 - (546*I)*Pi + 92*Pi^2 - 648*Zeta[3]))/9 + 
        (2*(1087 + (138*I)*Pi + 327*Pi^2 + 216*Zeta[3]))/27 - 
        (2*RATIO[x]*(815 + (888*I)*Pi + 366*Pi^2 + 1080*Zeta[3]))/27) + 
      (((-64*I)/135)*(-403*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3 - 
        (2*(42649 - (12696*I)*Pi + 7230*Pi^2 + 4320*Zeta[3]))/135 - 
        (8*RATIO[x^2]*(8116 - (4413*I)*Pi + 60*Pi^2 + 4860*Zeta[3]))/135 + 
        (4*RATIO[x]*(29893 - (16728*I)*Pi + 5070*Pi^2 + 10800*Zeta[3]))/135)/
       Nc)) + G[1, 1, 1, x]*((-I)*(-25*I + 4*Pi)*RATIO[x^(-2)] + 
    (49*RATIO[x^(-1)])/3 + Nc^2*Log[mu2]^3*(9 - 18*RATIO[x] + 
      18*RATIO[x^2]) + Log[mu2]^2*(3*(9 - (4*I)*Pi) + 
      (6*I)*(5*I + 4*Pi)*RATIO[x] - (12*I)*Pi*RATIO[x^2] + 
      Nc*Nf*(2 - 4*RATIO[x] + 4*RATIO[x^2]) + 
      Nc^2*(23 - (3*I)*Pi + (2*I)*(20*I + 21*Pi)*RATIO[x] - 
        (12*I)*(-3*I + 4*Pi)*RATIO[x^2])) + 
    Log[mu2]*((2*(-54 + (17*I)*Pi + 9*Pi^2))/3 + 6*RATIO[x^(-2)] - 
      24*RATIO[x^(-1)] - (4*(-64 + (41*I)*Pi + 9*Pi^2)*RATIO[x])/3 + 
      (4*(-9 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((-1631 - (366*I)*Pi + 45*Pi^2)/18 + (69*RATIO[x^(-2)])/2 + 
        (4*I)*(-3*I + Pi)*RATIO[x^(-1)] - ((-3209 + (390*I)*Pi + 153*Pi^2)*
          RATIO[x])/9 + ((-1495 + (1326*I)*Pi + 171*Pi^2)*RATIO[x^2])/9) + 
      Nf*(Nc*((4*(43 - (9*I)*Pi))/9 + ((8*I)/9)*(40*I + 27*Pi)*RATIO[x] + 
          (16*(4 - (15*I)*Pi)*RATIO[x^2])/9) + 
        ((4*(9 - (4*I)*Pi))/3 + ((8*I)/3)*(5*I + 4*Pi)*RATIO[x] - 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc)) + 
    (RATIO[x^2]*(780 + (815*I)*Pi + 79*Pi^2 + (1101*I)*Pi^3 - 5706*Zeta[3]))/
     9 + (I/18)*(11415*I + 2710*Pi + (637*I)*Pi^2 + 696*Pi^3 + 
      (3420*I)*Zeta[3]) + (RATIO[x]*(8005 - (6518*I)*Pi + 1160*Pi^2 - 
       (2292*I)*Pi^3 + 11808*Zeta[3]))/18 + 
    (((-2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] + ((2*I)/3)*(67*I + 24*Pi)*
       RATIO[x^(-1)] + (2*RATIO[x^2]*(160 - (129*I)*Pi + 6*Pi^2 + 
         (168*I)*Pi^3 - 840*Zeta[3]))/3 + (147 - (210*I)*Pi - 51*Pi^2 + 
        (152*I)*Pi^3 - 612*Zeta[3])/3 + 
      (2*RATIO[x]*(-145 + (168*I)*Pi + 41*Pi^2 - (224*I)*Pi^3 + 
         1044*Zeta[3]))/3)/Nc^2 + Nc^2*((I/2)*(287*I + 25*Pi)*RATIO[x^(-2)] + 
      ((-3303 - (248*I)*Pi - 24*Pi^2)*RATIO[x^(-1)])/18 + 
      (RATIO[x^2]*(11725 + (22440*I)*Pi - 7284*Pi^2 + (7020*I)*Pi^3 - 
         52488*Zeta[3]))/54 + (-40478 + (2061*I)*Pi + 4668*Pi^2 + 
        (1611*I)*Pi^3 - 12096*Zeta[3])/54 + 
      (RATIO[x]*(20809 - (24570*I)*Pi - 2712*Pi^2 - (7866*I)*Pi^3 + 
         55296*Zeta[3]))/54) + 
    Nf*(Nc*(10*RATIO[x^(-2)] + ((8*I)/9)*(-39*I + 2*Pi)*RATIO[x^(-1)] + 
        (RATIO[x^2]*(-2059 - (1122*I)*Pi + 120*Pi^2 - 1944*Zeta[3]))/27 + 
        (1619 + (90*I)*Pi - 915*Pi^2 - 432*Zeta[3])/27 + 
        (2*RATIO[x]*(772 + (234*I)*Pi + 681*Pi^2 + 1080*Zeta[3]))/27) + 
      ((144*RATIO[x^(-2)])/5 - ((16*I)/45)*(-339*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(17029 - (10788*I)*Pi + 9030*Pi^2 + 4320*Zeta[3]))/135 + 
        (8*RATIO[x^2]*(5506 - (4413*I)*Pi + 30*Pi^2 + 4860*Zeta[3]))/135 - 
        (4*RATIO[x]*(25813 - (16620*I)*Pi + 7410*Pi^2 + 10800*Zeta[3]))/135)/
       Nc)) + G[0, 1, x]*((((85*I)*Pi - 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-25 - (176*I)*Pi + 72*Pi^2)*RATIO[x^(-1)])/6 + 
    ((-I)*Pi - 30*Pi^2)/(6*(-1 + RATIO[x])^2) + 
    Nc^2*Log[mu2]^4*(9/4 - (9*RATIO[x])/2 + (9*RATIO[x^2])/2) + 
    Log[mu2]^3*(Nc*Nf*(2/3 - (4*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      Nc^2*((I/3)*(11*I + 9*Pi) + (2*(11 - (9*I)*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*(11*I + 9*Pi)*RATIO[x^2])) + 
    Log[mu2]^2*(9 - (18*I)*Pi - Pi^2 + 2*(3 + (6*I)*Pi + Pi^2)*RATIO[x] - 
      6*RATIO[x^2] + Nc*Nf*((2*(5 + I*Pi))/3 - ((4*I)/3)*(-5*I + Pi)*
         RATIO[x] + (4*(5 + I*Pi)*RATIO[x^2])/3) + 
      Nc^2*((-487 - (410*I)*Pi - 63*Pi^2)/12 + (2*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((601 + (410*I)*Pi + 99*Pi^2)*RATIO[x])/6 - 
        ((601 + (14*I)*Pi + 105*Pi^2)*RATIO[x^2])/6)) - 
    (RATIO[(1 - x)^(-1)]*(75 + (888*I)*Pi - 360*Pi^2 + (32*I)*Pi^3 - 
       432*Zeta[3]))/18 - (RATIO[x^2]*(-23098 + (3480*I)*Pi - 1617*Pi^2 - 
       (936*I)*Pi^3 + 60*Pi^4 + 14136*Zeta[3] - (19008*I)*Pi*Zeta[3]))/36 + 
    (36315 + (44370*I)*Pi + 13060*Pi^2 + (42270*I)*Pi^3 - 3912*Pi^4 - 
      184320*Zeta[3] + (20520*I)*Pi*Zeta[3])/540 + 
    (RATIO[x]*(-173235 + (14520*I)*Pi - 40390*Pi^2 - (32820*I)*Pi^3 + 
       3372*Pi^4 + 241020*Zeta[3] - (111240*I)*Pi*Zeta[3]))/270 + 
    ((2*(-13 - (17*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*RATIO[x^(-2)] - (26*RATIO[x^(-1)])/3 - 
      (2*(I*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (3294 - (10260*I)*Pi + 1455*Pi^2 + (3084*I)*Pi^3 - 112*Pi^4 - 
        12024*Zeta[3] - (576*I)*Pi*Zeta[3])/36 + 
      (RATIO[x]*(-6894 + (6240*I)*Pi - 2109*Pi^2 - (2484*I)*Pi^3 + 76*Pi^4 + 
         13032*Zeta[3] - (4608*I)*Pi*Zeta[3]))/18 + 
      (RATIO[x^2]*(11490 - (3020*I)*Pi + 1745*Pi^2 + (300*I)*Pi^3 + 12*Pi^4 - 
         3960*Zeta[3] + (12720*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*(((129*I)*Pi - 16*Pi^2)*RATIO[x^(-2)] - 
      (I/108)*(3129*I - 2124*Pi - (560*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-1)] - 
      (9*((-7*I)*Pi + 2*Pi^2))/(4*(-1 + RATIO[x])^2) - 
      (I/108)*RATIO[(1 - x)^(-1)]*(3129*I + 16628*Pi - (330*I)*Pi^2 + 
        276*Pi^3 + (2592*I)*Zeta[3]) + (568100 + (396680*I)*Pi - 67750*Pi^2 + 
        (75620*I)*Pi^3 + 1049*Pi^4 - 251520*Zeta[3] + (74880*I)*Pi*Zeta[3])/
       720 - (RATIO[x]*(323548 + (194772*I)*Pi + 11538*Pi^2 + 
         (60852*I)*Pi^3 + 1335*Pi^4 - 325008*Zeta[3] + 
         (140832*I)*Pi*Zeta[3]))/216 + 
      (RATIO[x^2]*(1617740 - (31860*I)*Pi + 202500*Pi^2 + (145440*I)*Pi^3 + 
         4719*Pi^4 - 1592280*Zeta[3] + (745200*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*((2*(-81 + (261*I)*Pi + 77*Pi^2 - (3*I)*Pi^3))/9 - 
      (2*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] + (2*I)*Pi*RATIO[x^(-2)] - 
      (2*I)*(I + 4*Pi)*RATIO[x^(-1)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/9)*(33*I - 57*Pi + (29*I)*Pi^2 + 3*Pi^3)*RATIO[x] + 
      (4*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nf*(((-4*(-9 + (18*I)*Pi + Pi^2))/9 + (8*(3 + (6*I)*Pi + Pi^2)*
            RATIO[x])/9 - (8*RATIO[x^2])/3)/Nc + 
        Nc*((-27 - (102*I)*Pi - 20*Pi^2)/9 + ((8*I)/9)*Pi*
           RATIO[(1 - x)^(-1)] + (2*(73 + (102*I)*Pi + 32*Pi^2)*RATIO[x])/9 - 
          (2*(73 - (30*I)*Pi + 34*Pi^2)*RATIO[x^2])/9)) + 
      Nc^2*(-((-255 + (16*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
        ((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 + (72*I)*Pi - 4*Pi^2)*
          RATIO[x^(-1)])/18 + (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
        (I/9)*RATIO[x]*(449*I - 741*Pi + (772*I)*Pi^2 + 111*Pi^3 + 
          (36*I)*Zeta[3]) + (477 + (1671*I)*Pi + 580*Pi^2 - (75*I)*Pi^3 + 
          36*Zeta[3])/18 + (RATIO[x^2]*(449 - (711*I)*Pi + 398*Pi^2 - 
           (117*I)*Pi^3 + 36*Zeta[3]))/9)) + 
    Nf*(Nc*((2*(87 + (488*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((19*I)/3)*Pi*RATIO[x^(-2)] - (2*(-87 + (36*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 + (((14*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (-37790 - (6620*I)*Pi + 5515*Pi^2 - (660*I)*Pi^3 + 84*Pi^4 - 
          24300*Zeta[3])/270 - (2*RATIO[x^2]*(3835 - (790*I)*Pi + 109*Pi^2 + 
           (93*I)*Pi^3 + 27*Pi^4 - 1872*Zeta[3]))/27 + 
        (RATIO[x]*(38350 + (5540*I)*Pi - 1945*Pi^2 + (1200*I)*Pi^3 + 
           96*Pi^4 + 10260*Zeta[3]))/135) + 
      ((8*(-441 - (1648*I)*Pi + 40*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/15)*(49*I + 10*Pi)*
         RATIO[x^(-1)] - (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (2*(-23251 + (23474*I)*Pi + 5060*Pi^2 + 84*Pi^4 - 29340*Zeta[3]))/
         135 + (8*RATIO[x^2]*(11496 - (6856*I)*Pi - 1195*Pi^2 - 
           (360*I)*Pi^3 + 135*Pi^4 - 1620*Zeta[3]))/135 - 
        (8*RATIO[x]*(11496 - (10933*I)*Pi - 1570*Pi^2 - (180*I)*Pi^3 + 
           48*Pi^4 + 12510*Zeta[3]))/135)/Nc)) + 
  G[0, 1, 0, x]*((-2*(-129 + (72*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (4*I)*Pi*RATIO[x^(-2)] - (8*I)*(I + 2*Pi)*RATIO[x^(-1)] + 
    ((I/6)*(I + 12*Pi))/(-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*
     (-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(9 - 18*RATIO[x] + Nc*Nf*(-2/3 + (4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + (12*I)*Pi*RATIO[x^2] + 
      Nc^2*((I/6)*(23*I + 78*Pi) - 2*RATIO[(1 - x)^(-1)] + 
        ((5 - (186*I)*Pi)*RATIO[x])/3 + (7*(7 + (24*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((2*(-36 + (27*I)*Pi + Pi^2))/3 - 8*RATIO[(1 - x)^(-1)] + 
      2/(-1 + RATIO[x])^2 - (4*(-30 + (15*I)*Pi + Pi^2)*RATIO[x])/3 - 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((413 - (120*I)*Pi - 41*Pi^2)/6 - ((4*I)/9)*(20*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
        23/(2*(-1 + RATIO[x])^2) + ((-271 + (372*I)*Pi + 101*Pi^2)*RATIO[x])/
         3 - ((-403 + (1296*I)*Pi + 261*Pi^2)*RATIO[x^2])/9) + 
      Nf*((4 - 8*RATIO[x] + ((16*I)/3)*Pi*RATIO[x^2])/Nc + 
        Nc*(((2*I)/3)*(7*I + 10*Pi) - (8*RATIO[(1 - x)^(-1)])/9 + 
          (4*(5 - (22*I)*Pi)*RATIO[x])/3 + ((4*I)/9)*(I + 60*Pi)*
           RATIO[x^2]))) + (RATIO[x^2]*(444 + (2582*I)*Pi - 245*Pi^2 + 
       (180*I)*Pi^3 - 3816*Zeta[3]))/18 + 
    (I/6)*(377*I + 176*Pi + (328*I)*Pi^2 + 60*Pi^3 + (444*I)*Zeta[3]) + 
    (RATIO[x]*(1331 - (1138*I)*Pi + 550*Pi^2 - (168*I)*Pi^3 + 1176*Zeta[3]))/
     6 + ((122*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x^(-1)] - 
      2/(3*(-1 + RATIO[x])^2) + (I/3)*(90*I - 6*Pi + (53*I)*Pi^2 + 38*Pi^3 + 
        (264*I)*Zeta[3]) + ((2*I)/3)*RATIO[x^2]*(9*I + 507*Pi + 22*Pi^3 + 
        (324*I)*Zeta[3]) + (2*RATIO[x]*(15 - (300*I)*Pi + 71*Pi^2 - 
         (50*I)*Pi^3 + 336*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((-2870 - (612*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((41*I)/2)*Pi*RATIO[x^(-2)] + ((3 + (232*I)*Pi + 20*Pi^2)*
        RATIO[x^(-1)])/18 + ((I/4)*(-63*I + 46*Pi))/(-1 + RATIO[x])^2 + 
      (RATIO[x^2]*(-3719 - (7323*I)*Pi + 2544*Pi^2 + (162*I)*Pi^3 - 
         18468*Zeta[3]))/27 + (20186 + (5272*I)*Pi - 1941*Pi^2 + 
        (78*I)*Pi^3 - 4176*Zeta[3])/36 + 
      (RATIO[x]*(-8772 + (1256*I)*Pi + 693*Pi^2 - (114*I)*Pi^3 + 
         12384*Zeta[3]))/18) + 
    Nf*(Nc*(((-8*I)/27)*(-104*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)/9)*Pi*RATIO[x^(-1)] + 14/(3*(-1 + RATIO[x])^2) - 
        (RATIO[x^2]*(-41 - (1278*I)*Pi + 42*Pi^2 - 5832*Zeta[3]))/27 + 
        (-2755 + (570*I)*Pi + 363*Pi^2 + 864*Zeta[3])/27 - 
        (2*RATIO[x]*(-1150 + (1038*I)*Pi + 219*Pi^2 + 2808*Zeta[3]))/27) + 
      (((64*I)/135)*(-197*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        392/(15*(-1 + RATIO[x])^2) - (8*RATIO[x^2]*(-435 - (1257*I)*Pi + 
           125*Pi^2 + 4860*Zeta[3]))/45 - 
        (2*(-18905 + (5904*I)*Pi + 4200*Pi^2 + 8640*Zeta[3]))/135 + 
        (4*RATIO[x]*(-8117 + (360*I)*Pi + 3300*Pi^2 + 28080*Zeta[3]))/135)/
       Nc)) + G[1, 1, 0, x]*((8*I)*(-I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    (I/6)*(-I + 294*Pi)*RATIO[x^(-2)] - 
    (2*(-129 - (324*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 - 
    ((6*I)*Pi)/(-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*
     (-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(-9 + 18*RATIO[x] + Nc*Nf*(-2/3 + (4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) - (12*I)*Pi*RATIO[x^2] + 
      Nc^2*((85 - (138*I)*Pi)/6 - 2*RATIO[x^(-1)] + (I/3)*(103*I + 246*Pi)*
         RATIO[x] + ((49 - (228*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(-2*(-10 + (5*I)*Pi + Pi^2) + 2*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)] + 4*(-12 + (9*I)*Pi + Pi^2)*RATIO[x] + 
      (4*(3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((419 - (192*I)*Pi + 333*Pi^2)/18 + (23*RATIO[x^(-2)])/2 - 
        ((8*I)/9)*(10*I + 3*Pi)*RATIO[x^(-1)] - 
        ((-7 + (636*I)*Pi + 585*Pi^2)*RATIO[x])/9 + 
        ((403 + (1608*I)*Pi + 531*Pi^2)*RATIO[x^2])/9) + 
      Nf*((-4 + 8*RATIO[x] - ((16*I)/3)*Pi*RATIO[x^2])/Nc + 
        Nc*((14*(1 - (6*I)*Pi))/9 - (8*RATIO[x^(-1)])/9 + 
          ((52*I)/9)*(I + 6*Pi)*RATIO[x] - ((4*I)/9)*(-I + 72*Pi)*
           RATIO[x^2]))) + (I/18)*RATIO[x]*(4881*I + 5736*Pi + (748*I)*Pi^2 + 
      552*Pi^3 + (3528*I)*Zeta[3]) + (3306 - (5112*I)*Pi + 575*Pi^2 - 
      (204*I)*Pi^3 + 1332*Zeta[3])/18 + 
    (RATIO[x^2]*(444 - (2438*I)*Pi + 245*Pi^2 - (228*I)*Pi^3 + 4104*Zeta[3]))/
     18 + (8*RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-I + 45*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-61*I + 132*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x]*(3 + (438*I)*Pi + 19*Pi^2 + (50*I)*Pi^3 - 336*Zeta[3]))/3 + 
      (-78 - (780*I)*Pi + 13*Pi^2 - (38*I)*Pi^3 + 264*Zeta[3])/3 + 
      (2*RATIO[x^2]*(-9 - (507*I)*Pi - (22*I)*Pi^3 + 324*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((-3 + (216*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (I/4)*(63*I + 572*Pi)*RATIO[x^(-2)] + 
      ((2870 + (867*I)*Pi + 27*Pi^2)*RATIO[x^(-1)])/27 - 
      (((69*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(41192 + (6672*I)*Pi + 489*Pi^2 - (126*I)*Pi^3 - 
         43416*Zeta[3]))/54 + (-6950 - (49206*I)*Pi + 5235*Pi^2 + 
        (234*I)*Pi^3 + 16200*Zeta[3])/108 + 
      (RATIO[x^2]*(-3719 + (13011*I)*Pi - 4506*Pi^2 + (72*I)*Pi^3 + 
         21384*Zeta[3]))/27) + 
    Nf*(Nc*(((2*I)/3)*(-7*I + 48*Pi)*RATIO[x^(-2)] - 
        ((32*I)/27)*(-26*I + 9*Pi)*RATIO[x^(-1)] + 
        (RATIO[x^2]*(41 - (1794*I)*Pi + 234*Pi^2 - 5832*Zeta[3]))/27 - 
        (2*(23 + (12*I)*Pi + 31*Pi^2 + 48*Zeta[3]))/3 + 
        (2*RATIO[x]*(-397 + (324*I)*Pi + 120*Pi^2 + 936*Zeta[3]))/9) + 
      (((-56*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-2)] + ((32*I)/135)*
         (-394*I + 165*Pi)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(145 - (419*I)*Pi + 45*Pi^2 + 1620*Zeta[3]))/15 + 
        (2*(7891 + (4284*I)*Pi + 7200*Pi^2 + 8640*Zeta[3]))/135 - 
        (4*RATIO[x]*(-2897 + (540*I)*Pi + 5760*Pi^2 + 28080*Zeta[3]))/135)/
       Nc)) + G[1, 0, x]*(-((25 + (176*I)*Pi - 72*Pi^2)*RATIO[(1 - x)^(-1)])/
     6 + (((-I)*Pi - 30*Pi^2)*RATIO[x^(-2)])/6 + ((85*I)*Pi - 9*Pi^2)/
     (3*(-1 + RATIO[x])^2) + Nc^2*Log[mu2]^4*(9/4 - (9*RATIO[x])/2 + 
      (9*RATIO[x^2])/2) + Log[mu2]^3*
     (Nc*Nf*(2/3 - (4*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      Nc^2*((I/3)*(11*I + 9*Pi) + (2*(11 - (9*I)*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*(11*I + 9*Pi)*RATIO[x^2])) + 
    Log[mu2]^2*(9 - (6*I)*Pi + Pi^2 - 2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x] - 
      6*RATIO[x^2] + Nc*Nf*((2*(5 + I*Pi))/3 - ((4*I)/3)*(-5*I + Pi)*
         RATIO[x] + (4*(5 + I*Pi)*RATIO[x^2])/3) + 
      Nc^2*((-487 + (382*I)*Pi - 75*Pi^2)/12 + (2*I)*Pi*RATIO[x^(-1)] + 
        ((601 - (382*I)*Pi + 111*Pi^2)*RATIO[x])/6 - 
        ((601 + (14*I)*Pi + 105*Pi^2)*RATIO[x^2])/6)) + 
    (I/18)*RATIO[x^(-1)]*(75*I - 888*Pi - (360*I)*Pi^2 + 8*Pi^3 - 
      (192*I)*Zeta[3]) + (RATIO[x]*(-34647 + (7536*I)*Pi + 3227*Pi^2 - 
       (780*I)*Pi^3 + 315*Pi^4 + 21420*Zeta[3] - (7560*I)*Pi*Zeta[3]))/54 + 
    (36315 + (21210*I)*Pi - 43465*Pi^2 + (13800*I)*Pi^3 - 603*Pi^4 - 
      53100*Zeta[3] + (11880*I)*Pi*Zeta[3])/540 - 
    (RATIO[x^2]*(-115490 + (17400*I)*Pi - 8085*Pi^2 - (1430*I)*Pi^3 + 
       1096*Pi^4 + 51180*Zeta[3] - (27360*I)*Pi*Zeta[3]))/180 + 
    ((-26*RATIO[(1 - x)^(-1)])/3 - (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-13 - (17*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + (5490 - (2340*I)*Pi - 1115*Pi^2 + 
        (1720*I)*Pi^3 - 103*Pi^4 - 10080*Zeta[3] - (480*I)*Pi*Zeta[3])/60 + 
      (RATIO[x]*(-11490 - (4360*I)*Pi + 25*Pi^2 - (760*I)*Pi^3 + 191*Pi^4 + 
         12000*Zeta[3] - (2400*I)*Pi*Zeta[3]))/30 - 
      (RATIO[x^2]*(-11490 + (3020*I)*Pi - 1745*Pi^2 - (240*I)*Pi^3 + 
         178*Pi^4 + 3600*Zeta[3] - (3120*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*((-9*((-7*I)*Pi + 2*Pi^2)*RATIO[x^(-2)])/4 - 
      (Pi*(-129*I + 16*Pi))/(-1 + RATIO[x])^2 - (I/108)*RATIO[x^(-1)]*
       (3129*I + 16628*Pi - (330*I)*Pi^2 + 36*Pi^3 + (1152*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*(-3129 - (2124*I)*Pi + 560*Pi^2 + (96*I)*Pi^3 + 
         144*Zeta[3]))/108 + (568100 - (273800*I)*Pi + 28790*Pi^2 + 
        (6780*I)*Pi^3 + 1469*Pi^4 - 451920*Zeta[3] + (59040*I)*Pi*Zeta[3])/
       720 - (RATIO[x]*(323548 - (207516*I)*Pi + 69462*Pi^2 + (6084*I)*Pi^3 + 
         2019*Pi^4 - 364464*Zeta[3] + (89856*I)*Pi*Zeta[3]))/216 + 
      (RATIO[x^2]*(1617740 - (31860*I)*Pi + 202500*Pi^2 + (37320*I)*Pi^3 + 
         11499*Pi^4 - 943560*Zeta[3] + (455760*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*((2*(-81 + (129*I)*Pi + 19*Pi^2 + (3*I)*Pi^3))/9 - 
      (2*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] + (2*I)*Pi*RATIO[x^(-2)] - 
      (2*I)*(I + 4*Pi)*RATIO[x^(-1)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      (4*(-33 + (75*I)*Pi + 29*Pi^2 - (3*I)*Pi^3)*RATIO[x])/9 + 
      (4*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nf*(((4*(9 - (6*I)*Pi + Pi^2))/9 - (8*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/
           9 - (8*RATIO[x^2])/3)/Nc + Nc*((-9 + (54*I)*Pi - 8*Pi^2)/3 + 
          ((8*I)/9)*Pi*RATIO[x^(-1)] + (2*(73 - (162*I)*Pi + 36*Pi^2)*
            RATIO[x])/9 - (2*(73 - (30*I)*Pi + 34*Pi^2)*RATIO[x^2])/9)) + 
      Nc^2*(-((-255 - (72*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
        ((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 - (16*I)*Pi - 28*Pi^2)*
          RATIO[x^(-1)])/18 + (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
        (I/9)*RATIO[x]*(449*I + 2163*Pi + (24*I)*Pi^2 + 123*Pi^3 + 
          (36*I)*Zeta[3]) + (159 - (411*I)*Pi - 56*Pi^2 - (29*I)*Pi^3 + 
          12*Zeta[3])/6 + (RATIO[x^2]*(449 - (711*I)*Pi + 398*Pi^2 - 
           (117*I)*Pi^3 + 36*Zeta[3]))/9)) + 
    Nf*((((8*I)/15)*(49*I + 10*Pi)*RATIO[(1 - x)^(-1)] - 
        ((392*I)/15)*Pi*RATIO[x^(-2)] + (8*(-441 - (1648*I)*Pi + 40*Pi^2)*
          RATIO[x^(-1)])/135 - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (2*(23251 - (7166*I)*Pi - 3560*Pi^2 - (192*I)*Pi^3 + 213*Pi^4 - 
           30348*Zeta[3]))/135 - (8*RATIO[x]*(11496 - (2779*I)*Pi - 
           820*Pi^2 - (348*I)*Pi^3 + 426*Pi^4 - 16902*Zeta[3]))/135 + 
        (2*RATIO[x^2]*(45984 - (27424*I)*Pi - 4780*Pi^2 - (1272*I)*Pi^3 + 
           1917*Pi^4 - 7488*Zeta[3]))/135)/Nc + 
      Nc*((-2*(-87 + (36*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((14*I)/3)*Pi*RATIO[x^(-2)] + (2*(87 + (488*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 - (((19*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (RATIO[x]*(38350 - (21340*I)*Pi + 4125*Pi^2 - (60*I)*Pi^3 + 
           852*Pi^4 - 43380*Zeta[3]))/135 - 
        (RATIO[x^2]*(76700 - (15800*I)*Pi + 2180*Pi^2 - (60*I)*Pi^3 + 
           1917*Pi^4 - 25920*Zeta[3]))/270 + (-37790 + (20260*I)*Pi - 
          555*Pi^2 - (120*I)*Pi^3 - 213*Pi^4 + 33660*Zeta[3])/270))) + 
  Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((2*I)/45)*((11*I)*Pi + 3*Pi^2)*RATIO[x^2]*(15*Pi + 4*Pi^3 + 
      (120*I)*Zeta[3]) + ((11*I + 3*Pi)*(-180*I + 360*Pi - (210*I)*Pi^2 - 
       60*Pi^3 + (7*I)*Pi^4 - (360*I)*Zeta[3] - 720*Pi*Zeta[3]))/270 + 
    ((11*I + 3*Pi)*RATIO[x]*((-90*I)*Pi^2 - 60*Pi^3 - (7*I)*Pi^4 - 
       (360*I)*Zeta[3] + 720*Pi*Zeta[3]))/135 + 
    Nc^2*((((2805*I)*Pi + 765*Pi^2 + (176*I)*Pi^3 + 48*Pi^4)*RATIO[x^(-1)])/
       54 - (RATIO[(1 - x)^(-1)]*((-935*I)*Pi - 255*Pi^2 - (44*I)*Pi^3 - 
         12*Pi^4 - 88*Zeta[3] + (24*I)*Pi*Zeta[3]))/18 + 
      (27120 + (65700*I)*Pi + 9835*Pi^2 + (14505*I)*Pi^3 - 1414*Pi^4 + 
        (537*I)*Pi^5 - 63300*Zeta[3] - (15300*I)*Pi*Zeta[3] - 
        10260*Pi^2*Zeta[3])/540 + (I/90)*RATIO[x^2]*((2245*I)*Pi^2 + 
        3555*Pi^3 + (1687*I)*Pi^4 + 396*Pi^5 + (2860*I)*Zeta[3] - 
        25620*Pi*Zeta[3] + (7740*I)*Pi^2*Zeta[3]) + 
      (RATIO[x]*(6735*Pi^2 - (17925*I)*Pi^3 + 3268*Pi^4 - (1239*I)*Pi^5 + 
         52140*Zeta[3] + (64980*I)*Pi*Zeta[3] + 23220*Pi^2*Zeta[3]))/270) + 
    Nf*((((-4*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
        (4*Pi*RATIO[x^2]*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/45 + 
        (-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 360*Zeta[3] + 
          (720*I)*Pi*Zeta[3])/135 - (2*RATIO[x]*(90*Pi^2 - (60*I)*Pi^3 + 
           7*Pi^4 + 360*Zeta[3] + (720*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*((-I/27)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - 
        (I/9)*RATIO[(1 - x)^(-1)]*(85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
        (RATIO[x^2]*(365*Pi^2 - (150*I)*Pi^3 + 167*Pi^4 + 260*Zeta[3] + 
           (2400*I)*Pi*Zeta[3]))/45 + (-1500 - (5940*I)*Pi + 1045*Pi^2 - 
          (870*I)*Pi^3 + 284*Pi^4 + 5460*Zeta[3] + (2880*I)*Pi*Zeta[3])/270 - 
        (RATIO[x]*(1095*Pi^2 - (1110*I)*Pi^3 + 518*Pi^4 + 4740*Zeta[3] + 
           (7200*I)*Pi*Zeta[3]))/135))) - 
  (RATIO[(1 - x)^(-1)]*((-35355*I)*Pi + 855*Pi^2 - (3240*I)*Pi^3 - 
     1008*Pi^4 - (160*I)*Pi^5 - 10800*Zeta[3] - (30240*I)*Pi*Zeta[3] - 
     480*Pi^2*Zeta[3] + 5040*Zeta[5]))/540 + 
  (481320 + (4255020*I)*Pi - 466935*Pi^2 + (717150*I)*Pi^3 - 28*Pi^4 - 
    (17241*I)*Pi^5 - 6087*Pi^6 + 3574620*Zeta[3] - (1849680*I)*Pi*Zeta[3] + 
    582120*Pi^2*Zeta[3] - (272160*I)*Pi^3*Zeta[3] - 181440*Zeta[3]^2 - 
    4445280*Zeta[5] - (4195800*I)*Pi*Zeta[5])/22680 + 
  (RATIO[x^2]*(-2910348*Pi^2 + (438480*I)*Pi^3 - 185367*Pi^4 - 
     (16548*I)*Pi^5 + 440*Pi^6 + 1457568*Zeta[3] + (4725504*I)*Pi*Zeta[3] + 
     226296*Pi^2*Zeta[3] - (517104*I)*Pi^3*Zeta[3] + 1242864*Zeta[3]^2 + 
     2287656*Zeta[5] - (9933840*I)*Pi*Zeta[5]))/9072 + 
  (RATIO[x]*(3637935*Pi^2 - (629160*I)*Pi^3 + 52759*Pi^4 - (30198*I)*Pi^5 + 
     5727*Pi^6 - 1335600*Zeta[3] - (11569320*I)*Pi*Zeta[3] - 
     990360*Pi^2*Zeta[3] + (703080*I)*Pi^3*Zeta[3] - 1247400*Zeta[3]^2 + 
     918540*Zeta[5] + (13381200*I)*Pi*Zeta[5]))/11340 + 
  Nc^2*((-I/3240)*RATIO[x^(-1)]*(-1093170*Pi - (131085*I)*Pi^2 - 
      109225*Pi^3 + 312*Pi^5 - 16560*Pi*Zeta[3]) + 
    ((-755*I)*Pi^3 + 18*Pi^4 + 4530*Zeta[3] - (3060*I)*Pi*Zeta[3])/
     (40*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-1093170*I)*Pi + 
       131085*Pi^2 - (15465*I)*Pi^3 - 1079*Pi^4 - (156*I)*Pi^5 - 
       562560*Zeta[3] - (161280*I)*Pi*Zeta[3] - 8280*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 + (RATIO[x^2]*(-4853220*Pi^2 + (95580*I)*Pi^3 - 
       414675*Pi^4 - (75246*I)*Pi^5 + 1663*Pi^6 - 1270680*Zeta[3] - 
       (2579760*I)*Pi*Zeta[3] + 1873440*Pi^2*Zeta[3] - 
       (462240*I)*Pi^3*Zeta[3] - 3706560*Zeta[3]^2 + 12774240*Zeta[5] - 
       (2533680*I)*Pi*Zeta[5]))/6480 + 
    (3842160 + (85891680*I)*Pi - 36841420*Pi^2 + (6526800*I)*Pi^3 - 
      2728530*Pi^4 + (162960*I)*Pi^5 + 28269*Pi^6 - 13705440*Zeta[3] + 
      (5468400*I)*Pi*Zeta[3] + 12043080*Pi^2*Zeta[3] - 
      (967680*I)*Pi^3*Zeta[3] - 11430720*Zeta[3]^2 + 50379840*Zeta[5] - 
      (6894720*I)*Pi*Zeta[5])/90720 - 
    (RATIO[x]*(-11324180*Pi^2 + (2569700*I)*Pi^3 - 1478652*Pi^4 - 
       (77980*I)*Pi^5 + 7023*Pi^6 - 17045000*Zeta[3] + 
       (4110960*I)*Pi*Zeta[3] + 7794360*Pi^2*Zeta[3] - 
       (927360*I)*Pi^3*Zeta[3] - 8890560*Zeta[3]^2 + 32533200*Zeta[5] - 
       (7287840*I)*Pi*Zeta[5]))/15120) + 
  ((I/6)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    ((-130*I)*Pi^3 - 111*Pi^4 + 780*Zeta[3] - (3420*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-1815*I)*Pi - 390*Pi^2 - 
       (460*I)*Pi^3 - 396*Pi^4 - 1020*Zeta[3] - (10800*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x^2]*(-206820*Pi^2 + (54360*I)*Pi^3 - 13527*Pi^4 - (4068*I)*Pi^5 + 
       328*Pi^6 + 95760*Zeta[3] + (1002240*I)*Pi*Zeta[3] + 
       56160*Pi^2*Zeta[3] - (53280*I)*Pi^3*Zeta[3] + 185760*Zeta[3]^2 - 
       291600*Zeta[5] - (1036800*I)*Pi*Zeta[5]))/1080 + 
    (42840 + (253680*I)*Pi - 352380*Pi^2 + (96600*I)*Pi^3 - 7007*Pi^4 + 
      (1876*I)*Pi^5 - 382*Pi^6 + 176400*Zeta[3] - (40320*I)*Pi*Zeta[3] + 
      127680*Pi^2*Zeta[3] + (16800*I)*Pi^3*Zeta[3] - 10080*Zeta[3]^2 - 
      75600*Zeta[5] - (1542240*I)*Pi*Zeta[5])/5040 - 
    (RATIO[x]*(-1447740*Pi^2 + (70560*I)*Pi^3 - 33831*Pi^4 + (14868*I)*Pi^5 + 
       1294*Pi^6 + 2530080*Zeta[3] + (9253440*I)*Pi*Zeta[3] + 
       1128960*Pi^2*Zeta[3] - (252000*I)*Pi^3*Zeta[3] + 876960*Zeta[3]^2 - 
       2494800*Zeta[5] - (9162720*I)*Pi*Zeta[5]))/7560)/Nc^2 + 
  G[0, x]*((-5*((5*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/6 + 
    Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[x])/2) + 
    Log[mu2]^3*(Nc*Nf*(-2/3 + (4*RATIO[x])/3) + 
      Nc^2*((40 - (18*I)*Pi + 9*Pi^2)/6 - ((22 - (18*I)*Pi + 9*Pi^2)*
          RATIO[x])/3 + 3*Pi^2*RATIO[x^2])) + 
    ((I/36)*(1259*Pi + (129*I)*Pi^2 + 78*Pi^3 - (1836*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*(-11785 + (28690*I)*Pi - 
       1600*Pi^2 + (1440*I)*Pi^3 + 36*Pi^4 + 12960*Zeta[3] + 
       (960*I)*Pi*Zeta[3]))/180 + Log[mu2]^2*(-(Pi*(12*I + 5*Pi))/2 + 
      (3*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((3*I)*Pi)/(-1 + RATIO[x])^2 + 
      (-6 + Pi^2)*RATIO[x] + Nc*Nf*((-8 - (2*I)*Pi + Pi^2)/3 - 
        (2*(-10 - (2*I)*Pi + Pi^2)*RATIO[x])/3 + (2*Pi^2*RATIO[x^2])/3) + 
      2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) + 
      Nc^2*(-((255 + (72*I)*Pi - 4*Pi^2)*RATIO[(1 - x)^(-1)])/12 - 
        (((69*I)/4)*Pi)/(-1 + RATIO[x])^2 + (I/6)*RATIO[x]*
         (535*I + 58*Pi + (46*I)*Pi^2 + 42*Pi^3 + (468*I)*Zeta[3]) + 
        (112 - (215*I)*Pi + 38*Pi^2 - (3*I)*Pi^3 + 126*Zeta[3])/6 + 
        (RATIO[x^2]*(-49*Pi^2 - (36*I)*Pi^3 + 432*Zeta[3]))/6)) + 
    Nf*((((-392*I)/15)*Pi*RATIO[x^(-1)] + 
        (2*((-395*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(-2967 + (4410*I)*Pi + 7328*Pi^2 + 
           (720*I)*Pi^3 + 5040*Zeta[3]))/405 + 
        (2*RATIO[x]*(35736 - (75864*I)*Pi - 3409*Pi^2 + (7704*I)*Pi^3 + 
           4581*Pi^4 + 14976*Zeta[3] - 25920*Pi^2*Zeta[3]))/405 + 
        (-18360 + (18336*I)*Pi - 36641*Pi^2 - (720*I)*Pi^3 - 3915*Pi^4 + 
          74880*Zeta[3] + 6480*Pi^2*Zeta[3])/405 + 
        (2*RATIO[x^2]*(-2610*Pi^2 - (2514*I)*Pi^3 + 367*Pi^4 + 
           15084*Zeta[3] - (1080*I)*Pi*Zeta[3] + 9720*Pi^2*Zeta[3]))/135)/
       Nc + Nc*(((2*I)/27)*(87*Pi + 8*Pi^3)*RATIO[x^(-1)] - 
        (RATIO[(1 - x)^(-1)]*(3597 - (531*I)*Pi - 884*Pi^2 - (48*I)*Pi^3 - 
           936*Zeta[3]))/81 + ((-452*I)*Pi + 27*Pi^2 - 576*Zeta[3])/
         (18*(-1 + RATIO[x])^2) + (27540 - (160260*I)*Pi + 83720*Pi^2 - 
          (240*I)*Pi^3 + 3717*Pi^4 - 85320*Zeta[3] - (25920*I)*Pi*Zeta[3] - 
          6480*Pi^2*Zeta[3])/1620 - (RATIO[x]*(24972 - (15096*I)*Pi + 
           3526*Pi^2 - (552*I)*Pi^3 + 1017*Pi^4 + 16200*Zeta[3] - 
           (12960*I)*Pi*Zeta[3] - 5184*Pi^2*Zeta[3]))/162 - 
        (RATIO[x^2]*(205*Pi^2 + (1270*I)*Pi^3 + 227*Pi^4 - 17940*Zeta[3] + 
           (19440*I)*Pi*Zeta[3] + 9720*Pi^2*Zeta[3]))/270)) + 
    Log[mu2]*((-2*(-11 + (44*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (2*I)*Pi*RATIO[x^(-1)] + (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(-45*Pi^2 + (110*I)*Pi^3 + 
         18*Pi^4 - 660*Zeta[3] - (180*I)*Pi*Zeta[3]))/45 + 
      (180 + (1680*I)*Pi + 1120*Pi^2 - (210*I)*Pi^3 - 7*Pi^4 + 360*Zeta[3] - 
        (720*I)*Pi*Zeta[3])/90 + (RATIO[x]*(660 - (180*I)*Pi - 20*Pi^2 - 
         (30*I)*Pi^3 + 7*Pi^4 + 360*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
      Nc^2*((I/18)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] + 
        (23*((11*I)*Pi + 3*Pi^2))/(6*(-1 + RATIO[x])^2) + 
        (I/54)*RATIO[(1 - x)^(-1)]*(-2805*I + 792*Pi - (172*I)*Pi^2 + 
          48*Pi^3 - (72*I)*Zeta[3]) + (16200 + (78840*I)*Pi - 5065*Pi^2 + 
          (6270*I)*Pi^3 + 3*Pi^4 - 47340*Zeta[3] - (1080*I)*Pi*Zeta[3])/540 + 
        (RATIO[x^2]*(-2015*Pi^2 + (1640*I)*Pi^3 + 84*Pi^4 - 16620*Zeta[3] - 
           (2880*I)*Pi*Zeta[3]))/90 - (RATIO[x]*(-6210 + (27270*I)*Pi - 
           14425*Pi^2 + (10050*I)*Pi^3 + 381*Pi^4 - 68940*Zeta[3] - 
           (7560*I)*Pi*Zeta[3]))/270) + 
      Nf*(((-2*Pi*(12*I + 5*Pi))/9 + ((4*I)/3)*(I + 4*Pi)*
           RATIO[(1 - x)^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
          (4*(-6 + Pi^2)*RATIO[x])/9 + (8*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/
           9)/Nc + Nc*(-((255 + (72*I)*Pi - 4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
          (((23*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/27)*RATIO[x]*
           (153*I + 162*Pi + (107*I)*Pi^2 + 54*Pi^3 + (468*I)*Zeta[3]) + 
          (2*RATIO[x^2]*(Pi^2 - (16*I)*Pi^3 + 144*Zeta[3]))/9 + 
          (-54 - (558*I)*Pi + 137*Pi^2 - (18*I)*Pi^3 + 252*Zeta[3])/27))) + 
    (RATIO[x^2]*(-13320*Pi^2 - (27260*I)*Pi^3 + 5497*Pi^4 + (5688*I)*Pi^5 + 
       146280*Zeta[3] + (190800*I)*Pi*Zeta[3] + 94320*Pi^2*Zeta[3] - 
       365040*Zeta[5]))/1080 + (-27360 + (166620*I)*Pi + 23750*Pi^2 + 
      (20100*I)*Pi^3 + 4551*Pi^4 + (1248*I)*Pi^5 + 129240*Zeta[3] - 
      (57960*I)*Pi*Zeta[3] + 8280*Pi^2*Zeta[3] - 125280*Zeta[5])/1080 + 
    (RATIO[x]*(124710 - (182880*I)*Pi + 44465*Pi^2 + (18600*I)*Pi^3 - 
       7380*Pi^4 - (2832*I)*Pi^5 - 253080*Zeta[3] + (53640*I)*Pi*Zeta[3] - 
       34200*Pi^2*Zeta[3] + 254880*Zeta[5]))/540 + 
    ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 180*Zeta[3])/
       (6*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-121 - (204*I)*Pi + 
         88*Pi^2 + (48*I)*Pi^3 + 528*Zeta[3]))/6 + 
      (RATIO[x^2]*(135*Pi^2 - (2535*I)*Pi^3 + 90*Pi^4 + (221*I)*Pi^5 + 
         15210*Zeta[3] - (1080*I)*Pi*Zeta[3] + 4140*Pi^2*Zeta[3] - 
         5400*Zeta[5]))/45 + (RATIO[x]*(3810 - (31740*I)*Pi + 7530*Pi^2 + 
         (4140*I)*Pi^3 - 1075*Pi^4 - (274*I)*Pi^5 - 29880*Zeta[3] + 
         (7200*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] + 5400*Zeta[5]))/90 + 
      (720 + (8520*I)*Pi - 840*Pi^2 + (1560*I)*Pi^3 + 1033*Pi^4 + 
        (70*I)*Pi^5 + 18000*Zeta[3] - (1440*I)*Pi*Zeta[3] + 
        1080*Pi^2*Zeta[3] + 5400*Zeta[5])/180)/Nc^2 + 
    Nc^2*((((3129*I)*Pi - 774*Pi^2 - (352*I)*Pi^3 - 96*Pi^4)*RATIO[x^(-1)])/
       108 + ((14336*I)*Pi - 2085*Pi^2 + (39*I)*Pi^3 + 11124*Zeta[3])/
       (72*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-218634 + (25794*I)*Pi + 19823*Pi^2 + (2112*I)*Pi^3 + 456*Pi^4 + 
         23976*Zeta[3] + (1728*I)*Pi*Zeta[3]))/648 + 
      (RATIO[x]*(3030120 - (1725300*I)*Pi + 804790*Pi^2 + (89220*I)*Pi^3 + 
         43419*Pi^4 + (540*I)*Pi^5 + 1126800*Zeta[3] - 
         (730080*I)*Pi*Zeta[3] - 862920*Pi^2*Zeta[3] - 984960*Zeta[5]))/
       3240 + (RATIO[x^2]*(74380*Pi^2 + (10900*I)*Pi^3 - 6173*Pi^4 + 
         (636*I)*Pi^5 - 511800*Zeta[3] + (578880*I)*Pi*Zeta[3] + 
         296280*Pi^2*Zeta[3] + 255960*Zeta[5]))/1080 + 
      (-125280 + (5314320*I)*Pi - 2151400*Pi^2 - (148800*I)*Pi^3 - 849*Pi^4 - 
        (3132*I)*Pi^5 + 1413360*Zeta[3] - (339120*I)*Pi*Zeta[3] + 
        240840*Pi^2*Zeta[3] + 460080*Zeta[5])/6480)) + 
  G[1, x]*((I/36)*(1259*Pi + (129*I)*Pi^2 + 384*Pi^3)*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]^4*(9/4 - (9*RATIO[x])/2) + 
    Log[mu2]^3*(Nc*Nf*(2/3 - (4*RATIO[x])/3) + 
      Nc^2*((-4 + (18*I)*Pi + 9*Pi^2)/6 - ((-22 + (18*I)*Pi + 9*Pi^2)*
          RATIO[x])/3 + 3*Pi^2*RATIO[x^2])) - 
    (5*RATIO[(1 - x)^(-1)]*((5*I)*Pi + 6*Pi^2 + (8*I)*Pi^3 - 48*Zeta[3]))/6 + 
    (((5*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (RATIO[x^(-1)]*(11785 - (28690*I)*Pi + 1600*Pi^2 - (4080*I)*Pi^3 - 
       4*Pi^4 + 2880*Zeta[3] + (960*I)*Pi*Zeta[3]))/180 + 
    Log[mu2]^2*((-3*(4 + (4*I)*Pi + Pi^2))/2 - (3*I)*Pi*RATIO[x^(-2)] + 
      (3*I)*(I + 4*Pi)*RATIO[x^(-1)] - (-6 + Pi^2)*RATIO[x] + 
      Nc*Nf*((12 + (2*I)*Pi + Pi^2)/3 - (2*(10 + (2*I)*Pi + Pi^2)*RATIO[x])/
         3 + (2*Pi^2*RATIO[x^2])/3) + (2*I)*RATIO[x^2]*
       (Pi^3 + (6*I)*Zeta[3]) + Nc^2*(((-69*I)/4)*Pi*RATIO[x^(-2)] + 
        ((-255 - (72*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/12 + 
        (I/6)*(423*I - 157*Pi + (57*I)*Pi^2 + 33*Pi^3 + (90*I)*Zeta[3]) + 
        (I/6)*RATIO[x^2]*((49*I)*Pi^2 + 96*Pi^3 + (360*I)*Zeta[3]) + 
        (RATIO[x]*(535 - (58*I)*Pi + 144*Pi^2 - (102*I)*Pi^3 + 396*Zeta[3]))/
         6)) + Nf*(Nc*((-I/18)*(452*Pi + (27*I)*Pi^2 + 96*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*RATIO[(1 - x)^(-1)]*(29*Pi + 2*Pi^3 - 
          (4*I)*Zeta[3]) + (I/81)*RATIO[x^(-1)]*(3597*I + 531*Pi - 
          (884*I)*Pi^2 + 156*Pi^3 - (288*I)*Zeta[3]) - 
        (RATIO[x^2]*(205*Pi^2 - (3850*I)*Pi^3 + 673*Pi^4 + 12780*Zeta[3] - 
           (12240*I)*Pi*Zeta[3] - 9720*Pi^2*Zeta[3]))/270 + 
        (2*RATIO[x]*(31215 - (18870*I)*Pi + 4715*Pi^2 - (1815*I)*Pi^3 + 
           939*Pi^4 + 11520*Zeta[3] - (10800*I)*Pi*Zeta[3] - 
           6480*Pi^2*Zeta[3]))/405 + (-111090 - (4650*I)*Pi + 23615*Pi^2 - 
          (1230*I)*Pi^3 - 87*Pi^4 - 69480*Zeta[3] + (15120*I)*Pi*Zeta[3] + 
          3240*Pi^2*Zeta[3])/810) + (((-392*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        ((2*I)/45)*(-395*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] - 
        ((2*I)/405)*RATIO[x^(-1)]*(2967*I + 4410*Pi - (7328*I)*Pi^2 + 
          1800*Pi^3 + (1440*I)*Zeta[3]) - 
        (2*RATIO[x]*(35736 - (75864*I)*Pi - 19069*Pi^2 + (7524*I)*Pi^3 + 
           231*Pi^4 + 16056*Zeta[3] - (4320*I)*Pi*Zeta[3] - 
           25920*Pi^2*Zeta[3]))/405 + (53112 - (133392*I)*Pi - 59119*Pi^2 + 
          (5220*I)*Pi^3 - 2433*Pi^4 + 161640*Zeta[3] - (17280*I)*Pi*Zeta[3] - 
          6480*Pi^2*Zeta[3])/405 - (2*RATIO[x^2]*(2610*Pi^2 - (2514*I)*Pi^3 + 
           457*Pi^4 + 15084*Zeta[3] + (360*I)*Pi*Zeta[3] + 
           9720*Pi^2*Zeta[3]))/135)/Nc) + 
    Log[mu2]*((2*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-11 + (44*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
      (2*RATIO[x^2]*(45*Pi^2 + (110*I)*Pi^3 + 42*Pi^4 - 660*Zeta[3] + 
         (540*I)*Pi*Zeta[3]))/45 + (1500 + (1320*I)*Pi + 900*Pi^2 - 
        (150*I)*Pi^3 - 7*Pi^4 + 360*Zeta[3] - (720*I)*Pi*Zeta[3])/90 + 
      (RATIO[x]*(-660 + (180*I)*Pi + 200*Pi^2 - (90*I)*Pi^3 + 7*Pi^4 + 
         360*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
      Nc^2*((23*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/6 + 
        (I/54)*(-2805*I + 792*Pi - (172*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-1)] + 
        (I/6)*RATIO[(1 - x)^(-1)]*(85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) - 
        (RATIO[x^2]*(2015*Pi^2 + (3200*I)*Pi^3 + 1236*Pi^4 - 12420*Zeta[3] + 
           (10800*I)*Pi*Zeta[3]))/90 + (28620 + (24300*I)*Pi + 11695*Pi^2 - 
          (6630*I)*Pi^3 - 2157*Pi^4 + 6660*Zeta[3] - (14040*I)*Pi*Zeta[3])/
         540 + (RATIO[x]*(-6210 + (27270*I)*Pi - 2335*Pi^2 + (10770*I)*Pi^3 + 
           3939*Pi^4 - 32580*Zeta[3] + (33480*I)*Pi*Zeta[3]))/270) + 
      Nf*(((-2*(4 + (4*I)*Pi + Pi^2))/3 - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
          ((4*I)/3)*(I + 4*Pi)*RATIO[x^(-1)] - (4*(-6 + Pi^2)*RATIO[x])/9 + 
          ((8*I)/9)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]))/Nc + 
        Nc*(((-23*I)/3)*Pi*RATIO[x^(-2)] + ((-255 - (72*I)*Pi + 4*Pi^2)*
            RATIO[x^(-1)])/27 + (2*RATIO[x^2]*(Pi^2 + (28*I)*Pi^3 - 
             120*Zeta[3]))/9 + (I/27)*(360*I - 234*Pi + (71*I)*Pi^2 + 
            54*Pi^3 + (180*I)*Zeta[3]) + (2*RATIO[x]*(153 - (162*I)*Pi + 
             101*Pi^2 - (90*I)*Pi^3 + 396*Zeta[3]))/27))) + 
    (RATIO[x]*(-124710 + (182880*I)*Pi - 31145*Pi^2 - (28770*I)*Pi^3 + 
       4273*Pi^4 + (2880*I)*Pi^5 + 331380*Zeta[3] - (305640*I)*Pi*Zeta[3] + 
       28440*Pi^2*Zeta[3] - 190080*Zeta[5]))/540 + 
    (111030 - (99570*I)*Pi + 49680*Pi^2 + (39060*I)*Pi^3 - 6359*Pi^4 - 
      (648*I)*Pi^5 - 259560*Zeta[3] + (105300*I)*Pi*Zeta[3] - 
      1260*Pi^2*Zeta[3] + 30240*Zeta[5])/540 + 
    (RATIO[x^2]*(-13320*Pi^2 + (22940*I)*Pi^3 - 1657*Pi^4 - (6240*I)*Pi^5 - 
       154920*Zeta[3] - (75600*I)*Pi*Zeta[3] - 79920*Pi^2*Zeta[3] + 
       257040*Zeta[5]))/1080 + ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (I/6)*(21*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] - 
      (I/6)*(121*I - 204*Pi - (88*I)*Pi^2 + 136*Pi^3)*RATIO[x^(-1)] + 
      (8340 - (54960*I)*Pi + 14760*Pi^2 + (11580*I)*Pi^3 - 1217*Pi^4 - 
        (70*I)*Pi^5 - 52200*Zeta[3] + (4320*I)*Pi*Zeta[3] - 
        1080*Pi^2*Zeta[3] - 5400*Zeta[5])/180 + 
      (RATIO[x]*(-3810 + (31740*I)*Pi - 8070*Pi^2 - (5520*I)*Pi^3 + 
         505*Pi^4 + (274*I)*Pi^5 + 38160*Zeta[3] - (36000*I)*Pi*Zeta[3] + 
         5400*Pi^2*Zeta[3] - 5400*Zeta[5]))/90 + 
      (RATIO[x^2]*(135*Pi^2 + (2535*I)*Pi^3 - 90*Pi^4 - (221*I)*Pi^5 - 
         15210*Zeta[3] + (1080*I)*Pi*Zeta[3] - 4140*Pi^2*Zeta[3] + 
         5400*Zeta[5]))/45)/Nc^2 + 
    Nc^2*((I/72)*(14336*Pi + (2085*I)*Pi^2 + 1893*Pi^3)*RATIO[x^(-2)] + 
      (((55*I)/6)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-1043*I)*Pi + 258*Pi^2 - (32*I)*Pi^3 + 24*Pi^4 + 
         896*Zeta[3] - (48*I)*Pi*Zeta[3]))/36 + 
      (RATIO[x^(-1)]*(1093170 - (128970*I)*Pi - 99115*Pi^2 - (15660*I)*Pi^3 - 
         2496*Pi^4 - 89280*Zeta[3] + (17280*I)*Pi*Zeta[3]))/3240 + 
      (5934960 + (1863720*I)*Pi - 95540*Pi^2 + (527700*I)*Pi^3 + 28899*Pi^4 - 
        (3816*I)*Pi^5 - 1999800*Zeta[3] + (611280*I)*Pi*Zeta[3] - 
        128520*Pi^2*Zeta[3] - 505440*Zeta[5])/6480 + 
      (RATIO[x^2]*(74380*Pi^2 - (124660*I)*Pi^3 + 36023*Pi^4 - 
         (6540*I)*Pi^5 + 301560*Zeta[3] - (289440*I)*Pi*Zeta[3] - 
         199800*Pi^2*Zeta[3] - 346680*Zeta[5]))/1080 + 
      (RATIO[x]*(-3030120 + (1725300*I)*Pi - 1251070*Pi^2 + (33900*I)*Pi^3 - 
         90261*Pi^4 + (17856*I)*Pi^5 + 812880*Zeta[3] - 
         (747360*I)*Pi*Zeta[3] + 569160*Pi^2*Zeta[3] + 1224720*Zeta[5]))/
       3240)) + 
  Nf*(Nc*((-I/162)*(7194*Pi + (243*I)*Pi^2 + 1024*Pi^3)*RATIO[x^(-1)] + 
      ((55*I)*Pi^3 + 16*Pi^4 - 330*Zeta[3] + (960*I)*Pi*Zeta[3])/
       (30*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((35970*I)*Pi - 
         1215*Pi^2 - (120*I)*Pi^3 - 32*Pi^4 + 31440*Zeta[3] + 
         (7920*I)*Pi*Zeta[3]))/810 + 
      (RATIO[x^2]*(536900*Pi^2 - (110600*I)*Pi^3 + 2065*Pi^4 + 
         (2198*I)*Pi^5 + 5139*Pi^6 - 271040*Zeta[3] + (379680*I)*Pi*Zeta[3] - 
         48720*Pi^2*Zeta[3] + 1088640*Zeta[3]^2 - 680400*Zeta[5]))/3780 - 
      (RATIO[x]*(402675*Pi^2 - (129990*I)*Pi^3 + 17843*Pi^4 + (1197*I)*Pi^5 + 
         3798*Pi^6 + 78960*Zeta[3] + (118440*I)*Pi*Zeta[3] - 
         143010*Pi^2*Zeta[3] + 816480*Zeta[3]^2 - 529200*Zeta[5]))/2835 + 
      (5460 - (203640*I)*Pi + 107590*Pi^2 - (22260*I)*Pi^3 + 10117*Pi^4 - 
        (180*I)*Pi^5 + 351*Pi^6 - 113520*Zeta[3] - (26640*I)*Pi*Zeta[3] - 
        22500*Pi^2*Zeta[3] + 77760*Zeta[3]^2 - 54000*Zeta[5])/1620) + 
    ((-2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        ((2967*I)*Pi + 2781*Pi^2 - (1920*I)*Pi^3 + 244*Pi^4 + 20856*Zeta[3] + 
         (12240*I)*Pi*Zeta[3]))/405 + ((2*I)/405)*RATIO[x^(-1)]*
       (2967*Pi - (2781*I)*Pi^2 + 1556*Pi^3 + 5760*Pi*Zeta[3]) + 
      (-79020 + (171060*I)*Pi - 210095*Pi^2 + (102990*I)*Pi^3 - 15000*Pi^4 - 
        (948*I)*Pi^5 - 1755*Pi^6 + 1277520*Zeta[3] - (23400*I)*Pi*Zeta[3] + 
        131580*Pi^2*Zeta[3] - 388800*Zeta[3]^2 - 313200*Zeta[5])/2025 + 
      (4*RATIO[x]*(402360*Pi^2 - (192395*I)*Pi^3 - 53130*Pi^4 + 
         (4928*I)*Pi^5 + 6330*Pi^6 - 944860*Zeta[3] - (476700*I)*Pi*Zeta[3] - 
         244230*Pi^2*Zeta[3] + 1360800*Zeta[3]^2 + 667800*Zeta[5]))/4725 - 
      (RATIO[x^2]*(1609440*Pi^2 - (959840*I)*Pi^3 - 244370*Pi^4 + 
         (22162*I)*Pi^5 + 25695*Pi^6 - 2637880*Zeta[3] - 
         (1932000*I)*Pi*Zeta[3] - 262920*Pi^2*Zeta[3] + 5443200*Zeta[3]^2 + 
         2923200*Zeta[5]))/4725)/Nc), 
 G[1, 0, 0, 1, 0, 1, x]*(-50 + 100*RATIO[x] + 
    Nc^2*(-26 + 172*RATIO[x] - 188*RATIO[x^2]) + 
    (4 - 8*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[1, 0, 0, 1, 1, 0, x]*(-50 + 100*RATIO[x] + 
    Nc^2*(-26 + 172*RATIO[x] - 188*RATIO[x^2]) + 
    (4 - 8*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[0, 1, 1, 0, 0, 1, x]*(-58 + 116*RATIO[x] + 
    Nc^2*(-42 + 204*RATIO[x] - 188*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 0, x]*(-58 + 116*RATIO[x] + 
    Nc^2*(-42 + 204*RATIO[x] - 188*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 32*RATIO[x^2])/Nc^2 - 108*RATIO[x^2]) + 
  G[0, 1, 1, 0, 1, 1, x]*(18 - 48*RATIO[x] + 
    (-4 + 8*RATIO[x] - 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(-8 + 28*RATIO[x] - 30*RATIO[x^2]) + 34*RATIO[x^2]) + 
  G[1, 0, 0, 1, 0, 0, x]*(4 - 20*RATIO[x] + 
    (-28 + 56*RATIO[x] - 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(-10 + 32*RATIO[x] - 30*RATIO[x^2]) + 34*RATIO[x^2]) + 
  Nc^2*Log[mu2]^4*((-9*(2 + Pi^2))/8 + (9*Pi^2*RATIO[x])/4 - 
    (9*Pi^2*RATIO[x^2])/4) + G[0, 0, 0, 1, 0, 0, x]*
   (4 + 4*RATIO[x] - 18*RATIO[x^2] + Nc^2*(6 - 24*RATIO[x] + 22*RATIO[x^2]) + 
    (28 - 56*RATIO[x] + 32*RATIO[x^2])/Nc^2) + 
  G[1, 1, 1, 0, 1, 1, x]*(-10 + 32*RATIO[x] - 18*RATIO[x^2] + 
    Nc^2*(4 - 20*RATIO[x] + 22*RATIO[x^2]) + (4 - 8*RATIO[x] + 32*RATIO[x^2])/
     Nc^2) + G[0, 0, 0, 1, 1, 1, x]*(-42 + 84*RATIO[x] + 
    Nc^2*(-46 + 272*RATIO[x] - 302*RATIO[x^2]) - 24*RATIO[x^2] + 
    (28 - 56*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
  G[1, 1, 1, 0, 0, 0, x]*(18 - 36*RATIO[x] + 
    Nc^2*(-76 + 332*RATIO[x] - 302*RATIO[x^2]) - 24*RATIO[x^2] + 
    (28 - 56*RATIO[x] + 56*RATIO[x^2])/Nc^2) + 
  G[1, 1, 1, 0, 0, 1, x]*(50 - 100*RATIO[x] + 84*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 160*RATIO[x] + 148*RATIO[x^2])) + 
  G[1, 1, 1, 0, 1, 0, x]*(50 - 100*RATIO[x] + 84*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 160*RATIO[x] + 148*RATIO[x^2])) + 
  G[0, 0, 0, 1, 0, 1, x]*(34 - 68*RATIO[x] + 84*RATIO[x^2] + 
    (-4 + 8*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 136*RATIO[x] + 148*RATIO[x^2])) + 
  G[0, 0, 0, 1, 1, 0, x]*(34 - 68*RATIO[x] + 84*RATIO[x^2] + 
    (-4 + 8*RATIO[x] + 32*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 136*RATIO[x] + 148*RATIO[x^2])) + 
  G[0, 1, 1, 0, 0, 0, x]*(-10 + 20*RATIO[x] + 
    (-28 + 56*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 64*RATIO[x^2] + 
    Nc^2*(114 - 480*RATIO[x] + 438*RATIO[x^2])) + 
  G[1, 0, 0, 1, 1, 1, x]*(74 - 148*RATIO[x] + 
    (-28 + 56*RATIO[x] - 56*RATIO[x^2])/Nc^2 + 64*RATIO[x^2] + 
    Nc^2*(72 - 396*RATIO[x] + 438*RATIO[x^2])) + 
  G[1, 0, 1, 1, 1, x]*((2*(271 - (45*I)*Pi))/3 - (32*RATIO[x^(-1)])/3 + 
    ((2*I)/3)*(557*I + 18*Pi)*RATIO[x] + 
    Nf*((-192 + 608*RATIO[x] - (1472*RATIO[x^2])/3)/Nc + 
      Nc*(58/3 - (44*RATIO[x])/3 - 24*RATIO[x^2])) + 
    Log[mu2]*(-36 + 72*RATIO[x] + Nc^2*(-16 + 104*RATIO[x] - 
        116*RATIO[x^2]) - 48*RATIO[x^2]) + 2*(135 + (34*I)*Pi)*RATIO[x^2] + 
    Nc^2*((16*(19 - (9*I)*Pi))/3 - 8*RATIO[(1 - x)^(-1)] - 
      (40*RATIO[x^(-1)])/3 + ((2*I)/3)*(829*I + 396*Pi)*RATIO[x] + 
      4*(144 - (73*I)*Pi)*RATIO[x^2]) + 
    ((6*I)*(11*I + 4*Pi) + 4*(31 - (12*I)*Pi)*RATIO[x] + 
      (48*I)*Pi*RATIO[x^2])/Nc^2) + G[0, 1, 0, 0, 0, x]*
   ((2*(119 + (75*I)*Pi))/3 - (32*RATIO[(1 - x)^(-1)])/3 - 
    ((2*I)/3)*(-253*I + 222*Pi)*RATIO[x] + 
    Nf*((-224/3 + (1120*RATIO[x])/3 - (1472*RATIO[x^2])/3)/Nc + 
      Nc*(-58/3 + (188*RATIO[x])/3 - 24*RATIO[x^2])) + 
    Log[mu2]*(-12 + 24*RATIO[x] + Nc^2*(-28 + 128*RATIO[x] - 
        116*RATIO[x^2]) - 48*RATIO[x^2]) + 2*(135 + (34*I)*Pi)*RATIO[x^2] + 
    Nc^2*((2*(187 - (114*I)*Pi))/3 - (40*RATIO[(1 - x)^(-1)])/3 - 
      8*RATIO[x^(-1)] + ((2*I)/3)*(899*I + 480*Pi)*RATIO[x] + 
      4*(144 - (73*I)*Pi)*RATIO[x^2]) + 
    (2*(29 + (12*I)*Pi) - (4*I)*(-31*I + 12*Pi)*RATIO[x] + 
      (48*I)*Pi*RATIO[x^2])/Nc^2) + 
  Log[mu2]^3*(Nc*Nf*((-2 - Pi^2)/3 + (2*Pi^2*RATIO[x])/3 - 
      (2*Pi^2*RATIO[x^2])/3) + Nc^2*((22 - (18*I)*Pi + 11*Pi^2 - (9*I)*Pi^3)/
       6 + (I/3)*Pi^2*(11*I + 9*Pi)*RATIO[x] + 
      ((11 - (9*I)*Pi)*Pi^2*RATIO[x^2])/3)) + 
  G[1, 1, 0, 1, 1, x]*((419 + (18*I)*Pi)/3 - (32*RATIO[x^(-1)])/3 - 
    ((2*I)/3)*(-431*I + 126*Pi)*RATIO[x] + 
    Log[mu2]*(-20 + 40*RATIO[x] + Nc^2*(24*RATIO[x] - 28*RATIO[x^2]) - 
      32*RATIO[x^2]) + ((551 + (468*I)*Pi)*RATIO[x^2])/3 + 
    ((4*I)*(2*I + 13*Pi) + 8*(5 - (19*I)*Pi)*RATIO[x] + 
      4*(9 + (40*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(43 + (18*I)*Pi - (8*RATIO[(1 - x)^(-1)])/3 - (32*RATIO[x^(-1)])/3 - 
      (8*I)*(-35*I + 9*Pi)*RATIO[x] + (2*(457 + (69*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((-160/3 + (704*RATIO[x])/3 - (752*RATIO[x^2])/3)/Nc + 
      Nc*(4 - 8*RATIO[x] + 8*RATIO[x^2]))) + G[0, 0, 1, 0, 0, x]*
   (6*(6 + (13*I)*Pi) - (32*RATIO[(1 - x)^(-1)])/3 - 
    (4*I)*(-20*I + 57*Pi)*RATIO[x] + Log[mu2]*(-12 + 24*RATIO[x] + 
      Nc^2*(-4 + 32*RATIO[x] - 28*RATIO[x^2]) - 32*RATIO[x^2]) + 
    ((551 + (468*I)*Pi)*RATIO[x^2])/3 + 
    (4*(17 + (15*I)*Pi) - (56*I)*(-2*I + 3*Pi)*RATIO[x] + 
      4*(9 + (40*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((203 - (24*I)*Pi)/3 - (32*RATIO[(1 - x)^(-1)])/3 - 
      (8*RATIO[x^(-1)])/3 - ((4*I)/3)*(-247*I + 15*Pi)*RATIO[x] + 
      (2*(457 + (69*I)*Pi)*RATIO[x^2])/3) + 
    Nf*((-208/3 + (800*RATIO[x])/3 - (752*RATIO[x^2])/3)/Nc + 
      Nc*(4 - 8*RATIO[x] + 8*RATIO[x^2]))) + G[0, 1, 0, 1, 0, 0, x]*
   (-52 + 152*RATIO[x] + (-82 + 212*RATIO[x] - 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(-12 + 60*RATIO[x] - 58*RATIO[x^2]) - 64*RATIO[x^2] + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 1, 0, 1, 1, 1, x]*(18 - 12*RATIO[x] + 
    (-30 + 60*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 28*RATIO[x^2] + 
    Nc^2*(-24*RATIO[x] + 44*RATIO[x^2]) + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, 1, x]*(52 - 152*RATIO[x] + 168*RATIO[x^2] + 
    (22 - 92*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 168*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 1, 0, x]*(52 - 152*RATIO[x] + 168*RATIO[x^2] + 
    (22 - 92*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 168*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-32 + 160*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, x]*((-I/3)*(-179*I + 174*Pi) - 8*RATIO[x^(-1)] + 
    (4*(34 + (123*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-245*I + 162*Pi)*
     RATIO[x^2] + (Nf*(128 - 512*RATIO[x] + 480*RATIO[x^2]))/Nc + 
    ((-2*I)*(-31*I + 12*Pi) + 4*(31 + (12*I)*Pi)*RATIO[x] - 
      (48*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((2*(139 + (63*I)*Pi))/3 + 
      (2*(43 - (270*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(493*I + 246*Pi)*
       RATIO[x^2]) + Log[mu2]*(4 - 8*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 1, 0, x]*((I/3)*(259*I + 324*Pi) + (16*RATIO[x^(-1)])/3 + 
    (8*(58 - (117*I)*Pi)*RATIO[x])/3 + (I/3)*(97*I + 792*Pi)*RATIO[x^2] + 
    Nc^2*((4*I)*(21*I + 17*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
      2*(51 - (176*I)*Pi)*RATIO[x] + (53 + (340*I)*Pi)*RATIO[x^2]) + 
    ((2*I)*(31*I + 52*Pi) + 4*(11 - (76*I)*Pi)*RATIO[x] + 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-824/15 + (2224*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(20/3 - (64*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(4 - 8*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 1, x]*((-I/3)*(-259*I + 288*Pi) + (16*RATIO[x^(-1)])/3 + 
    (16*(29 + (81*I)*Pi)*RATIO[x])/3 - (I/3)*(-97*I + 1428*Pi)*RATIO[x^2] + 
    Nc^2*((-2*I)*(-42*I + 43*Pi) + (4*RATIO[(1 - x)^(-1)])/3 + 
      34*(3 + (16*I)*Pi)*RATIO[x] + (53 - (562*I)*Pi)*RATIO[x^2]) + 
    ((-2*I)*(-31*I + 46*Pi) + 4*(11 + (106*I)*Pi)*RATIO[x] - 
      (504*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-824/15 + (2224*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(20/3 - (64*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(4 - 8*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(8 - 40*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, 1, x]*(36 - 24*RATIO[x] + 
    (2 + 44*RATIO[x] - 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(-10 + 56*RATIO[x] - 58*RATIO[x^2]) - 64*RATIO[x^2] + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 0, x]*(-22 + 68*RATIO[x] + 
    (-26 + 52*RATIO[x] - 56*RATIO[x^2])/Nc^2 - 28*RATIO[x^2] + 
    Nc^2*(20 - 64*RATIO[x] + 44*RATIO[x^2]) + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 0, 1, x]*(68 - 184*RATIO[x] + 168*RATIO[x^2] + 
    (34 - 116*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 172*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, 0, x]*(68 - 184*RATIO[x] + 168*RATIO[x^2] + 
    (34 - 116*RATIO[x] + 104*RATIO[x^2])/Nc^2 + 
    Nc^2*(32 - 172*RATIO[x] + 170*RATIO[x^2]) + 
    Nf*((-16 + 128*RATIO[x] - 144*RATIO[x^2])/Nc + 
      Nc*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, x]*((-I/3)*(-533*I + 6*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (4*(211 + (39*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-245*I + 162*Pi)*
     RATIO[x^2] + (Nf*(96 - 448*RATIO[x] + 480*RATIO[x^2]))/Nc + 
    (2*(31 - (12*I)*Pi) + (4*I)*(31*I + 12*Pi)*RATIO[x] - 
      (48*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*(((2*I)/3)*(311*I + 39*Pi) + 
      (2*(943 - (222*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(493*I + 246*Pi)*
       RATIO[x^2]) + Log[mu2]*(12 - 24*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 0, 1, x]*(12*(3 + (5*I)*Pi) + (16*RATIO[(1 - x)^(-1)])/3 - 
    (18*I)*(-5*I + 12*Pi)*RATIO[x] + (I/3)*(97*I + 792*Pi)*RATIO[x^2] + 
    Nc^2*(71 + (56*I)*Pi + (4*RATIO[x^(-1)])/3 - (8*I)*(-26*I + 41*Pi)*
       RATIO[x] + (53 + (340*I)*Pi)*RATIO[x^2]) + 
    ((2*I)*(9*I + 16*Pi) - (4*I)*(-11*I + 40*Pi)*RATIO[x] + 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-344/15 + (1264*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(8/3 - (40*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(12 - 24*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 0, x]*(4*(9 - (35*I)*Pi) + (16*RATIO[(1 - x)^(-1)])/3 + 
    (10*I)*(9*I + 52*Pi)*RATIO[x] - (I/3)*(-97*I + 1428*Pi)*RATIO[x^2] + 
    Nc^2*(71 - (104*I)*Pi + (4*RATIO[x^(-1)])/3 + (4*I)*(52*I + 145*Pi)*
       RATIO[x] + (53 - (562*I)*Pi)*RATIO[x^2]) + 
    ((-2*I)*(-9*I + 86*Pi) + (4*I)*(11*I + 146*Pi)*RATIO[x] - 
      (504*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nf*((-344/15 + (1264*RATIO[x])/15 - (1744*RATIO[x^2])/15)/Nc + 
      Nc*(8/3 - (40*RATIO[x])/3 + (52*RATIO[x^2])/3)) + 
    Log[mu2]*(12 - 24*RATIO[x] + 16*RATIO[x^2] + 
      Nc^2*(4 - 32*RATIO[x] + 36*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, x]*(34*(1 + I*Pi) + 16*RATIO[(1 - x)^(-1)] - 
    (64*I)*(-I + 2*Pi)*RATIO[x] + Log[mu2]*(-36 + 72*RATIO[x] + 
      Nc^2*(-28 + 128*RATIO[x] - 140*RATIO[x^2]) - 48*RATIO[x^2]) + 
    (2*(199 + (195*I)*Pi)*RATIO[x^2])/3 + 
    ((4*I)*(31*I + 8*Pi) + 64*(3 - I*Pi)*RATIO[x] + (20*I)*(3*I + 2*Pi)*
       RATIO[x^2])/Nc^2 + Nc^2*(I*(179*I + 12*Pi) + 24*RATIO[(1 - x)^(-1)] + 
      12*(29 - (3*I)*Pi)*RATIO[x] + (I/3)*(605*I + 114*Pi)*RATIO[x^2]) + 
    Nf*((-1400/3 + (3376*RATIO[x])/3 - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(296/3 - (568*RATIO[x])/3 + (148*RATIO[x^2])/3))) + 
  G[1, 0, 0, 0, 0, x]*((4*(77 + (27*I)*Pi))/3 + 16*RATIO[x^(-1)] - 
    ((4*I)/3)*(-151*I + 99*Pi)*RATIO[x] + 
    Log[mu2]*(-12 + 24*RATIO[x] + Nc^2*(-40 + 152*RATIO[x] - 
        140*RATIO[x^2]) - 48*RATIO[x^2]) + (2*(199 + (195*I)*Pi)*RATIO[x^2])/
     3 + (8*(1 + I*Pi) - (8*I)*(-9*I + 2*Pi)*RATIO[x] + 
      (20*I)*(3*I + 2*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(((14*I)/3)*(7*I + 3*Pi) + 24*RATIO[x^(-1)] + 
      (2*(83 - (60*I)*Pi)*RATIO[x])/3 + (I/3)*(605*I + 114*Pi)*RATIO[x^2]) + 
    Nf*((184/3 + (208*RATIO[x])/3 - (1792*RATIO[x^2])/3)/Nc + 
      Nc*(-124/3 + (272*RATIO[x])/3 + (148*RATIO[x^2])/3))) + 
  G[0, 0, 0, 1, 0, x]*((23 + (78*I)*Pi)/3 - ((8*I)/3)*(-17*I + 15*Pi)*
     RATIO[x] + (2*(68 + (75*I)*Pi)*RATIO[x^2])/3 + 
    ((2*I)*(11*I + 12*Pi) + 4*(1 - (12*I)*Pi)*RATIO[x] + 
      (16*I)*(3*I + 4*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(241 + (63*I)*Pi))/3 - ((4*I)/3)*(-301*I + 162*Pi)*RATIO[x] + 
      ((2*I)/3)*(104*I + 333*Pi)*RATIO[x^2]) + 
    Nf*((640/3 - (1376*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(-170/3 + (412*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-12 + 24*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(16 - 56*RATIO[x] + 52*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, x]*((23 - (450*I)*Pi)/3 + ((4*I)/3)*(34*I + 441*Pi)*
     RATIO[x] + (8*(17 - (234*I)*Pi)*RATIO[x^2])/3 + 
    ((-2*I)*(-11*I + 32*Pi) + 4*(1 + (104*I)*Pi)*RATIO[x] - 
      (16*I)*(-3*I + 37*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(241 - (147*I)*Pi))/3 + ((172*I)/3)*(7*I + 12*Pi)*RATIO[x] - 
      ((2*I)/3)*(-104*I + 1137*Pi)*RATIO[x^2]) + 
    Nf*((640/3 - (1376*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(-170/3 + (412*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-12 + 24*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(16 - 56*RATIO[x] + 52*RATIO[x^2]))) + 
  G[1, 1, 1, 0, 1, x]*((23 + (108*I)*Pi)/3 - ((4*I)/3)*(-34*I + 45*Pi)*
     RATIO[x] + (2*(68 + (75*I)*Pi)*RATIO[x^2])/3 + 
    ((2*I)*(33*I + 20*Pi) + 4*(23 - (20*I)*Pi)*RATIO[x] + 
      (16*I)*(3*I + 4*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*I)*(155*I + 24*Pi) + 12*(45 - (19*I)*Pi)*RATIO[x] + 
      ((2*I)/3)*(104*I + 333*Pi)*RATIO[x^2]) + 
    Nf*((-1456/3 + (2816*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(362/3 - (652*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-4 + 8*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(12 - 48*RATIO[x] + 52*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, x]*((23 - (558*I)*Pi)/3 + ((4*I)/3)*(34*I + 495*Pi)*
     RATIO[x] + (8*(17 - (234*I)*Pi)*RATIO[x^2])/3 + 
    ((-6*I)*(-11*I + 40*Pi) + 4*(23 + (192*I)*Pi)*RATIO[x] - 
      (16*I)*(-3*I + 37*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-2*I)*(-155*I + 84*Pi) + 36*(15 + (23*I)*Pi)*RATIO[x] - 
      ((2*I)/3)*(-104*I + 1137*Pi)*RATIO[x^2]) + 
    Nf*((-1456/3 + (2816*RATIO[x])/3 - 240*RATIO[x^2])/Nc + 
      Nc*(362/3 - (652*RATIO[x])/3 + 40*RATIO[x^2])) + 
    Log[mu2]*(-4 + 8*RATIO[x] - 16*RATIO[x^2] + 
      Nc^2*(12 - 48*RATIO[x] + 52*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 1, x]*((-I/3)*(-257*I + 108*Pi) + (16*RATIO[x^(-1)])/3 + 
    (4*(163 + (126*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-4 + 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 52*RATIO[x^2])) - 
    (7*I)*(-3*I + 32*Pi)*RATIO[x^2] + 
    ((-2*I)*(-23*I + 16*Pi) + 4*(29 + (40*I)*Pi)*RATIO[x] - 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((-2*I)*(-31*I + 17*Pi) + 
      (16*RATIO[(1 - x)^(-1)])/3 + 4*RATIO[x^(-1)] + 
      2*(71 + (106*I)*Pi)*RATIO[x] - (I/3)*(-47*I + 660*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-74/3 + (148*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (1592/15 - (3472*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 1, 0, x]*((I/3)*(257*I + 468*Pi) + (16*RATIO[x^(-1)])/3 + 
    (4*(163 - (414*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-4 + 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 52*RATIO[x^2])) + 
    I*(21*I + 508*Pi)*RATIO[x^2] + ((2*I)*(23*I + 86*Pi) + 
      4*(29 - (146*I)*Pi)*RATIO[x] + (504*I)*Pi*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*I)*(31*I + 58*Pi) + (16*RATIO[(1 - x)^(-1)])/3 + 
      4*RATIO[x^(-1)] + 2*(71 - (326*I)*Pi)*RATIO[x] + 
      (I/3)*(47*I + 1902*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-74/3 + (148*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (1592/15 - (3472*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 1, 0, x]*((4*(83 - (69*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 + 
    ((2*I)/3)*(263*I + 420*Pi)*RATIO[x] + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-16 + 56*RATIO[x] - 52*RATIO[x^2])) - 
    (7*I)*(-3*I + 32*Pi)*RATIO[x^2] + 
    (2*(35 - (52*I)*Pi) + (4*I)*(29*I + 76*Pi)*RATIO[x] - 
      (232*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((193 - (126*I)*Pi)/3 + 
      4*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 + 
      ((4*I)/3)*(83*I + 171*Pi)*RATIO[x] - (I/3)*(-47*I + 660*Pi)*
       RATIO[x^2]) + Nf*(Nc*(22/3 - (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (-88/15 - (112*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 0, 1, x]*((4*(83 + (84*I)*Pi))/3 + (16*RATIO[(1 - x)^(-1)])/3 - 
    ((2*I)/3)*(-263*I + 696*Pi)*RATIO[x] + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-16 + 56*RATIO[x] - 52*RATIO[x^2])) + 
    I*(21*I + 508*Pi)*RATIO[x^2] + 
    (2*(35 + (46*I)*Pi) - (4*I)*(-29*I + 106*Pi)*RATIO[x] + 
      (504*I)*Pi*RATIO[x^2])/Nc^2 + Nc^2*((193 + (294*I)*Pi)/3 + 
      4*RATIO[(1 - x)^(-1)] + (16*RATIO[x^(-1)])/3 - 
      ((4*I)/3)*(-83*I + 462*Pi)*RATIO[x] + (I/3)*(47*I + 1902*Pi)*
       RATIO[x^2]) + Nf*(Nc*(22/3 - (44*RATIO[x])/3 - (52*RATIO[x^2])/3) + 
      (-88/15 - (112*RATIO[x])/15 + (1792*RATIO[x^2])/15)/Nc)) + 
  G[1, 1, 1, 0, 0, x]*((2*(565 + (108*I)*Pi))/3 - (8*RATIO[x^(-1)])/3 - 
    ((2*I)/3)*(-941*I + 216*Pi)*RATIO[x] + 
    Nf*((1256/3 - (1840*RATIO[x])/3 - (368*RATIO[x^2])/3)/Nc + 
      Nc*(-118 + 204*RATIO[x] - 20*RATIO[x^2])) + 
    ((323 + (276*I)*Pi)*RATIO[x^2])/3 + 
    (2*(293 + (32*I)*Pi) - (4*I)*(-203*I + 32*Pi)*RATIO[x] + 
      8*(12 + (11*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((4*(635 - (6*I)*Pi))/3 - (20*RATIO[x^(-1)])/3 + 
      ((2*I)/3)*(2705*I + 42*Pi)*RATIO[x] + ((1891 - (66*I)*Pi)*RATIO[x^2])/
       3) + Log[mu2]*(4 - 8*RATIO[x] + 32*RATIO[x^2] + 
      Nc^2*(36 - 144*RATIO[x] + 132*RATIO[x^2]))) + 
  G[0, 0, 0, 1, 1, x]*(I*(143*I + 20*Pi) - (8*RATIO[(1 - x)^(-1)])/3 + 
    4*(103 - (10*I)*Pi)*RATIO[x] + 
    Nf*((-952/3 + (2576*RATIO[x])/3 - (368*RATIO[x^2])/3)/Nc + 
      Nc*(66 - 164*RATIO[x] - 20*RATIO[x^2])) + 
    ((323 + (276*I)*Pi)*RATIO[x^2])/3 + 
    ((2*I)*(65*I + 12*Pi) + 4*(155 - (12*I)*Pi)*RATIO[x] + 
      8*(12 + (11*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-I/3)*(-979*I + 6*Pi) - (20*RATIO[(1 - x)^(-1)])/3 + 
      (4*(407 + (12*I)*Pi)*RATIO[x])/3 + ((1891 - (66*I)*Pi)*RATIO[x^2])/3) + 
    Log[mu2]*(28 - 56*RATIO[x] + 32*RATIO[x^2] + 
      Nc^2*(24 - 120*RATIO[x] + 132*RATIO[x^2]))) + 
  G[1, 0, 0, 1, 1, x]*((20*I)*Pi + (56*RATIO[x^(-1)])/3 - 
    (2*I)*(-49*I + 20*Pi)*RATIO[x] + Log[mu2]*(-4 + 8*RATIO[x] + 
      Nc^2*(-8 + 40*RATIO[x] - 44*RATIO[x^2])) - (I/3)*(-643*I + 132*Pi)*
     RATIO[x^2] + (6*(27 - (4*I)*Pi) + (12*I)*(43*I + 4*Pi)*RATIO[x] - 
      (8*I)*(-12*I + 11*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(311 + (57*I)*Pi))/3 + 8*RATIO[(1 - x)^(-1)] + 
      20*RATIO[x^(-1)] - ((2*I)/3)*(-97*I + 276*Pi)*RATIO[x] + 
      I*(839*I + 206*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-152/3 + (328*RATIO[x])/3 + (124*RATIO[x^2])/3) + 
      (1384/5 - (3664*RATIO[x])/5 + (2032*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 1, 0, 0, x]*((-I/3)*(-937*I + 192*Pi) + (56*RATIO[(1 - x)^(-1)])/
     3 + (4*(395 + (96*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 44*RATIO[x^2])) - 
    (I/3)*(-643*I + 132*Pi)*RATIO[x^2] + 
    ((-2*I)*(-225*I + 32*Pi) + 4*(177 + (32*I)*Pi)*RATIO[x] - 
      (8*I)*(-12*I + 11*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((I/3)*(2089*I + 180*Pi) + 20*RATIO[(1 - x)^(-1)] + 
      8*RATIO[x^(-1)] + (4*(1307 - (171*I)*Pi)*RATIO[x])/3 + 
      I*(839*I + 206*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(100 - 192*RATIO[x] + (124*RATIO[x^2])/3) + 
      (-4808/15 + (6928*RATIO[x])/15 + (2032*RATIO[x^2])/15)/Nc)) + 
  G[0, 1, 0, 1, 0, 1, x]*(-44 + 136*RATIO[x] + 
    Nc^2*(-14 + 112*RATIO[x] - 110*RATIO[x^2]) + 
    (-22 + 92*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 1, 1, 0, x]*(-44 + 136*RATIO[x] + 
    Nc^2*(-14 + 112*RATIO[x] - 110*RATIO[x^2]) + 
    (-22 + 92*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 1, 1, x]*(-26 + 28*RATIO[x] + 
    Nc^2*(-12 + 72*RATIO[x] - 96*RATIO[x^2]) + 20*RATIO[x^2] + 
    (30 - 60*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 1, 0, 0, x]*(52 - 152*RATIO[x] + 80*RATIO[x^2] + 
    (82 - 212*RATIO[x] + 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 144*RATIO[x] + 134*RATIO[x^2]) + 
    Nf*(Nc*(-8 + 40*RATIO[x] - 36*RATIO[x^2]) + 
      (32 - 160*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 0, 0, x]*(-144 + 528*RATIO[x] + 
    Nc^2*(-168 + 936*RATIO[x] - 892*RATIO[x^2]) + 
    (-208 + 656*RATIO[x] - 528*RATIO[x^2])/Nc^2 - 456*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[0, 0, 1, 1, 1, 1, x]*(-6 + 60*RATIO[x] + 
    Nc^2*(-38 + 208*RATIO[x] - 166*RATIO[x^2]) + 
    (-60 + 120*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 88*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 0, 1, x]*(24 - 48*RATIO[x] + 
    Nc^2*(-48 + 276*RATIO[x] - 242*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 0, 1, 1, 1, 0, x]*(24 - 48*RATIO[x] + 
    Nc^2*(-48 + 276*RATIO[x] - 242*RATIO[x^2]) + 
    (-36 + 72*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-128 + 640*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(32 - 160*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 0, 1, 0, 0, 1, x]*(-68 + 184*RATIO[x] + 
    Nc^2*(-12 + 108*RATIO[x] - 110*RATIO[x^2]) + 
    (-34 + 116*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 0, 1, 0, x]*(-68 + 184*RATIO[x] + 
    Nc^2*(-12 + 108*RATIO[x] - 110*RATIO[x^2]) + 
    (-34 + 116*RATIO[x] - 104*RATIO[x^2])/Nc^2 - 160*RATIO[x^2] + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 0, 0, x]*(22 - 68*RATIO[x] + 
    Nc^2*(-36 + 120*RATIO[x] - 96*RATIO[x^2]) + 20*RATIO[x^2] + 
    (26 - 52*RATIO[x] + 56*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 0, 1, 1, x]*(-20 - 8*RATIO[x] + 80*RATIO[x^2] + 
    (-2 - 44*RATIO[x] + 128*RATIO[x^2])/Nc^2 + 
    Nc^2*(20 - 124*RATIO[x] + 134*RATIO[x^2]) + 
    Nf*(Nc*(-4 + 32*RATIO[x] - 36*RATIO[x^2]) + 
      (16 - 128*RATIO[x] + 144*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 1, 1, x]*(-72 + 384*RATIO[x] + 
    Nc^2*(-124 + 848*RATIO[x] - 892*RATIO[x^2]) + 
    (-80 + 400*RATIO[x] - 528*RATIO[x^2])/Nc^2 - 456*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 1, 0, 0, 0, 0, x]*(-34 + 116*RATIO[x] + 
    Nc^2*(4 + 124*RATIO[x] - 166*RATIO[x^2]) + 
    (-12 + 24*RATIO[x] - 72*RATIO[x^2])/Nc^2 - 88*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 0, 1, x]*(36 - 72*RATIO[x] + 
    Nc^2*(-14 + 208*RATIO[x] - 242*RATIO[x^2]) + 
    (12 - 24*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[0, 1, 0, 0, 1, 0, x]*(36 - 72*RATIO[x] + 
    Nc^2*(-14 + 208*RATIO[x] - 242*RATIO[x^2]) + 
    (12 - 24*RATIO[x] - 24*RATIO[x^2])/Nc^2 + 60*RATIO[x^2] + 
    Nf*((-64 + 512*RATIO[x] - 576*RATIO[x^2])/Nc + 
      Nc*(16 - 128*RATIO[x] + 144*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 0, 0, x]*(-198 + 684*RATIO[x] + 
    Nc^2*(-280 + 1376*RATIO[x] - 1280*RATIO[x^2]) + 
    (-278 + 844*RATIO[x] - 632*RATIO[x^2])/Nc^2 - 624*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[1, 1, 1, 1, 1, 1, x]*(-94 + 248*RATIO[x] + 
    Nc^2*(-154 + 716*RATIO[x] - 704*RATIO[x^2]) + 
    (-70 + 140*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 202*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 0, 1, x]*(-24 + 48*RATIO[x] + 
    Nc^2*(-110 + 544*RATIO[x] - 518*RATIO[x^2]) + 
    (-38 + 76*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 1, 1, 1, 1, 0, x]*(-24 + 48*RATIO[x] + 
    Nc^2*(-110 + 544*RATIO[x] - 518*RATIO[x^2]) + 
    (-38 + 76*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-160 + 800*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(40 - 200*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 1, 1, x]*(-138 + 564*RATIO[x] + 
    Nc^2*(-184 + 1184*RATIO[x] - 1280*RATIO[x^2]) + 
    (-66 + 420*RATIO[x] - 632*RATIO[x^2])/Nc^2 - 624*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 0, 0, 0, 0, 0, x]*(-48 + 156*RATIO[x] + 
    Nc^2*(-142 + 692*RATIO[x] - 704*RATIO[x^2]) + 
    (-10 + 20*RATIO[x] - 80*RATIO[x^2])/Nc^2 - 202*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 0, 1, x]*(Nc^2*(-84 + 492*RATIO[x] - 518*RATIO[x^2]) + 
    (-2 + 4*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[1, 0, 0, 0, 1, 0, x]*(Nc^2*(-84 + 492*RATIO[x] - 518*RATIO[x^2]) + 
    (-2 + 4*RATIO[x] - 40*RATIO[x^2])/Nc^2 - 24*RATIO[x^2] + 
    Nf*((-80 + 640*RATIO[x] - 720*RATIO[x^2])/Nc + 
      Nc*(20 - 160*RATIO[x] + 180*RATIO[x^2]))) + 
  G[0, 1, 1, 0, 1, x]*((-2*I)*(-13*I + 22*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    2*(31 + (38*I)*Pi)*RATIO[x] + Log[mu2]*(-4 + 8*RATIO[x] + 
      Nc^2*(-16 + 56*RATIO[x] - 60*RATIO[x^2])) + 
    2*(4 - (37*I)*Pi)*RATIO[x^2] + 
    (10*(7 - (4*I)*Pi) + (4*I)*(19*I + 20*Pi)*RATIO[x] + 
      16*(3 - (4*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((22*(29 - (9*I)*Pi))/3 - 8*RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-1)] + 
      ((32*I)/3)*(32*I + 27*Pi)*RATIO[x] + (2*(124 - (417*I)*Pi)*RATIO[x^2])/
       3) + Nf*(Nc*(-100 + 184*RATIO[x] - (128*RATIO[x^2])/3) + 
      (6032/15 - (11872*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[0, 1, 1, 1, 0, x]*((2*I)*(13*I + 85*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    2*(31 - (314*I)*Pi)*RATIO[x] + Log[mu2]*(-4 + 8*RATIO[x] + 
      Nc^2*(-16 + 56*RATIO[x] - 60*RATIO[x^2])) + 
    8*(1 + (72*I)*Pi)*RATIO[x^2] + 
    (10*(7 + (24*I)*Pi) - (4*I)*(-19*I + 192*Pi)*RATIO[x] + 
      16*(3 + (37*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*(319 + (180*I)*Pi))/3 - 8*RATIO[(1 - x)^(-1)] - 
      4*RATIO[x^(-1)] - ((4*I)/3)*(-256*I + 477*Pi)*RATIO[x] + 
      (2*(124 + (861*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(-100 + 184*RATIO[x] - (128*RATIO[x^2])/3) + 
      (6032/15 - (11872*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[1, 0, 0, 1, 0, x]*(2*(22 - (21*I)*Pi) - 8*RATIO[x^(-1)] + 
    (6*I)*(13*I + 12*Pi)*RATIO[x] + Log[mu2]*(4 - 8*RATIO[x] + 
      Nc^2*(-20 + 64*RATIO[x] - 60*RATIO[x^2])) + 
    2*(4 - (37*I)*Pi)*RATIO[x^2] + 
    (6*(7 - (4*I)*Pi) + (4*I)*(5*I + 12*Pi)*RATIO[x] + 
      16*(3 - (4*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-2*I)*(-23*I + 28*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
      4*(44 + (67*I)*Pi)*RATIO[x] + (2*(124 - (417*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(124/3 - (296*RATIO[x])/3 - (128*RATIO[x^2])/3) + 
      (-2288/15 + (4768*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[1, 0, 0, 0, 1, x]*(2*(22 + (59*I)*Pi) - 8*RATIO[x^(-1)] - 
    (2*I)*(-39*I + 262*Pi)*RATIO[x] + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-20 + 64*RATIO[x] - 60*RATIO[x^2])) + 
    8*(1 + (72*I)*Pi)*RATIO[x^2] + 
    (2*(21 + (32*I)*Pi) - (4*I)*(-5*I + 104*Pi)*RATIO[x] + 
      16*(3 + (37*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((2*I)*(23*I + 29*Pi) - 4*RATIO[(1 - x)^(-1)] - 8*RATIO[x^(-1)] + 
      16*(11 - (32*I)*Pi)*RATIO[x] + (2*(124 + (861*I)*Pi)*RATIO[x^2])/3) + 
    Nf*(Nc*(124/3 - (296*RATIO[x])/3 - (128*RATIO[x^2])/3) + 
      (-2288/15 + (4768*RATIO[x])/15 + (1184*RATIO[x^2])/5)/Nc)) + 
  G[0, 1, 0, 1, 1, x]*((-I/3)*(-281*I + 90*Pi) - 8*RATIO[(1 - x)^(-1)] + 
    (2*(65 + (198*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(-4 + 8*RATIO[x] + Nc^2*(-12 + 48*RATIO[x] - 52*RATIO[x^2])) - 
    I*(-77*I + 188*Pi)*RATIO[x^2] + 
    ((-4*I)*(-I + 13*Pi) + (8*I)*(17*I + 19*Pi)*RATIO[x] - 
      (4*I)*(-9*I + 40*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(((-2*I)/3)*(-19*I + 39*Pi) - (16*RATIO[(1 - x)^(-1)])/3 - 
      (8*RATIO[x^(-1)])/3 + (2*(101 + (204*I)*Pi)*RATIO[x])/3 - 
      (2*I)*(-70*I + 59*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(-18 + 60*RATIO[x] - (80*RATIO[x^2])/3) + 
      (1408/15 - (5408*RATIO[x])/15 + (3568*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 0, 0, x]*(((-2*I)/3)*(-191*I + 129*Pi) - 8*RATIO[x^(-1)] + 
    (4*(83 + (183*I)*Pi)*RATIO[x])/3 + 
    Log[mu2]*(4 - 8*RATIO[x] + Nc^2*(-16 + 56*RATIO[x] - 52*RATIO[x^2])) - 
    I*(-77*I + 188*Pi)*RATIO[x^2] + ((-4*I)*(-44*I + 15*Pi) + 
      8*(26 + (21*I)*Pi)*RATIO[x] - (4*I)*(-9*I + 40*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(((-8*I)/3)*(-32*I + 3*Pi) - (8*RATIO[(1 - x)^(-1)])/3 - 
      (16*RATIO[x^(-1)])/3 + (2*(319 + (150*I)*Pi)*RATIO[x])/3 - 
      (2*I)*(-70*I + 59*Pi)*RATIO[x^2]) + 
    Nf*(Nc*(46/3 - (20*RATIO[x])/3 - (80*RATIO[x^2])/3) + 
      (-144/5 - (576*RATIO[x])/5 + (3568*RATIO[x^2])/15)/Nc)) + 
  G[1, 0, 1, 1, 1, 1, x]*(-18 - 12*RATIO[x] + 56*RATIO[x^2] + 
    Nc^2*(16 - 116*RATIO[x] + 66*RATIO[x^2]) + 
    (60 - 120*RATIO[x] + 72*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 0, 1, x]*(-8 + 16*RATIO[x] - 36*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(60 - 324*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 0, 1, 1, 1, 0, x]*(-8 + 16*RATIO[x] - 36*RATIO[x^2] + 
    (36 - 72*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(60 - 324*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 0, 1, 1, 0, 0, x]*(136 - 512*RATIO[x] + 448*RATIO[x^2] + 
    (208 - 656*RATIO[x] + 528*RATIO[x^2])/Nc^2 + 
    Nc^2*(176 - 976*RATIO[x] + 928*RATIO[x^2]) + 
    Nf*(Nc*(-32 + 160*RATIO[x] - 144*RATIO[x^2]) + 
      (128 - 640*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 0, 0, x]*(26 - 100*RATIO[x] + 56*RATIO[x^2] + 
    Nc^2*(-34 - 16*RATIO[x] + 66*RATIO[x^2]) + 
    (12 - 24*RATIO[x] + 72*RATIO[x^2])/Nc^2 + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 0, 1, x]*(-28 + 56*RATIO[x] - 36*RATIO[x^2] + 
    (-12 + 24*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 264*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 1, 0, 0, 1, 0, x]*(-28 + 56*RATIO[x] - 36*RATIO[x^2] + 
    (-12 + 24*RATIO[x] + 24*RATIO[x^2])/Nc^2 + 
    Nc^2*(30 - 264*RATIO[x] + 294*RATIO[x^2]) + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[0, 1, 0, 0, 1, 1, x]*(72 - 384*RATIO[x] + 448*RATIO[x^2] + 
    (80 - 400*RATIO[x] + 528*RATIO[x^2])/Nc^2 + 
    Nc^2*(128 - 880*RATIO[x] + 928*RATIO[x^2]) + 
    Nf*(Nc*(-16 + 128*RATIO[x] - 144*RATIO[x^2]) + 
      (64 - 512*RATIO[x] + 576*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 1, x]*(2*(26 - (9*I)*Pi) + 12*(7 + (8*I)*Pi)*RATIO[x] - 
    ((2*I)/3)*(-359*I + 159*Pi)*RATIO[x^2] + 
    (4*(35 - (8*I)*Pi) + (8*I)*(25*I + 8*Pi)*RATIO[x] + 
      20*(3 - (2*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*(391 + (6*I)*Pi - (12*I)*(-53*I + 2*Pi)*RATIO[x] + 
      I*(103*I + 26*Pi)*RATIO[x^2]) + Log[mu2]*(60 - 120*RATIO[x] + 
      80*RATIO[x^2] + Nc^2*(60 - 240*RATIO[x] + 260*RATIO[x^2])) + 
    Nf*(Nc*(-350/3 + (604*RATIO[x])/3 - (68*RATIO[x^2])/3) + 
      (1688/3 - (3856*RATIO[x])/3 + 608*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, x]*(((-2*I)/3)*(-155*I + 42*Pi) + 
    (4*(296 + (87*I)*Pi)*RATIO[x])/3 - ((2*I)/3)*(-359*I + 159*Pi)*
     RATIO[x^2] + ((-8*I)*Pi + 16*(5 + I*Pi)*RATIO[x] + 
      20*(3 - (2*I)*Pi)*RATIO[x^2])/Nc^2 + 
    Nc^2*((4*I)*(87*I + 2*Pi) + 2*(421 - (14*I)*Pi)*RATIO[x] + 
      I*(103*I + 26*Pi)*RATIO[x^2]) + Log[mu2]*(20 - 40*RATIO[x] + 
      80*RATIO[x^2] + Nc^2*(80 - 280*RATIO[x] + 260*RATIO[x^2])) + 
    Nf*(Nc*(62 - 156*RATIO[x] - (68*RATIO[x^2])/3) + 
      (-344/3 + (208*RATIO[x])/3 + 608*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 0, 1, x]*(16 - 32*RATIO[x] + 16*RATIO[x^2] + 
    (38 - 76*RATIO[x] + 40*RATIO[x^2])/Nc^2 + 
    Nc^2*(100 - 500*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[1, 1, 1, 1, 1, 0, x]*(16 - 32*RATIO[x] + 16*RATIO[x^2] + 
    (38 - 76*RATIO[x] + 40*RATIO[x^2])/Nc^2 + 
    Nc^2*(100 - 500*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 1, 1, x]*(94 - 248*RATIO[x] + 202*RATIO[x^2] + 
    (70 - 140*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
    Nc^2*(150 - 708*RATIO[x] + 696*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 1, 1, 1, 0, 0, x]*(198 - 684*RATIO[x] + 600*RATIO[x^2] + 
    (278 - 844*RATIO[x] + 632*RATIO[x^2])/Nc^2 + 
    Nc^2*(246 - 1236*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(Nc*(-40 + 200*RATIO[x] - 180*RATIO[x^2]) + 
      (160 - 800*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 0, 1, x]*(16*RATIO[x^2] + (2 - 4*RATIO[x] + 40*RATIO[x^2])/
     Nc^2 + Nc^2*(70 - 440*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, 1, 0, x]*(16*RATIO[x^2] + (2 - 4*RATIO[x] + 40*RATIO[x^2])/
     Nc^2 + Nc^2*(70 - 440*RATIO[x] + 470*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 0, 0, x]*(48 - 156*RATIO[x] + 202*RATIO[x^2] + 
    (10 - 20*RATIO[x] + 80*RATIO[x^2])/Nc^2 + 
    Nc^2*(138 - 684*RATIO[x] + 696*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[1, 0, 0, 0, 1, 1, x]*(114 - 516*RATIO[x] + 600*RATIO[x^2] + 
    (66 - 420*RATIO[x] + 632*RATIO[x^2])/Nc^2 + 
    Nc^2*(162 - 1068*RATIO[x] + 1152*RATIO[x^2]) + 
    Nf*(Nc*(-20 + 160*RATIO[x] - 180*RATIO[x^2]) + 
      (80 - 640*RATIO[x] + 720*RATIO[x^2])/Nc)) + 
  G[0, 0, 0, 0, x]*((-680 - (657*I)*Pi + 150*Pi^2)/9 + 
    16*RATIO[(1 - x)^(-1)] - 43/(-1 + RATIO[x])^2 - 
    ((-781 - (2160*I)*Pi + 516*Pi^2)*RATIO[x])/9 + 
    Log[mu2]^2*(-6 + 12*RATIO[x] + Nc^2*(-36 + 108*RATIO[x] - 
        102*RATIO[x^2]) - 24*RATIO[x^2]) + 
    ((6365 - (2436*I)*Pi + 648*Pi^2)*RATIO[x^2])/18 + 
    ((-103 - (44*I)*Pi + 10*Pi^2)/2 + 72*RATIO[(1 - x)^(-1)] - 
      26/(-1 + RATIO[x])^2 - (-21 - (84*I)*Pi + 10*Pi^2)*RATIO[x] + 
      (-79 + (12*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-8749 - (588*I)*Pi - 834*Pi^2)/18 + 24*RATIO[(1 - x)^(-1)] - 
      124/(-1 + RATIO[x])^2 + (2*(410 + (123*I)*Pi + 1056*Pi^2)*RATIO[x])/9 - 
      ((-5659 - (1002*I)*Pi + 4230*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((4*(17 - (3*I)*Pi))/3 + ((8*I)/3)*(41*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-32/3 + (112*RATIO[x])/3 - (104*RATIO[x^2])/3) + 
        (-8/3 + (16*RATIO[x])/3 - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 + (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*((8*(58 + (9*I)*Pi))/3 - 
        ((40*I)/3)*(-31*I + 9*Pi)*RATIO[x] + 12*(19 + (9*I)*Pi)*
         RATIO[x^2])) + Nf*(((-8*(278 - (108*I)*Pi + 27*Pi^2))/9 + 
        32*RATIO[(1 - x)^(-1)] - 112/(-1 + RATIO[x])^2 + 
        (32*(55 - (108*I)*Pi + 54*Pi^2)*RATIO[x])/9 - 
        (8*(206 - (134*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(346 - (24*I)*Pi + 27*Pi^2))/9 - 8*RATIO[(1 - x)^(-1)] + 
        32/(-1 + RATIO[x])^2 - (4*(49 - (42*I)*Pi + 108*Pi^2)*RATIO[x])/9 + 
        (2*(125 - (78*I)*Pi + 243*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 1, 1, x]*((2189 + (190*I)*Pi - 28*Pi^2)/6 - 43*RATIO[x^(-2)] + 
    16*RATIO[x^(-1)] - (2*(1191 - (46*I)*Pi + 22*Pi^2)*RATIO[x])/3 + 
    Log[mu2]^2*(-18 + 36*RATIO[x] + Nc^2*(-30 + 96*RATIO[x] - 
        102*RATIO[x^2]) - 24*RATIO[x^2]) + 
    ((6365 - (2436*I)*Pi + 648*Pi^2)*RATIO[x^2])/18 + 
    ((-219 + (148*I)*Pi + 14*Pi^2)/2 - 26*RATIO[x^(-2)] + 72*RATIO[x^(-1)] - 
      (-137 + (108*I)*Pi + 14*Pi^2)*RATIO[x] + (-79 + (12*I)*Pi + 12*Pi^2)*
       RATIO[x^2])/Nc^2 + Nc^2*((-725 + (453*I)*Pi - 420*Pi^2)/9 - 
      124*RATIO[x^(-2)] + 24*RATIO[x^(-1)] + 
      ((-6479 - (1248*I)*Pi + 2118*Pi^2)*RATIO[x])/9 - 
      ((-5659 - (1002*I)*Pi + 4230*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*((4*I)*(7*I + 5*Pi) - (8*I)*(-I + 5*Pi)*RATIO[x] + 
      Nf*(Nc*(-8 + 32*RATIO[x] - (104*RATIO[x^2])/3) + 
        (-8 + 16*RATIO[x] - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 + (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*(((4*I)/3)*(23*I + 9*Pi) - 
        ((32*I)/3)*(-4*I + 9*Pi)*RATIO[x] + 12*(19 + (9*I)*Pi)*RATIO[x^2])) + 
    Nf*(((-16*(338 - (39*I)*Pi + 27*Pi^2))/9 - 112*RATIO[x^(-2)] + 
        32*RATIO[x^(-1)] + (16*(508 - (186*I)*Pi + 135*Pi^2)*RATIO[x])/9 - 
        (8*(206 - (134*I)*Pi + 81*Pi^2)*RATIO[x^2])/3)/Nc + 
      Nc*((2*(373 - (18*I)*Pi + 54*Pi^2))/9 + 32*RATIO[x^(-2)] - 
        8*RATIO[x^(-1)] - (4*(76 - (36*I)*Pi + 135*Pi^2)*RATIO[x])/9 + 
        (2*(125 - (78*I)*Pi + 243*Pi^2)*RATIO[x^2])/9))) + 
  G[1, 1, 0, 0, x]*((-2263 - (2220*I)*Pi + 420*Pi^2)/18 + 
    24*RATIO[(1 - x)^(-1)] - 84*RATIO[x^(-2)] - ((8*I)/3)*(27*I + Pi)*
     RATIO[x^(-1)] - 6/(-1 + RATIO[x])^2 - 
    ((-181 - (1680*I)*Pi + 420*Pi^2)*RATIO[x])/9 + 
    Log[mu2]^2*(-6 + 12*RATIO[x] + Nc^2*(-14 + 64*RATIO[x] - 58*RATIO[x^2]) - 
      24*RATIO[x^2]) + ((2009 - (2466*I)*Pi + 504*Pi^2)*RATIO[x^2])/18 + 
    ((-1797 - (744*I)*Pi + 40*Pi^2)/6 - 52*RATIO[x^(-2)] + 
      144*RATIO[x^(-1)] + ((951 + (504*I)*Pi + 8*Pi^2)*RATIO[x])/3 - 
      ((993 + 28*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2*(3097 - (24*I)*Pi + 54*Pi^2))/9 + ((4*I)/3)*(9*I + Pi)*
       RATIO[(1 - x)^(-1)] - (513*RATIO[x^(-2)])/2 - 
      (I/3)*(219*I + 8*Pi)*RATIO[x^(-1)] - 69/(2*(-1 + RATIO[x])^2) + 
      (2*(965 + (222*I)*Pi + 450*Pi^2)*RATIO[x])/9 - 
      ((-1019 + (726*I)*Pi + 628*Pi^2)*RATIO[x^2])/6) + 
    Log[mu2]*((4*(17 - (3*I)*Pi))/3 + ((8*I)/3)*(5*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-8 + 32*RATIO[x] - (88*RATIO[x^2])/3) + 
        (-8/3 + (16*RATIO[x])/3 - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-5*I + 18*Pi) - 
        (8*RATIO[x^(-1)])/3 + ((4*I)/3)*(61*I + 36*Pi)*RATIO[x] + 
        (4*(116 - (33*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(Nc*((2*(401 - (6*I)*Pi + 12*Pi^2))/9 + 64*RATIO[x^(-2)] - 
        (176*RATIO[x^(-1)])/9 - (8*(10 - (12*I)*Pi + 33*Pi^2)*RATIO[x])/9 + 
        (2*(47 - (54*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((-16*(339 - (66*I)*Pi + 10*Pi^2))/15 - 224*RATIO[x^(-2)] + 
        (704*RATIO[x^(-1)])/9 + (32*(175 - (168*I)*Pi + 55*Pi^2)*RATIO[x])/
         15 - (16*(1438 - (993*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 1, 1, x]*((18 - (221*I)*Pi + 14*Pi^2)/3 - 
    ((8*I)/3)*(27*I + Pi)*RATIO[(1 - x)^(-1)] - 6*RATIO[x^(-2)] + 
    24*RATIO[x^(-1)] - 84/(-1 + RATIO[x])^2 - 
    (2*(365 - (131*I)*Pi + 14*Pi^2)*RATIO[x])/3 + 
    Log[mu2]^2*(-18 + 36*RATIO[x] + Nc^2*(-8 + 52*RATIO[x] - 58*RATIO[x^2]) - 
      24*RATIO[x^2]) + ((2009 - (2466*I)*Pi + 504*Pi^2)*RATIO[x^2])/18 + 
    (((11*I)/2)*(57*I + 8*Pi) + 144*RATIO[(1 - x)^(-1)] - 
      52/(-1 + RATIO[x])^2 + (345 - (168*I)*Pi + 16*Pi^2)*RATIO[x] - 
      ((993 + 28*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-5471 - (1194*I)*Pi - 300*Pi^2)/18 - (I/3)*(219*I + 8*Pi)*
       RATIO[(1 - x)^(-1)] - (69*RATIO[x^(-2)])/2 + ((4*I)/3)*(9*I + Pi)*
       RATIO[x^(-1)] - 513/(2*(-1 + RATIO[x])^2) + 
      ((-4987 + (1734*I)*Pi + 984*Pi^2)*RATIO[x])/9 - 
      ((-1019 + (726*I)*Pi + 628*Pi^2)*RATIO[x^2])/6) + 
    Log[mu2]*(4*(17 - (3*I)*Pi) + (8*I)*(13*I + 3*Pi)*RATIO[x] + 
      Nf*(Nc*(-16/3 + (80*RATIO[x])/3 - (88*RATIO[x^2])/3) + 
        (-8 + 16*RATIO[x] - (32*RATIO[x^2])/3)/Nc) + 
      (16*(11 - (3*I)*Pi)*RATIO[x^2])/3 + Nc^2*(2*(35 - (4*I)*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (4*I)*(57*I + 10*Pi)*RATIO[x] + 
        (4*(116 - (33*I)*Pi)*RATIO[x^2])/3)) + 
    Nf*(Nc*((4*(68 - (2*I)*Pi + 7*Pi^2))/3 - (176*RATIO[(1 - x)^(-1)])/9 + 
        64/(-1 + RATIO[x])^2 - (4*(9 - (10*I)*Pi + 32*Pi^2)*RATIO[x])/3 + 
        (2*(47 - (54*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((-16*(1405 - (183*I)*Pi + 105*Pi^2))/45 + (704*RATIO[(1 - x)^(-1)])/
         9 - 224/(-1 + RATIO[x])^2 + (32*(913 - (489*I)*Pi + 240*Pi^2)*
          RATIO[x])/45 - (16*(1438 - (993*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/
       Nc)) + G[1, 1, 0, 1, x]*((-3209 + (696*I)*Pi - 144*Pi^2)/18 + 
    33*RATIO[x^(-2)] - ((8*I)/3)*(3*I + 2*Pi)*RATIO[x^(-1)] + 
    ((3119 - (1074*I)*Pi + 144*Pi^2)*RATIO[x])/9 - 
    ((4519 - (2196*I)*Pi + 828*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((237 - (420*I)*Pi - 110*Pi^2)/6 + 22*RATIO[x^(-2)] - 56*RATIO[x^(-1)] + 
      ((-75 + (252*I)*Pi + 86*Pi^2)*RATIO[x])/3 - 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2*(-314 + (115*I)*Pi + 39*Pi^2))/3 - 
      ((4*I)/3)*Pi*RATIO[(1 - x)^(-1)] + 102*RATIO[x^(-2)] - 
      ((4*I)/9)*(-112*I + 15*Pi)*RATIO[x^(-1)] + 
      ((-275 - (296*I)*Pi + 348*Pi^2)*RATIO[x])/3 - 
      ((-4811 - (6282*I)*Pi + 1860*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((-4*I)/3)*(-11*I + 3*Pi) + (8*(5 + (3*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*((I/3)*(107*I + 24*Pi) + 4*RATIO[x^(-1)] + 
        (2*(119 - (24*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(13*I + 12*Pi)*
         RATIO[x^2])) + Nf*(Nc*((4*(-74 + (8*I)*Pi + Pi^2))/3 - 
        32*RATIO[x^(-2)] + (88*RATIO[x^(-1)])/9 - 
        (4*(-65 + (22*I)*Pi + 11*Pi^2)*RATIO[x])/3 + 
        (2*(-344 + (114*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-1609 + (396*I)*Pi + 20*Pi^2))/15 + 112*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/9 + (8*(-745 + (708*I)*Pi + 110*Pi^2)*RATIO[x])/
         15 - (8*(-1619 + (2034*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 1, 0, x]*((-745 + (372*I)*Pi - 342*Pi^2)/9 - 
    ((8*I)/3)*(3*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 33/(-1 + RATIO[x])^2 + 
    (2*(700 - (561*I)*Pi + 342*Pi^2)*RATIO[x])/9 - 
    ((4519 - (2196*I)*Pi + 828*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((45 + (300*I)*Pi - 74*Pi^2)/6 - 56*RATIO[(1 - x)^(-1)] + 
      22/(-1 + RATIO[x])^2 + ((117 - (468*I)*Pi + 50*Pi^2)*RATIO[x])/3 - 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((6929 + (3126*I)*Pi - 240*Pi^2)/18 - ((4*I)/9)*(-112*I + 15*Pi)*
       RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
      102/(-1 + RATIO[x])^2 + (2*(-1993 - (2697*I)*Pi + 408*Pi^2)*RATIO[x])/
       9 - ((-4811 - (6282*I)*Pi + 1860*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((4*I)/3)*(23*I + 9*Pi) + (8*(17 - (9*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 3*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*(35 + 4*RATIO[(1 - x)^(-1)] - 62*RATIO[x] + 
        ((2*I)/3)*(13*I + 12*Pi)*RATIO[x^2])) + 
    Nf*(Nc*((2*(-398 + (30*I)*Pi + 21*Pi^2))/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
        32/(-1 + RATIO[x])^2 - (4*(-149 + (48*I)*Pi + 48*Pi^2)*RATIO[x])/9 + 
        (2*(-344 + (114*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-3595 + (1008*I)*Pi + 210*Pi^2))/45 - (352*RATIO[(1 - x)^(-1)])/
         9 + 112/(-1 + RATIO[x])^2 + (8*(-1003 + (1944*I)*Pi + 480*Pi^2)*
          RATIO[x])/45 - (8*(-1619 + (2034*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/
       Nc)) + G[1, 1, 1, 0, x]*((-3209 + (6654*I)*Pi - 558*Pi^2)/18 + 
    33*RATIO[x^(-2)] - ((8*I)/3)*(3*I + Pi)*RATIO[x^(-1)] + 
    ((3119 - (5934*I)*Pi + 126*Pi^2)*RATIO[x])/9 + 
    ((-4519 + (2226*I)*Pi + 60*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((237 + (3120*I)*Pi - 64*Pi^2)/6 + 22*RATIO[x^(-2)] - 56*RATIO[x^(-1)] - 
      (5*(15 + (432*I)*Pi + 16*Pi^2)*RATIO[x])/3 + 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((628 + (1503*I)*Pi - 130*Pi^2)/3 + 102*RATIO[x^(-2)] - 
      ((8*I)/9)*(-56*I + 3*Pi)*RATIO[x^(-1)] + 
      ((-275 - (3552*I)*Pi + 572*Pi^2)*RATIO[x])/3 - 
      ((-4811 - (9942*I)*Pi + 3420*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((4*I)/3)*(11*I + 9*Pi) + (8*(5 - (9*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 15*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*((I/3)*(107*I + 144*Pi) + 4*RATIO[x^(-1)] + 
        (2*(119 - (288*I)*Pi)*RATIO[x])/3 + ((2*I)/3)*(13*I + 276*Pi)*
         RATIO[x^2])) + Nf*(Nc*((8*(-37 + I*Pi + 3*Pi^2))/3 - 
        32*RATIO[x^(-2)] + (88*RATIO[x^(-1)])/9 - 
        (20*(-13 + (2*I)*Pi + 6*Pi^2)*RATIO[x])/3 + 
        (4*(-172 + (45*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-1609 + (240*I)*Pi + 120*Pi^2))/15 + 112*RATIO[x^(-2)] - 
        (352*RATIO[x^(-1)])/9 + (8*(-149 + (120*I)*Pi + 60*Pi^2)*RATIO[x])/
         3 - (8*(-1619 + (2010*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[0, 0, 0, 1, x]*((-745 - (1494*I)*Pi - 123*Pi^2)/9 - 
    ((8*I)/3)*(3*I + Pi)*RATIO[(1 - x)^(-1)] + 33/(-1 + RATIO[x])^2 - 
    (2*(-700 - (1854*I)*Pi + 93*Pi^2)*RATIO[x])/9 + 
    ((-4519 + (2226*I)*Pi + 60*Pi^2)*RATIO[x^2])/18 + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 12*RATIO[x^2]) + 
    ((15 - (304*I)*Pi)/2 - 56*RATIO[(1 - x)^(-1)] + 22/(-1 + RATIO[x])^2 - 
      3*(-13 - (208*I)*Pi + 16*Pi^2)*RATIO[x] + 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((6929 - (2352*I)*Pi - 768*Pi^2)/18 - ((8*I)/9)*(-56*I + 3*Pi)*
       RATIO[(1 - x)^(-1)] + 102/(-1 + RATIO[x])^2 + 
      (2*(-1993 + (357*I)*Pi + 852*Pi^2)*RATIO[x])/9 - 
      ((-4811 - (9942*I)*Pi + 3420*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]*(((4*I)/3)*(23*I + 21*Pi) + (8*(17 - (21*I)*Pi)*RATIO[x])/3 + 
      ((8*I)/3)*(11*I + 15*Pi)*RATIO[x^2] + 
      (Nf*(8/3 - (16*RATIO[x])/3 + (16*RATIO[x^2])/3))/Nc + 
      Nc^2*(5*(7 + (8*I)*Pi) + 4*RATIO[(1 - x)^(-1)] - (2*I)*(-31*I + 88*Pi)*
         RATIO[x] + ((2*I)/3)*(13*I + 276*Pi)*RATIO[x^2])) + 
    Nf*(Nc*((4*(-199 + (21*I)*Pi + 9*Pi^2))/9 + (88*RATIO[(1 - x)^(-1)])/9 - 
        32/(-1 + RATIO[x])^2 - (4*(-149 + (60*I)*Pi + 72*Pi^2)*RATIO[x])/9 + 
        (4*(-172 + (45*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((-4*(-719 + (228*I)*Pi + 36*Pi^2))/9 - (352*RATIO[(1 - x)^(-1)])/9 + 
        112/(-1 + RATIO[x])^2 + (8*(-1003 + (2220*I)*Pi + 720*Pi^2)*RATIO[x])/
         45 - (8*(-1619 + (2010*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc)) + 
  G[1, 0, 1, 0, x]*((4313 - (3498*I)*Pi + 636*Pi^2)/18 - 
    16*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - ((8*I)/3)*(-15*I + Pi)*
     RATIO[x^(-1)] + 4/(-1 + RATIO[x])^2 - 
    ((2957 - (2760*I)*Pi + 636*Pi^2)*RATIO[x])/9 + 
    ((4447 - (1236*I)*Pi + 948*Pi^2)*RATIO[x^2])/18 + 
    ((375 - (1332*I)*Pi + 74*Pi^2)/6 + 8*RATIO[x^(-2)] - 32*RATIO[x^(-1)] - 
      ((237 - (972*I)*Pi + 50*Pi^2)*RATIO[x])/3 + 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2563 - (3246*I)*Pi + 363*Pi^2)/18 + ((4*I)/9)*(-7*I + 9*Pi)*
       RATIO[(1 - x)^(-1)] - (5*RATIO[x^(-2)])/2 - (I/3)*(75*I + 4*Pi)*
       RATIO[x^(-1)] + 41/(2*(-1 + RATIO[x])^2) - 
      ((-3940 - (3858*I)*Pi + 1191*Pi^2)*RATIO[x])/9 + 
      ((-5473 - (3342*I)*Pi + 2502*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-2*(-140 + (36*I)*Pi + 21*Pi^2))/9 + (8*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (4*(-215 + (90*I)*Pi + 48*Pi^2)*RATIO[x])/9 - 
        (2*(-346 + (186*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-464 + (420*I)*Pi + 105*Pi^2))/45 - 
        (256*(-53 + (60*I)*Pi + 15*Pi^2)*RATIO[x])/45 + 
        (8*(-1619 + (1980*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(14 - (9*I)*Pi))/3 + ((8*I)/3)*(8*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + Nc^2*((-I)*(-33*I + 14*Pi) + 
        (4*RATIO[(1 - x)^(-1)])/3 + 2*(37 + (38*I)*Pi)*RATIO[x] - 
        (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[1, 0, 0, 1, x]*((4313 + (1128*I)*Pi + 54*Pi^2)/18 - 
    16*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] + ((8*I)/3)*(15*I + 4*Pi)*
     RATIO[x^(-1)] + 4/(-1 + RATIO[x])^2 + 
    ((-2957 - (1776*I)*Pi + 378*Pi^2)*RATIO[x])/9 - 
    ((-4447 + (3186*I)*Pi + 180*Pi^2)*RATIO[x^2])/18 + 
    ((125 + (408*I)*Pi)/2 + 8*RATIO[x^(-2)] - 32*RATIO[x^(-1)] + 
      (-79 - (536*I)*Pi + 48*Pi^2)*RATIO[x] - 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-2563 + (2310*I)*Pi + 477*Pi^2)/18 + ((4*I)/9)*(-7*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] - (5*RATIO[x^(-2)])/2 + I*(-25*I + 12*Pi)*
       RATIO[x^(-1)] + 41/(2*(-1 + RATIO[x])^2) - 
      ((-3940 - (1668*I)*Pi + 1089*Pi^2)*RATIO[x])/9 + 
      ((-5473 - (14154*I)*Pi + 2058*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-70 + (18*I)*Pi + 9*Pi^2))/9 + (8*RATIO[(1 - x)^(-1)])/9 - 
        (32*RATIO[x^(-1)])/9 + (4*(-215 + (18*I)*Pi + 72*Pi^2)*RATIO[x])/9 - 
        (4*(-173 - (3*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((16*(-232 + (342*I)*Pi + 45*Pi^2))/45 - 
        (128*(-106 + (144*I)*Pi + 45*Pi^2)*RATIO[x])/45 + 
        (8*(-1619 + (2064*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(14 - (9*I)*Pi))/3 + ((8*I)/3)*(8*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + Nc^2*((-I)*(-33*I + 14*Pi) + 
        (4*RATIO[(1 - x)^(-1)])/3 + 2*(37 + (38*I)*Pi)*RATIO[x] - 
        (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[0, 1, 0, 1, x]*((1423 + (393*I)*Pi + 156*Pi^2)/9 - 
    ((8*I)/3)*(-15*I + Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-2)] - 
    16*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 - 
    (2*(745 + (762*I)*Pi + 156*Pi^2)*RATIO[x])/9 + 
    ((4447 - (1236*I)*Pi + 948*Pi^2)*RATIO[x^2])/18 + 
    ((-57 + (396*I)*Pi + 110*Pi^2)/6 - 32*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 - ((-195 + (756*I)*Pi + 86*Pi^2)*RATIO[x])/3 + 
      ((21 - (108*I)*Pi + 68*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-52 + (376*I)*Pi + 161*Pi^2)/6 - (I/3)*(75*I + 4*Pi)*
       RATIO[(1 - x)^(-1)] + (41*RATIO[x^(-2)])/2 + ((4*I)/9)*(-7*I + 9*Pi)*
       RATIO[x^(-1)] - 5/(2*(-1 + RATIO[x])^2) - 
      ((-511 + (172*I)*Pi + 437*Pi^2)*RATIO[x])/3 + 
      ((-5473 - (3342*I)*Pi + 2502*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-28 + (21*I)*Pi + 3*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (8*RATIO[x^(-1)])/9 + (4*(-131 + (96*I)*Pi + 33*Pi^2)*RATIO[x])/9 - 
        (2*(-346 + (186*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-129 + (160*I)*Pi + 10*Pi^2))/15 - 
        (16*(-257 + (340*I)*Pi + 55*Pi^2)*RATIO[x])/15 + 
        (8*(-1619 + (1980*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(20 - (9*I)*Pi))/3 + ((8*I)/3)*(14*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(11 - (14*I)*Pi + (4*RATIO[x^(-1)])/3 + (2*I)*(7*I + 38*Pi)*
         RATIO[x] - (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[0, 1, 1, 0, x]*((1423 - (2805*I)*Pi + 315*Pi^2)/9 + 
    ((8*I)/3)*(15*I + 4*Pi)*RATIO[(1 - x)^(-1)] + 4*RATIO[x^(-2)] - 
    16*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 - 
    (2*(745 - (2481*I)*Pi + 99*Pi^2)*RATIO[x])/9 - 
    ((-4447 + (3186*I)*Pi + 180*Pi^2)*RATIO[x^2])/18 + 
    ((-57 - (2280*I)*Pi + 64*Pi^2)/6 - 32*RATIO[(1 - x)^(-1)] + 
      8/(-1 + RATIO[x])^2 + ((195 + (1896*I)*Pi + 80*Pi^2)*RATIO[x])/3 - 
      ((-21 + (144*I)*Pi + 112*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((-52 - (2836*I)*Pi + 119*Pi^2)/6 + I*(-25*I + 12*Pi)*
       RATIO[(1 - x)^(-1)] + (41*RATIO[x^(-2)])/2 + ((4*I)/9)*(-7*I + 12*Pi)*
       RATIO[x^(-1)] - 5/(2*(-1 + RATIO[x])^2) - 
      ((-511 - (4162*I)*Pi + 323*Pi^2)*RATIO[x])/3 + 
      ((-5473 - (14154*I)*Pi + 2058*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(-6 + 12*RATIO[x] - 12*RATIO[x^2] + 
      Nc^2*(7 - 14*RATIO[x] + 14*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-28 - (3*I)*Pi + 18*Pi^2))/9 - (32*RATIO[(1 - x)^(-1)])/9 + 
        (8*RATIO[x^(-1)])/9 + (4*(-131 - (24*I)*Pi + 90*Pi^2)*RATIO[x])/9 - 
        (4*(-173 - (3*I)*Pi + 81*Pi^2)*RATIO[x^2])/9) + 
      ((8*(-129 + (148*I)*Pi + 60*Pi^2))/15 - 
        (16*(-257 + (304*I)*Pi + 150*Pi^2)*RATIO[x])/15 + 
        (8*(-1619 + (2064*I)*Pi + 810*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((4*(20 - (9*I)*Pi))/3 + ((8*I)/3)*(14*I + 9*Pi)*RATIO[x] + 
      (8*(11 - (9*I)*Pi)*RATIO[x^2])/3 + 
      Nc^2*(11 - (14*I)*Pi + (4*RATIO[x^(-1)])/3 + (2*I)*(7*I + 38*Pi)*
         RATIO[x] - (2*I)*(-15*I + 38*Pi)*RATIO[x^2]) + 
      Nf*((-8/3 + (16*RATIO[x])/3 - (16*RATIO[x^2])/3)/Nc + 
        Nc*(4/3 - (8*RATIO[x])/3 + (8*RATIO[x^2])/3)))) + 
  G[0, 1, 0, 0, x]*((-943 + (1470*I)*Pi - 234*Pi^2)/9 - 
    ((16*I)/3)*(6*I + Pi)*RATIO[(1 - x)^(-1)] - 8/(-1 + RATIO[x])^2 + 
    ((-577 - (2616*I)*Pi + 468*Pi^2)*RATIO[x])/9 - 
    ((1937 - (3426*I)*Pi + 384*Pi^2)*RATIO[x^2])/18 + 
    ((45 + (768*I)*Pi - 40*Pi^2)/6 + 32*RATIO[(1 - x)^(-1)] - 
      8/(-1 + RATIO[x])^2 - ((795 + (720*I)*Pi + 8*Pi^2)*RATIO[x])/3 + 
      ((993 + 28*Pi^2)*RATIO[x^2])/3)/Nc^2 + 
    Nc^2*((1553 + (2982*I)*Pi + 573*Pi^2)/18 - (I/9)*(-101*I + 60*Pi)*
       RATIO[(1 - x)^(-1)] - ((8*I)/9)*(11*I + 6*Pi)*RATIO[x^(-1)] + 
      5/(2*(-1 + RATIO[x])^2) - ((92 + (5178*I)*Pi + 1581*Pi^2)*RATIO[x])/9 + 
      ((-215 + (7446*I)*Pi + 3138*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(15 - 66*RATIO[x] + 60*RATIO[x^2])) + 
    Nf*(Nc*((-8*(-5 + (2*I)*Pi + Pi^2))/3 + (16*RATIO[(1 - x)^(-1)])/9 - 
        (16*RATIO[x^(-1)])/9 + (4*(-19 + (14*I)*Pi + 22*Pi^2)*RATIO[x])/3 - 
        (2*(131 + (66*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((4*(-85 - (292*I)*Pi + 40*Pi^2))/15 + (64*RATIO[(1 - x)^(-1)])/9 - 
        (8*(479 - (676*I)*Pi + 220*Pi^2)*RATIO[x])/15 + 
        (16*(1438 - (1014*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*(((4*I)/3)*(20*I + 3*Pi) + (8*(20 - (3*I)*Pi)*RATIO[x])/3 - 
      (176*RATIO[x^2])/3 + Nc^2*(((-14*I)/3)*(-5*I + 3*Pi) + 
        (8*RATIO[(1 - x)^(-1)])/3 - (8*RATIO[x^(-1)])/3 + 
        (4*(101 + (39*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*(-55*I + 18*Pi)*
         RATIO[x^2]) + Nf*((8/3 - (16*RATIO[x])/3 + (32*RATIO[x^2])/3)/Nc + 
        Nc*(20/3 - (88*RATIO[x])/3 + (80*RATIO[x^2])/3)))) + 
  G[1, 0, 1, 1, x]*((7*(-237 + (54*I)*Pi + 4*Pi^2))/6 - 8*RATIO[x^(-2)] - 
    ((16*I)/3)*(6*I + Pi)*RATIO[x^(-1)] - 
    (2*(-419 + (135*I)*Pi + 14*Pi^2)*RATIO[x])/3 - 
    ((1937 - (3426*I)*Pi + 384*Pi^2)*RATIO[x^2])/18 + 
    ((7*(21 - (32*I)*Pi))/2 - 8*RATIO[x^(-2)] + 32*RATIO[x^(-1)] - 
      (397 - (240*I)*Pi + 16*Pi^2)*RATIO[x] + ((993 + 28*Pi^2)*RATIO[x^2])/3)/
     Nc^2 + Nc^2*((1154 + (72*I)*Pi + 549*Pi^2)/18 - 
      ((8*I)/9)*(11*I + 6*Pi)*RATIO[(1 - x)^(-1)] + (5*RATIO[x^(-2)])/2 - 
      (I/9)*(-101*I + 60*Pi)*RATIO[x^(-1)] - 
      ((-307 + (2268*I)*Pi + 1557*Pi^2)*RATIO[x])/9 + 
      ((-215 + (7446*I)*Pi + 3138*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(18 - 36*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(9 - 54*RATIO[x] + 60*RATIO[x^2])) + 
    Nf*(Nc*((-2*(185 + (6*I)*Pi + 42*Pi^2))/9 - (16*RATIO[(1 - x)^(-1)])/9 + 
        (16*RATIO[x^(-1)])/9 + (16*(47 + (6*I)*Pi + 24*Pi^2)*RATIO[x])/9 - 
        (2*(131 + (66*I)*Pi + 162*Pi^2)*RATIO[x^2])/9) + 
      ((4*(2623 - (876*I)*Pi + 420*Pi^2))/45 + (64*RATIO[x^(-1)])/9 - 
        (8*(4315 - (2028*I)*Pi + 960*Pi^2)*RATIO[x])/45 + 
        (16*(1438 - (1014*I)*Pi + 405*Pi^2)*RATIO[x^2])/45)/Nc) + 
    Log[mu2]*((-4*I)*(-8*I + Pi) + 8*(8 + I*Pi)*RATIO[x] - 
      (176*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-53*I + 15*Pi) - 
        (8*RATIO[(1 - x)^(-1)])/3 + (8*RATIO[x^(-1)])/3 + 
        (4*(119 + (33*I)*Pi)*RATIO[x])/3 - ((8*I)/3)*(-55*I + 18*Pi)*
         RATIO[x^2]) + Nf*((8 - 16*RATIO[x] + (32*RATIO[x^2])/3)/Nc + 
        Nc*(4 - 24*RATIO[x] + (80*RATIO[x^2])/3)))) + 
  G[1, 0, 0, 0, x]*((-767 + (2304*I)*Pi - 276*Pi^2)/18 + 
    16*RATIO[(1 - x)^(-1)] + (8*I)*(-I + Pi)*RATIO[x^(-1)] - 
    4/(-1 + RATIO[x])^2 + ((-457 - (1890*I)*Pi + 492*Pi^2)*RATIO[x])/9 - 
    ((6293 - (1476*I)*Pi + 768*Pi^2)*RATIO[x^2])/18 + 
    ((167 + (100*I)*Pi - 10*Pi^2)/2 + (-73 - (92*I)*Pi + 10*Pi^2)*RATIO[x] - 
      (-79 + (12*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
    Nc^2*((6110 - (2880*I)*Pi + 669*Pi^2)/18 - (4*I)*(-2*I + Pi)*
       RATIO[(1 - x)^(-1)] + ((2*I)/9)*(163*I + 36*Pi)*RATIO[x^(-1)] - 
      41/(2*(-1 + RATIO[x])^2) - ((2864 - (4194*I)*Pi + 1695*Pi^2)*RATIO[x])/
       9 + ((-7177 - (4998*I)*Pi + 3480*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(6 - 12*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(21 - 78*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(Nc*((-2*(161 - (42*I)*Pi + 27*Pi^2))/9 + (16*RATIO[x^(-1)])/3 + 
        (16*(32 - (24*I)*Pi + 27*Pi^2)*RATIO[x])/9 - 
        (2*(15 - (58*I)*Pi + 81*Pi^2)*RATIO[x^2])/3) + 
      ((4*(395 - (996*I)*Pi + 270*Pi^2))/45 - (64*RATIO[x^(-1)])/9 - 
        (8*(1775 - (2148*I)*Pi + 1080*Pi^2)*RATIO[x])/45 + 
        (8*(1030 - (656*I)*Pi + 405*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Log[mu2]*(((4*I)/3)*(14*I + 3*Pi) + (8*(26 - (3*I)*Pi)*RATIO[x])/3 - 
      (176*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-122*I + 27*Pi) - 
        8*RATIO[x^(-1)] + (4*(176 + (45*I)*Pi)*RATIO[x])/3 - 
        ((28*I)/3)*(-17*I + 6*Pi)*RATIO[x^2]) + 
      Nf*((8/3 - (16*RATIO[x])/3 + (32*RATIO[x^2])/3)/Nc + 
        Nc*(28/3 - (104*RATIO[x])/3 + 32*RATIO[x^2])))) + 
  G[0, 1, 1, 1, x]*((-1329 - 10*Pi^2)/3 + (8*I)*(-I + Pi)*
     RATIO[(1 - x)^(-1)] - 4*RATIO[x^(-2)] + 16*RATIO[x^(-1)] + 
    (2*(1125 + (69*I)*Pi + 46*Pi^2)*RATIO[x])/3 - 
    ((6293 - (1476*I)*Pi + 768*Pi^2)*RATIO[x^2])/18 + 
    ((179 - (108*I)*Pi - 14*Pi^2)/2 + (-85 + (116*I)*Pi + 14*Pi^2)*RATIO[x] - 
      (-79 + (12*I)*Pi + 12*Pi^2)*RATIO[x^2])/Nc^2 + 
    Nc^2*((-2265 + (170*I)*Pi + 253*Pi^2)/6 + ((2*I)/9)*(163*I + 36*Pi)*
       RATIO[(1 - x)^(-1)] - (41*RATIO[x^(-2)])/2 - 
      (4*I)*(-2*I + Pi)*RATIO[x^(-1)] - ((-3347 - (268*I)*Pi + 595*Pi^2)*
        RATIO[x])/3 + ((-7177 - (4998*I)*Pi + 3480*Pi^2)*RATIO[x^2])/18) + 
    Log[mu2]^2*(18 - 36*RATIO[x] + 24*RATIO[x^2] + 
      Nc^2*(15 - 66*RATIO[x] + 72*RATIO[x^2])) + 
    Nf*(Nc*((-4*(-25 - (12*I)*Pi + 27*Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/3 + 
        (4*(-83 - (78*I)*Pi + 135*Pi^2)*RATIO[x])/9 - 
        (2*(15 - (58*I)*Pi + 81*Pi^2)*RATIO[x^2])/3) + 
      ((4*(3025 - (636*I)*Pi + 540*Pi^2))/45 - (64*RATIO[(1 - x)^(-1)])/9 - 
        (8*(4405 - (1788*I)*Pi + 1350*Pi^2)*RATIO[x])/45 + 
        (8*(1030 - (656*I)*Pi + 405*Pi^2)*RATIO[x^2])/15)/Nc) + 
    Log[mu2]*((-4*I)*(-2*I + Pi) + 8*(6 + I*Pi)*RATIO[x] - 
      (176*RATIO[x^2])/3 + Nc^2*(((-2*I)/3)*(-8*I + 21*Pi) - 
        8*RATIO[(1 - x)^(-1)] + (4*(62 + (39*I)*Pi)*RATIO[x])/3 - 
        ((28*I)/3)*(-17*I + 6*Pi)*RATIO[x^2]) + 
      Nf*((8 - 16*RATIO[x] + (32*RATIO[x^2])/3)/Nc + 
        Nc*(20/3 - (88*RATIO[x])/3 + 32*RATIO[x^2])))) + 
  (I/180)*RATIO[x^(-1)]*(11785*Pi + (285*I)*Pi^2 + 1680*Pi^3 + 64*Pi^5 - 
    2880*Pi*Zeta[3]) + ((-95*I)*Pi^3 - 21*Pi^4 + 570*Zeta[3] - 
    (900*I)*Pi*Zeta[3])/(20*(-1 + RATIO[x])^2) + 
  Log[mu2]^2*((-3*I)*Pi*RATIO[(1 - x)^(-1)] - (3*I)*Pi*RATIO[x^(-1)] + 
    Nc*Nf*((-I/3)*(-10*I + 2*Pi - (5*I)*Pi^2 + Pi^3) + 
      (2*(5 + I*Pi)*Pi^2*RATIO[x])/3 - ((2*I)/3)*Pi^2*(-5*I + Pi)*
       RATIO[x^2]) + (Pi*RATIO[x^2]*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/5 + 
    (-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 360*Zeta[3] + 
      (720*I)*Pi*Zeta[3])/60 - (RATIO[x]*(90*Pi^2 - (60*I)*Pi^3 + 7*Pi^4 + 
       360*Zeta[3] + (720*I)*Pi*Zeta[3]))/30 + 
    Nc^2*((-I/12)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - 
      (RATIO[(1 - x)^(-1)]*((85*I)*Pi + (4*I)*Pi^3 + 8*Zeta[3]))/4 + 
      (2320 - (4900*I)*Pi + 2865*Pi^2 - (350*I)*Pi^3 + 239*Pi^4 + 
        5460*Zeta[3] + (2880*I)*Pi*Zeta[3])/120 + 
      (RATIO[x^2]*(3005*Pi^2 + (70*I)*Pi^3 + 456*Pi^4 + 780*Zeta[3] + 
         (7200*I)*Pi*Zeta[3]))/60 - (RATIO[x]*(3005*Pi^2 - (590*I)*Pi^3 + 
         473*Pi^4 + 4740*Zeta[3] + (7200*I)*Pi*Zeta[3]))/60)) + 
  G[0, 0, x]*((8*I)*Pi*RATIO[x^(-1)] + (1259 - (642*I)*Pi - 366*Pi^2)/
     (36*(-1 + RATIO[x])^2) + Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[x])/2 - 
      (9*RATIO[x^2])/2) + Log[mu2]^3*
     (Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      Nc^2*((29 - (9*I)*Pi)/3 + ((2*I)/3)*(29*I + 9*Pi)*RATIO[x] + 
        (2*(11 - (9*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]^2*(-15 + (6*I)*Pi - Pi^2 + 12*RATIO[(1 - x)^(-1)] - 
      3/(-1 + RATIO[x])^2 + 2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x] + 
      6*RATIO[x^2] + Nc*Nf*(((-2*I)/3)*(-3*I + Pi) + (4*(3 + I*Pi)*RATIO[x])/
         3 - ((4*I)/3)*(-5*I + Pi)*RATIO[x^2]) + 
      Nc^2*((-183 - (334*I)*Pi + 33*Pi^2)/12 - (2*I)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] - 69/(4*(-1 + RATIO[x])^2) - 
        ((411 - (334*I)*Pi + 69*Pi^2)*RATIO[x])/6 + 
        ((601 + (14*I)*Pi + 63*Pi^2)*RATIO[x^2])/6)) + 
    Nf*(Nc*((-2*(-129 - (16*I)*Pi + 32*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        (-226 + (63*I)*Pi + 96*Pi^2)/(9*(-1 + RATIO[x])^2) + 
        (RATIO[x^2]*(76700 - (15800*I)*Pi + 2120*Pi^2 + (420*I)*Pi^3 + 
           1917*Pi^4 - 31680*Zeta[3]))/270 - 
        (RATIO[x]*(24240 - (22000*I)*Pi + 4285*Pi^2 + (240*I)*Pi^3 + 
           852*Pi^4 - 27180*Zeta[3]))/135 + (11620 - (19840*I)*Pi + 
          10435*Pi^2 + (60*I)*Pi^3 + 213*Pi^4 - 15300*Zeta[3])/270) + 
      ((64*(12 - (46*I)*Pi + 25*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        (2*(79 - (6*I)*Pi + 168*Pi^2))/(9*(-1 + RATIO[x])^2) + 
        (4*RATIO[x]*(10438 - (4418*I)*Pi - 965*Pi^2 - (720*I)*Pi^3 + 
           852*Pi^4 - 14220*Zeta[3]))/135 - 
        (2*(20195 - (5882*I)*Pi + 7195*Pi^2 - (360*I)*Pi^3 + 213*Pi^4 - 
           9900*Zeta[3]))/135 - (2*RATIO[x^2]*(45984 - (27424*I)*Pi - 
           4780*Pi^2 - (1380*I)*Pi^3 + 1917*Pi^4 - 6840*Zeta[3]))/135)/Nc) - 
    (RATIO[(1 - x)^(-1)]*(1463 - (177*I)*Pi - 12*Pi^2 - (8*I)*Pi^3 + 
       72*Zeta[3]))/9 + (45915 - (69630*I)*Pi + 34300*Pi^2 + (2760*I)*Pi^3 + 
      951*Pi^4 + 8820*Zeta[3] - (7560*I)*Pi*Zeta[3])/540 + 
    (RATIO[x^2]*(-115490 + (17400*I)*Pi - 7725*Pi^2 - (3030*I)*Pi^3 + 
       1092*Pi^4 + 60780*Zeta[3] - (27360*I)*Pi*Zeta[3]))/180 - 
    (RATIO[x]*(-77835 + (100860*I)*Pi + 3460*Pi^2 + (1860*I)*Pi^3 + 
       1923*Pi^4 + 64980*Zeta[3] - (33480*I)*Pi*Zeta[3]))/270 + 
    ((4*(32 - (3*I)*Pi + 8*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*RATIO[x^(-1)] + (21 - (24*I)*Pi - 32*Pi^2)/
       (6*(-1 + RATIO[x])^2) + (-2650 + (1740*I)*Pi + 495*Pi^2 - 
        (400*I)*Pi^3 + 103*Pi^4 + 2640*Zeta[3] + (480*I)*Pi*Zeta[3])/60 - 
      (RATIO[x]*(-910 + (3200*I)*Pi - 1015*Pi^2 - (240*I)*Pi^3 + 191*Pi^4 + 
         8400*Zeta[3] - (2400*I)*Pi*Zeta[3]))/30 + 
      (RATIO[x^2]*(-11490 + (3020*I)*Pi - 1745*Pi^2 - (240*I)*Pi^3 + 
         178*Pi^4 + 3600*Zeta[3] - (3120*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*((I/18)*(3*Pi + 16*Pi^3)*RATIO[x^(-1)] + 
      (14336 - (6162*I)*Pi - 3261*Pi^2)/(72*(-1 + RATIO[x])^2) - 
      (RATIO[(1 - x)^(-1)]*(6519 + (1847*I)*Pi - 511*Pi^2 - (42*I)*Pi^3 + 
         504*Zeta[3]))/54 + (RATIO[x]*(203560 - (254820*I)*Pi + 79322*Pi^2 + 
         (16380*I)*Pi^3 + 2259*Pi^4 - 266976*Zeta[3] + (95040*I)*Pi*Zeta[3]))/
       216 + (2340 + (1070880*I)*Pi - 438550*Pi^2 - (52380*I)*Pi^3 - 
        2943*Pi^4 + 613440*Zeta[3] - (203040*I)*Pi*Zeta[3])/2160 - 
      (RATIO[x^2]*(1617740 - (31860*I)*Pi + 182640*Pi^2 + (54000*I)*Pi^3 + 
         11991*Pi^4 - 1209240*Zeta[3] + (473040*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*((2*(165 - (75*I)*Pi + 8*Pi^2 - (3*I)*Pi^3))/9 - 
      ((4*I)/3)*(-19*I + 6*Pi)*RATIO[(1 - x)^(-1)] + 
      (((2*I)/3)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
      (4*(51 - (75*I)*Pi - 32*Pi^2 + (3*I)*Pi^3)*RATIO[x])/9 + 
      Nf*(((-4*(15 - (6*I)*Pi + Pi^2))/9 + (16*RATIO[(1 - x)^(-1)])/3 - 
          4/(3*(-1 + RATIO[x])^2) + (8*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/9 + 
          (8*RATIO[x^2])/3)/Nc + Nc*((-37 - (54*I)*Pi + 6*Pi^2)/3 - 
          ((8*I)/9)*(-3*I + Pi)*RATIO[(1 - x)^(-1)] - 
          23/(3*(-1 + RATIO[x])^2) - (2*(79 - (162*I)*Pi + 30*Pi^2)*RATIO[x])/
           9 + (2*(73 - (30*I)*Pi + 28*Pi^2)*RATIO[x^2])/9)) + 
      ((4*I)/3)*RATIO[x^2]*(11*I + 3*Pi + 2*Pi^3 + (12*I)*Zeta[3]) + 
      Nc^2*(-((-387 - (80*I)*Pi - 8*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
        (((23*I)/6)*(-11*I + 3*Pi))/(-1 + RATIO[x])^2 + 
        (1479 + (2487*I)*Pi + 56*Pi^2 + (69*I)*Pi^3 - 612*Zeta[3])/18 + 
        (I/9)*RATIO[x^2]*(449*I + 711*Pi + (224*I)*Pi^2 + 159*Pi^3 + 
          (972*I)*Zeta[3]) + (RATIO[x]*(1145 - (2265*I)*Pi + 16*Pi^2 - 
           (177*I)*Pi^3 + 1044*Zeta[3]))/9))) + 
  G[0, 0, 1, x]*((-2*(-129 - (324*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
    (6*I)*Pi*RATIO[x^(-2)] + (8*I)*(-I + 3*Pi)*RATIO[x^(-1)] - 
    ((I/6)*(-I + 294*Pi))/(-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*
     (-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(3*(3 - (4*I)*Pi) + (6*I)*(3*I + 4*Pi)*RATIO[x] + 
      Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) - 
      (12*I)*Pi*RATIO[x^2] + Nc^2*((-I/6)*(-23*I + 102*Pi) - 
        2*RATIO[(1 - x)^(-1)] + (5*(1 + (42*I)*Pi)*RATIO[x])/3 + 
        ((49 - (228*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((2*(-36 + (83*I)*Pi + 15*Pi^2))/3 - 8*RATIO[(1 - x)^(-1)] + 
      2/(-1 + RATIO[x])^2 - (4*(-30 + (71*I)*Pi + 15*Pi^2)*RATIO[x])/3 + 
      (4*(3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((413 + (584*I)*Pi + 75*Pi^2)/6 - ((8*I)/9)*(10*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] + 23/(2*(-1 + RATIO[x])^2) - 
        ((271 + (860*I)*Pi + 159*Pi^2)*RATIO[x])/3 + 
        ((403 + (1608*I)*Pi + 531*Pi^2)*RATIO[x^2])/9) + 
      Nf*(((4*(3 - (4*I)*Pi))/3 + ((8*I)/3)*(3*I + 4*Pi)*RATIO[x] - 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc + Nc*(((-2*I)/3)*(-7*I + 10*Pi) - 
          (8*RATIO[(1 - x)^(-1)])/9 + (4*(5 + (22*I)*Pi)*RATIO[x])/3 - 
          ((4*I)/9)*(-I + 72*Pi)*RATIO[x^2]))) + 
    (RATIO[x^2]*(444 - (2438*I)*Pi + 245*Pi^2 + (1992*I)*Pi^3 - 
       9216*Zeta[3]))/18 + (-1131 - (1814*I)*Pi + 72*Pi^2 + (720*I)*Pi^3 - 
      1692*Zeta[3])/18 + (RATIO[x]*(3993 - (860*I)*Pi + 258*Pi^2 - 
       (2304*I)*Pi^3 + 8568*Zeta[3]))/18 + 
    (-30 - (306*I)*Pi + 17*Pi^2 + (40*I)*Pi^3 + ((2*I)/3)*(-61*I + 132*Pi)*
       RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-1)] - (((2*I)/3)*(-I + 45*Pi))/
       (-1 + RATIO[x])^2 + (2*I)*RATIO[x^2]*(3*I - 169*Pi + 54*Pi^3 + 
        (260*I)*Zeta[3]) - 124*Zeta[3] + 
      (2*RATIO[x]*(15 + (576*I)*Pi - 19*Pi^2 - (192*I)*Pi^3 + 804*Zeta[3]))/
       3)/Nc^2 + Nc^2*(-((-2870 - (867*I)*Pi - 27*Pi^2)*RATIO[(1 - x)^(-1)])/
       27 - ((69*I)/2)*Pi*RATIO[x^(-2)] + ((3 - (216*I)*Pi - 4*Pi^2)*
        RATIO[x^(-1)])/18 - ((I/4)*(63*I + 572*Pi))/(-1 + RATIO[x])^2 + 
      (20186 + (5394*I)*Pi - 3937*Pi^2 + (1050*I)*Pi^3 - 792*Zeta[3])/36 + 
      (I/27)*RATIO[x^2]*(3719*I + 13011*Pi + (4506*I)*Pi^2 + 4131*Pi^3 + 
        (2970*I)*Zeta[3]) + (RATIO[x]*(-8772 - (19572*I)*Pi + 5845*Pi^2 - 
         (2778*I)*Pi^3 + 2304*Zeta[3]))/18) + 
    Nf*(Nc*(((-32*I)/27)*(-26*I + 9*Pi)*RATIO[(1 - x)^(-1)] + 
        (((2*I)/3)*(-7*I + 48*Pi))/(-1 + RATIO[x])^2 + 
        (RATIO[x^2]*(41 - (1794*I)*Pi + 234*Pi^2 - 5832*Zeta[3]))/27 - 
        (4*RATIO[x]*(-575 - (411*I)*Pi + 297*Pi^2 - 1512*Zeta[3]))/27 + 
        (-2755 - (66*I)*Pi + 396*Pi^2 - 1080*Zeta[3])/27) + 
      (((32*I)/135)*(-394*I + 165*Pi)*RATIO[(1 - x)^(-1)] - 
        (((56*I)/15)*(-7*I + 30*Pi))/(-1 + RATIO[x])^2 + 
        (4*RATIO[x]*(-8117 + (15624*I)*Pi + 4140*Pi^2 - 30240*Zeta[3]))/135 - 
        (2*(-3781 + (2376*I)*Pi + 540*Pi^2 - 2160*Zeta[3]))/27 + 
        (8*RATIO[x^2]*(145 - (419*I)*Pi + 45*Pi^2 + 1620*Zeta[3]))/15)/Nc)) + 
  G[0, 0, 0, x]*((49*RATIO[(1 - x)^(-1)])/3 - (I*(-25*I + 4*Pi))/
     (-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*(9 - 18*RATIO[x] + 18*RATIO[x^2]) + 
    Log[mu2]^2*(-3 + 30*RATIO[x] - (12*I)*Pi*RATIO[x^2] + 
      Nc*Nf*(2 - 4*RATIO[x] + 4*RATIO[x^2]) + 
      Nc^2*((-I)*(-53*I + 9*Pi) + 2*(56 + (27*I)*Pi)*RATIO[x] - 
        (12*I)*(-3*I + 4*Pi)*RATIO[x^2])) + 
    Log[mu2]*((2*(56 - (21*I)*Pi + 3*Pi^2))/3 - 24*RATIO[(1 - x)^(-1)] + 
      6/(-1 + RATIO[x])^2 - (4*(46 + (3*I)*Pi + 3*Pi^2)*RATIO[x])/3 + 
      (4*(-9 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((599 + (502*I)*Pi + 27*Pi^2)/6 + (4*I)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] + 69/(2*(-1 + RATIO[x])^2) - 
        ((73 + (754*I)*Pi + 63*Pi^2)*RATIO[x])/3 + 
        ((-1495 + (1326*I)*Pi + 171*Pi^2)*RATIO[x^2])/9) + 
      Nf*(Nc*(((-4*I)/3)*(-7*I + 5*Pi) + (8*(8 + (11*I)*Pi)*RATIO[x])/3 + 
          (16*(4 - (15*I)*Pi)*RATIO[x^2])/9) + 
        (-4/3 + (40*RATIO[x])/3 - ((16*I)/3)*Pi*RATIO[x^2])/Nc)) - 
    (I/18)*RATIO[x]*(-11125*I - 3258*Pi - (1476*I)*Pi^2 + 228*Pi^3 - 
      (288*I)*Zeta[3]) + (-1850 - (2178*I)*Pi + 681*Pi^2 + (78*I)*Pi^3 + 
      144*Zeta[3])/18 + (RATIO[x^2]*(780 + (815*I)*Pi + 79*Pi^2 + 
       (90*I)*Pi^3 + 360*Zeta[3]))/9 + 
    (((2*I)/3)*(67*I + 24*Pi)*RATIO[(1 - x)^(-1)] - (((2*I)/3)*(-5*I + 6*Pi))/
       (-1 + RATIO[x])^2 + ((2*I)/3)*RATIO[x]*(175*I + 90*Pi + (53*I)*Pi^2 + 
        4*Pi^3 + (60*I)*Zeta[3]) + (177 - (132*I)*Pi + 43*Pi^2 - (4*I)*Pi^3 + 
        60*Zeta[3])/3 + (2*RATIO[x^2]*(160 - (129*I)*Pi + 6*Pi^2 + 
         (4*I)*Pi^3 + 144*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((3303 + (248*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      ((I/2)*(287*I + 25*Pi))/(-1 + RATIO[x])^2 - 
      (I/18)*(-2648*I + 23*Pi - (1776*I)*Pi^2 + 165*Pi^3 - (576*I)*Zeta[3]) + 
      (RATIO[x]*(-14753 - (6770*I)*Pi + 5760*Pi^2 + (654*I)*Pi^3 + 
         288*Zeta[3]))/18 + (RATIO[x^2]*(11725 + (22440*I)*Pi - 7284*Pi^2 - 
         (1800*I)*Pi^3 + 432*Zeta[3]))/54) + 
    Nf*(Nc*(((8*I)/9)*(-39*I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
        10/(-1 + RATIO[x])^2 + (RATIO[x^2]*(-2059 - (1122*I)*Pi + 120*Pi^2 - 
           1944*Zeta[3]))/27 - (2*RATIO[x]*(-429 - (296*I)*Pi + 267*Pi^2 - 
           288*Zeta[3]))/9 + (368 - (188*I)*Pi + 189*Pi^2 - 72*Zeta[3])/9) + 
      (((-16*I)/45)*(-339*I + 20*Pi)*RATIO[(1 - x)^(-1)] + 
        144/(5*(-1 + RATIO[x])^2) + (4*RATIO[x]*(1263 + (344*I)*Pi + 
           2430*Pi^2 - 2880*Zeta[3]))/45 - 
        (2*(4191 - (1600*I)*Pi + 1890*Pi^2 - 720*Zeta[3]))/45 + 
        (8*RATIO[x^2]*(5506 - (4413*I)*Pi + 30*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[1, 0, 0, x]*(((-2*I)/3)*(-59*I + 12*Pi)*RATIO[(1 - x)^(-1)] + 
    (8*I)*Pi*RATIO[x^(-2)] - (4*(180 + (72*I)*Pi + Pi^2)*RATIO[x^(-1)])/9 + 
    ((I/3)*(-85*I + 6*Pi))/(-1 + RATIO[x])^2 + 
    Nc^2*Log[mu2]^3*(-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(3 - 30*RATIO[x] + Nc*Nf*(-2/3 + (4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + (12*I)*Pi*RATIO[x^2] + 
      Nc^2*((86 + (57*I)*Pi)/3 + 4*RATIO[x^(-1)] - ((2*I)/3)*(-77*I + 111*Pi)*
         RATIO[x] + (2*(5 + (102*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((-2*(14 - (9*I)*Pi + Pi^2))/3 - 8*RATIO[(1 - x)^(-1)] + 
      2/(-1 + RATIO[x])^2 + (4*(52 - (9*I)*Pi + Pi^2)*RATIO[x])/3 - 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((-191 - (1026*I)*Pi - 183*Pi^2)/18 + ((4*I)/3)*(-3*I + Pi)*
         RATIO[(1 - x)^(-1)] - (88*RATIO[x^(-1)])/9 + 
        23/(2*(-1 + RATIO[x])^2) + ((353 + (1854*I)*Pi + 363*Pi^2)*RATIO[x])/
         9 - ((-689 + (1638*I)*Pi + 333*Pi^2)*RATIO[x^2])/9) + 
      Nf*((4/3 - (40*RATIO[x])/3 + ((16*I)/3)*Pi*RATIO[x^2])/Nc + 
        Nc*((4*(22 + (21*I)*Pi))/9 + (16*RATIO[x^(-1)])/9 - 
          ((8*I)/9)*(-19*I + 39*Pi)*RATIO[x] + ((8*I)/9)*(7*I + 36*Pi)*
           RATIO[x^2]))) - (I/18)*(-2275*I - 3378*Pi - (788*I)*Pi^2 + 
      54*Pi^3 - (144*I)*Zeta[3]) - (I/9)*RATIO[x^2]*
     (-1224*I + 887*Pi - (79*I)*Pi^2 + 90*Pi^3 - (360*I)*Zeta[3]) + 
    (RATIO[x]*(7657 - (5580*I)*Pi + 1342*Pi^2 + (180*I)*Pi^3 + 288*Zeta[3]))/
     18 + (-8*RATIO[(1 - x)^(-1)] + (8*I)*Pi*RATIO[x^(-2)] - 
      (4*I)*(-13*I + 8*Pi)*RATIO[x^(-1)] + 8/(-1 + RATIO[x])^2 + 
      (I/3)*(39*I + 438*Pi + (37*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3]) - 
      ((2*I)/3)*RATIO[x^2]*(-142*I - 129*Pi - (6*I)*Pi^2 + 4*Pi^3 - 
        (144*I)*Zeta[3]) + (2*RATIO[x]*(-221 - (228*I)*Pi + 21*Pi^2 - 
         (4*I)*Pi^3 + 60*Zeta[3]))/3)/Nc^2 + 
    Nc^2*((-8*(-6 + I*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 - 
      ((5*I)/2)*Pi*RATIO[x^(-2)] + ((-14819 - (1134*I)*Pi + 36*Pi^2)*
        RATIO[x^(-1)])/54 + ((I/2)*(-258*I + 23*Pi))/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(13381 + (8574*I)*Pi - 16254*Pi^2 - (1278*I)*Pi^3 - 
         1080*Zeta[3]))/54 + (RATIO[x^2]*(3151 - (33816*I)*Pi + 9840*Pi^2 + 
         (1188*I)*Pi^3 - 216*Zeta[3]))/54 + 
      (-18491 + (10068*I)*Pi + 4563*Pi^2 + (369*I)*Pi^3 + 1836*Zeta[3])/54) + 
    Nf*(Nc*(((8*I)/9)*(3*I + Pi)*RATIO[(1 - x)^(-1)] + 
        ((16*I)/27)*(-113*I + 6*Pi)*RATIO[x^(-1)] - 
        19/(3*(-1 + RATIO[x])^2) - (RATIO[x^2]*(-659 - (546*I)*Pi + 92*Pi^2 - 
           648*Zeta[3]))/9 + (4*RATIO[x]*(-581 - (375*I)*Pi + 321*Pi^2 - 
           432*Zeta[3]))/27 + (2521 + (138*I)*Pi - 354*Pi^2 + 216*Zeta[3])/
         27) + ((16*RATIO[(1 - x)^(-1)])/3 - ((64*I)/135)*(-403*I + 15*Pi)*
         RATIO[x^(-1)] - 4/(3*(-1 + RATIO[x])^2) - 
        (4*RATIO[x]*(-857 + (308*I)*Pi + 1610*Pi^2 - 2880*Zeta[3]))/45 + 
        (2*(-5109 - (1036*I)*Pi + 890*Pi^2 - 720*Zeta[3]))/45 - 
        (8*RATIO[x^2]*(8116 - (4413*I)*Pi + 60*Pi^2 + 4860*Zeta[3]))/135)/
       Nc)) + G[1, 0, 1, x]*((-8*I)*(I + 2*Pi)*RATIO[(1 - x)^(-1)] + 
    (I/6)*(I + 12*Pi)*RATIO[x^(-2)] - (2*(-129 + (72*I)*Pi + 2*Pi^2)*
      RATIO[x^(-1)])/9 + ((4*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nc^2*Log[mu2]^3*(-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*((3*I)*(3*I + 4*Pi) + 6*(3 - (4*I)*Pi)*RATIO[x] + 
      Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (12*I)*Pi*RATIO[x^2] + Nc^2*((85 + (42*I)*Pi)/6 - 2*RATIO[x^(-1)] - 
        (I/3)*(-103*I + 150*Pi)*RATIO[x] + (7*(7 + (24*I)*Pi)*RATIO[x^2])/
         3)) + Log[mu2]*((-2*(-30 + (47*I)*Pi + 13*Pi^2))/3 + 
      2*RATIO[x^(-2)] - 8*RATIO[x^(-1)] + (4*(-36 + (59*I)*Pi + 13*Pi^2)*
        RATIO[x])/3 - (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((419 - (720*I)*Pi - 39*Pi^2)/18 - ((4*I)/3)*Pi*
         RATIO[(1 - x)^(-1)] + (23*RATIO[x^(-2)])/2 - ((4*I)/9)*(20*I + 3*Pi)*
         RATIO[x^(-1)] + ((7 + (1476*I)*Pi + 219*Pi^2)*RATIO[x])/9 - 
        ((-403 + (1296*I)*Pi + 261*Pi^2)*RATIO[x^2])/9) + 
      Nf*((((4*I)/3)*(3*I + 4*Pi) + (8*(3 - (4*I)*Pi)*RATIO[x])/3 + 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc + Nc*((2*(7 + (18*I)*Pi))/9 - 
          (8*RATIO[x^(-1)])/9 - ((4*I)/9)*(-13*I + 54*Pi)*RATIO[x] + 
          ((4*I)/9)*(I + 60*Pi)*RATIO[x^2]))) + 
    (I/18)*RATIO[x]*(4881*I - 1750*Pi + (1160*I)*Pi^2 + 2304*Pi^3 + 
      (8856*I)*Zeta[3]) + (3306 - (304*I)*Pi + 421*Pi^2 - (720*I)*Pi^3 + 
      1836*Zeta[3])/18 + (RATIO[x^2]*(444 + (2582*I)*Pi - 245*Pi^2 - 
       (2016*I)*Pi^3 + 9360*Zeta[3]))/18 + 
    (8*RATIO[(1 - x)^(-1)] - (2*RATIO[x^(-2)])/3 + (122*RATIO[x^(-1)])/3 + 
      (2*RATIO[x]*(3 - (714*I)*Pi - 71*Pi^2 + (192*I)*Pi^3 - 804*Zeta[3]))/
       3 + 2*RATIO[x^2]*(-3 + (169*I)*Pi - (54*I)*Pi^3 + 260*Zeta[3]) + 
      (-78 + (408*I)*Pi + 89*Pi^2 - (120*I)*Pi^3 + 372*Zeta[3])/3)/Nc^2 + 
    Nc^2*(-((-3 - (232*I)*Pi - 20*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
      (I/4)*(-63*I + 46*Pi)*RATIO[x^(-2)] + 
      ((2870 + (612*I)*Pi - 9*Pi^2)*RATIO[x^(-1)])/27 + 
      (((41*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(41192 + (25524*I)*Pi - 12255*Pi^2 + (7470*I)*Pi^3 - 
         9936*Zeta[3]))/54 + (-6950 - (5940*I)*Pi + 8511*Pi^2 - 
        (2502*I)*Pi^3 + 4104*Zeta[3])/108 + 
      (RATIO[x^2]*(-3719 - (7323*I)*Pi + 2544*Pi^2 - (3681*I)*Pi^3 + 
         4590*Zeta[3]))/27) + 
    Nf*(Nc*(((-8*I)/9)*Pi*RATIO[(1 - x)^(-1)] + (14*RATIO[x^(-2)])/3 - 
        ((8*I)/27)*(-104*I + 9*Pi)*RATIO[x^(-1)] - 
        (RATIO[x^2]*(-41 - (1278*I)*Pi + 42*Pi^2 - 5832*Zeta[3]))/27 + 
        (2*RATIO[x]*(-397 - (80*I)*Pi + 87*Pi^2 - 1008*Zeta[3]))/9 + 
        (-138 - (76*I)*Pi - 39*Pi^2 + 360*Zeta[3])/9) + 
      ((-392*RATIO[x^(-2)])/15 + ((64*I)/135)*(-197*I + 15*Pi)*
         RATIO[x^(-1)] - (4*RATIO[x]*(-2897 + (15444*I)*Pi + 1800*Pi^2 - 
           30240*Zeta[3]))/135 + (2*(7891 + (9900*I)*Pi + 900*Pi^2 - 
           10800*Zeta[3]))/135 - (8*RATIO[x^2]*(-435 - (1257*I)*Pi + 
           125*Pi^2 + 4860*Zeta[3]))/45)/Nc)) + 
  G[1, 1, x]*((8*I)*Pi*RATIO[(1 - x)^(-1)] + 
    ((1259 - (642*I)*Pi - 366*Pi^2)*RATIO[x^(-2)])/36 + 
    Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[x])/2 - (9*RATIO[x^2])/2) + 
    Log[mu2]^3*(Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      Nc^2*((-I/3)*(-7*I + 9*Pi) + (2*(7 + (9*I)*Pi)*RATIO[x])/3 + 
        (2*(11 - (9*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]^2*(-15 + (18*I)*Pi + Pi^2 - 3*RATIO[x^(-2)] + 12*RATIO[x^(-1)] - 
      2*(3 + (6*I)*Pi + Pi^2)*RATIO[x] + 6*RATIO[x^2] + 
      Nc*Nf*(((-2*I)/3)*(-7*I + Pi) + (4*(7 + I*Pi)*RATIO[x])/3 - 
        ((4*I)/3)*(-5*I + Pi)*RATIO[x^2]) + 
      Nc^2*((197 + (362*I)*Pi + 21*Pi^2)/12 - (69*RATIO[x^(-2)])/4 - 
        (2*I)*(-3*I + Pi)*RATIO[x^(-1)] - ((791 + (362*I)*Pi + 57*Pi^2)*
          RATIO[x])/6 + ((601 + (14*I)*Pi + 63*Pi^2)*RATIO[x^2])/6)) + 
    (I/9)*RATIO[x^(-1)]*(1463*I + 177*Pi - (12*I)*Pi^2 + 4*Pi^3 + 
      (48*I)*Zeta[3]) + (-144885 - (219150*I)*Pi + 4205*Pi^2 - 
      (39840*I)*Pi^3 + 3648*Pi^4 + 239940*Zeta[3] - (16200*I)*Pi*Zeta[3])/
     540 + (RATIO[x^2]*(-115490 + (17400*I)*Pi - 7725*Pi^2 - (3080*I)*Pi^3 + 
       496*Pi^4 + 61080*Zeta[3] - (89280*I)*Pi*Zeta[3]))/180 - 
    (RATIO[x]*(-268635 - (48660*I)*Pi - 26635*Pi^2 - (35250*I)*Pi^3 + 
       3108*Pi^4 + 263160*Zeta[3] - (106920*I)*Pi*Zeta[3]))/270 + 
    ((8*I)*Pi*RATIO[(1 - x)^(-1)] + ((21 - (24*I)*Pi - 32*Pi^2)*
        RATIO[x^(-2)])/6 + (4*(32 - (3*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/3 + 
      (-14286 + (828*I)*Pi - 579*Pi^2 - (3780*I)*Pi^3 + 112*Pi^4 + 
        17064*Zeta[3] + (576*I)*Pi*Zeta[3])/36 - 
      (RATIO[x]*(-13242 + (1704*I)*Pi - 1485*Pi^2 - (2556*I)*Pi^3 + 76*Pi^4 + 
         13752*Zeta[3] - (4608*I)*Pi*Zeta[3]))/18 - 
      (RATIO[x^2]*(11490 - (3020*I)*Pi + 1745*Pi^2 + (300*I)*Pi^3 + 12*Pi^4 - 
         3960*Zeta[3] + (12720*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*(((14336 - (6162*I)*Pi - 3261*Pi^2)*RATIO[x^(-2)])/72 + 
      (I/6)*RATIO[(1 - x)^(-1)]*(Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
      (I/54)*RATIO[x^(-1)]*(6519*I - 1847*Pi - (511*I)*Pi^2 + 6*Pi^3 + 
        (288*I)*Zeta[3]) - (RATIO[x]*(-443536 - (242076*I)*Pi + 6266*Pi^2 - 
         (44292*I)*Pi^3 + 2493*Pi^4 + 451152*Zeta[3] - 
         (108000*I)*Pi*Zeta[3]))/216 + 
      (RATIO[x^2]*(-323548 + (6372*I)*Pi - 36528*Pi^2 - (18120*I)*Pi^3 + 
         2661*Pi^4 + 285768*Zeta[3] - (117936*I)*Pi*Zeta[3]))/216 + 
      (-1197540 - (1413600*I)*Pi - 10610*Pi^2 - (204540*I)*Pi^3 + 7713*Pi^4 + 
        1609920*Zeta[3] - (164160*I)*Pi*Zeta[3])/2160) + 
    Log[mu2]*((2*(201 - (207*I)*Pi - 56*Pi^2 + (3*I)*Pi^3))/9 + 
      ((2*I)/3)*(-11*I + 3*Pi)*RATIO[x^(-2)] - ((4*I)/3)*(-19*I + 6*Pi)*
       RATIO[x^(-1)] + (4*(15 + (57*I)*Pi + 32*Pi^2 - (3*I)*Pi^3)*RATIO[x])/
       9 + Nf*(((4*(-15 + (18*I)*Pi + Pi^2))/9 - (4*RATIO[x^(-2)])/3 + 
          (16*RATIO[x^(-1)])/3 - (8*(3 + (6*I)*Pi + Pi^2)*RATIO[x])/9 + 
          (8*RATIO[x^2])/3)/Nc + Nc*((-123 + (102*I)*Pi + 14*Pi^2)/9 - 
          (23*RATIO[x^(-2)])/3 - ((8*I)/9)*(-3*I + Pi)*RATIO[x^(-1)] - 
          (2*(67 + (102*I)*Pi + 26*Pi^2)*RATIO[x])/9 + 
          (2*(73 - (30*I)*Pi + 28*Pi^2)*RATIO[x^2])/9)) + 
      (4*RATIO[x^2]*(-11 + (3*I)*Pi - (2*I)*Pi^3 + 12*Zeta[3]))/3 + 
      Nc^2*(((23*I)/6)*(-11*I + 3*Pi)*RATIO[x^(-2)] + 
        ((387 + (80*I)*Pi + 8*Pi^2)*RATIO[x^(-1)])/9 + 
        (RATIO[x]*(-247 + (843*I)*Pi + 432*Pi^2 + (123*I)*Pi^3 - 
           684*Zeta[3]))/9 + (957 - (207*I)*Pi - 120*Pi^2 - (29*I)*Pi^3 + 
          84*Zeta[3])/6 + (RATIO[x^2]*(-449 + (711*I)*Pi - 224*Pi^2 - 
           (105*I)*Pi^3 + 612*Zeta[3]))/9)) + 
    Nf*(Nc*(((-226 + (63*I)*Pi + 96*Pi^2)*RATIO[x^(-2)])/9 - 
        (2*(-129 - (16*I)*Pi + 32*Pi^2)*RATIO[x^(-1)])/27 - 
        (RATIO[x]*(52460 + (6200*I)*Pi - 2165*Pi^2 + (540*I)*Pi^3 + 96*Pi^4 - 
           6660*Zeta[3]))/135 + (2*RATIO[x^2]*(3835 - (790*I)*Pi + 106*Pi^2 + 
           (33*I)*Pi^3 + 27*Pi^4 - 1656*Zeta[3]))/27 + 
        (39840 + (8360*I)*Pi + 3985*Pi^2 + (360*I)*Pi^3 - 84*Pi^4 + 
          5220*Zeta[3])/270) + ((-2*(79 - (6*I)*Pi + 168*Pi^2)*RATIO[x^(-2)])/
         9 + (64*(12 - (46*I)*Pi + 25*Pi^2)*RATIO[x^(-1)])/135 + 
        (2*(-45303 + (24470*I)*Pi - 4345*Pi^2 - (168*I)*Pi^3 + 84*Pi^4 - 
           8892*Zeta[3]))/135 - (8*RATIO[x^2]*(11496 - (6856*I)*Pi - 
           1195*Pi^2 - (333*I)*Pi^3 + 135*Pi^4 - 1782*Zeta[3]))/135 + 
        (4*RATIO[x]*(35546 - (23006*I)*Pi - 3815*Pi^2 - (336*I)*Pi^3 + 
           96*Pi^4 + 5436*Zeta[3]))/135)/Nc)) + 
  G[0, 1, 1, x]*((-4*(180 + (72*I)*Pi + Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (I/3)*(-85*I + 6*Pi)*RATIO[x^(-2)] - ((2*I)/3)*(-59*I + 12*Pi)*
     RATIO[x^(-1)] + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
    Nc^2*Log[mu2]^3*(-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*((3*I)*(9*I + 4*Pi) + 6*(5 - (4*I)*Pi)*RATIO[x] + 
      Nc*Nf*(-2/3 + (4*RATIO[x])/3 - (4*RATIO[x^2])/3) + 
      (12*I)*Pi*RATIO[x^2] + Nc^2*((I/3)*(58*I + 39*Pi) + 
        4*RATIO[(1 - x)^(-1)] + (2*(67 - (93*I)*Pi)*RATIO[x])/3 + 
        (2*(5 + (102*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((-2*(-96 + (53*I)*Pi + 11*Pi^2))/3 + 2*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)] + (4*(-58 + (53*I)*Pi + 11*Pi^2)*RATIO[x])/3 - 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((631 - (198*I)*Pi - 41*Pi^2)/6 - (88*RATIO[(1 - x)^(-1)])/9 + 
        (23*RATIO[x^(-2)])/2 + ((4*I)/3)*(-3*I + Pi)*RATIO[x^(-1)] + 
        ((-577 + (474*I)*Pi + 101*Pi^2)*RATIO[x])/3 - 
        ((-689 + (1638*I)*Pi + 333*Pi^2)*RATIO[x^2])/9) + 
      Nf*((((4*I)/3)*(9*I + 4*Pi) + (8*(5 - (4*I)*Pi)*RATIO[x])/3 + 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc + Nc*(((20*I)/3)*(2*I + Pi) + 
          (16*RATIO[(1 - x)^(-1)])/9 + (88*(1 - I*Pi)*RATIO[x])/3 + 
          ((8*I)/9)*(7*I + 36*Pi)*RATIO[x^2]))) + 
    (I/18)*RATIO[x]*(2761*I + 9128*Pi + (1026*I)*Pi^2 + 2292*Pi^3 + 
      (11520*I)*Zeta[3]) + (1467 - (1988*I)*Pi + 198*Pi^2 - (348*I)*Pi^3 + 
      1638*Zeta[3])/9 + (RATIO[x^2]*(-1224 - (887*I)*Pi - 79*Pi^2 - 
       (1065*I)*Pi^3 + 5490*Zeta[3]))/9 + 
    ((-4*I)*(-13*I + 8*Pi)*RATIO[(1 - x)^(-1)] + 8*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)] + ((8*I)*Pi)/(-1 + RATIO[x])^2 + 
      (2*RATIO[x]*(505 - (30*I)*Pi - 9*Pi^2 + (224*I)*Pi^3 - 1044*Zeta[3]))/
       3 + (-765 + (240*I)*Pi - 7*Pi^2 - (152*I)*Pi^3 + 612*Zeta[3])/3 + 
      (2*RATIO[x^2]*(-142 + (129*I)*Pi - 6*Pi^2 - (168*I)*Pi^3 + 
         840*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((14819 + (1134*I)*Pi - 36*Pi^2)*RATIO[(1 - x)^(-1)])/54 + 
      (I/2)*(-258*I + 23*Pi)*RATIO[x^(-2)] - 
      (8*(-6 + I*Pi + Pi^2)*RATIO[x^(-1)])/9 - (((5*I)/2)*Pi)/
       (-1 + RATIO[x])^2 + (I/18)*RATIO[x]*(6561*I + 19686*Pi + 
        (1142*I)*Pi^2 + 2406*Pi^3 + (16128*I)*Zeta[3]) + 
      (-653 - (5058*I)*Pi - 617*Pi^2 - (465*I)*Pi^3 + 3528*Zeta[3])/18 + 
      (RATIO[x^2]*(3151 - (33816*I)*Pi + 9840*Pi^2 - (6480*I)*Pi^3 + 
         45792*Zeta[3]))/54) + 
    Nf*(Nc*(((16*I)/27)*(-113*I + 6*Pi)*RATIO[(1 - x)^(-1)] - 
        (19*RATIO[x^(-2)])/3 + ((8*I)/9)*(3*I + Pi)*RATIO[x^(-1)] - 
        (RATIO[x^2]*(-659 - (546*I)*Pi + 92*Pi^2 - 648*Zeta[3]))/9 + 
        (2*(1087 + (138*I)*Pi + 327*Pi^2 + 216*Zeta[3]))/27 - 
        (2*RATIO[x]*(815 + (888*I)*Pi + 366*Pi^2 + 1080*Zeta[3]))/27) + 
      (((-64*I)/135)*(-403*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        (4*RATIO[x^(-2)])/3 + (16*RATIO[x^(-1)])/3 - 
        (2*(42649 - (12696*I)*Pi + 7230*Pi^2 + 4320*Zeta[3]))/135 - 
        (8*RATIO[x^2]*(8116 - (4413*I)*Pi + 60*Pi^2 + 4860*Zeta[3]))/135 + 
        (4*RATIO[x]*(29893 - (16728*I)*Pi + 5070*Pi^2 + 10800*Zeta[3]))/135)/
       Nc)) + G[1, 1, 1, x]*((-I)*(-25*I + 4*Pi)*RATIO[x^(-2)] + 
    (49*RATIO[x^(-1)])/3 + Nc^2*Log[mu2]^3*(9 - 18*RATIO[x] + 
      18*RATIO[x^2]) + Log[mu2]^2*(3*(9 - (4*I)*Pi) + 
      (6*I)*(5*I + 4*Pi)*RATIO[x] - (12*I)*Pi*RATIO[x^2] + 
      Nc*Nf*(2 - 4*RATIO[x] + 4*RATIO[x^2]) + 
      Nc^2*(23 - (3*I)*Pi + (2*I)*(20*I + 21*Pi)*RATIO[x] - 
        (12*I)*(-3*I + 4*Pi)*RATIO[x^2])) + 
    Log[mu2]*((2*(-54 + (17*I)*Pi + 9*Pi^2))/3 + 6*RATIO[x^(-2)] - 
      24*RATIO[x^(-1)] - (4*(-64 + (41*I)*Pi + 9*Pi^2)*RATIO[x])/3 + 
      (4*(-9 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((-1631 - (366*I)*Pi + 45*Pi^2)/18 + (69*RATIO[x^(-2)])/2 + 
        (4*I)*(-3*I + Pi)*RATIO[x^(-1)] - ((-3209 + (390*I)*Pi + 153*Pi^2)*
          RATIO[x])/9 + ((-1495 + (1326*I)*Pi + 171*Pi^2)*RATIO[x^2])/9) + 
      Nf*(Nc*((4*(43 - (9*I)*Pi))/9 + ((8*I)/9)*(40*I + 27*Pi)*RATIO[x] + 
          (16*(4 - (15*I)*Pi)*RATIO[x^2])/9) + 
        ((4*(9 - (4*I)*Pi))/3 + ((8*I)/3)*(5*I + 4*Pi)*RATIO[x] - 
          ((16*I)/3)*Pi*RATIO[x^2])/Nc)) + 
    (RATIO[x^2]*(780 + (815*I)*Pi + 79*Pi^2 + (1101*I)*Pi^3 - 5706*Zeta[3]))/
     9 + (I/18)*(11415*I + 2710*Pi + (637*I)*Pi^2 + 696*Pi^3 + 
      (3420*I)*Zeta[3]) + (RATIO[x]*(8005 - (6518*I)*Pi + 1160*Pi^2 - 
       (2292*I)*Pi^3 + 11808*Zeta[3]))/18 + 
    (((-2*I)/3)*(-5*I + 6*Pi)*RATIO[x^(-2)] + ((2*I)/3)*(67*I + 24*Pi)*
       RATIO[x^(-1)] + (2*RATIO[x^2]*(160 - (129*I)*Pi + 6*Pi^2 + 
         (168*I)*Pi^3 - 840*Zeta[3]))/3 + (147 - (210*I)*Pi - 51*Pi^2 + 
        (152*I)*Pi^3 - 612*Zeta[3])/3 + 
      (2*RATIO[x]*(-145 + (168*I)*Pi + 41*Pi^2 - (224*I)*Pi^3 + 
         1044*Zeta[3]))/3)/Nc^2 + Nc^2*((I/2)*(287*I + 25*Pi)*RATIO[x^(-2)] + 
      ((-3303 - (248*I)*Pi - 24*Pi^2)*RATIO[x^(-1)])/18 + 
      (RATIO[x^2]*(11725 + (22440*I)*Pi - 7284*Pi^2 + (7020*I)*Pi^3 - 
         52488*Zeta[3]))/54 + (-40478 + (2061*I)*Pi + 4668*Pi^2 + 
        (1611*I)*Pi^3 - 12096*Zeta[3])/54 + 
      (RATIO[x]*(20809 - (24570*I)*Pi - 2712*Pi^2 - (7866*I)*Pi^3 + 
         55296*Zeta[3]))/54) + 
    Nf*(Nc*(10*RATIO[x^(-2)] + ((8*I)/9)*(-39*I + 2*Pi)*RATIO[x^(-1)] + 
        (RATIO[x^2]*(-2059 - (1122*I)*Pi + 120*Pi^2 - 1944*Zeta[3]))/27 + 
        (1619 + (90*I)*Pi - 915*Pi^2 - 432*Zeta[3])/27 + 
        (2*RATIO[x]*(772 + (234*I)*Pi + 681*Pi^2 + 1080*Zeta[3]))/27) + 
      ((144*RATIO[x^(-2)])/5 - ((16*I)/45)*(-339*I + 20*Pi)*RATIO[x^(-1)] + 
        (2*(17029 - (10788*I)*Pi + 9030*Pi^2 + 4320*Zeta[3]))/135 + 
        (8*RATIO[x^2]*(5506 - (4413*I)*Pi + 30*Pi^2 + 4860*Zeta[3]))/135 - 
        (4*RATIO[x]*(25813 - (16620*I)*Pi + 7410*Pi^2 + 10800*Zeta[3]))/135)/
       Nc)) + G[0, 1, x]*((((85*I)*Pi - 9*Pi^2)*RATIO[x^(-2)])/3 + 
    ((-25 - (176*I)*Pi + 72*Pi^2)*RATIO[x^(-1)])/6 + 
    ((-I)*Pi - 30*Pi^2)/(6*(-1 + RATIO[x])^2) + 
    Nc^2*Log[mu2]^4*(9/4 - (9*RATIO[x])/2 + (9*RATIO[x^2])/2) + 
    Log[mu2]^3*(Nc*Nf*(2/3 - (4*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      Nc^2*((I/3)*(11*I + 9*Pi) + (2*(11 - (9*I)*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*(11*I + 9*Pi)*RATIO[x^2])) + 
    Log[mu2]^2*(9 - (18*I)*Pi - Pi^2 + 2*(3 + (6*I)*Pi + Pi^2)*RATIO[x] - 
      6*RATIO[x^2] + Nc*Nf*((2*(5 + I*Pi))/3 - ((4*I)/3)*(-5*I + Pi)*
         RATIO[x] + (4*(5 + I*Pi)*RATIO[x^2])/3) + 
      Nc^2*((-487 - (410*I)*Pi - 63*Pi^2)/12 + (2*I)*Pi*RATIO[(1 - x)^(-1)] + 
        ((601 + (410*I)*Pi + 99*Pi^2)*RATIO[x])/6 - 
        ((601 + (14*I)*Pi + 105*Pi^2)*RATIO[x^2])/6)) - 
    (RATIO[(1 - x)^(-1)]*(75 + (888*I)*Pi - 360*Pi^2 + (32*I)*Pi^3 - 
       432*Zeta[3]))/18 - (RATIO[x^2]*(-23098 + (3480*I)*Pi - 1617*Pi^2 - 
       (936*I)*Pi^3 + 60*Pi^4 + 14136*Zeta[3] - (19008*I)*Pi*Zeta[3]))/36 + 
    (36315 + (44370*I)*Pi + 13060*Pi^2 + (42270*I)*Pi^3 - 3912*Pi^4 - 
      184320*Zeta[3] + (20520*I)*Pi*Zeta[3])/540 + 
    (RATIO[x]*(-173235 + (14520*I)*Pi - 40390*Pi^2 - (32820*I)*Pi^3 + 
       3372*Pi^4 + 241020*Zeta[3] - (111240*I)*Pi*Zeta[3]))/270 + 
    ((2*(-13 - (17*I)*Pi + 24*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*RATIO[x^(-2)] - (26*RATIO[x^(-1)])/3 - 
      (2*(I*Pi + 6*Pi^2))/(3*(-1 + RATIO[x])^2) + 
      (3294 - (10260*I)*Pi + 1455*Pi^2 + (3084*I)*Pi^3 - 112*Pi^4 - 
        12024*Zeta[3] - (576*I)*Pi*Zeta[3])/36 + 
      (RATIO[x]*(-6894 + (6240*I)*Pi - 2109*Pi^2 - (2484*I)*Pi^3 + 76*Pi^4 + 
         13032*Zeta[3] - (4608*I)*Pi*Zeta[3]))/18 + 
      (RATIO[x^2]*(11490 - (3020*I)*Pi + 1745*Pi^2 + (300*I)*Pi^3 + 12*Pi^4 - 
         3960*Zeta[3] + (12720*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*(((129*I)*Pi - 16*Pi^2)*RATIO[x^(-2)] - 
      (I/108)*(3129*I - 2124*Pi - (560*I)*Pi^2 + 120*Pi^3)*RATIO[x^(-1)] - 
      (9*((-7*I)*Pi + 2*Pi^2))/(4*(-1 + RATIO[x])^2) - 
      (I/108)*RATIO[(1 - x)^(-1)]*(3129*I + 16628*Pi - (330*I)*Pi^2 + 
        276*Pi^3 + (2592*I)*Zeta[3]) + (568100 + (396680*I)*Pi - 67750*Pi^2 + 
        (75620*I)*Pi^3 + 1049*Pi^4 - 251520*Zeta[3] + (74880*I)*Pi*Zeta[3])/
       720 - (RATIO[x]*(323548 + (194772*I)*Pi + 11538*Pi^2 + 
         (60852*I)*Pi^3 + 1335*Pi^4 - 325008*Zeta[3] + 
         (140832*I)*Pi*Zeta[3]))/216 + 
      (RATIO[x^2]*(1617740 - (31860*I)*Pi + 202500*Pi^2 + (145440*I)*Pi^3 + 
         4719*Pi^4 - 1592280*Zeta[3] + (745200*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*((2*(-81 + (261*I)*Pi + 77*Pi^2 - (3*I)*Pi^3))/9 - 
      (2*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] + (2*I)*Pi*RATIO[x^(-2)] - 
      (2*I)*(I + 4*Pi)*RATIO[x^(-1)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      ((4*I)/9)*(33*I - 57*Pi + (29*I)*Pi^2 + 3*Pi^3)*RATIO[x] + 
      (4*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nf*(((-4*(-9 + (18*I)*Pi + Pi^2))/9 + (8*(3 + (6*I)*Pi + Pi^2)*
            RATIO[x])/9 - (8*RATIO[x^2])/3)/Nc + 
        Nc*((-27 - (102*I)*Pi - 20*Pi^2)/9 + ((8*I)/9)*Pi*
           RATIO[(1 - x)^(-1)] + (2*(73 + (102*I)*Pi + 32*Pi^2)*RATIO[x])/9 - 
          (2*(73 - (30*I)*Pi + 34*Pi^2)*RATIO[x^2])/9)) + 
      Nc^2*(-((-255 + (16*I)*Pi + 28*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
        ((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 + (72*I)*Pi - 4*Pi^2)*
          RATIO[x^(-1)])/18 + (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
        (I/9)*RATIO[x]*(449*I - 741*Pi + (772*I)*Pi^2 + 111*Pi^3 + 
          (36*I)*Zeta[3]) + (477 + (1671*I)*Pi + 580*Pi^2 - (75*I)*Pi^3 + 
          36*Zeta[3])/18 + (RATIO[x^2]*(449 - (711*I)*Pi + 398*Pi^2 - 
           (117*I)*Pi^3 + 36*Zeta[3]))/9)) + 
    Nf*(Nc*((2*(87 + (488*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
        ((19*I)/3)*Pi*RATIO[x^(-2)] - (2*(-87 + (36*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 + (((14*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (-37790 - (6620*I)*Pi + 5515*Pi^2 - (660*I)*Pi^3 + 84*Pi^4 - 
          24300*Zeta[3])/270 - (2*RATIO[x^2]*(3835 - (790*I)*Pi + 109*Pi^2 + 
           (93*I)*Pi^3 + 27*Pi^4 - 1872*Zeta[3]))/27 + 
        (RATIO[x]*(38350 + (5540*I)*Pi - 1945*Pi^2 + (1200*I)*Pi^3 + 
           96*Pi^4 + 10260*Zeta[3]))/135) + 
      ((8*(-441 - (1648*I)*Pi + 40*Pi^2)*RATIO[(1 - x)^(-1)])/135 - 
        ((4*I)/3)*Pi*RATIO[x^(-2)] + ((8*I)/15)*(49*I + 10*Pi)*
         RATIO[x^(-1)] - (((392*I)/15)*Pi)/(-1 + RATIO[x])^2 - 
        (2*(-23251 + (23474*I)*Pi + 5060*Pi^2 + 84*Pi^4 - 29340*Zeta[3]))/
         135 + (8*RATIO[x^2]*(11496 - (6856*I)*Pi - 1195*Pi^2 - 
           (360*I)*Pi^3 + 135*Pi^4 - 1620*Zeta[3]))/135 - 
        (8*RATIO[x]*(11496 - (10933*I)*Pi - 1570*Pi^2 - (180*I)*Pi^3 + 
           48*Pi^4 + 12510*Zeta[3]))/135)/Nc)) + 
  G[0, 1, 0, x]*((-2*(-129 + (72*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/9 + 
    (4*I)*Pi*RATIO[x^(-2)] - (8*I)*(I + 2*Pi)*RATIO[x^(-1)] + 
    ((I/6)*(I + 12*Pi))/(-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*
     (-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(9 - 18*RATIO[x] + Nc*Nf*(-2/3 + (4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) + (12*I)*Pi*RATIO[x^2] + 
      Nc^2*((I/6)*(23*I + 78*Pi) - 2*RATIO[(1 - x)^(-1)] + 
        ((5 - (186*I)*Pi)*RATIO[x])/3 + (7*(7 + (24*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*((2*(-36 + (27*I)*Pi + Pi^2))/3 - 8*RATIO[(1 - x)^(-1)] + 
      2/(-1 + RATIO[x])^2 - (4*(-30 + (15*I)*Pi + Pi^2)*RATIO[x])/3 - 
      (4*(-3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((413 - (120*I)*Pi - 41*Pi^2)/6 - ((4*I)/9)*(20*I + 3*Pi)*
         RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
        23/(2*(-1 + RATIO[x])^2) + ((-271 + (372*I)*Pi + 101*Pi^2)*RATIO[x])/
         3 - ((-403 + (1296*I)*Pi + 261*Pi^2)*RATIO[x^2])/9) + 
      Nf*((4 - 8*RATIO[x] + ((16*I)/3)*Pi*RATIO[x^2])/Nc + 
        Nc*(((2*I)/3)*(7*I + 10*Pi) - (8*RATIO[(1 - x)^(-1)])/9 + 
          (4*(5 - (22*I)*Pi)*RATIO[x])/3 + ((4*I)/9)*(I + 60*Pi)*
           RATIO[x^2]))) + (RATIO[x^2]*(444 + (2582*I)*Pi - 245*Pi^2 + 
       (180*I)*Pi^3 - 3816*Zeta[3]))/18 + 
    (I/6)*(377*I + 176*Pi + (328*I)*Pi^2 + 60*Pi^3 + (444*I)*Zeta[3]) + 
    (RATIO[x]*(1331 - (1138*I)*Pi + 550*Pi^2 - (168*I)*Pi^3 + 1176*Zeta[3]))/
     6 + ((122*RATIO[(1 - x)^(-1)])/3 + 8*RATIO[x^(-1)] - 
      2/(3*(-1 + RATIO[x])^2) + (I/3)*(90*I - 6*Pi + (53*I)*Pi^2 + 38*Pi^3 + 
        (264*I)*Zeta[3]) + ((2*I)/3)*RATIO[x^2]*(9*I + 507*Pi + 22*Pi^3 + 
        (324*I)*Zeta[3]) + (2*RATIO[x]*(15 - (300*I)*Pi + 71*Pi^2 - 
         (50*I)*Pi^3 + 336*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((-2870 - (612*I)*Pi + 9*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
      ((41*I)/2)*Pi*RATIO[x^(-2)] + ((3 + (232*I)*Pi + 20*Pi^2)*
        RATIO[x^(-1)])/18 + ((I/4)*(-63*I + 46*Pi))/(-1 + RATIO[x])^2 + 
      (RATIO[x^2]*(-3719 - (7323*I)*Pi + 2544*Pi^2 + (162*I)*Pi^3 - 
         18468*Zeta[3]))/27 + (20186 + (5272*I)*Pi - 1941*Pi^2 + 
        (78*I)*Pi^3 - 4176*Zeta[3])/36 + 
      (RATIO[x]*(-8772 + (1256*I)*Pi + 693*Pi^2 - (114*I)*Pi^3 + 
         12384*Zeta[3]))/18) + 
    Nf*(Nc*(((-8*I)/27)*(-104*I + 9*Pi)*RATIO[(1 - x)^(-1)] - 
        ((8*I)/9)*Pi*RATIO[x^(-1)] + 14/(3*(-1 + RATIO[x])^2) - 
        (RATIO[x^2]*(-41 - (1278*I)*Pi + 42*Pi^2 - 5832*Zeta[3]))/27 + 
        (-2755 + (570*I)*Pi + 363*Pi^2 + 864*Zeta[3])/27 - 
        (2*RATIO[x]*(-1150 + (1038*I)*Pi + 219*Pi^2 + 2808*Zeta[3]))/27) + 
      (((64*I)/135)*(-197*I + 15*Pi)*RATIO[(1 - x)^(-1)] - 
        392/(15*(-1 + RATIO[x])^2) - (8*RATIO[x^2]*(-435 - (1257*I)*Pi + 
           125*Pi^2 + 4860*Zeta[3]))/45 - 
        (2*(-18905 + (5904*I)*Pi + 4200*Pi^2 + 8640*Zeta[3]))/135 + 
        (4*RATIO[x]*(-8117 + (360*I)*Pi + 3300*Pi^2 + 28080*Zeta[3]))/135)/
       Nc)) + G[1, 1, 0, x]*((8*I)*(-I + 3*Pi)*RATIO[(1 - x)^(-1)] - 
    (I/6)*(-I + 294*Pi)*RATIO[x^(-2)] - 
    (2*(-129 - (324*I)*Pi + 2*Pi^2)*RATIO[x^(-1)])/9 - 
    ((6*I)*Pi)/(-1 + RATIO[x])^2 + Nc^2*Log[mu2]^3*
     (-3 + 6*RATIO[x] - 6*RATIO[x^2]) + 
    Log[mu2]^2*(-9 + 18*RATIO[x] + Nc*Nf*(-2/3 + (4*RATIO[x])/3 - 
        (4*RATIO[x^2])/3) - (12*I)*Pi*RATIO[x^2] + 
      Nc^2*((85 - (138*I)*Pi)/6 - 2*RATIO[x^(-1)] + (I/3)*(103*I + 246*Pi)*
         RATIO[x] + ((49 - (228*I)*Pi)*RATIO[x^2])/3)) + 
    Log[mu2]*(-2*(-10 + (5*I)*Pi + Pi^2) + 2*RATIO[x^(-2)] - 
      8*RATIO[x^(-1)] + 4*(-12 + (9*I)*Pi + Pi^2)*RATIO[x] + 
      (4*(3 + (22*I)*Pi + 6*Pi^2)*RATIO[x^2])/3 + 
      Nc^2*((419 - (192*I)*Pi + 333*Pi^2)/18 + (23*RATIO[x^(-2)])/2 - 
        ((8*I)/9)*(10*I + 3*Pi)*RATIO[x^(-1)] - 
        ((-7 + (636*I)*Pi + 585*Pi^2)*RATIO[x])/9 + 
        ((403 + (1608*I)*Pi + 531*Pi^2)*RATIO[x^2])/9) + 
      Nf*((-4 + 8*RATIO[x] - ((16*I)/3)*Pi*RATIO[x^2])/Nc + 
        Nc*((14*(1 - (6*I)*Pi))/9 - (8*RATIO[x^(-1)])/9 + 
          ((52*I)/9)*(I + 6*Pi)*RATIO[x] - ((4*I)/9)*(-I + 72*Pi)*
           RATIO[x^2]))) + (I/18)*RATIO[x]*(4881*I + 5736*Pi + (748*I)*Pi^2 + 
      552*Pi^3 + (3528*I)*Zeta[3]) + (3306 - (5112*I)*Pi + 575*Pi^2 - 
      (204*I)*Pi^3 + 1332*Zeta[3])/18 + 
    (RATIO[x^2]*(444 - (2438*I)*Pi + 245*Pi^2 - (228*I)*Pi^3 + 4104*Zeta[3]))/
     18 + (8*RATIO[(1 - x)^(-1)] - ((2*I)/3)*(-I + 45*Pi)*RATIO[x^(-2)] + 
      ((2*I)/3)*(-61*I + 132*Pi)*RATIO[x^(-1)] + 
      (2*RATIO[x]*(3 + (438*I)*Pi + 19*Pi^2 + (50*I)*Pi^3 - 336*Zeta[3]))/3 + 
      (-78 - (780*I)*Pi + 13*Pi^2 - (38*I)*Pi^3 + 264*Zeta[3])/3 + 
      (2*RATIO[x^2]*(-9 - (507*I)*Pi - (22*I)*Pi^3 + 324*Zeta[3]))/3)/Nc^2 + 
    Nc^2*(-((-3 + (216*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 - 
      (I/4)*(63*I + 572*Pi)*RATIO[x^(-2)] + 
      ((2870 + (867*I)*Pi + 27*Pi^2)*RATIO[x^(-1)])/27 - 
      (((69*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
      (RATIO[x]*(41192 + (6672*I)*Pi + 489*Pi^2 - (126*I)*Pi^3 - 
         43416*Zeta[3]))/54 + (-6950 - (49206*I)*Pi + 5235*Pi^2 + 
        (234*I)*Pi^3 + 16200*Zeta[3])/108 + 
      (RATIO[x^2]*(-3719 + (13011*I)*Pi - 4506*Pi^2 + (72*I)*Pi^3 + 
         21384*Zeta[3]))/27) + 
    Nf*(Nc*(((2*I)/3)*(-7*I + 48*Pi)*RATIO[x^(-2)] - 
        ((32*I)/27)*(-26*I + 9*Pi)*RATIO[x^(-1)] + 
        (RATIO[x^2]*(41 - (1794*I)*Pi + 234*Pi^2 - 5832*Zeta[3]))/27 - 
        (2*(23 + (12*I)*Pi + 31*Pi^2 + 48*Zeta[3]))/3 + 
        (2*RATIO[x]*(-397 + (324*I)*Pi + 120*Pi^2 + 936*Zeta[3]))/9) + 
      (((-56*I)/15)*(-7*I + 30*Pi)*RATIO[x^(-2)] + ((32*I)/135)*
         (-394*I + 165*Pi)*RATIO[x^(-1)] + 
        (8*RATIO[x^2]*(145 - (419*I)*Pi + 45*Pi^2 + 1620*Zeta[3]))/15 + 
        (2*(7891 + (4284*I)*Pi + 7200*Pi^2 + 8640*Zeta[3]))/135 - 
        (4*RATIO[x]*(-2897 + (540*I)*Pi + 5760*Pi^2 + 28080*Zeta[3]))/135)/
       Nc)) + G[1, 0, x]*(-((25 + (176*I)*Pi - 72*Pi^2)*RATIO[(1 - x)^(-1)])/
     6 + (((-I)*Pi - 30*Pi^2)*RATIO[x^(-2)])/6 + ((85*I)*Pi - 9*Pi^2)/
     (3*(-1 + RATIO[x])^2) + Nc^2*Log[mu2]^4*(9/4 - (9*RATIO[x])/2 + 
      (9*RATIO[x^2])/2) + Log[mu2]^3*
     (Nc*Nf*(2/3 - (4*RATIO[x])/3 + (4*RATIO[x^2])/3) + 
      Nc^2*((I/3)*(11*I + 9*Pi) + (2*(11 - (9*I)*Pi)*RATIO[x])/3 + 
        ((2*I)/3)*(11*I + 9*Pi)*RATIO[x^2])) + 
    Log[mu2]^2*(9 - (6*I)*Pi + Pi^2 - 2*(-3 + (6*I)*Pi + Pi^2)*RATIO[x] - 
      6*RATIO[x^2] + Nc*Nf*((2*(5 + I*Pi))/3 - ((4*I)/3)*(-5*I + Pi)*
         RATIO[x] + (4*(5 + I*Pi)*RATIO[x^2])/3) + 
      Nc^2*((-487 + (382*I)*Pi - 75*Pi^2)/12 + (2*I)*Pi*RATIO[x^(-1)] + 
        ((601 - (382*I)*Pi + 111*Pi^2)*RATIO[x])/6 - 
        ((601 + (14*I)*Pi + 105*Pi^2)*RATIO[x^2])/6)) + 
    (I/18)*RATIO[x^(-1)]*(75*I - 888*Pi - (360*I)*Pi^2 + 8*Pi^3 - 
      (192*I)*Zeta[3]) + (RATIO[x]*(-34647 + (7536*I)*Pi + 3227*Pi^2 - 
       (780*I)*Pi^3 + 315*Pi^4 + 21420*Zeta[3] - (7560*I)*Pi*Zeta[3]))/54 + 
    (36315 + (21210*I)*Pi - 43465*Pi^2 + (13800*I)*Pi^3 - 603*Pi^4 - 
      53100*Zeta[3] + (11880*I)*Pi*Zeta[3])/540 - 
    (RATIO[x^2]*(-115490 + (17400*I)*Pi - 8085*Pi^2 - (1430*I)*Pi^3 + 
       1096*Pi^4 + 51180*Zeta[3] - (27360*I)*Pi*Zeta[3]))/180 + 
    ((-26*RATIO[(1 - x)^(-1)])/3 - (2*(I*Pi + 6*Pi^2)*RATIO[x^(-2)])/3 + 
      (2*(-13 - (17*I)*Pi + 24*Pi^2)*RATIO[x^(-1)])/3 + 
      ((8*I)*Pi)/(-1 + RATIO[x])^2 + (5490 - (2340*I)*Pi - 1115*Pi^2 + 
        (1720*I)*Pi^3 - 103*Pi^4 - 10080*Zeta[3] - (480*I)*Pi*Zeta[3])/60 + 
      (RATIO[x]*(-11490 - (4360*I)*Pi + 25*Pi^2 - (760*I)*Pi^3 + 191*Pi^4 + 
         12000*Zeta[3] - (2400*I)*Pi*Zeta[3]))/30 - 
      (RATIO[x^2]*(-11490 + (3020*I)*Pi - 1745*Pi^2 - (240*I)*Pi^3 + 
         178*Pi^4 + 3600*Zeta[3] - (3120*I)*Pi*Zeta[3]))/30)/Nc^2 + 
    Nc^2*((-9*((-7*I)*Pi + 2*Pi^2)*RATIO[x^(-2)])/4 - 
      (Pi*(-129*I + 16*Pi))/(-1 + RATIO[x])^2 - (I/108)*RATIO[x^(-1)]*
       (3129*I + 16628*Pi - (330*I)*Pi^2 + 36*Pi^3 + (1152*I)*Zeta[3]) - 
      (RATIO[(1 - x)^(-1)]*(-3129 - (2124*I)*Pi + 560*Pi^2 + (96*I)*Pi^3 + 
         144*Zeta[3]))/108 + (568100 - (273800*I)*Pi + 28790*Pi^2 + 
        (6780*I)*Pi^3 + 1469*Pi^4 - 451920*Zeta[3] + (59040*I)*Pi*Zeta[3])/
       720 - (RATIO[x]*(323548 - (207516*I)*Pi + 69462*Pi^2 + (6084*I)*Pi^3 + 
         2019*Pi^4 - 364464*Zeta[3] + (89856*I)*Pi*Zeta[3]))/216 + 
      (RATIO[x^2]*(1617740 - (31860*I)*Pi + 202500*Pi^2 + (37320*I)*Pi^3 + 
         11499*Pi^4 - 943560*Zeta[3] + (455760*I)*Pi*Zeta[3]))/1080) + 
    Log[mu2]*((2*(-81 + (129*I)*Pi + 19*Pi^2 + (3*I)*Pi^3))/9 - 
      (2*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] + (2*I)*Pi*RATIO[x^(-2)] - 
      (2*I)*(I + 4*Pi)*RATIO[x^(-1)] + ((2*I)*Pi)/(-1 + RATIO[x])^2 + 
      (4*(-33 + (75*I)*Pi + 29*Pi^2 - (3*I)*Pi^3)*RATIO[x])/9 + 
      (4*(11 - (3*I)*Pi)*RATIO[x^2])/3 + 
      Nf*(((4*(9 - (6*I)*Pi + Pi^2))/9 - (8*(-3 + (6*I)*Pi + Pi^2)*RATIO[x])/
           9 - (8*RATIO[x^2])/3)/Nc + Nc*((-9 + (54*I)*Pi - 8*Pi^2)/3 + 
          ((8*I)/9)*Pi*RATIO[x^(-1)] + (2*(73 - (162*I)*Pi + 36*Pi^2)*
            RATIO[x])/9 - (2*(73 - (30*I)*Pi + 34*Pi^2)*RATIO[x^2])/9)) + 
      Nc^2*(-((-255 - (72*I)*Pi + 4*Pi^2)*RATIO[(1 - x)^(-1)])/18 + 
        ((23*I)/2)*Pi*RATIO[x^(-2)] + ((255 - (16*I)*Pi - 28*Pi^2)*
          RATIO[x^(-1)])/18 + (((23*I)/2)*Pi)/(-1 + RATIO[x])^2 + 
        (I/9)*RATIO[x]*(449*I + 2163*Pi + (24*I)*Pi^2 + 123*Pi^3 + 
          (36*I)*Zeta[3]) + (159 - (411*I)*Pi - 56*Pi^2 - (29*I)*Pi^3 + 
          12*Zeta[3])/6 + (RATIO[x^2]*(449 - (711*I)*Pi + 398*Pi^2 - 
           (117*I)*Pi^3 + 36*Zeta[3]))/9)) + 
    Nf*((((8*I)/15)*(49*I + 10*Pi)*RATIO[(1 - x)^(-1)] - 
        ((392*I)/15)*Pi*RATIO[x^(-2)] + (8*(-441 - (1648*I)*Pi + 40*Pi^2)*
          RATIO[x^(-1)])/135 - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (2*(23251 - (7166*I)*Pi - 3560*Pi^2 - (192*I)*Pi^3 + 213*Pi^4 - 
           30348*Zeta[3]))/135 - (8*RATIO[x]*(11496 - (2779*I)*Pi - 
           820*Pi^2 - (348*I)*Pi^3 + 426*Pi^4 - 16902*Zeta[3]))/135 + 
        (2*RATIO[x^2]*(45984 - (27424*I)*Pi - 4780*Pi^2 - (1272*I)*Pi^3 + 
           1917*Pi^4 - 7488*Zeta[3]))/135)/Nc + 
      Nc*((-2*(-87 + (36*I)*Pi + 2*Pi^2)*RATIO[(1 - x)^(-1)])/27 + 
        ((14*I)/3)*Pi*RATIO[x^(-2)] + (2*(87 + (488*I)*Pi + 2*Pi^2)*
          RATIO[x^(-1)])/27 - (((19*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
        (RATIO[x]*(38350 - (21340*I)*Pi + 4125*Pi^2 - (60*I)*Pi^3 + 
           852*Pi^4 - 43380*Zeta[3]))/135 - 
        (RATIO[x^2]*(76700 - (15800*I)*Pi + 2180*Pi^2 - (60*I)*Pi^3 + 
           1917*Pi^4 - 25920*Zeta[3]))/270 + (-37790 + (20260*I)*Pi - 
          555*Pi^2 - (120*I)*Pi^3 - 213*Pi^4 + 33660*Zeta[3])/270))) + 
  Log[mu2]*((2*((11*I)*Pi + 3*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
    (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-1)])/3 + 
    ((2*I)/45)*((11*I)*Pi + 3*Pi^2)*RATIO[x^2]*(15*Pi + 4*Pi^3 + 
      (120*I)*Zeta[3]) + ((11*I + 3*Pi)*(-180*I + 360*Pi - (210*I)*Pi^2 - 
       60*Pi^3 + (7*I)*Pi^4 - (360*I)*Zeta[3] - 720*Pi*Zeta[3]))/270 + 
    ((11*I + 3*Pi)*RATIO[x]*((-90*I)*Pi^2 - 60*Pi^3 - (7*I)*Pi^4 - 
       (360*I)*Zeta[3] + 720*Pi*Zeta[3]))/135 + 
    Nc^2*((((2805*I)*Pi + 765*Pi^2 + (176*I)*Pi^3 + 48*Pi^4)*RATIO[x^(-1)])/
       54 - (RATIO[(1 - x)^(-1)]*((-935*I)*Pi - 255*Pi^2 - (44*I)*Pi^3 - 
         12*Pi^4 - 88*Zeta[3] + (24*I)*Pi*Zeta[3]))/18 + 
      (27120 + (65700*I)*Pi + 9835*Pi^2 + (14505*I)*Pi^3 - 1414*Pi^4 + 
        (537*I)*Pi^5 - 63300*Zeta[3] - (15300*I)*Pi*Zeta[3] - 
        10260*Pi^2*Zeta[3])/540 + (I/90)*RATIO[x^2]*((2245*I)*Pi^2 + 
        3555*Pi^3 + (1687*I)*Pi^4 + 396*Pi^5 + (2860*I)*Zeta[3] - 
        25620*Pi*Zeta[3] + (7740*I)*Pi^2*Zeta[3]) + 
      (RATIO[x]*(6735*Pi^2 - (17925*I)*Pi^3 + 3268*Pi^4 - (1239*I)*Pi^5 + 
         52140*Zeta[3] + (64980*I)*Pi*Zeta[3] + 23220*Pi^2*Zeta[3]))/270) + 
    Nf*((((-4*I)/3)*Pi*RATIO[(1 - x)^(-1)] - ((4*I)/3)*Pi*RATIO[x^(-1)] + 
        (4*Pi*RATIO[x^2]*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/45 + 
        (-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 360*Zeta[3] + 
          (720*I)*Pi*Zeta[3])/135 - (2*RATIO[x]*(90*Pi^2 - (60*I)*Pi^3 + 
           7*Pi^4 + 360*Zeta[3] + (720*I)*Pi*Zeta[3]))/135)/Nc + 
      Nc*((-I/27)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] - 
        (I/9)*RATIO[(1 - x)^(-1)]*(85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) + 
        (RATIO[x^2]*(365*Pi^2 - (150*I)*Pi^3 + 167*Pi^4 + 260*Zeta[3] + 
           (2400*I)*Pi*Zeta[3]))/45 + (-1500 - (5940*I)*Pi + 1045*Pi^2 - 
          (870*I)*Pi^3 + 284*Pi^4 + 5460*Zeta[3] + (2880*I)*Pi*Zeta[3])/270 - 
        (RATIO[x]*(1095*Pi^2 - (1110*I)*Pi^3 + 518*Pi^4 + 4740*Zeta[3] + 
           (7200*I)*Pi*Zeta[3]))/135))) - 
  (RATIO[(1 - x)^(-1)]*((-35355*I)*Pi + 855*Pi^2 - (3240*I)*Pi^3 - 
     1008*Pi^4 - (160*I)*Pi^5 - 10800*Zeta[3] - (30240*I)*Pi*Zeta[3] - 
     480*Pi^2*Zeta[3] + 5040*Zeta[5]))/540 + 
  (481320 + (4255020*I)*Pi - 466935*Pi^2 + (717150*I)*Pi^3 - 28*Pi^4 - 
    (17241*I)*Pi^5 - 6087*Pi^6 + 3574620*Zeta[3] - (1849680*I)*Pi*Zeta[3] + 
    582120*Pi^2*Zeta[3] - (272160*I)*Pi^3*Zeta[3] - 181440*Zeta[3]^2 - 
    4445280*Zeta[5] - (4195800*I)*Pi*Zeta[5])/22680 + 
  (RATIO[x^2]*(-2910348*Pi^2 + (438480*I)*Pi^3 - 185367*Pi^4 - 
     (16548*I)*Pi^5 + 440*Pi^6 + 1457568*Zeta[3] + (4725504*I)*Pi*Zeta[3] + 
     226296*Pi^2*Zeta[3] - (517104*I)*Pi^3*Zeta[3] + 1242864*Zeta[3]^2 + 
     2287656*Zeta[5] - (9933840*I)*Pi*Zeta[5]))/9072 + 
  (RATIO[x]*(3637935*Pi^2 - (629160*I)*Pi^3 + 52759*Pi^4 - (30198*I)*Pi^5 + 
     5727*Pi^6 - 1335600*Zeta[3] - (11569320*I)*Pi*Zeta[3] - 
     990360*Pi^2*Zeta[3] + (703080*I)*Pi^3*Zeta[3] - 1247400*Zeta[3]^2 + 
     918540*Zeta[5] + (13381200*I)*Pi*Zeta[5]))/11340 + 
  Nc^2*((-I/3240)*RATIO[x^(-1)]*(-1093170*Pi - (131085*I)*Pi^2 - 
      109225*Pi^3 + 312*Pi^5 - 16560*Pi*Zeta[3]) + 
    ((-755*I)*Pi^3 + 18*Pi^4 + 4530*Zeta[3] - (3060*I)*Pi*Zeta[3])/
     (40*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-1093170*I)*Pi + 
       131085*Pi^2 - (15465*I)*Pi^3 - 1079*Pi^4 - (156*I)*Pi^5 - 
       562560*Zeta[3] - (161280*I)*Pi*Zeta[3] - 8280*Pi^2*Zeta[3] + 
       71280*Zeta[5]))/3240 + (RATIO[x^2]*(-4853220*Pi^2 + (95580*I)*Pi^3 - 
       414675*Pi^4 - (75246*I)*Pi^5 + 1663*Pi^6 - 1270680*Zeta[3] - 
       (2579760*I)*Pi*Zeta[3] + 1873440*Pi^2*Zeta[3] - 
       (462240*I)*Pi^3*Zeta[3] - 3706560*Zeta[3]^2 + 12774240*Zeta[5] - 
       (2533680*I)*Pi*Zeta[5]))/6480 + 
    (3842160 + (85891680*I)*Pi - 36841420*Pi^2 + (6526800*I)*Pi^3 - 
      2728530*Pi^4 + (162960*I)*Pi^5 + 28269*Pi^6 - 13705440*Zeta[3] + 
      (5468400*I)*Pi*Zeta[3] + 12043080*Pi^2*Zeta[3] - 
      (967680*I)*Pi^3*Zeta[3] - 11430720*Zeta[3]^2 + 50379840*Zeta[5] - 
      (6894720*I)*Pi*Zeta[5])/90720 - 
    (RATIO[x]*(-11324180*Pi^2 + (2569700*I)*Pi^3 - 1478652*Pi^4 - 
       (77980*I)*Pi^5 + 7023*Pi^6 - 17045000*Zeta[3] + 
       (4110960*I)*Pi*Zeta[3] + 7794360*Pi^2*Zeta[3] - 
       (927360*I)*Pi^3*Zeta[3] - 8890560*Zeta[3]^2 + 32533200*Zeta[5] - 
       (7287840*I)*Pi*Zeta[5]))/15120) + 
  ((I/6)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-1)] + 
    ((-130*I)*Pi^3 - 111*Pi^4 + 780*Zeta[3] - (3420*I)*Pi*Zeta[3])/
     (90*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((-1815*I)*Pi - 390*Pi^2 - 
       (460*I)*Pi^3 - 396*Pi^4 - 1020*Zeta[3] - (10800*I)*Pi*Zeta[3]))/90 + 
    (RATIO[x^2]*(-206820*Pi^2 + (54360*I)*Pi^3 - 13527*Pi^4 - (4068*I)*Pi^5 + 
       328*Pi^6 + 95760*Zeta[3] + (1002240*I)*Pi*Zeta[3] + 
       56160*Pi^2*Zeta[3] - (53280*I)*Pi^3*Zeta[3] + 185760*Zeta[3]^2 - 
       291600*Zeta[5] - (1036800*I)*Pi*Zeta[5]))/1080 + 
    (42840 + (253680*I)*Pi - 352380*Pi^2 + (96600*I)*Pi^3 - 7007*Pi^4 + 
      (1876*I)*Pi^5 - 382*Pi^6 + 176400*Zeta[3] - (40320*I)*Pi*Zeta[3] + 
      127680*Pi^2*Zeta[3] + (16800*I)*Pi^3*Zeta[3] - 10080*Zeta[3]^2 - 
      75600*Zeta[5] - (1542240*I)*Pi*Zeta[5])/5040 - 
    (RATIO[x]*(-1447740*Pi^2 + (70560*I)*Pi^3 - 33831*Pi^4 + (14868*I)*Pi^5 + 
       1294*Pi^6 + 2530080*Zeta[3] + (9253440*I)*Pi*Zeta[3] + 
       1128960*Pi^2*Zeta[3] - (252000*I)*Pi^3*Zeta[3] + 876960*Zeta[3]^2 - 
       2494800*Zeta[5] - (9162720*I)*Pi*Zeta[5]))/7560)/Nc^2 + 
  G[0, x]*((-5*((5*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/6 + 
    Nc^2*Log[mu2]^4*(-9/4 + (9*RATIO[x])/2) + 
    Log[mu2]^3*(Nc*Nf*(-2/3 + (4*RATIO[x])/3) + 
      Nc^2*((40 - (18*I)*Pi + 9*Pi^2)/6 - ((22 - (18*I)*Pi + 9*Pi^2)*
          RATIO[x])/3 + 3*Pi^2*RATIO[x^2])) + 
    ((I/36)*(1259*Pi + (129*I)*Pi^2 + 78*Pi^3 - (1836*I)*Zeta[3]))/
     (-1 + RATIO[x])^2 - (RATIO[(1 - x)^(-1)]*(-11785 + (28690*I)*Pi - 
       1600*Pi^2 + (1440*I)*Pi^3 + 36*Pi^4 + 12960*Zeta[3] + 
       (960*I)*Pi*Zeta[3]))/180 + Log[mu2]^2*(-(Pi*(12*I + 5*Pi))/2 + 
      (3*I)*(I + 4*Pi)*RATIO[(1 - x)^(-1)] - ((3*I)*Pi)/(-1 + RATIO[x])^2 + 
      (-6 + Pi^2)*RATIO[x] + Nc*Nf*((-8 - (2*I)*Pi + Pi^2)/3 - 
        (2*(-10 - (2*I)*Pi + Pi^2)*RATIO[x])/3 + (2*Pi^2*RATIO[x^2])/3) + 
      2*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]) + 
      Nc^2*(-((255 + (72*I)*Pi - 4*Pi^2)*RATIO[(1 - x)^(-1)])/12 - 
        (((69*I)/4)*Pi)/(-1 + RATIO[x])^2 + (I/6)*RATIO[x]*
         (535*I + 58*Pi + (46*I)*Pi^2 + 42*Pi^3 + (468*I)*Zeta[3]) + 
        (112 - (215*I)*Pi + 38*Pi^2 - (3*I)*Pi^3 + 126*Zeta[3])/6 + 
        (RATIO[x^2]*(-49*Pi^2 - (36*I)*Pi^3 + 432*Zeta[3]))/6)) + 
    Nf*((((-392*I)/15)*Pi*RATIO[x^(-1)] + 
        (2*((-395*I)*Pi + 309*Pi^2 + 2520*Zeta[3]))/(45*(-1 + RATIO[x])^2) - 
        (2*RATIO[(1 - x)^(-1)]*(-2967 + (4410*I)*Pi + 7328*Pi^2 + 
           (720*I)*Pi^3 + 5040*Zeta[3]))/405 + 
        (2*RATIO[x]*(35736 - (75864*I)*Pi - 3409*Pi^2 + (7704*I)*Pi^3 + 
           4581*Pi^4 + 14976*Zeta[3] - 25920*Pi^2*Zeta[3]))/405 + 
        (-18360 + (18336*I)*Pi - 36641*Pi^2 - (720*I)*Pi^3 - 3915*Pi^4 + 
          74880*Zeta[3] + 6480*Pi^2*Zeta[3])/405 + 
        (2*RATIO[x^2]*(-2610*Pi^2 - (2514*I)*Pi^3 + 367*Pi^4 + 
           15084*Zeta[3] - (1080*I)*Pi*Zeta[3] + 9720*Pi^2*Zeta[3]))/135)/
       Nc + Nc*(((2*I)/27)*(87*Pi + 8*Pi^3)*RATIO[x^(-1)] - 
        (RATIO[(1 - x)^(-1)]*(3597 - (531*I)*Pi - 884*Pi^2 - (48*I)*Pi^3 - 
           936*Zeta[3]))/81 + ((-452*I)*Pi + 27*Pi^2 - 576*Zeta[3])/
         (18*(-1 + RATIO[x])^2) + (27540 - (160260*I)*Pi + 83720*Pi^2 - 
          (240*I)*Pi^3 + 3717*Pi^4 - 85320*Zeta[3] - (25920*I)*Pi*Zeta[3] - 
          6480*Pi^2*Zeta[3])/1620 - (RATIO[x]*(24972 - (15096*I)*Pi + 
           3526*Pi^2 - (552*I)*Pi^3 + 1017*Pi^4 + 16200*Zeta[3] - 
           (12960*I)*Pi*Zeta[3] - 5184*Pi^2*Zeta[3]))/162 - 
        (RATIO[x^2]*(205*Pi^2 + (1270*I)*Pi^3 + 227*Pi^4 - 17940*Zeta[3] + 
           (19440*I)*Pi*Zeta[3] + 9720*Pi^2*Zeta[3]))/270)) + 
    Log[mu2]*((-2*(-11 + (44*I)*Pi + 12*Pi^2)*RATIO[(1 - x)^(-1)])/3 + 
      (2*I)*Pi*RATIO[x^(-1)] + (2*((11*I)*Pi + 3*Pi^2))/
       (3*(-1 + RATIO[x])^2) + (2*RATIO[x^2]*(-45*Pi^2 + (110*I)*Pi^3 + 
         18*Pi^4 - 660*Zeta[3] - (180*I)*Pi*Zeta[3]))/45 + 
      (180 + (1680*I)*Pi + 1120*Pi^2 - (210*I)*Pi^3 - 7*Pi^4 + 360*Zeta[3] - 
        (720*I)*Pi*Zeta[3])/90 + (RATIO[x]*(660 - (180*I)*Pi - 20*Pi^2 - 
         (30*I)*Pi^3 + 7*Pi^4 + 360*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
      Nc^2*((I/18)*(255*Pi + 16*Pi^3)*RATIO[x^(-1)] + 
        (23*((11*I)*Pi + 3*Pi^2))/(6*(-1 + RATIO[x])^2) + 
        (I/54)*RATIO[(1 - x)^(-1)]*(-2805*I + 792*Pi - (172*I)*Pi^2 + 
          48*Pi^3 - (72*I)*Zeta[3]) + (16200 + (78840*I)*Pi - 5065*Pi^2 + 
          (6270*I)*Pi^3 + 3*Pi^4 - 47340*Zeta[3] - (1080*I)*Pi*Zeta[3])/540 + 
        (RATIO[x^2]*(-2015*Pi^2 + (1640*I)*Pi^3 + 84*Pi^4 - 16620*Zeta[3] - 
           (2880*I)*Pi*Zeta[3]))/90 - (RATIO[x]*(-6210 + (27270*I)*Pi - 
           14425*Pi^2 + (10050*I)*Pi^3 + 381*Pi^4 - 68940*Zeta[3] - 
           (7560*I)*Pi*Zeta[3]))/270) + 
      Nf*(((-2*Pi*(12*I + 5*Pi))/9 + ((4*I)/3)*(I + 4*Pi)*
           RATIO[(1 - x)^(-1)] - (((4*I)/3)*Pi)/(-1 + RATIO[x])^2 + 
          (4*(-6 + Pi^2)*RATIO[x])/9 + (8*RATIO[x^2]*((-I)*Pi^3 + 6*Zeta[3]))/
           9)/Nc + Nc*(-((255 + (72*I)*Pi - 4*Pi^2)*RATIO[(1 - x)^(-1)])/27 - 
          (((23*I)/3)*Pi)/(-1 + RATIO[x])^2 + ((2*I)/27)*RATIO[x]*
           (153*I + 162*Pi + (107*I)*Pi^2 + 54*Pi^3 + (468*I)*Zeta[3]) + 
          (2*RATIO[x^2]*(Pi^2 - (16*I)*Pi^3 + 144*Zeta[3]))/9 + 
          (-54 - (558*I)*Pi + 137*Pi^2 - (18*I)*Pi^3 + 252*Zeta[3])/27))) + 
    (RATIO[x^2]*(-13320*Pi^2 - (27260*I)*Pi^3 + 5497*Pi^4 + (5688*I)*Pi^5 + 
       146280*Zeta[3] + (190800*I)*Pi*Zeta[3] + 94320*Pi^2*Zeta[3] - 
       365040*Zeta[5]))/1080 + (-27360 + (166620*I)*Pi + 23750*Pi^2 + 
      (20100*I)*Pi^3 + 4551*Pi^4 + (1248*I)*Pi^5 + 129240*Zeta[3] - 
      (57960*I)*Pi*Zeta[3] + 8280*Pi^2*Zeta[3] - 125280*Zeta[5])/1080 + 
    (RATIO[x]*(124710 - (182880*I)*Pi + 44465*Pi^2 + (18600*I)*Pi^3 - 
       7380*Pi^4 - (2832*I)*Pi^5 - 253080*Zeta[3] + (53640*I)*Pi*Zeta[3] - 
       34200*Pi^2*Zeta[3] + 254880*Zeta[5]))/540 + 
    ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[x^(-1)])/3 + 
      ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 180*Zeta[3])/
       (6*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*(-121 - (204*I)*Pi + 
         88*Pi^2 + (48*I)*Pi^3 + 528*Zeta[3]))/6 + 
      (RATIO[x^2]*(135*Pi^2 - (2535*I)*Pi^3 + 90*Pi^4 + (221*I)*Pi^5 + 
         15210*Zeta[3] - (1080*I)*Pi*Zeta[3] + 4140*Pi^2*Zeta[3] - 
         5400*Zeta[5]))/45 + (RATIO[x]*(3810 - (31740*I)*Pi + 7530*Pi^2 + 
         (4140*I)*Pi^3 - 1075*Pi^4 - (274*I)*Pi^5 - 29880*Zeta[3] + 
         (7200*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] + 5400*Zeta[5]))/90 + 
      (720 + (8520*I)*Pi - 840*Pi^2 + (1560*I)*Pi^3 + 1033*Pi^4 + 
        (70*I)*Pi^5 + 18000*Zeta[3] - (1440*I)*Pi*Zeta[3] + 
        1080*Pi^2*Zeta[3] + 5400*Zeta[5])/180)/Nc^2 + 
    Nc^2*((((3129*I)*Pi - 774*Pi^2 - (352*I)*Pi^3 - 96*Pi^4)*RATIO[x^(-1)])/
       108 + ((14336*I)*Pi - 2085*Pi^2 + (39*I)*Pi^3 + 11124*Zeta[3])/
       (72*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*
        (-218634 + (25794*I)*Pi + 19823*Pi^2 + (2112*I)*Pi^3 + 456*Pi^4 + 
         23976*Zeta[3] + (1728*I)*Pi*Zeta[3]))/648 + 
      (RATIO[x]*(3030120 - (1725300*I)*Pi + 804790*Pi^2 + (89220*I)*Pi^3 + 
         43419*Pi^4 + (540*I)*Pi^5 + 1126800*Zeta[3] - 
         (730080*I)*Pi*Zeta[3] - 862920*Pi^2*Zeta[3] - 984960*Zeta[5]))/
       3240 + (RATIO[x^2]*(74380*Pi^2 + (10900*I)*Pi^3 - 6173*Pi^4 + 
         (636*I)*Pi^5 - 511800*Zeta[3] + (578880*I)*Pi*Zeta[3] + 
         296280*Pi^2*Zeta[3] + 255960*Zeta[5]))/1080 + 
      (-125280 + (5314320*I)*Pi - 2151400*Pi^2 - (148800*I)*Pi^3 - 849*Pi^4 - 
        (3132*I)*Pi^5 + 1413360*Zeta[3] - (339120*I)*Pi*Zeta[3] + 
        240840*Pi^2*Zeta[3] + 460080*Zeta[5])/6480)) + 
  G[1, x]*((I/36)*(1259*Pi + (129*I)*Pi^2 + 384*Pi^3)*RATIO[x^(-2)] + 
    Nc^2*Log[mu2]^4*(9/4 - (9*RATIO[x])/2) + 
    Log[mu2]^3*(Nc*Nf*(2/3 - (4*RATIO[x])/3) + 
      Nc^2*((-4 + (18*I)*Pi + 9*Pi^2)/6 - ((-22 + (18*I)*Pi + 9*Pi^2)*
          RATIO[x])/3 + 3*Pi^2*RATIO[x^2])) - 
    (5*RATIO[(1 - x)^(-1)]*((5*I)*Pi + 6*Pi^2 + (8*I)*Pi^3 - 48*Zeta[3]))/6 + 
    (((5*I)/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 + 
    (RATIO[x^(-1)]*(11785 - (28690*I)*Pi + 1600*Pi^2 - (4080*I)*Pi^3 - 
       4*Pi^4 + 2880*Zeta[3] + (960*I)*Pi*Zeta[3]))/180 + 
    Log[mu2]^2*((-3*(4 + (4*I)*Pi + Pi^2))/2 - (3*I)*Pi*RATIO[x^(-2)] + 
      (3*I)*(I + 4*Pi)*RATIO[x^(-1)] - (-6 + Pi^2)*RATIO[x] + 
      Nc*Nf*((12 + (2*I)*Pi + Pi^2)/3 - (2*(10 + (2*I)*Pi + Pi^2)*RATIO[x])/
         3 + (2*Pi^2*RATIO[x^2])/3) + (2*I)*RATIO[x^2]*
       (Pi^3 + (6*I)*Zeta[3]) + Nc^2*(((-69*I)/4)*Pi*RATIO[x^(-2)] + 
        ((-255 - (72*I)*Pi + 4*Pi^2)*RATIO[x^(-1)])/12 + 
        (I/6)*(423*I - 157*Pi + (57*I)*Pi^2 + 33*Pi^3 + (90*I)*Zeta[3]) + 
        (I/6)*RATIO[x^2]*((49*I)*Pi^2 + 96*Pi^3 + (360*I)*Zeta[3]) + 
        (RATIO[x]*(535 - (58*I)*Pi + 144*Pi^2 - (102*I)*Pi^3 + 396*Zeta[3]))/
         6)) + Nf*(Nc*((-I/18)*(452*Pi + (27*I)*Pi^2 + 96*Pi^3)*
         RATIO[x^(-2)] + ((2*I)/9)*RATIO[(1 - x)^(-1)]*(29*Pi + 2*Pi^3 - 
          (4*I)*Zeta[3]) + (I/81)*RATIO[x^(-1)]*(3597*I + 531*Pi - 
          (884*I)*Pi^2 + 156*Pi^3 - (288*I)*Zeta[3]) - 
        (RATIO[x^2]*(205*Pi^2 - (3850*I)*Pi^3 + 673*Pi^4 + 12780*Zeta[3] - 
           (12240*I)*Pi*Zeta[3] - 9720*Pi^2*Zeta[3]))/270 + 
        (2*RATIO[x]*(31215 - (18870*I)*Pi + 4715*Pi^2 - (1815*I)*Pi^3 + 
           939*Pi^4 + 11520*Zeta[3] - (10800*I)*Pi*Zeta[3] - 
           6480*Pi^2*Zeta[3]))/405 + (-111090 - (4650*I)*Pi + 23615*Pi^2 - 
          (1230*I)*Pi^3 - 87*Pi^4 - 69480*Zeta[3] + (15120*I)*Pi*Zeta[3] + 
          3240*Pi^2*Zeta[3])/810) + (((-392*I)/15)*Pi*RATIO[(1 - x)^(-1)] + 
        ((2*I)/45)*(-395*Pi - (309*I)*Pi^2 + 420*Pi^3)*RATIO[x^(-2)] - 
        ((2*I)/405)*RATIO[x^(-1)]*(2967*I + 4410*Pi - (7328*I)*Pi^2 + 
          1800*Pi^3 + (1440*I)*Zeta[3]) - 
        (2*RATIO[x]*(35736 - (75864*I)*Pi - 19069*Pi^2 + (7524*I)*Pi^3 + 
           231*Pi^4 + 16056*Zeta[3] - (4320*I)*Pi*Zeta[3] - 
           25920*Pi^2*Zeta[3]))/405 + (53112 - (133392*I)*Pi - 59119*Pi^2 + 
          (5220*I)*Pi^3 - 2433*Pi^4 + 161640*Zeta[3] - (17280*I)*Pi*Zeta[3] - 
          6480*Pi^2*Zeta[3])/405 - (2*RATIO[x^2]*(2610*Pi^2 - (2514*I)*Pi^3 + 
           457*Pi^4 + 15084*Zeta[3] + (360*I)*Pi*Zeta[3] + 
           9720*Pi^2*Zeta[3]))/135)/Nc) + 
    Log[mu2]*((2*I)*Pi*RATIO[(1 - x)^(-1)] + 
      (2*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/3 - 
      (2*(-11 + (44*I)*Pi + 12*Pi^2)*RATIO[x^(-1)])/3 - 
      (2*RATIO[x^2]*(45*Pi^2 + (110*I)*Pi^3 + 42*Pi^4 - 660*Zeta[3] + 
         (540*I)*Pi*Zeta[3]))/45 + (1500 + (1320*I)*Pi + 900*Pi^2 - 
        (150*I)*Pi^3 - 7*Pi^4 + 360*Zeta[3] - (720*I)*Pi*Zeta[3])/90 + 
      (RATIO[x]*(-660 + (180*I)*Pi + 200*Pi^2 - (90*I)*Pi^3 + 7*Pi^4 + 
         360*Zeta[3] + (720*I)*Pi*Zeta[3]))/45 + 
      Nc^2*((23*((11*I)*Pi + 3*Pi^2)*RATIO[x^(-2)])/6 + 
        (I/54)*(-2805*I + 792*Pi - (172*I)*Pi^2 + 60*Pi^3)*RATIO[x^(-1)] + 
        (I/6)*RATIO[(1 - x)^(-1)]*(85*Pi + 4*Pi^3 - (8*I)*Zeta[3]) - 
        (RATIO[x^2]*(2015*Pi^2 + (3200*I)*Pi^3 + 1236*Pi^4 - 12420*Zeta[3] + 
           (10800*I)*Pi*Zeta[3]))/90 + (28620 + (24300*I)*Pi + 11695*Pi^2 - 
          (6630*I)*Pi^3 - 2157*Pi^4 + 6660*Zeta[3] - (14040*I)*Pi*Zeta[3])/
         540 + (RATIO[x]*(-6210 + (27270*I)*Pi - 2335*Pi^2 + (10770*I)*Pi^3 + 
           3939*Pi^4 - 32580*Zeta[3] + (33480*I)*Pi*Zeta[3]))/270) + 
      Nf*(((-2*(4 + (4*I)*Pi + Pi^2))/3 - ((4*I)/3)*Pi*RATIO[x^(-2)] + 
          ((4*I)/3)*(I + 4*Pi)*RATIO[x^(-1)] - (4*(-6 + Pi^2)*RATIO[x])/9 + 
          ((8*I)/9)*RATIO[x^2]*(Pi^3 + (6*I)*Zeta[3]))/Nc + 
        Nc*(((-23*I)/3)*Pi*RATIO[x^(-2)] + ((-255 - (72*I)*Pi + 4*Pi^2)*
            RATIO[x^(-1)])/27 + (2*RATIO[x^2]*(Pi^2 + (28*I)*Pi^3 - 
             120*Zeta[3]))/9 + (I/27)*(360*I - 234*Pi + (71*I)*Pi^2 + 
            54*Pi^3 + (180*I)*Zeta[3]) + (2*RATIO[x]*(153 - (162*I)*Pi + 
             101*Pi^2 - (90*I)*Pi^3 + 396*Zeta[3]))/27))) + 
    (RATIO[x]*(-124710 + (182880*I)*Pi - 31145*Pi^2 - (28770*I)*Pi^3 + 
       4273*Pi^4 + (2880*I)*Pi^5 + 331380*Zeta[3] - (305640*I)*Pi*Zeta[3] + 
       28440*Pi^2*Zeta[3] - 190080*Zeta[5]))/540 + 
    (111030 - (99570*I)*Pi + 49680*Pi^2 + (39060*I)*Pi^3 - 6359*Pi^4 - 
      (648*I)*Pi^5 - 259560*Zeta[3] + (105300*I)*Pi*Zeta[3] - 
      1260*Pi^2*Zeta[3] + 30240*Zeta[5])/540 + 
    (RATIO[x^2]*(-13320*Pi^2 + (22940*I)*Pi^3 - 1657*Pi^4 - (6240*I)*Pi^5 - 
       154920*Zeta[3] - (75600*I)*Pi*Zeta[3] - 79920*Pi^2*Zeta[3] + 
       257040*Zeta[5]))/1080 + ((-2*((13*I)*Pi + 6*Pi^2)*RATIO[(1 - x)^(-1)])/
       3 + (I/6)*(21*Pi - (2*I)*Pi^2 + 42*Pi^3)*RATIO[x^(-2)] - 
      (I/6)*(121*I - 204*Pi - (88*I)*Pi^2 + 136*Pi^3)*RATIO[x^(-1)] + 
      (8340 - (54960*I)*Pi + 14760*Pi^2 + (11580*I)*Pi^3 - 1217*Pi^4 - 
        (70*I)*Pi^5 - 52200*Zeta[3] + (4320*I)*Pi*Zeta[3] - 
        1080*Pi^2*Zeta[3] - 5400*Zeta[5])/180 + 
      (RATIO[x]*(-3810 + (31740*I)*Pi - 8070*Pi^2 - (5520*I)*Pi^3 + 
         505*Pi^4 + (274*I)*Pi^5 + 38160*Zeta[3] - (36000*I)*Pi*Zeta[3] + 
         5400*Pi^2*Zeta[3] - 5400*Zeta[5]))/90 + 
      (RATIO[x^2]*(135*Pi^2 + (2535*I)*Pi^3 - 90*Pi^4 - (221*I)*Pi^5 - 
         15210*Zeta[3] + (1080*I)*Pi*Zeta[3] - 4140*Pi^2*Zeta[3] + 
         5400*Zeta[5]))/45)/Nc^2 + 
    Nc^2*((I/72)*(14336*Pi + (2085*I)*Pi^2 + 1893*Pi^3)*RATIO[x^(-2)] + 
      (((55*I)/6)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + RATIO[x])^2 - 
      (RATIO[(1 - x)^(-1)]*((-1043*I)*Pi + 258*Pi^2 - (32*I)*Pi^3 + 24*Pi^4 + 
         896*Zeta[3] - (48*I)*Pi*Zeta[3]))/36 + 
      (RATIO[x^(-1)]*(1093170 - (128970*I)*Pi - 99115*Pi^2 - (15660*I)*Pi^3 - 
         2496*Pi^4 - 89280*Zeta[3] + (17280*I)*Pi*Zeta[3]))/3240 + 
      (5934960 + (1863720*I)*Pi - 95540*Pi^2 + (527700*I)*Pi^3 + 28899*Pi^4 - 
        (3816*I)*Pi^5 - 1999800*Zeta[3] + (611280*I)*Pi*Zeta[3] - 
        128520*Pi^2*Zeta[3] - 505440*Zeta[5])/6480 + 
      (RATIO[x^2]*(74380*Pi^2 - (124660*I)*Pi^3 + 36023*Pi^4 - 
         (6540*I)*Pi^5 + 301560*Zeta[3] - (289440*I)*Pi*Zeta[3] - 
         199800*Pi^2*Zeta[3] - 346680*Zeta[5]))/1080 + 
      (RATIO[x]*(-3030120 + (1725300*I)*Pi - 1251070*Pi^2 + (33900*I)*Pi^3 - 
         90261*Pi^4 + (17856*I)*Pi^5 + 812880*Zeta[3] - 
         (747360*I)*Pi*Zeta[3] + 569160*Pi^2*Zeta[3] + 1224720*Zeta[5]))/
       3240)) + 
  Nf*(Nc*((-I/162)*(7194*Pi + (243*I)*Pi^2 + 1024*Pi^3)*RATIO[x^(-1)] + 
      ((55*I)*Pi^3 + 16*Pi^4 - 330*Zeta[3] + (960*I)*Pi*Zeta[3])/
       (30*(-1 + RATIO[x])^2) - (RATIO[(1 - x)^(-1)]*((35970*I)*Pi - 
         1215*Pi^2 - (120*I)*Pi^3 - 32*Pi^4 + 31440*Zeta[3] + 
         (7920*I)*Pi*Zeta[3]))/810 + 
      (RATIO[x^2]*(536900*Pi^2 - (110600*I)*Pi^3 + 2065*Pi^4 + 
         (2198*I)*Pi^5 + 5139*Pi^6 - 271040*Zeta[3] + (379680*I)*Pi*Zeta[3] - 
         48720*Pi^2*Zeta[3] + 1088640*Zeta[3]^2 - 680400*Zeta[5]))/3780 - 
      (RATIO[x]*(402675*Pi^2 - (129990*I)*Pi^3 + 17843*Pi^4 + (1197*I)*Pi^5 + 
         3798*Pi^6 + 78960*Zeta[3] + (118440*I)*Pi*Zeta[3] - 
         143010*Pi^2*Zeta[3] + 816480*Zeta[3]^2 - 529200*Zeta[5]))/2835 + 
      (5460 - (203640*I)*Pi + 107590*Pi^2 - (22260*I)*Pi^3 + 10117*Pi^4 - 
        (180*I)*Pi^5 + 351*Pi^6 - 113520*Zeta[3] - (26640*I)*Pi*Zeta[3] - 
        22500*Pi^2*Zeta[3] + 77760*Zeta[3]^2 - 54000*Zeta[5])/1620) + 
    ((-2*((31*I)*Pi^3 + 14*Pi^4 - 186*Zeta[3] + (840*I)*Pi*Zeta[3]))/
       (15*(-1 + RATIO[x])^2) + (2*RATIO[(1 - x)^(-1)]*
        ((2967*I)*Pi + 2781*Pi^2 - (1920*I)*Pi^3 + 244*Pi^4 + 20856*Zeta[3] + 
         (12240*I)*Pi*Zeta[3]))/405 + ((2*I)/405)*RATIO[x^(-1)]*
       (2967*Pi - (2781*I)*Pi^2 + 1556*Pi^3 + 5760*Pi*Zeta[3]) + 
      (-79020 + (171060*I)*Pi - 210095*Pi^2 + (102990*I)*Pi^3 - 15000*Pi^4 - 
        (948*I)*Pi^5 - 1755*Pi^6 + 1277520*Zeta[3] - (23400*I)*Pi*Zeta[3] + 
        131580*Pi^2*Zeta[3] - 388800*Zeta[3]^2 - 313200*Zeta[5])/2025 + 
      (4*RATIO[x]*(402360*Pi^2 - (192395*I)*Pi^3 - 53130*Pi^4 + 
         (4928*I)*Pi^5 + 6330*Pi^6 - 944860*Zeta[3] - (476700*I)*Pi*Zeta[3] - 
         244230*Pi^2*Zeta[3] + 1360800*Zeta[3]^2 + 667800*Zeta[5]))/4725 - 
      (RATIO[x^2]*(1609440*Pi^2 - (959840*I)*Pi^3 - 244370*Pi^4 + 
         (22162*I)*Pi^5 + 25695*Pi^6 - 2637880*Zeta[3] - 
         (1932000*I)*Pi*Zeta[3] - 262920*Pi^2*Zeta[3] + 5443200*Zeta[3]^2 + 
         2923200*Zeta[5]))/4725)/Nc)}


==> anc/H_qg_qa_-+++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0}


==> anc/H_qg_qa_-+++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*RATIO[-1/2] + RATIO[1/2 - x^(-1)]/Nc) + 
  e*Qf*((I*Pi*RATIO[1/2] + G[1, x]*RATIO[1/2] + RATIO[1 - 2/x] + 
      Log[mu2]*RATIO[1/2 - x^(-1)] + G[0, 1, x]*RATIO[1/2 - x/2] + 
      G[1, 0, x]*RATIO[1/2 - x/2] + Pi^2*RATIO[-1/4 + x/4] + 
      G[1, 1, x]*RATIO[-1/2 + x/2] + G[0, 0, x]*
       RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
      G[0, x]*(RATIO[-1/2 + x^(-1)] + I*Pi*RATIO[-1/(2*(-1 + x))]))/Nc + 
    Nc*(RATIO[-1] + Log[mu2]*RATIO[-1/2] + G[1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
      G[1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[1/(2*x)]))) + 
  e^2*Qf*(Nc*(RATIO[-2] + Log[mu2]^2*RATIO[-1/4] + 
      I*Pi*G[0, 1, x]*RATIO[1/(2*x^2) - 1/(2*x)] + 
      G[0, 1, 1, x]*RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[7/24 - 1/(4*x)] + 
      Log[mu2]*(RATIO[-1] + I*Pi*RATIO[-1/2 + 1/(2*x)]) + 
      G[1, 1, x]*(RATIO[1/(2*x^2) - x^(-1)] + 
        Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + I*Pi*RATIO[-1 + x^(-1)] + 
      G[1, 1, 1, x]*RATIO[-x^(-2) + x^(-1)] + 
      G[1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
        Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)] + Log[mu2]*
         (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[1/(2*x)]) + 
        RATIO[x^(-1)])) + (I*Pi*RATIO[1] + RATIO[2 - 4/x] + 
      Log[mu2]^2*RATIO[1/4 - 1/(2*x)] + G[1, 1, 1, x]*RATIO[1 - x] + 
      G[0, 0, 0, x]*RATIO[1 + (-1 + x)^(-1) - x] + 
      G[0, 1, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2]) + 
      G[1, x]*(Log[mu2]*RATIO[1/2] + RATIO[1] + Pi^2*RATIO[1/4 - x/4]) + 
      Log[mu2]*(I*Pi*RATIO[1/2] + RATIO[1 - 2/x] + Pi^2*RATIO[-1/4 + x/4]) + 
      Pi^2*RATIO[-13/24 + 1/(12*x) + x/4] + G[0, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[0, 1, 0, x]*RATIO[-1/2 + x/2] + G[1, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[1, 1, 0, x]*RATIO[-1/2 + x/2] + G[1, 1, x]*(RATIO[-1 + x/2] + 
        Log[mu2]*RATIO[-1/2 + x/2]) + G[1, 0, 0, x]*RATIO[-1/(2*(-1 + x))] + 
      G[1, 0, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x))]) + G[0, x]*(RATIO[-1 + 2/x] + 
        Pi^2*RATIO[1/4 + 1/(4*(-1 + x)) - x/4] + 
        I*Pi*RATIO[-1/(2*(-1 + x))] + Log[mu2]*(RATIO[-1/2 + x^(-1)] + 
          I*Pi*RATIO[-1/(2*(-1 + x))])) + I*Pi^3*RATIO[1/(12*(-1 + x))] + 
      G[0, 0, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        RATIO[-1/(2*(-1 + x)) - x^(-1) + x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
      RATIO[-1/2 - 1/(2*(-1 + x)) + x/2]*Zeta[3])/Nc) + 
  e^3*Qf*(Nc*(RATIO[-4] + Log[mu2]^3*RATIO[-1/12] + 
      G[1, 1, 1, 1, x]*RATIO[3/(2*x^2) - 3/(2*x)] + 
      Pi^2*RATIO[7/12 - 1/(2*x)] + I*Pi*G[0, 0, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + G[0, 0, 1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi^3*RATIO[1/8 - 1/(8*x)] + 
      Log[mu2]^2*(RATIO[-1/2] + I*Pi*RATIO[-1/4 + 1/(4*x)]) + 
      G[0, 1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*Log[mu2]*
         RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[-1/(2*x^2) + 1/(2*x)] + 
      G[1, 0, 1, 1, x]*RATIO[-1/(2*x^2) + 1/(2*x)] + 
      G[0, 1, 1, x]*(RATIO[1/(2*x^2) - 1/(2*x)] + 
        Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[1, 1, x]*
       (RATIO[x^(-2) - 2/x] + Log[mu2]^2*RATIO[1/(4*x^2) - 1/(4*x)] + 
        Pi^2*RATIO[5/(24*x^2) - 5/(24*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)] + Log[mu2]*
         (RATIO[1/(2*x^2) - x^(-1)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)])) + 
      Log[mu2]*(RATIO[-2] + Pi^2*RATIO[7/24 - 1/(4*x)] + 
        I*Pi*RATIO[-1 + x^(-1)]) + G[0, 1, 1, 1, x]*RATIO[-x^(-2) + x^(-1)] + 
      G[1, 1, 1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
        Log[mu2]*RATIO[-x^(-2) + x^(-1)] + RATIO[-x^(-2) + 3/(2*x)]) + 
      I*Pi*RATIO[-2 + 2/x] + G[1, x]*(I*Pi*RATIO[x^(-2) - x^(-1)] + 
        I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
        Pi^2*RATIO[-1/(4*x^2) + 5/(24*x)] + Log[mu2]^2*
         (I*Pi*RATIO[1/(4*x^2) - 1/(4*x)] + RATIO[1/(4*x)]) + 
        Log[mu2]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)] + RATIO[x^(-1)]) + RATIO[2/x]) + 
      RATIO[7/6]*Zeta[3]) + 
    (I*Pi*RATIO[2] + I*Pi^3*RATIO[-1/8 + 1/(12*(-1 + x))] + RATIO[4 - 8/x] + 
      Log[mu2]^3*RATIO[1/12 - 1/(6*x)] + G[1, 1, 1, x]*
       (Log[mu2]*RATIO[1 - x] + RATIO[3/2 - x]) + G[0, 0, 0, 1, x]*
       RATIO[1/2 - x/2] + G[0, 0, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[0, 1, 0, 1, x]*RATIO[1/2 - x/2] + G[0, 1, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[1, 0, 0, 1, x]*RATIO[1/2 - x/2] + G[1, 0, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[1, 1, 0, 1, x]*RATIO[1/2 - x/2] + G[1, 1, 1, 0, x]*RATIO[1/2 - x/2] + 
      Pi^4*RATIO[1/240 - 3/(80*(-1 + x)) - x/240] + 
      Log[mu2]^2*(I*Pi*RATIO[1/4] + RATIO[1/2 - x^(-1)] + 
        Pi^2*RATIO[-1/8 + x/8]) + G[0, 1, x]*(RATIO[1 - x] + 
        Log[mu2]*RATIO[1/2 - x/2] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Pi^2*RATIO[-7/24 + (7*x)/24]) + G[0, 1, 1, 1, x]*RATIO[-1/2 + x/2] + 
      G[0, 0, 1, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[1, 0, 1, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[1, 0, 0, 0, x]*RATIO[-1/2 + (-1 + x)^(-1) + x/2] + 
      Pi^2*RATIO[-13/12 + 1/(6*x) + x/2] + G[1, 1, x]*
       (Pi^2*RATIO[-5/24 + (5*x)/24] + Log[mu2]^2*RATIO[-1/4 + x/4] + 
        Log[mu2]*RATIO[-1 + x/2] + RATIO[-2 + x]) + 
      G[1, 1, 0, 0, x]*RATIO[-1/(2*(-1 + x))] + G[0, 0, 0, x]*
       (Log[mu2]*RATIO[1 + (-1 + x)^(-1) - x] + 
        RATIO[1/2 + (-1 + x)^(-1) + x^(-1) - x] + 
        I*Pi*RATIO[-1/(2*(-1 + x))]) + G[1, 1, 0, x]*(RATIO[-1/2 + x/2] + 
        Log[mu2]*RATIO[-1/2 + x/2] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
      G[1, 0, x]*(RATIO[1 - x] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Pi^2*RATIO[-7/24 + 1/(4*(-1 + x)) + (7*x)/24] + 
        I*Pi*RATIO[-1/(2*(-1 + x))] + Log[mu2]*(RATIO[1/2 - x/2] + 
          I*Pi*RATIO[-1/(2*(-1 + x))])) + G[0, 1, 0, 0, x]*
       RATIO[1/(2*(-1 + x))] + G[0, 1, 0, x]*(RATIO[-1/2 + x/2] + 
        Log[mu2]*RATIO[-1/2 + x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
      G[1, 0, 0, x]*(RATIO[-1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-1/(2*(-1 + x))] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
      G[0, 0, x]*(Pi^2*RATIO[-5/24 - 5/(24*(-1 + x)) + (5*x)/24] + 
        Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x)) + x/4] + 
        I*Pi*RATIO[1/(2*(-1 + x))] + Log[mu2]*
         (RATIO[-1/(2*(-1 + x)) - x^(-1) + x/2] + 
          I*Pi*RATIO[1/(2*(-1 + x))]) + RATIO[-(-1 + x)^(-1) - 2/x + x]) + 
      G[1, 1, 1, 1, x]*RATIO[-3/2 + (3*x)/2] + G[0, 0, 0, 0, x]*
       RATIO[-3/2 - 3/(2*(-1 + x)) + (3*x)/2] + 
      RATIO[-5/3 - 1/(2*(-1 + x)) + 7/(3*x) + x/2]*Zeta[3] + 
      G[1, x]*(Log[mu2]^2*RATIO[1/4] + RATIO[2] + Pi^2*RATIO[5/24 - x/4] + 
        Log[mu2]*(RATIO[1] + Pi^2*RATIO[1/4 - x/4]) + 
        I*Pi^3*RATIO[1/(12*(-1 + x))] + RATIO[1/2 - 1/(2*(-1 + x)) - x/2]*
         Zeta[3]) + G[0, x]*(RATIO[-2 + 4/x] + 
        Pi^2*RATIO[7/24 + 1/(4*(-1 + x)) - 1/(12*x) - x/4] + 
        I*Pi*RATIO[-(-1 + x)^(-1)] + Log[mu2]*(RATIO[-1 + 2/x] + 
          Pi^2*RATIO[1/4 + 1/(4*(-1 + x)) - x/4] + 
          I*Pi*RATIO[-1/(2*(-1 + x))]) + Log[mu2]^2*(RATIO[-1/4 + 1/(2*x)] + 
          I*Pi*RATIO[-1/(4*(-1 + x))]) + I*Pi^3*RATIO[1/(24*(-1 + x))] + 
        RATIO[1/2 + 1/(2*(-1 + x)) - x/2]*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[1] + RATIO[2 - 4/x] + 
        Pi^2*RATIO[-13/24 + 1/(12*x) + x/4] + I*Pi^3*RATIO[1/(12*(-1 + x))] + 
        RATIO[-1/2 - 1/(2*(-1 + x)) + x/2]*Zeta[3]))/Nc) + 
  e^4*Qf*(Nc*(RATIO[-8] + Log[mu2]^4*RATIO[-1/48] + G[0, 1, 1, 1, 1, x]*
       RATIO[3/(2*x^2) - 3/(2*x)] + Pi^2*RATIO[7/6 - x^(-1)] + 
      G[1, 0, 1, 1, 1, x]*RATIO[x^(-2) - x^(-1)] + I*Pi*G[0, 0, 0, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*G[1, 1, 0, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + G[0, 0, 0, 1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + G[1, 1, 0, 1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi^3*RATIO[1/4 - 1/(4*x)] + 
      Pi^4*RATIO[-73/2880 + 1/(24*x)] + Log[mu2]^3*(RATIO[-1/6] + 
        I*Pi*RATIO[-1/12 + 1/(12*x)]) + G[0, 0, 1, x]*
       (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*Log[mu2]*
         RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)]) + 
      G[0, 1, x]*(I*Pi*RATIO[x^(-2) - x^(-1)] + I*Pi*Log[mu2]^2*
         RATIO[1/(4*x^2) - 1/(4*x)] + I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
        Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)] + Log[mu2]*
         (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)])) + 
      Log[mu2]^2*(RATIO[-1] + Pi^2*RATIO[7/48 - 1/(8*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + I*Pi*G[0, 1, 0, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + I*Pi*G[1, 0, 0, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + G[0, 1, 0, 1, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + G[1, 0, 0, 1, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + G[1, 1, 1, 1, x]*
       (RATIO[3/(2*x^2) - 2/x] + Log[mu2]*RATIO[3/(2*x^2) - 3/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[0, 0, 1, 1, x]*
       (RATIO[1/(2*x^2) - 1/(2*x)] + Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[-1/(2*x^2) + 1/(2*x)] + 
        Log[mu2]*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[1, 0, 1, x]*
       (Pi^2*RATIO[1/(4*x^2) - 1/(4*x)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)] + 
        I*Pi*Log[mu2]*RATIO[-1/(2*x^2) + 1/(2*x)]) + 
      G[0, 1, 1, x]*(RATIO[x^(-2) - x^(-1)] + Log[mu2]^2*
         RATIO[1/(4*x^2) - 1/(4*x)] + Pi^2*RATIO[5/(24*x^2) - 5/(24*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)] + Log[mu2]*
         (RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)])) + 
      G[0, 0, 1, 1, 1, x]*RATIO[-x^(-2) + x^(-1)] + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
        RATIO[-x^(-2) + x^(-1)] + Log[mu2]*RATIO[-x^(-2) + x^(-1)]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[-2/x^2 + 2/x] + G[1, 1, 1, x]*
       (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[-1/(6*x^2) + 1/(6*x)] + 
        Log[mu2]^2*RATIO[-1/(2*x^2) + 1/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
          RATIO[-x^(-2) + 3/(2*x)]) + RATIO[-2/x^2 + 3/x]) + 
      I*Pi*RATIO[-4 + 4/x] + (RATIO[7/3] + I*Pi*RATIO[7/6 - 7/(6*x)])*
       Zeta[3] + Log[mu2]*(RATIO[-4] + Pi^2*RATIO[7/12 - 1/(2*x)] + 
        I*Pi^3*RATIO[1/8 - 1/(8*x)] + I*Pi*RATIO[-2 + 2/x] + 
        RATIO[7/6]*Zeta[3]) + G[1, 1, x]*(RATIO[2/x^2 - 4/x] + 
        Pi^2*RATIO[5/(24*x^2) - 1/(6*x)] + 
        I*Pi^3*RATIO[1/(8*x^2) - 1/(8*x)] + Log[mu2]^3*
         RATIO[1/(12*x^2) - 1/(12*x)] + Log[mu2]^2*
         (RATIO[1/(4*x^2) - 1/(2*x)] + I*Pi*RATIO[-1/(4*x^2) + 1/(4*x)]) + 
        Log[mu2]*(RATIO[x^(-2) - 2/x] + Pi^2*RATIO[5/(24*x^2) - 5/(24*x)] + 
          I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + I*Pi*RATIO[-x^(-2) + x^(-1)] + 
        RATIO[-7/(6*x^2) + 7/(6*x)]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[2/x^2 - 2/x] + Pi^4*RATIO[1/(24*x^2) - 1/(24*x)] + 
        I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
        Pi^2*RATIO[-1/(2*x^2) + 5/(12*x)] + Log[mu2]^3*
         (I*Pi*RATIO[1/(12*x^2) - 1/(12*x)] + RATIO[1/(12*x)]) + 
        Log[mu2]^2*(I*Pi*RATIO[1/(4*x^2) - 1/(4*x)] + 
          Pi^2*RATIO[-1/(8*x^2) + 1/(8*x)] + RATIO[1/(2*x)]) + 
        Log[mu2]*(I*Pi*RATIO[x^(-2) - x^(-1)] + 
          I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
          Pi^2*RATIO[-1/(4*x^2) + 5/(24*x)] + RATIO[2/x]) + RATIO[4/x] + 
        (I*Pi*RATIO[-7/(6*x^2) + 7/(6*x)] + RATIO[-7/(6*x)])*Zeta[3])) + 
    (I*Pi*RATIO[4] + I*Pi^3*RATIO[-1/4 + 1/(6*(-1 + x))] + RATIO[8 - 16/x] + 
      Log[mu2]^4*RATIO[1/48 - 1/(24*x)] + G[1, 1, 1, 1, 1, x]*
       RATIO[2 - 2*x] + G[0, 0, 0, 0, 0, x]*RATIO[2 + 2/(-1 + x) - 2*x] + 
      G[0, 1, 1, 1, 1, x]*RATIO[1 - x] + G[1, 0, 0, 0, 0, x]*
       RATIO[1 - 3/(2*(-1 + x)) - x] + G[0, 0, 1, 1, 1, x]*RATIO[1/2 - x/2] + 
      G[1, 0, 1, 1, 1, x]*RATIO[1/2 - x/2] + G[0, 0, 0, 1, x]*
       (RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2]) + 
      G[0, 1, 0, 1, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2]) + 
      G[1, 0, 0, 1, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2]) + 
      G[1, 1, 0, 1, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2]) + 
      G[0, 1, 0, 0, 0, x]*RATIO[1/2 - (-1 + x)^(-1) - x/2] + 
      G[1, 1, 0, 0, 0, x]*RATIO[1/2 + (-1 + x)^(-1) - x/2] + 
      Pi^2*G[0, 1, 1, x]*RATIO[1/4 - x/4] + G[1, 1, 1, x]*
       (RATIO[3 - 2*x] + Log[mu2]*RATIO[3/2 - x] + 
        Log[mu2]^2*RATIO[1/2 - x/2] + Pi^2*RATIO[1/6 - x/6]) + 
      Pi^4*RATIO[17/576 - 3/(80*(-1 + x)) + 47/(1440*x) - x/240] + 
      Log[mu2]^3*(I*Pi*RATIO[1/12] + RATIO[1/6 - 1/(3*x)] + 
        Pi^2*RATIO[-1/24 + x/24]) + G[0, 0, 0, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[0, 0, 0, 1, 0, x]*RATIO[-1/2 + x/2] + G[0, 0, 1, 0, 1, x]*
       RATIO[-1/2 + x/2] + G[0, 0, 1, 1, 0, x]*RATIO[-1/2 + x/2] + 
      G[0, 1, 0, 0, 1, x]*RATIO[-1/2 + x/2] + G[0, 1, 0, 1, 0, x]*
       RATIO[-1/2 + x/2] + G[0, 1, 1, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[0, 1, 1, 1, 0, x]*RATIO[-1/2 + x/2] + G[1, 0, 0, 0, 1, x]*
       RATIO[-1/2 + x/2] + G[1, 0, 0, 1, 0, x]*RATIO[-1/2 + x/2] + 
      G[1, 0, 1, 0, 1, x]*RATIO[-1/2 + x/2] + G[1, 0, 1, 1, 0, x]*
       RATIO[-1/2 + x/2] + G[1, 1, 0, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[1, 1, 0, 1, 0, x]*RATIO[-1/2 + x/2] + G[1, 1, 1, 0, 1, x]*
       RATIO[-1/2 + x/2] + G[1, 1, 1, 1, 0, x]*RATIO[-1/2 + x/2] + 
      G[0, 1, 1, 1, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[0, 0, 1, 0, 0, x]*RATIO[-1/(2*(-1 + x))] + G[1, 1, 1, 0, 0, x]*
       RATIO[-1/(2*(-1 + x))] + G[0, 0, 1, 0, x]*(RATIO[1/2 - x/2] + 
        Log[mu2]*RATIO[1/2 - x/2] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
      G[1, 1, 1, 0, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x))]) + G[1, 0, 0, 0, x]*
       (RATIO[-1/2 + (-1 + x)^(-1) + x/2] + Log[mu2]*
         RATIO[-1/2 + (-1 + x)^(-1) + x/2] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
      G[0, 0, 0, x]*(RATIO[1 + 2/(-1 + x) + 2/x - 2*x] + 
        Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
        Pi^2*RATIO[1/6 + 1/(6*(-1 + x)) - x/6] + 
        I*Pi*RATIO[-1/(2*(-1 + x))] + Log[mu2]*
         (RATIO[1/2 + (-1 + x)^(-1) + x^(-1) - x] + 
          I*Pi*RATIO[-1/(2*(-1 + x))])) + I*Pi^5*RATIO[-1/(90*(-1 + x))] + 
      G[0, 1, 1, 0, 0, x]*RATIO[1/(2*(-1 + x))] + G[1, 0, 1, 0, 0, x]*
       RATIO[1/(2*(-1 + x))] + G[0, 1, 1, 0, x]*(RATIO[1/2 - x/2] + 
        Log[mu2]*RATIO[1/2 - x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
      G[1, 0, 1, 0, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2] + 
        I*Pi*RATIO[1/(2*(-1 + x))]) + G[1, 1, 0, 0, x]*
       (RATIO[-1/(2*(-1 + x))] + Log[mu2]*RATIO[-1/(2*(-1 + x))] + 
        I*Pi*RATIO[1/(2*(-1 + x))]) + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[-1/(2*(-1 + x))] + RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[1/(2*(-1 + x))]) + G[1, 0, 0, x]*
       (Pi^2*RATIO[1/4 - 5/(24*(-1 + x)) - x/4] + RATIO[-(-1 + x)^(-1)] + 
        Log[mu2]^2*RATIO[-1/(4*(-1 + x))] + I*Pi*RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-1/(2*(-1 + x))] + I*Pi*RATIO[1/(2*(-1 + x))])) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[7/24 - (7*x)/24] + 
        Log[mu2]^2*RATIO[-1/4 + x/4] + Log[mu2]*RATIO[-1/2 + x/2] + 
        RATIO[-1 + x]) + G[1, 0, 1, x]*(Pi^2*RATIO[7/24 - (7*x)/24] + 
        Log[mu2]^2*RATIO[-1/4 + x/4] + Log[mu2]*RATIO[-1/2 + x/2] + 
        RATIO[-1 + x]) + G[1, 1, 0, x]*
       (Pi^2*RATIO[7/24 + 1/(4*(-1 + x)) - (7*x)/24] + 
        Log[mu2]^2*RATIO[-1/4 + x/4] + I*Pi*RATIO[-1/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-1/2 + x/2] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
        RATIO[-1 + x]) + G[0, 1, 0, x]*
       (Pi^2*RATIO[7/24 - 1/(4*(-1 + x)) - (7*x)/24] + 
        Log[mu2]^2*RATIO[-1/4 + x/4] + I*Pi*RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-1/2 + x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
        RATIO[-1 + x]) + Pi^2*RATIO[-13/6 + 1/(3*x) + x] + 
      G[1, 1, 1, 1, x]*(RATIO[-2 + (3*x)/2] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[1/(2*(-1 + x))] + Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) + 
           (3*x)/2] + RATIO[-1 - 3/(2*(-1 + x)) - x^(-1) + (3*x)/2]) + 
      (I*Pi*RATIO[-7/6] + Pi^2*RATIO[5/8 + 1/(24*(-1 + x)) - (5*x)/8] + 
        RATIO[-10/3 - (-1 + x)^(-1) + 14/(3*x) + x])*Zeta[3] + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[-1/12 + x/12] + 
        Pi^2*RATIO[-1/6 + (5*x)/24] + Log[mu2]^2*RATIO[-1/2 + x/4] + 
        Log[mu2]*(Pi^2*RATIO[-5/24 + (5*x)/24] + RATIO[-2 + x]) + 
        I*Pi^3*RATIO[1/(12*(-1 + x))] + RATIO[-4 + 2*x] + 
        RATIO[2/3 - 1/(2*(-1 + x)) - (2*x)/3]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[-1/12 - 1/(12*(-1 + x)) + x/12] + 
        Pi^2*RATIO[-1/4 - 5/(24*(-1 + x)) + 1/(12*x) + (5*x)/24] + 
        I*Pi^3*RATIO[-1/(24*(-1 + x))] + Log[mu2]^2*
         (RATIO[-1/(4*(-1 + x)) - 1/(2*x) + x/4] + 
          I*Pi*RATIO[1/(4*(-1 + x))]) + I*Pi*RATIO[(-1 + x)^(-1)] + 
        Log[mu2]*(Pi^2*RATIO[-5/24 - 5/(24*(-1 + x)) + (5*x)/24] + 
          I*Pi*RATIO[1/(2*(-1 + x))] + RATIO[-(-1 + x)^(-1) - 2/x + x]) + 
        RATIO[-2/(-1 + x) - 4/x + 2*x] + 
        RATIO[2/3 + 2/(3*(-1 + x)) - (2*x)/3]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[1 - 2/x] + 
        Pi^2*RATIO[-13/48 + 1/(24*x) + x/8] + I*Pi^3*RATIO[1/(24*(-1 + x))] + 
        RATIO[-1/4 - 1/(4*(-1 + x)) + x/4]*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[2] + I*Pi^3*RATIO[-1/8 + 1/(12*(-1 + x))] + 
        RATIO[4 - 8/x] + Pi^4*RATIO[1/240 - 3/(80*(-1 + x)) - x/240] + 
        Pi^2*RATIO[-13/12 + 1/(6*x) + x/2] + 
        RATIO[-5/3 - 1/(2*(-1 + x)) + 7/(3*x) + x/2]*Zeta[3]) + 
      G[0, 1, x]*(RATIO[2 - 2*x] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Log[mu2]^3*RATIO[1/12 - x/12] + Pi^2*RATIO[-7/24 + (7*x)/24] + 
        Log[mu2]*(RATIO[1 - x] + Pi^2*RATIO[-7/24 + (7*x)/24]) + 
        I*Pi^3*RATIO[-1/(12*(-1 + x))] + 
        RATIO[-5/3 + 1/(2*(-1 + x)) + (5*x)/3]*Zeta[3]) + 
      G[1, 0, x]*(RATIO[2 - 2*x] + Log[mu2]^3*RATIO[1/12 - x/12] + 
        Pi^2*RATIO[-7/24 + 1/(4*(-1 + x)) + (7*x)/24] + 
        I*Pi*RATIO[-(-1 + x)^(-1)] + Log[mu2]*(RATIO[1 - x] + 
          Pi^2*RATIO[-7/24 + 1/(4*(-1 + x)) + (7*x)/24] + 
          I*Pi*RATIO[-1/(2*(-1 + x))]) + Log[mu2]^2*(RATIO[1/4 - x/4] + 
          I*Pi*RATIO[-1/(4*(-1 + x))]) + I*Pi^3*RATIO[1/(24*(-1 + x))] + 
        RATIO[-5/3 + 1/(2*(-1 + x)) + (5*x)/3]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*RATIO[1/12] + RATIO[4] + Pi^2*RATIO[5/12 - x/2] + 
        Log[mu2]^2*(RATIO[1/2] + Pi^2*RATIO[1/8 - x/8]) + 
        Pi^4*RATIO[-1/240 - 3/(80*(-1 + x)) + x/240] + 
        I*Pi^3*RATIO[1/(12*(-1 + x))] + RATIO[-2/3 - 1/(2*(-1 + x)) - x/2]*
         Zeta[3] + Log[mu2]*(RATIO[2] + Pi^2*RATIO[5/24 - x/4] + 
          I*Pi^3*RATIO[1/(12*(-1 + x))] + RATIO[1/2 - 1/(2*(-1 + x)) - x/2]*
           Zeta[3])) + G[0, x]*(RATIO[-4 + 8/x] + 
        Pi^2*RATIO[7/12 + 1/(2*(-1 + x)) - 1/(6*x) - x/2] + 
        Pi^4*RATIO[-1/240 - 1/(240*(-1 + x)) + x/240] + 
        I*Pi*RATIO[-2/(-1 + x)] + Log[mu2]^2*(RATIO[-1/2 + x^(-1)] + 
          Pi^2*RATIO[1/8 + 1/(8*(-1 + x)) - x/8] + 
          I*Pi*RATIO[-1/(4*(-1 + x))]) + Log[mu2]^3*(RATIO[-1/12 + 1/(6*x)] + 
          I*Pi*RATIO[-1/(12*(-1 + x))]) + I*Pi^3*RATIO[1/(24*(-1 + x))] + 
        (RATIO[5/3 + 1/(2*(-1 + x)) - 7/(3*x) - x/2] + 
          I*Pi*RATIO[7/(6*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(RATIO[-2 + 4/x] + Pi^2*RATIO[7/24 + 1/(4*(-1 + x)) - 
             1/(12*x) - x/4] + I*Pi*RATIO[-(-1 + x)^(-1)] + 
          I*Pi^3*RATIO[1/(24*(-1 + x))] + RATIO[1/2 + 1/(2*(-1 + x)) - x/2]*
           Zeta[3])) + RATIO[-1/2 - 1/(2*(-1 + x)) + x/2]*Zeta[5])/Nc)}


==> anc/H_qg_qa_-+++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*(Nc*(Log[mu2]*RATIO[1/3] + I*Pi*RATIO[1/3 + 2/x^2 - 7/(3*x)] + 
      RATIO[19/18 + x^(-1)] + G[1, 1, x]*RATIO[2/x^3 - 10/(3*x^2) + 
         4/(3*x)] + G[1, x]*(RATIO[2/x^2 - 7/(3*x)] + 
        I*Pi*RATIO[2/x^3 - 10/(3*x^2) + 4/(3*x)])) + 
    (I*Pi*RATIO[-1/3 + 1/(3*x)] + Log[mu2]*RATIO[-1/3 + 2/(3*x)] + 
      RATIO[-19/18 + 19/(9*x)] + G[1, x]*RATIO[-1/(3*x)])/Nc) + 
  Qf*(RATIO[31/18 - 85/(9*x)] + G[1, x]*(RATIO[5/2 + 2/x^2 - 8/(3*x)] + 
      Log[mu2]*RATIO[1/2 - x^(-1)] + 
      I*Pi*RATIO[1/2 + 2/x^3 - 5/(2*x^2) - 1/(2*x)]) + 
    I*Pi*RATIO[1/3 + 2/x^2 - 1/(3*x)] + Log[mu2]^2*RATIO[-3/4 + x^(-1)] + 
    Log[mu2]*(RATIO[1/3 - 13/(6*x)] + I*Pi*RATIO[-1/2 + x^(-1)]) + 
    G[0, x]*(Log[mu2]*RATIO[1/2] + I*Pi*RATIO[1/2 - (-1 + x)^(-1)] + 
      RATIO[-5/2 + 9/(2*x)]) + Nc^2*(Pi^2*RATIO[-1/3] + 
      Log[mu2]^2*RATIO[1/2] + Log[mu2]*(RATIO[-13/12] + I*Pi*RATIO[1/2]) + 
      G[1, 1, x]*RATIO[-11/(2*x^3) + 28/(3*x^2) - 23/(6*x)] + 
      RATIO[-277/72 - 11/(4*x)] + I*Pi*RATIO[-13/12 - 11/(2*x^2) + 
         79/(12*x)] + G[1, x]*(Log[mu2]*RATIO[-1/2] + 
        I*Pi*RATIO[-1/2 - 11/(2*x^3) + 28/(3*x^2) - 23/(6*x)] + 
        RATIO[-11/(2*x^2) + 79/(12*x)])) + G[0, 1, x]*RATIO[1 - (3*x)/2] + 
    G[1, 0, x]*RATIO[1 - (3*x)/2] + (I*Pi*RATIO[3/4 + 6/x^2 - 25/(4*x)] + 
      RATIO[17/8 - 17/(4*x)] + Log[mu2]*RATIO[3/4 - 3/(2*x)] + 
      Log[mu2]^2*RATIO[1/4 - 1/(2*x)] + 
      G[0, x]*(I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)) + 1/(2*x)] + 
        RATIO[-1/2 + x^(-1)] + Log[mu2]*RATIO[-1/2 + x^(-1)]) + 
      G[1, x]*(RATIO[1/2 + 6/x^2 - 23/(4*x)] + 
        I*Pi*RATIO[6/x^3 - 9/x^2 + 3/x]) + G[0, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + G[1, 1, x]*
       RATIO[1/2 + 6/x^3 - 9/x^2 + 7/(2*x) - x/2] + 
      Pi^2*RATIO[5/24 + 1/(3*x) - x/4] + G[0, 1, x]*
       RATIO[-1/2 - 1/(2*x) + x/2] + G[1, 0, x]*RATIO[-1/2 - 1/(2*x) + x/2])/
     Nc^2 + Pi^2*RATIO[-1/8 - 2/(3*x) + (3*x)/4] + 
    G[0, 0, x]*RATIO[-1 - (-1 + x)^(-1) + (3*x)/2] + 
    G[1, 1, x]*RATIO[-1 + 2/x^3 - 5/(2*x^2) + 1/(2*x) + (3*x)/2]) + 
  Nfv*(Nc*(G[0, x]*(RATIO[3/2 - 3/x] + I*Pi*RATIO[3/(2*(-1 + x)) - x^(-1)]) + 
      I*Pi*RATIO[-3/x^2 + 3/(2*x)] + 
      G[1, x]*(I*Pi*RATIO[-x^(-3) + 3/(2*x^2) - 1/(2*x)] + 
        RATIO[-3/2 - 3/x^2 + 9/(2*x)]) + G[0, 0, x]*
       RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2] + 
      G[1, 1, x]*RATIO[5/2 - x^(-3) + 3/(2*x^2) - 3/(2*x) - (3*x)/2] + 
      Pi^2*RATIO[5/4 - 1/(2*x) - (3*x)/4] + G[0, 1, x]*
       RATIO[-5/2 + x^(-1) + (3*x)/2] + G[1, 0, x]*
       RATIO[-5/2 + x^(-1) + (3*x)/2]) + 
    (I*Pi*RATIO[12/x^2 - 6/x] + G[1, x]*(RATIO[6 + 12/x^2 - 18/x] + 
        I*Pi*RATIO[4/x^3 - 6/x^2 + 2/x]) + 
      G[0, x]*(I*Pi*RATIO[-6/(-1 + x) + 4/x] + RATIO[-6 + 12/x]) + 
      G[0, 1, x]*RATIO[10 - 4/x - 6*x] + G[1, 0, x]*RATIO[10 - 4/x - 6*x] + 
      Pi^2*RATIO[-5 + 2/x + 3*x] + G[1, 1, x]*
       RATIO[-10 + 4/x^3 - 6/x^2 + 6/x + 6*x] + 
      G[0, 0, x]*RATIO[-10 - 6/(-1 + x) + 8/x + 6*x])/Nc) + 
  e*(Nf*Qf*(Nc*(Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[25/9 + 37/(3*x^2) - 136/(9*x)] + G[1, 1, 1, x]*
         RATIO[-8/x^3 + 44/(3*x^2) - 20/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[1 + 4/x^2 - 5/x] + RATIO[25/9 + 2/x]) + 
        Pi^2*RATIO[-19/36 - 2/x^2 + 7/(3*x)] + I*Pi*G[0, 1, x]*
         RATIO[4/x^3 - 22/(3*x^2) + 10/(3*x)] + G[0, 1, 1, x]*
         RATIO[4/x^3 - 22/(3*x^2) + 10/(3*x)] + 
        G[1, x]*(RATIO[37/(3*x^2) - 154/(9*x)] + 
          Pi^2*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
          Log[mu2]*(RATIO[4/x^2 - 5/x] + I*Pi*RATIO[4/x^3 - 7/x^2 + 3/x]) + 
          I*Pi*RATIO[25/(3*x^3) - 269/(18*x^2) + 119/(18*x)]) + 
        RATIO[583/108 + 43/(6*x)] + G[1, 1, x]*
         (I*Pi*RATIO[-4/x^3 + 23/(3*x^2) - 11/(3*x)] + 
          Log[mu2]*RATIO[4/x^3 - 7/x^2 + 3/x] + 
          RATIO[25/(3*x^3) - 341/(18*x^2) + 209/(18*x)])) + 
      (Log[mu2]^2*RATIO[-1/2 + x^(-1)] + I*Pi*RATIO[-25/9 + 31/(18*x)] + 
        RATIO[-583/108 + 583/(54*x)] + 
        Pi^2*RATIO[7/6 - 4/(9*x) - (19*x)/36] + G[0, 1, 1, x]*
         RATIO[1/3 - x/3] + G[1, 0, 1, x]*RATIO[1/3 - x/3] + 
        G[1, 1, 0, x]*RATIO[1/3 - x/3] + G[1, 1, x]*
         (RATIO[31/18 + 1/(3*x) - (19*x)/18] + Log[mu2]*RATIO[1/3 - x/3]) + 
        G[0, 0, x]*(RATIO[19/18 + 19/(18*(-1 + x)) - (19*x)/18] + 
          Log[mu2]*RATIO[1/3 + 1/(3*(-1 + x)) - x/3]) + 
        Log[mu2]*(I*Pi*RATIO[-1 + 2/(3*x)] + RATIO[-25/9 + 50/(9*x)] + 
          Pi^2*RATIO[1/6 - x/6]) + G[1, x]*(RATIO[-19/18 - 31/(18*x)] + 
          Log[mu2]*RATIO[-1/3 - 2/(3*x)] + Pi^2*RATIO[-1/9 + x/9]) + 
        G[0, 0, 0, x]*RATIO[-1/3 - 1/(3*(-1 + x)) + x/3] + 
        G[1, 1, 1, x]*RATIO[-2/3 + (2*x)/3] + 
        G[0, x]*(RATIO[19/18 - 19/(9*x)] + I*Pi*RATIO[19/(18*(-1 + x)) - 
             1/(3*x)] + Pi^2*RATIO[-1/18 - 2/(9*(-1 + x)) + x/18] + 
          Log[mu2]*(RATIO[1/3 - 2/(3*x)] + I*Pi*RATIO[1/(3*(-1 + x))])) + 
        G[0, 1, x]*(Log[mu2]*RATIO[-1/3 + x/3] + RATIO[-25/18 + 1/(3*x) + 
            (19*x)/18]) + G[1, 0, x]*(Log[mu2]*RATIO[-1/3 + x/3] + 
          RATIO[-25/18 + 1/(3*x) + (19*x)/18]))/Nc) + 
    Qf*(RATIO[1261/108 - 2881/(54*x)] + G[0, 1, 1, 1, x]*
       RATIO[x^(-2) - x^(-1)] + Log[mu2]^3*RATIO[-1 + 4/(3*x)] + 
      I*Pi*RATIO[37/9 + 19/(2*x^2) + 28/(9*x)] + G[1, 0, 1, 1, x]*
       RATIO[3/2 - (3*x)/2] + G[0, 0, 0, 1, x]*
       RATIO[3/2 - 1/(2*(-1 + x)) - (3*x)/2] + G[0, 0, 1, 0, x]*
       RATIO[3/2 - 1/(2*(-1 + x)) - (3*x)/2] + G[1, 1, 0, 0, x]*
       RATIO[1 + 1/(2*(-1 + x)) - 11/(2*x^2) + 11/(2*x) - x] + 
      G[0, 0, 0, x]*(RATIO[79/12 + 91/(12*(-1 + x)) - (115*x)/12] + 
        I*Pi*RATIO[1/2 - 3/(2*(-1 + x)) - x/2]) + G[0, 1, 0, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + G[0, 1, 1, x]*
       (RATIO[-13/12 + 4/x^3 - 21/(4*x^2) + 15/(4*x) - (23*x)/12] + 
        Log[mu2]*RATIO[1 - 1/(2*x^2) + 1/(2*x) - x] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) - x/2]) + G[1, 1, 1, 1, x]*
       RATIO[1/2 - 13/(2*x^2) + 13/(2*x) - x/2] + 
      Log[mu2]^2*(RATIO[-1 - 5/(4*x)] + I*Pi*RATIO[-3/2 + 7/(4*x)] + 
        Pi^2*RATIO[1/4 - x/4]) + I*Pi^3*RATIO[19/24 + 11/(24*(-1 + x)) - 
         3/(8*x) + x/8] + Pi^4*RATIO[-47/360 - 1/(180*(-1 + x)) + 
         (47*x)/360] + G[1, 1, 0, 1, x]*RATIO[-1/2 + 13/(2*x^2) - 13/(2*x) + 
         x/2] + G[1, 1, 1, 0, x]*RATIO[-1/2 + 13/(2*x^2) - 13/(2*x) + x/2] + 
      G[1, 0, x]*(RATIO[371/36 - 19/(12*x) - (395*x)/36] + 
        Pi^2*RATIO[2/3 + 1/(2*(-1 + x)) - x^(-2) + x^(-1) - (2*x)/3] + 
        I*Pi*RATIO[-3/4 - 5/(2*(-1 + x)) - 7/(4*x^2) + 1/(4*x) - x/4] + 
        Log[mu2]^2*RATIO[-1/2 + x/2] + Log[mu2]*
         (RATIO[31/12 + 1/(2*x) - (49*x)/12] + 
          I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + x/2])) + 
      G[0, 1, x]*(RATIO[371/36 - 19/(12*x) - (395*x)/36] + 
        I*Pi*RATIO[-5/4 + 1/(4*(-1 + x)) + 4/x^3 - 21/(4*x^2) + 19/(4*x) - 
           x/4] + Pi^2*RATIO[1/12 + 1/(3*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - 
           x/12] + Log[mu2]^2*RATIO[-1/2 + x/2] + 
        Log[mu2]*(RATIO[31/12 + 1/(2*x) - (49*x)/12] + 
          I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + x/2])) + 
      G[0, 1, 0, 1, x]*RATIO[-1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + 
         x/2] + G[0, 1, 1, 0, x]*RATIO[-1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 
         1/(2*x) + x/2] + G[1, 0, 0, 0, x]*RATIO[(-1 + x)^(-1)] + 
      G[0, 0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1) + x] + 
      G[1, 0, 0, 1, x]*RATIO[-1 - 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) + x] + 
      G[1, 0, 1, 0, x]*RATIO[-1 - 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) + x] + 
      G[1, 1, 1, x]*(RATIO[49/6 - 8/x^3 + 23/(2*x^2) - 8/x - (17*x)/3] + 
        I*Pi*RATIO[-3/2 + (3*x)/2] + Log[mu2]*RATIO[-3/2 + (3*x)/2]) + 
      G[0, 0, 1, 1, x]*RATIO[-3/2 + 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) + 
         (3*x)/2] + G[1, 0, 1, x]*
       (I*Pi*RATIO[3/2 - 1/(2*(-1 + x)) - (3*x)/2] + 
        Log[mu2]*RATIO[1 - 1/(2*x^2) + 1/(2*x) - x] + 
        RATIO[-29/6 - 7/(4*x^2) + 23/(4*x) + (11*x)/6]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - 
           (3*x)/2] + Log[mu2]*RATIO[1 - 1/(2*x^2) + 1/(2*x) - x] + 
        RATIO[-29/6 - 7/(4*x^2) + 23/(4*x) + (11*x)/6]) + 
      G[1, 0, 0, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        I*Pi*RATIO[-3/2 + 1/(2*x^2) - 1/(2*x) + (3*x)/2] + 
        RATIO[3/2 - 5/(2*(-1 + x)) - 6/x + 2*x]) + 
      Log[mu2]*(RATIO[37/9 - 209/(9*x)] + I*Pi*RATIO[4/x^2 + 25/(12*x)] + 
        I*Pi^3*RATIO[1/4 - x/4] + Pi^2*RATIO[-7/24 - 4/(3*x) + (49*x)/24]) + 
      Pi^2*RATIO[-6 - 2/x^2 + 119/(72*x) + (395*x)/72] + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) + x/2] + 
        RATIO[-11/4 + 1/(4*(-1 + x)) + 1/(2*x) + (23*x)/4]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + x/2] + 
        RATIO[-11/4 + 1/(4*(-1 + x)) + 1/(2*x) + (23*x)/4]) + 
      G[0, 0, x]*(Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
        I*Pi*RATIO[3/4 + 19/(4*(-1 + x)) + 1/(2*x) + x/4] + 
        Pi^2*RATIO[-2/3 + 1/(3*(-1 + x)) + (2*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
          RATIO[-37/12 - 37/(12*(-1 + x)) + (49*x)/12]) + 
        RATIO[-197/36 - 341/(36*(-1 + x)) - 27/(2*x) + (395*x)/36]) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[1/2 + 1/(4*x^2) - 1/(4*x) - x/2] + 
        Pi^2*RATIO[1/6 - 53/(24*x^2) + 53/(24*x) - x/6] + 
        I*Pi*RATIO[5/4 - 4/x^3 + 11/(2*x^2) - 2/x + x/4] + 
        Log[mu2]*(I*Pi*RATIO[1/2 - x/2] + RATIO[-25/12 + 4/x^3 - 17/(4*x^2) + 
            1/(4*x) + (49*x)/12]) + RATIO[-545/36 + 11/(2*x^3) - 9/x^2 + 
          19/(6*x) + (395*x)/36]) + (I*Pi*RATIO[1 - 7/(2*(-1 + x)) - x] + 
        RATIO[-1/4 - 11/(4*(-1 + x)) - 7/(6*x) + (15*x)/4])*Zeta[3] + 
      Nc^2*(Log[mu2]^3*RATIO[2/3] + RATIO[-8905/432 - 439/(24*x)] + 
        I*Pi*G[0, 1, x]*RATIO[-1 - 11/x^3 + 247/(12*x^2) - 115/(12*x)] + 
        G[0, 1, 1, x]*RATIO[-1 - 11/x^3 + 247/(12*x^2) - 115/(12*x)] + 
        Pi^2*RATIO[163/144 + 11/(2*x^2) - 169/(24*x)] + 
        Log[mu2]^2*(RATIO[-5/8] + I*Pi*RATIO[5/4 - 1/(2*x)]) + 
        I*Pi^3*RATIO[-3/8 + 1/(6*x)] + G[1, 1, 1, 1, x]*
         RATIO[-1/(2*x^2) + 1/(2*x)] + G[1, 1, x]*
         (RATIO[-241/(12*x^3) + 3575/(72*x^2) - 2363/(72*x)] + 
          Log[mu2]*(RATIO[-11/x^3 + 79/(4*x^2) - 31/(4*x)] + 
            I*Pi*RATIO[1/(2*x^2) - 1/(2*x)]) + Log[mu2]^2*
           RATIO[-1/(2*x^2) + 1/(2*x)] + Pi^2*RATIO[-2/(3*x^2) + 2/(3*x)] + 
          I*Pi*RATIO[1 + 11/x^3 - 245/(12*x^2) + 119/(12*x)]) + 
        Log[mu2]*(RATIO[-355/36 - 11/(2*x)] + Pi^2*RATIO[-7/6 + 1/(2*x)] + 
          I*Pi*RATIO[-9/4 - 11/x^2 + 57/(4*x)]) + G[1, 1, 1, x]*
         (Log[mu2]*RATIO[3/(2*x^2) - 3/(2*x)] + I*Pi*RATIO[x^(-2) - x^(-1)] + 
          RATIO[1 + 22/x^3 - 241/(6*x^2) + 53/(3*x)]) + 
        I*Pi*RATIO[-355/36 - 373/(12*x^2) + 737/(18*x)] + 
        G[1, x]*(I*Pi*RATIO[-1 - 241/(12*x^3) + 2783/(72*x^2) - 
             1337/(72*x)] + I*Pi^3*RATIO[1/(6*x^2) - 1/(6*x)] + 
          Log[mu2]^2*(RATIO[-3/4 - 1/(2*x)] + I*Pi*RATIO[-1/(2*x^2) + 1/
                (2*x)]) + Pi^2*RATIO[19/24 + 11/(2*x^3) - 235/(24*x^2) + 
             33/(8*x)] + Log[mu2]*(I*Pi*RATIO[-3/2 - 11/x^3 + 79/(4*x^2) - 35/
                (4*x)] + Pi^2*RATIO[1/(2*x^2) - 1/(2*x)] + 
            RATIO[-1 - 11/x^2 + 57/(4*x)]) + RATIO[-373/(12*x^2) + 
            418/(9*x)]) + RATIO[-5/6]*Zeta[3]) + 
      G[1, x]*(RATIO[173/9 + 19/(2*x^2) - 173/(18*x)] + 
        I*Pi*RATIO[9/4 + 11/(2*x^3) - 5/x^2 - 5/x] + 
        Log[mu2]^2*(RATIO[1/4 - 5/(4*x)] + I*Pi*RATIO[1/(4*x^2) - 1/(4*x)]) + 
        Pi^2*RATIO[23/18 - 2/x^3 + 11/(4*x^2) - 17/(24*x) - (113*x)/72] + 
        Log[mu2]*(RATIO[85/12 + 4/x^2 - 79/(12*x)] + 
          I*Pi*RATIO[1 + 4/x^3 - 17/(4*x^2) - 7/(4*x)] + 
          Pi^2*RATIO[-1/4 + x/4]) + I*Pi^3*RATIO[-5/12 - 1/(6*(-1 + x)) + 
           1/(24*x^2) - 1/(24*x) + (5*x)/12] + 
        RATIO[3/2 + (-1 + x)^(-1) + 6/x^2 - 6/x - (3*x)/2]*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[-1/4 - 341/(36*(-1 + x)) - 47/(12*x)] + 
        RATIO[-173/9 + 647/(18*x)] + Pi^2*RATIO[61/72 + 55/(72*(-1 + x)) - 
           x^(-1) - (20*x)/9] + I*Pi^3*RATIO[-1/12 - 1/(6*(-1 + x)) + x/12] + 
        Log[mu2]*(I*Pi*RATIO[2 - 37/(12*(-1 + x)) - 3/(2*x)] + 
          RATIO[-61/12 + 67/(6*x)] + Pi^2*RATIO[-1/(2*(-1 + x))]) + 
        Log[mu2]^2*(RATIO[5/4 - x^(-1)] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
        RATIO[-5/2 - 5/(2*(-1 + x)) + (5*x)/2]*Zeta[3]) + 
      (I*Pi*RATIO[23/4 + 33/x^2 - 273/(8*x)] + RATIO[143/16 - 143/(8*x)] + 
        Log[mu2]^3*RATIO[1/3 - 2/(3*x)] + G[1, 1, 1, 1, x]*
         RATIO[13/2 - (13*x)/2] + G[0, 0, 1, 1, x]*
         RATIO[11/2 + 7/(-1 + x) - (11*x)/2] + G[1, 1, 0, 0, x]*
         RATIO[3 - 3*x] + G[0, 1, 0, 1, x]*RATIO[1 - x] + 
        G[0, 1, 1, 0, x]*RATIO[1 - x] + Pi^2*RATIO[19/12 - 6/x^2 + 35/(6*x) - 
           (11*x)/16] + G[1, 0, 0, 1, x]*RATIO[1/2 - x/2] + 
        G[1, 0, 1, 0, x]*RATIO[1/2 - x/2] + G[1, 1, 0, x]*
         (I*Pi*RATIO[2 - 2*x] + RATIO[17/4 - 2/x - (3*x)/4] + 
          Log[mu2]*RATIO[1/2 - x/2]) + G[0, 0, 0, 1, x]*
         RATIO[1/2 - 2/(-1 + x) - x/2] + G[0, 0, 1, 0, x]*
         RATIO[1/2 - 2/(-1 + x) - x/2] + Log[mu2]*
         (I*Pi*RATIO[9/4 + 12/x^2 - 25/(2*x)] + RATIO[23/4 - 23/(2*x)] + 
          Pi^2*RATIO[1/24 + 2/(3*x) - x/8]) + Log[mu2]^2*
         (I*Pi*RATIO[1/4] + RATIO[13/8 - 13/(4*x)] + 
          Pi^2*RATIO[-1/8 + x/8]) + Pi^4*RATIO[-5/16 - 1/(24*(-1 + x)) + 
           (5*x)/16] + I*Pi^3*RATIO[9/8 - 1/(12*(-1 + x)) - 1/(4*x) + x/2] + 
        G[0, 0, 1, x]*(I*Pi*RATIO[5 + 5/(-1 + x) - 5*x] + 
          RATIO[9/2 + (-1 + x)^(-1) + 3/(2*x) - x] + 
          Log[mu2]*RATIO[-1 + x]) + G[1, 1, x]*
         (RATIO[47/8 + 21/x^3 - 87/(2*x^2) + 67/(4*x) - (11*x)/8] + 
          Log[mu2]*RATIO[1/4 + 12/x^3 - 18/x^2 + 7/x - x/4] + 
          Log[mu2]^2*RATIO[-1/4 + x/4] + Pi^2*RATIO[-13/24 + (13*x)/24] + 
          I*Pi*RATIO[-7/2 - 12/x^3 + 22/x^2 - 15/(2*x) + x]) + 
        G[0, 0, x]*(RATIO[27/8 + 11/(8*(-1 + x)) - 4/x - (11*x)/8] + 
          Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x)) + x/4] + 
          Pi^2*RATIO[-13/24 + 5/(24*(-1 + x)) + (13*x)/24] + 
          Log[mu2]*(RATIO[5/4 + 1/(4*(-1 + x)) - 2/x - x/4] + 
            I*Pi*RATIO[(-1 + x)^(-1)]) + I*Pi*RATIO[4 - (-1 + x)^(-1) - 
             3/(2*x) + x]) + G[0, 1, x]*
         (I*Pi*RATIO[7/2 + (-1 + x)^(-1) + 12/x^3 - 18/x^2 + x^(-1) - x] + 
          Pi^2*RATIO[13/24 - 1/(2*(-1 + x)) - (13*x)/24] + 
          Log[mu2]^2*RATIO[1/4 - x/4] + Log[mu2]*RATIO[-3/4 - x^(-1) + x/4] + 
          RATIO[-37/8 - 3/(4*x) + (11*x)/8]) + G[1, 0, x]*
         (I*Pi*RATIO[-4 + 3/(2*(-1 + x)) - 3/(2*x) - x] + 
          Pi^2*RATIO[7/24 - (7*x)/24] + Log[mu2]^2*RATIO[1/4 - x/4] + 
          Log[mu2]*RATIO[-3/4 - x^(-1) + x/4] + RATIO[-37/8 - 3/(4*x) + 
            (11*x)/8]) + G[1, 0, 0, 0, x]*RATIO[-3/2 + (3*x)/2] + 
        G[1, 1, 0, 1, x]*RATIO[-3/2 + (3*x)/2] + G[1, 1, 1, 0, x]*
         RATIO[-3/2 + (3*x)/2] + G[1, 0, 0, x]*
         (RATIO[-15/2 + 3/(2*(-1 + x)) + 3/(2*x) - x/2] + 
          Log[mu2]*RATIO[-1 + x] + I*Pi*RATIO[-2 + 2*x]) + 
        G[0, 1, 0, 0, x]*RATIO[-2 + 1/(2*(-1 + x)) + 2*x] + 
        G[0, 1, 0, x]*(RATIO[9/2 + (-1 + x)^(-1) + 3/(2*x) - x] + 
          Log[mu2]*RATIO[-1 + x] + I*Pi*RATIO[-2 + 1/(2*(-1 + x)) + 2*x]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[5 - 5*x] + RATIO[-8 - 24/x^3 + 40/x^2 - 
            25/(2*x) + 2*x]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[2 - 1/(2*(-1 + x)) - 2*x] + Log[mu2]*
           RATIO[3/2 + 3/(2*(-1 + x)) - (3*x)/2] + 
          RATIO[-7/4 - 9/(4*(-1 + x)) - x^(-1) + (9*x)/4]) + 
        G[1, 0, 1, x]*(RATIO[17/4 - 2/x - (3*x)/4] + 
          Log[mu2]*RATIO[1/2 - x/2] + I*Pi*RATIO[-5 + 5*x]) + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[1/2 - x/2] + 
          RATIO[-1/4 + 12/x^3 - 18/x^2 + 1/(2*x) - x/4] + 
          I*Pi*RATIO[-5 + 5*x]) + G[1, 0, 1, 1, x]*RATIO[-6 + 6*x] + 
        G[0, 1, 1, 1, x]*RATIO[-13/2 + (13*x)/2] + 
        (RATIO[5/6 + 1/(2*(-1 + x)) - 2/(3*x) - x/2] + 
          I*Pi*RATIO[-7 + 4/(-1 + x) + 7*x])*Zeta[3] + 
        G[1, x]*(Log[mu2]^2*RATIO[1/4] + RATIO[37/8 + 33/x^2 - 255/(8*x)] + 
          I*Pi*RATIO[3 + 21/x^3 - 63/(2*x^2) + 9/(2*x)] + 
          Log[mu2]*(RATIO[7/4 + 12/x^2 - 23/(2*x)] + 
            I*Pi*RATIO[12/x^3 - 18/x^2 + 6/x]) + I*Pi^3*RATIO[-1/3 + x/3] + 
          Pi^2*RATIO[-11/8 - 6/x^3 + 23/(3*x^2) - 3/(4*x) + (5*x)/12] + 
          RATIO[3 - 3*x]*Zeta[3]) + G[0, x]*
         (I*Pi*RATIO[-4 + 11/(8*(-1 + x)) + 3/(4*x)] + 
          RATIO[-37/8 + 37/(4*x)] + I*Pi^3*RATIO[1/3 - 1/(8*(-1 + x)) - 
             x/3] + Log[mu2]*(I*Pi*RATIO[-3/2 + 1/(4*(-1 + x)) + x^(-1)] + 
            RATIO[-11/4 + 11/(2*x)] + Pi^2*RATIO[1/4 - x/4]) + 
          Pi^2*RATIO[-35/24 - 7/(12*(-1 + x)) - 5/(4*x) + (11*x)/24] + 
          Log[mu2]^2*(RATIO[-1 + 2/x] + I*Pi*RATIO[-1/(4*(-1 + x))]) + 
          RATIO[-3 - 3/(-1 + x) + 3*x]*Zeta[3]))/Nc^2) + 
    Nfv*(Nc*(G[0, 1, 1, x]*RATIO[2 + 2/x] + 
        I*Pi*RATIO[-59/(3*x^2) + 59/(6*x)] + G[0, 1, 0, 0, x]*
         RATIO[4 - 4*x] + G[1, 0, 0, 0, x]*RATIO[4 - 4*x] + 
        G[1, 0, 1, x]*RATIO[35/6 - x^(-3) + 13/(6*x^2) - 11/(3*x) - 
           (10*x)/3] + Pi^2*RATIO[67/18 + 3/(2*x^2) - 43/(36*x) - (13*x)/4] + 
        G[0, 0, 1, x]*RATIO[13/6 - 1/(3*(-1 + x)) - 3/x - (8*x)/3] + 
        G[0, 1, 0, x]*(I*Pi*RATIO[4 - 4*x] + RATIO[13/6 - 1/(3*(-1 + x)) - 
            3/x - (8*x)/3]) + Log[mu2]*(I*Pi*RATIO[-6/x^2 + 3/x] + 
          Pi^2*RATIO[5/2 - x^(-1) - (3*x)/2]) + G[1, 1, x]*
         (RATIO[9 - 4/x^3 + 9/x^2 - 15/(2*x) - (13*x)/2] + 
          Log[mu2]*RATIO[5 - 2/x^3 + 3/x^2 - 3/x - 3*x] + 
          I*Pi*RATIO[5/6 + x^(-3) - 5/(6*x^2) - 2/(3*x) - x/3]) + 
        G[0, 0, x]*(RATIO[11/3 + 13/(2*(-1 + x)) + 17/(3*x) - (13*x)/2] + 
          Log[mu2]*RATIO[5 + 3/(-1 + x) - 4/x - 3*x] + 
          Pi^2*RATIO[2/3 - 4/(3*(-1 + x)) - (2*x)/3] + 
          I*Pi*RATIO[-19/6 - 8/(3*(-1 + x)) + 3/x - x/3]) + 
        Pi^4*RATIO[14/45 - 17/(90*(-1 + x)) - (14*x)/45] + 
        I*Pi^3*RATIO[-1/4 - 5/(9*(-1 + x)) + 4/(9*x^2) + 1/(18*x) - x/6] + 
        G[1, 0, 0, x]*(I*Pi*RATIO[4 - 4*x] + RATIO[7/3 + 3/(-1 + x) - 
            4/(3*x^2) - 5/(3*x) + (2*x)/3]) + G[0, 0, 1, 1, x]*
         RATIO[-4/(-1 + x)] + G[0, 0, 0, 1, x]*RATIO[4/(-1 + x)] + 
        G[0, 0, 1, 0, x]*RATIO[4/(-1 + x)] + G[1, 1, 0, 0, x]*
         RATIO[-4 + 4*x] + G[1, 1, 0, x]*(RATIO[35/6 - x^(-3) + 13/(6*x^2) - 
            11/(3*x) - (10*x)/3] + I*Pi*RATIO[-4 + 4*x]) + 
        G[0, 0, 0, 0, x]*RATIO[-4 - 4/(-1 + x) + 4*x] + 
        G[0, 0, 0, x]*(I*Pi*RATIO[-4 + 4*x] + RATIO[-31/3 - 16/(3*(-1 + x)) + 
            10/x + (16*x)/3]) + G[1, 1, 1, x]*RATIO[-10 + 4/x^3 - 6/x^2 + 
           6/x + 6*x] + G[1, 0, x]*(I*Pi*RATIO[19/6 + 3/(-1 + x) - x^(-3) + 
             5/(6*x^2) - 10/(3*x) + x/3] + Pi^2*RATIO[-2/3 + (2*x)/3] + 
          Log[mu2]*RATIO[-5 + 2/x + 3*x] + RATIO[-19/3 + 3/x^2 - 17/(6*x) + 
            (13*x)/2]) + G[0, 1, x]*(I*Pi*RATIO[-5/6 - 1/(3*(-1 + x)) + 
             x^(-1) + x/3] + Pi^2*RATIO[-2/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-5 + 2/x + 3*x] + RATIO[-19/3 + 3/x^2 - 17/(6*x) + 
            (13*x)/2]) + (I*Pi*RATIO[4 - 4*x] + 
          RATIO[47/6 + 10/(3*(-1 + x)) - 9/x - (10*x)/3])*Zeta[3] + 
        G[0, x]*(RATIO[59/6 - 59/(3*x)] + I*Pi*RATIO[1/3 + 13/(2*(-1 + x)) + 
             3/x^2 - 19/(6*x)] + Log[mu2]*(RATIO[3 - 6/x] + 
            I*Pi*RATIO[3/(-1 + x) - 2/x]) + I*Pi^3*RATIO[-2/3 + (2*x)/3] + 
          Pi^2*RATIO[-37/36 - 13/(9*(-1 + x)) + 13/(6*x) + (13*x)/9] + 
          RATIO[4 + 4/(-1 + x) - 4*x]*Zeta[3]) + 
        G[1, x]*(I*Pi*RATIO[-1/3 - 4/x^3 + 6/x^2 - 4/(3*x)] + 
          Log[mu2]*(I*Pi*RATIO[-2/x^3 + 3/x^2 - x^(-1)] + 
            RATIO[-3 - 6/x^2 + 9/x]) + RATIO[-59/6 - 59/(3*x^2) + 59/(2*x)] + 
          I*Pi^3*RATIO[2/3 - (2*x)/3] + Pi^2*RATIO[-83/36 + 3/(2*x^3) - 
             85/(36*x^2) + 41/(18*x) + (14*x)/9] + RATIO[-4 + 4*x]*
           Zeta[3])) + (I*Pi*RATIO[236/(3*x^2) - 118/(3*x)] + 
        G[0, 1, 1, x]*RATIO[-8 - 8/x] + G[1, 1, 1, x]*
         RATIO[40 - 16/x^3 + 24/x^2 - 24/x - 24*x] + G[1, 1, 0, 0, x]*
         RATIO[16 - 16*x] + G[0, 0, 0, x]*(RATIO[124/3 + 64/(3*(-1 + x)) - 
            40/x - (64*x)/3] + I*Pi*RATIO[16 - 16*x]) + 
        G[0, 0, 0, 0, x]*RATIO[16 + 16/(-1 + x) - 16*x] + 
        G[1, 0, x]*(RATIO[76/3 - 12/x^2 + 34/(3*x) - 26*x] + 
          Log[mu2]*RATIO[20 - 8/x - 12*x] + Pi^2*RATIO[8/3 - (8*x)/3] + 
          I*Pi*RATIO[-38/3 - 12/(-1 + x) + 4/x^3 - 10/(3*x^2) + 40/(3*x) - 
             (4*x)/3]) + I*Pi^3*RATIO[1 + 20/(9*(-1 + x)) - 16/(9*x^2) - 
           2/(9*x) + (2*x)/3] + G[0, 0, 0, 1, x]*RATIO[-16/(-1 + x)] + 
        G[0, 0, 1, 0, x]*RATIO[-16/(-1 + x)] + G[0, 1, x]*
         (RATIO[76/3 - 12/x^2 + 34/(3*x) - 26*x] + 
          Log[mu2]*RATIO[20 - 8/x - 12*x] + 
          I*Pi*RATIO[10/3 + 4/(3*(-1 + x)) - 4/x - (4*x)/3] + 
          Pi^2*RATIO[8/(3*(-1 + x))]) + G[0, 0, 1, 1, x]*RATIO[16/(-1 + x)] + 
        Pi^4*RATIO[-56/45 + 34/(45*(-1 + x)) + (56*x)/45] + 
        Log[mu2]*(I*Pi*RATIO[24/x^2 - 12/x] + Pi^2*RATIO[-10 + 4/x + 6*x]) + 
        G[0, 0, 1, x]*RATIO[-26/3 + 4/(3*(-1 + x)) + 12/x + (32*x)/3] + 
        Pi^2*RATIO[-134/9 - 6/x^2 + 43/(9*x) + 13*x] + 
        G[1, 0, 1, x]*RATIO[-70/3 + 4/x^3 - 26/(3*x^2) + 44/(3*x) + 
           (40*x)/3] + G[1, 1, 0, x]*(I*Pi*RATIO[16 - 16*x] + 
          RATIO[-70/3 + 4/x^3 - 26/(3*x^2) + 44/(3*x) + (40*x)/3]) + 
        G[0, 1, 0, 0, x]*RATIO[-16 + 16*x] + G[1, 0, 0, 0, x]*
         RATIO[-16 + 16*x] + G[1, 0, 0, x]*
         (RATIO[-28/3 - 12/(-1 + x) + 16/(3*x^2) + 20/(3*x) - (8*x)/3] + 
          I*Pi*RATIO[-16 + 16*x]) + G[0, 1, 0, x]*
         (RATIO[-26/3 + 4/(3*(-1 + x)) + 12/x + (32*x)/3] + 
          I*Pi*RATIO[-16 + 16*x]) + G[0, 0, x]*
         (I*Pi*RATIO[38/3 + 32/(3*(-1 + x)) - 12/x + (4*x)/3] + 
          Pi^2*RATIO[-8/3 + 16/(3*(-1 + x)) + (8*x)/3] + 
          Log[mu2]*RATIO[-20 - 12/(-1 + x) + 16/x + 12*x] + 
          RATIO[-44/3 - 26/(-1 + x) - 68/(3*x) + 26*x]) + 
        G[1, 1, x]*(I*Pi*RATIO[-10/3 - 4/x^3 + 10/(3*x^2) + 8/(3*x) + 
             (4*x)/3] + Log[mu2]*RATIO[-20 + 8/x^3 - 12/x^2 + 12/x + 12*x] + 
          RATIO[-36 + 16/x^3 - 36/x^2 + 30/x + 26*x]) + 
        (RATIO[-94/3 - 40/(3*(-1 + x)) + 36/x + (40*x)/3] + 
          I*Pi*RATIO[-16 + 16*x])*Zeta[3] + 
        G[1, x]*(RATIO[118/3 + 236/(3*x^2) - 118/x] + 
          Log[mu2]*(RATIO[12 + 24/x^2 - 36/x] + 
            I*Pi*RATIO[8/x^3 - 12/x^2 + 4/x]) + 
          I*Pi*RATIO[4/3 + 16/x^3 - 24/x^2 + 16/(3*x)] + 
          Pi^2*RATIO[83/9 - 6/x^3 + 85/(9*x^2) - 82/(9*x) - (56*x)/9] + 
          I*Pi^3*RATIO[-8/3 + (8*x)/3] + RATIO[16 - 16*x]*Zeta[3]) + 
        G[0, x]*(I*Pi*RATIO[-4/3 - 26/(-1 + x) - 12/x^2 + 38/(3*x)] + 
          Log[mu2]*(I*Pi*RATIO[-12/(-1 + x) + 8/x] + RATIO[-12 + 24/x]) + 
          RATIO[-118/3 + 236/(3*x)] + Pi^2*RATIO[37/9 + 52/(9*(-1 + x)) - 
             26/(3*x) - (52*x)/9] + I*Pi^3*RATIO[8/3 - (8*x)/3] + 
          RATIO[-16 - 16/(-1 + x) + 16*x]*Zeta[3]))/Nc)) + 
  e^2*(Nf*Qf*(Nc*(Log[mu2]^3*RATIO[7/18] + 
        I*Pi*RATIO[655/54 + 967/(18*x^2) - 1778/(27*x)] + 
        G[0, 1, 1, 1, x]*RATIO[-16/x^3 + 92/(3*x^2) - 44/(3*x)] + 
        I*Pi*G[1, 0, 1, x]*RATIO[-8/x^3 + 47/(3*x^2) - 23/(3*x)] + 
        G[1, 0, 1, 1, x]*RATIO[-8/x^3 + 47/(3*x^2) - 23/(3*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[7/6 + 4/x^2 - 31/(6*x)] + RATIO[28/9 + 2/x]) + 
        I*Pi^3*RATIO[-17/36 - 5/(3*x^2) + 73/(36*x)] + 
        I*Pi*G[0, 0, 1, x]*RATIO[8/x^3 - 46/(3*x^2) + 22/(3*x)] + 
        G[0, 0, 1, 1, x]*RATIO[8/x^3 - 46/(3*x^2) + 22/(3*x)] + 
        G[1, 1, 1, x]*(RATIO[-100/(3*x^3) + 638/(9*x^2) - 359/(9*x)] + 
          Log[mu2]*RATIO[-16/x^3 + 30/x^2 - 14/x] + 
          I*Pi*RATIO[8/x^3 - 49/(3*x^2) + 25/(3*x)]) + 
        Log[mu2]*(I*Pi*RATIO[56/9 + 74/(3*x^2) - 278/(9*x)] + 
          Pi^2*RATIO[-5/4 - 4/x^2 + 29/(6*x)] + RATIO[655/54 + 43/(3*x)]) + 
        Pi^2*RATIO[-361/108 - 37/(3*x^2) + 263/(18*x)] + 
        G[0, 1, 1, x]*(I*Pi*RATIO[-8/x^3 + 47/(3*x^2) - 23/(3*x)] + 
          Log[mu2]*RATIO[8/x^3 - 15/x^2 + 7/x] + 
          RATIO[50/(3*x^3) - 289/(9*x^2) + 133/(9*x)]) + 
        G[0, 1, x]*(Pi^2*RATIO[-4/x^3 + 22/(3*x^2) - 10/(3*x)] + 
          I*Pi*Log[mu2]*RATIO[8/x^3 - 15/x^2 + 7/x] + 
          I*Pi*RATIO[50/(3*x^3) - 289/(9*x^2) + 133/(9*x)]) + 
        G[1, 1, 1, 1, x]*RATIO[24/x^3 - 139/(3*x^2) + 67/(3*x)] + 
        RATIO[13519/648 + 1225/(36*x)] + G[1, 1, x]*
         (I*Pi*RATIO[-50/(3*x^3) + 98/(3*x^2) - 16/x] + 
          Pi^2*RATIO[11/(3*x^3) - 245/(36*x^2) + 113/(36*x)] + 
          Log[mu2]^2*RATIO[4/x^3 - 43/(6*x^2) + 19/(6*x)] + 
          Log[mu2]*(I*Pi*RATIO[-8/x^3 + 47/(3*x^2) - 23/(3*x)] + 
            RATIO[50/(3*x^3) - 344/(9*x^2) + 215/(9*x)]) + 
          RATIO[523/(18*x^3) - 8327/(108*x^2) + 6293/(108*x)]) + 
        RATIO[-25/9 - x^(-1)]*Zeta[3] + G[1, x]*
         (RATIO[967/(18*x^2) - 2165/(27*x)] + 
          Pi^2*RATIO[-25/(3*x^3) + 257/(18*x^2) - 199/(36*x)] + 
          I*Pi^3*RATIO[-5/(3*x^3) + 103/(36*x^2) - 43/(36*x)] + 
          Log[mu2]^2*(RATIO[4/x^2 - 31/(6*x)] + 
            I*Pi*RATIO[4/x^3 - 43/(6*x^2) + 19/(6*x)]) + 
          Log[mu2]*(RATIO[74/(3*x^2) - 314/(9*x)] + 
            Pi^2*RATIO[-4/x^3 + 41/(6*x^2) - 17/(6*x)] + 
            I*Pi*RATIO[50/(3*x^3) - 272/(9*x^2) + 122/(9*x)]) + 
          I*Pi*RATIO[523/(18*x^3) - 5663/(108*x^2) + 2525/(108*x)] + 
          RATIO[-x^(-2) + x^(-1)]*Zeta[3])) + 
      (I*Pi^3*RATIO[17/36 - 19/(108*(-1 + x)) - 2/(9*x)] + 
        Log[mu2]^3*RATIO[-7/18 + 7/(9*x)] + 
        I*Pi*RATIO[-655/54 + 727/(108*x)] + 
        RATIO[-13519/648 + 13519/(324*x)] + G[1, 1, 1, 1, x]*RATIO[3 - 3*x] + 
        Pi^2*RATIO[1315/216 - 89/(36*x) - (469*x)/216] + 
        G[0, 0, 0, 0, x]*RATIO[4/3 + 4/(3*(-1 + x)) - (4*x)/3] + 
        G[1, 0, 1, x]*(RATIO[28/9 - 2/(3*x) - (22*x)/9] + 
          Log[mu2]*RATIO[1 - x]) + G[1, 1, 0, x]*
         (RATIO[28/9 - 2/(3*x) - (22*x)/9] + Log[mu2]*RATIO[1 - x]) + 
        G[0, 1, 1, x]*(RATIO[31/18 - 1/(3*x) - (25*x)/18] + 
          Log[mu2]*RATIO[2/3 - (2*x)/3]) + G[1, 1, x]*
         (RATIO[955/108 + 31/(18*x) - (469*x)/108] + 
          Log[mu2]*RATIO[37/9 + 2/(3*x) - (22*x)/9] + 
          Log[mu2]^2*RATIO[1/2 - x/2] + Pi^2*RATIO[13/36 - (13*x)/36]) + 
        G[0, 0, 1, x]*(RATIO[25/18 - 1/(3*x) - (19*x)/18] + 
          Log[mu2]*RATIO[1/3 - x/3]) + G[0, 1, 0, x]*
         (RATIO[25/18 - 1/(3*x) - (19*x)/18] + Log[mu2]*RATIO[1/3 - x/3]) + 
        G[1, 0, 0, 0, x]*RATIO[1/3 - 1/(3*(-1 + x)) - x/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-7/6 + 2/(3*x)] + RATIO[-28/9 + 56/(9*x)] + 
          Pi^2*RATIO[1/4 - x/4]) + Pi^4*RATIO[-1/1080 + 11/(270*(-1 + x)) + 
           x/1080] + G[0, 0, 1, 1, x]*RATIO[-1/3 + x/3] + 
        G[0, 1, 0, 1, x]*RATIO[-1/3 + x/3] + G[0, 1, 1, 0, x]*
         RATIO[-1/3 + x/3] + G[0, 1, 1, 1, x]*RATIO[-1/3 + x/3] + 
        G[1, 0, 0, 1, x]*RATIO[-1/3 + x/3] + G[1, 0, 1, 0, x]*
         RATIO[-1/3 + x/3] + G[1, 0, 1, 1, x]*RATIO[-2/3 + (2*x)/3] + 
        G[1, x]*(RATIO[-583/108 - 727/(108*x)] + Log[mu2]^2*
           RATIO[-1/2 - 2/(3*x)] + Log[mu2]*(RATIO[-25/9 - 31/(9*x)] + 
            Pi^2*RATIO[-7/18 + (7*x)/18]) + 
          Pi^2*RATIO[-67/54 + 1/(3*x) + (107*x)/108]) + 
        G[0, 0, x]*(I*Pi*RATIO[-19/(18*(-1 + x)) + 1/(3*x)] + 
          RATIO[355/108 + 469/(108*(-1 + x)) + 19/(9*x) - (469*x)/108] + 
          Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
          Pi^2*RATIO[5/36 + 11/(36*(-1 + x)) - (5*x)/36] + 
          Log[mu2]*(RATIO[19/9 + 22/(9*(-1 + x)) + 2/(3*x) - (22*x)/9] + 
            I*Pi*RATIO[-1/(3*(-1 + x))])) + G[1, 0, 0, x]*
         (RATIO[19/(18*(-1 + x)) - 1/(3*x)] + Log[mu2]*
           RATIO[1/(3*(-1 + x))]) + G[1, 1, 0, 1, x]*RATIO[-1 + x] + 
        G[1, 1, 1, 0, x]*RATIO[-1 + x] + G[0, 0, 0, x]*
         (Log[mu2]*RATIO[-4/3 - 4/(3*(-1 + x)) + (4*x)/3] + 
          RATIO[-7/2 - 7/(2*(-1 + x)) + (7*x)/2]) + 
        G[0, 1, x]*(Pi^2*RATIO[5/36 - (5*x)/36] + Log[mu2]^2*
           RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-28/9 + 2/(3*x) + (22*x)/9] + 
          RATIO[-655/108 + 31/(18*x) + (469*x)/108]) + 
        G[1, 0, x]*(I*Pi*RATIO[19/(18*(-1 + x)) - 1/(3*x)] + 
          Pi^2*RATIO[7/36 - 2/(9*(-1 + x)) - (7*x)/36] + 
          Log[mu2]^2*RATIO[-1/2 + x/2] + Log[mu2]*
           (I*Pi*RATIO[1/(3*(-1 + x))] + RATIO[-28/9 + 2/(3*x) + (22*x)/9]) + 
          RATIO[-655/108 + 31/(18*x) + (469*x)/108]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[-2 + 2*x] + RATIO[-65/9 + (44*x)/9]) + 
        RATIO[23/6 + 19/(18*(-1 + x)) - 50/(9*x) - (19*x)/18]*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-56/9 + 31/(9*x)] + 
          RATIO[-655/54 + 655/(27*x)] + Pi^2*RATIO[97/36 - 17/(18*x) - 
             (11*x)/9] + I*Pi^3*RATIO[-1/(18*(-1 + x))] + 
          RATIO[1/3 + 1/(3*(-1 + x)) - x/3]*Zeta[3]) + 
        G[0, x]*(RATIO[583/108 - 583/(54*x)] + 
          I*Pi*RATIO[469/(108*(-1 + x)) - 31/(18*x)] + 
          Log[mu2]*(RATIO[25/9 - 50/(9*x)] + I*Pi*RATIO[22/(9*(-1 + x)) - 2/
                (3*x)] + Pi^2*RATIO[-5/18 - 11/(18*(-1 + x)) + (5*x)/18]) + 
          Pi^2*RATIO[-97/108 - 157/(108*(-1 + x)) + 4/(9*x) + (41*x)/54] + 
          I*Pi^3*RATIO[-7/(36*(-1 + x))] + Log[mu2]^2*(RATIO[1/2 - x^(-1)] + 
            I*Pi*RATIO[1/(2*(-1 + x))]) + RATIO[-1/3 - 1/(3*(-1 + x)) + x/3]*
           Zeta[3]))/Nc) + Qf*(RATIO[35077/648 - 72013/(324*x)] + 
      Log[mu2]^4*RATIO[-11/16 + 11/(12*x)] + 
      I*Pi*RATIO[1333/54 + 143/(4*x^2) + 3913/(216*x)] + 
      G[1, 1, 1, 0, 1, x]*RATIO[-32/x^2 + 32/x] + G[1, 1, 1, 1, 0, x]*
       RATIO[-32/x^2 + 32/x] + G[0, 0, 0, 0, 0, x]*
       RATIO[6 + 6/(-1 + x) - 6*x] + G[0, 0, 1, 1, 1, x]*
       RATIO[9/2 - 3/(2*(-1 + x)) - (9*x)/2] + G[0, 0, 0, 1, 1, x]*
       RATIO[9/2 - 3/(2*(-1 + x)) + x^(-2) - x^(-1) - (9*x)/2] + 
      G[1, 1, 0, 0, 1, x]*RATIO[9/2 - 1/(2*(-1 + x)) - 27/(2*x^2) + 
         27/(2*x) - (9*x)/2] + G[1, 1, 0, 1, 0, x]*
       RATIO[9/2 - 1/(2*(-1 + x)) - 27/(2*x^2) + 27/(2*x) - (9*x)/2] + 
      G[0, 1, 1, 0, 1, x]*RATIO[7/2 - 3/(2*(-1 + x)) + 17/(2*x^2) - 
         17/(2*x) - (7*x)/2] + G[0, 1, 1, 1, 0, x]*
       RATIO[7/2 - 3/(2*(-1 + x)) + 17/(2*x^2) - 17/(2*x) - (7*x)/2] + 
      G[0, 1, 0, 0, 0, x]*RATIO[3 - 7/(-1 + x) - 3*x] + 
      G[1, 0, 0, 1, 1, x]*RATIO[5/2 - 3/(-1 + x) - (5*x)/2] + 
      G[0, 0, 1, 0, x]*(RATIO[19/2 - 4/(-1 + x) - 3/(2*x) - (37*x)/2] + 
        Log[mu2]*RATIO[4 - 4*x] + I*Pi*RATIO[5/2 - 7/(2*(-1 + x)) - 
           1/(2*x^2) + 1/(2*x) - (5*x)/2]) + G[1, 0, 1, 0, 1, x]*
       RATIO[5/2 + 3/(-1 + x) - 35/(2*x^2) + 35/(2*x) - (5*x)/2] + 
      G[1, 0, 1, 1, 0, x]*RATIO[5/2 + 3/(-1 + x) - 35/(2*x^2) + 35/(2*x) - 
         (5*x)/2] + G[0, 1, 0, 0, x]*(RATIO[-21/4 + 31/(4*(-1 + x)) + 
          39/(2*x) - (19*x)/4] + I*Pi*RATIO[7/2 - 9/(2*(-1 + x)) + 3/x^2 - 
           3/x - (7*x)/2] + Log[mu2]*RATIO[2 + 2/(-1 + x) - 2*x]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[2 + 45/x^2 - 45/x - 2*x] + 
      G[1, 1, 1, 0, 0, x]*RATIO[2 + (-1 + x)^(-1) + 37/(2*x^2) - 37/(2*x) - 
         2*x] + G[1, 0, 0, 0, 1, x]*RATIO[2 + 3/(2*(-1 + x)) - 3/(2*x^2) + 
         3/(2*x) - 2*x] + G[1, 0, 0, 1, 0, x]*
       RATIO[2 + 3/(2*(-1 + x)) - 3/(2*x^2) + 3/(2*x) - 2*x] + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-1/(2*(-1 + x)) - 2/x^2 + 2/x] + 
        RATIO[25/4 - 3/(-1 + x) - 7/(4*x^2) - 29/(4*x) - (19*x)/4] + 
        Log[mu2]*RATIO[2 - 11/x^2 + 11/x - 2*x]) + G[1, 0, 0, 0, 0, x]*
       RATIO[3/2 - 11/(2*(-1 + x)) - (3*x)/2] + G[0, 0, 0, 1, x]*
       (RATIO[19/2 - 4/(-1 + x) - 3/(2*x) - (37*x)/2] + 
        Log[mu2]*RATIO[4 - 4*x] + I*Pi*RATIO[3/2 + 3/(2*(-1 + x)) + x^(-2) - 
           x^(-1) - (3*x)/2]) + G[0, 1, 0, 1, 1, x]*
       RATIO[1/2 + 1/(2*(-1 + x)) - 2/x^2 + 2/x - x/2] + 
      Log[mu2]^3*(RATIO[-29/18 + 5/(36*x)] + I*Pi*RATIO[-19/12 + 3/(2*x)] + 
        Pi^2*RATIO[1/3 - x/3]) + I*Pi^5*RATIO[83/720 - 179/(720*(-1 + x)) - 
         (83*x)/720] + Pi^4*RATIO[-6139/8640 - 113/(4320*(-1 + x)) + 
         41/(60*x) + (539*x)/1080] + G[0, 0, 1, 0, 1, x]*
       RATIO[-1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + x/2] + 
      G[0, 0, 1, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + 
         x/2] + G[0, 0, 1, 0, 0, x]*RATIO[-1 - 3/(-1 + x) + x] + 
      G[0, 0, 0, x]*(RATIO[37 + 89/(2*(-1 + x)) + 63/(2*x) - (101*x)/2] + 
        I*Pi*RATIO[-2 - 33/(2*(-1 + x)) - 3/(2*x) - 4*x] + 
        Pi^2*RATIO[19/12 - 17/(12*(-1 + x)) - (19*x)/12] + 
        Log[mu2]*(RATIO[46/3 + 52/(3*(-1 + x)) - (64*x)/3] + 
          I*Pi*RATIO[-4/(-1 + x)]) + Log[mu2]^2*
         RATIO[-1 - (-1 + x)^(-1) + x]) + G[0, 1, 1, x]*
       (RATIO[13/36 + 11/x^3 - 41/(4*x^2) + 59/(6*x) - (547*x)/36] + 
        Log[mu2]^2*RATIO[3/2 - 1/(2*x^2) + 1/(2*x) - (3*x)/2] + 
        I*Pi*RATIO[5/2 - 9/(4*(-1 + x)) - 8/x^3 + 41/(4*x^2) - 41/(4*x) - 
           x] + Log[mu2]*(RATIO[-7/6 + 8/x^3 - 41/(4*x^2) + 31/(4*x) - 
            (29*x)/6] + I*Pi*RATIO[1 + (-1 + x)^(-1) + 1/(2*x^2) - 1/(2*x) - 
             x]) + Pi^2*RATIO[-1 - 1/(12*(-1 + x)) - 7/(2*x^2) + 7/(2*x) + 
           x]) + G[0, 1, 0, 0, 1, x]*RATIO[-3/2 + 1/(2*(-1 + x)) + 3/x^2 - 
         3/x + (3*x)/2] + G[0, 1, 0, 1, 0, x]*
       RATIO[-3/2 + 1/(2*(-1 + x)) + 3/x^2 - 3/x + (3*x)/2] + 
      G[0, 1, 1, 0, x]*(RATIO[133/12 - 9/(4*(-1 + x)) - 3/x^2 - 35/(2*x) - 
          (25*x)/12] + Log[mu2]*RATIO[-2 + (-1 + x)^(-1) - 3/(2*x^2) + 
           3/(2*x) + 2*x] + I*Pi*RATIO[-2 + 2/(-1 + x) - 2/x^2 + 2/x + 
           2*x]) + G[1, 1, 1, 0, x]*(RATIO[25/2 + 61/(4*x^2) - 93/(4*x) - 
          (13*x)/2] + I*Pi*RATIO[-1/2 + (-1 + x)^(-1) + 1/(2*x^2) - 1/(2*x) + 
           x/2] + Log[mu2]*RATIO[-5/2 + 14/x^2 - 14/x + (5*x)/2]) + 
      G[1, 0, 0, 1, x]*(RATIO[23/6 - 5/(4*(-1 + x)) + 17/(4*x^2) - 21/(4*x) - 
          (10*x)/3] + I*Pi*RATIO[2 - 3/(-1 + x) - 1/(2*x^2) + 1/(2*x) - 
           2*x] + Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + x^(-2) - x^(-1) + 
           (5*x)/2]) + G[1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[2 + x^(-2) - x^(-1) - 2*x] + 
        RATIO[137/12 - 8/x^3 + 12/x^2 - 16/x - (5*x)/12] + 
        I*Pi*RATIO[-5/2 + 3/(-1 + x) - 1/(2*x^2) + 1/(2*x) + (5*x)/2]) + 
      I*Pi^3*RATIO[103/144 + 1573/(432*(-1 + x)) - 5/(3*x^2) + 113/(144*x) + 
         (43*x)/16] + G[0, 1, 0, 1, x]*
       (RATIO[133/12 - 9/(4*(-1 + x)) - 3/x^2 - 35/(2*x) - (25*x)/12] + 
        Log[mu2]*RATIO[-2 + (-1 + x)^(-1) - 3/(2*x^2) + 3/(2*x) + 2*x] + 
        I*Pi*RATIO[-3 + 2/(-1 + x) - 1/(2*x^2) + 1/(2*x) + 3*x]) + 
      G[0, 1, 1, 1, 1, x]*RATIO[-3 - 11/x^2 + 11/x + 3*x] + 
      G[0, 1, 1, 0, 0, x]*RATIO[-7/2 + 5/(2*(-1 + x)) - 9/x^2 + 9/x + 
         (7*x)/2] + G[1, 1, 1, x]*(RATIO[566/9 - 22/x^3 + 151/(4*x^2) - 
          85/(2*x) - (983*x)/36] + Pi^2*RATIO[7/24 + 125/(12*x^2) - 
           125/(12*x) - (7*x)/24] + I*Pi*RATIO[-39/4 + 8/x^3 - 12/x^2 + 
           19/(2*x) + (9*x)/4] + Log[mu2]^2*RATIO[-13/4 - 1/(2*x^2) + 
           1/(2*x) + (13*x)/4] + Log[mu2]*(RATIO[31/2 - 16/x^3 + 43/(2*x^2) - 
            29/(2*x) - 12*x] + I*Pi*RATIO[-4 + 4*x])) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[9/2 - (-1 + x)^(-1) - 3/(2*x^2) + 
           3/(2*x) - (9*x)/2] + Log[mu2]*RATIO[1 + 3/(-1 + x) - x] + 
        RATIO[-145/12 + 175/(12*(-1 + x)) + 23/x + (49*x)/12]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[-(-1 + x)^(-1) - 1/(2*x^2) + 1/(2*x)] + 
        Log[mu2]*RATIO[-4 + (-1 + x)^(-1) + 4*x] + 
        RATIO[-13/6 + 21/(4*(-1 + x)) + 8/x^3 - 35/(4*x^2) + 37/(4*x) + 
          (25*x)/6]) + G[1, 0, 1, 0, 0, x]*RATIO[-5 - 3/(2*(-1 + x)) + 
         37/(2*x^2) - 37/(2*x) + 5*x] + G[1, 0, 1, 0, x]*
       (RATIO[23/6 - 5/(4*(-1 + x)) + 17/(4*x^2) - 21/(4*x) - (10*x)/3] + 
        Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + x^(-2) - x^(-1) + (5*x)/2] + 
        I*Pi*RATIO[-5 + 2/x^2 - 2/x + 5*x]) + G[1, 1, 0, 1, x]*
       (RATIO[25/2 + 61/(4*x^2) - 93/(4*x) - (13*x)/2] + 
        Log[mu2]*RATIO[-5/2 + 14/x^2 - 14/x + (5*x)/2] + 
        I*Pi*RATIO[-11/2 - 1/(2*(-1 + x)) + (11*x)/2]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[3/x^2 - 3/x] + 
        I*Pi*RATIO[1/2 - 3/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - x/2] + 
        RATIO[-89/12 - 16/x^3 + 47/(2*x^2) - 1/(2*x) + (71*x)/12]) + 
      G[1, 1, 0, 0, 0, x]*RATIO[-13/2 + 45/(2*x^2) - 45/(2*x) + (13*x)/2] + 
      G[0, 0, 0, 0, 1, x]*RATIO[-7 + 3/(-1 + x) + 7*x] + 
      G[0, 0, 0, 1, 0, x]*RATIO[-7 + 3/(-1 + x) + 7*x] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-7 + 16/x^2 - 16/x + 7*x] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-15/2 - 1/(2*x^2) + 1/(2*x) + (15*x)/2] + 
      G[1, 0, 0, x]*(Pi^2*RATIO[17/24 - 23/(24*(-1 + x)) + 13/(4*x^2) - 
           13/(4*x) - (17*x)/24] + Log[mu2]^2*RATIO[-3/4 - 1/(4*(-1 + x)) + 
           (3*x)/4] + Log[mu2]*(I*Pi*RATIO[-3 + (-1 + x)^(-1) + x^(-2) - 
             x^(-1) + 3*x] + RATIO[3 - 79/(12*(-1 + x)) - 13/x + (9*x)/2]) + 
        I*Pi*RATIO[-21/4 + 27/(4*(-1 + x)) + 17/(4*x^2) + 19/(4*x) + 
           (21*x)/4] + RATIO[25/4 - 593/(36*(-1 + x)) - 377/(12*x) + 8*x]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[9 - 3/(-1 + x) + 19/(2*x^2) - 18/x - 
           (15*x)/2] + Log[mu2]^2*RATIO[2 - 3/(4*x^2) + 3/(4*x) - 2*x] + 
        Pi^2*RATIO[-13/4 + 1/(4*(-1 + x)) + 215/(24*x^2) - 215/(24*x) + 
           (13*x)/4] + Log[mu2]*(I*Pi*RATIO[7/2 + 3/(2*x^2) - 3/(2*x) - 
             (7*x)/2] + RATIO[-39/4 - 4/x^2 + 25/(2*x) + (15*x)/4]) + 
        RATIO[-2309/72 - 9/x^2 + 217/(6*x) + (695*x)/72]) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[11/2 - 5/(4*(-1 + x)) - 8/x^3 + 49/(4*x^2) - 
           35/(4*x)] + Log[mu2]^2*RATIO[2 - 3/(4*x^2) + 3/(4*x) - 2*x] + 
        Pi^2*RATIO[-5/2 - 5/(12*(-1 + x)) + 185/(24*x^2) - 185/(24*x) + 
           (5*x)/2] + Log[mu2]*(I*Pi*RATIO[7/2 - 3/(2*(-1 + x)) + 1/(2*x^2) - 
             1/(2*x) - (7*x)/2] + RATIO[-39/4 - 4/x^2 + 25/(2*x) + 
            (15*x)/4]) + RATIO[-2309/72 - 9/x^2 + 217/(6*x) + (695*x)/72]) + 
      Pi^2*RATIO[-13103/432 - 19/(2*x^2) + 611/(36*x) + (3991*x)/216] + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[7 - 7*x] + 
        Log[mu2]*RATIO[5 - 13/x^2 + 13/x - 5*x] + 
        RATIO[-151/4 + 24/x^3 - 195/(4*x^2) + 189/(4*x) + (83*x)/4]) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[41/24 - 5/(24*(-1 + x)) + 1/(4*x^2) - 
           1/(4*x) - (41*x)/24] + I*Pi*RATIO[3/4 + 5/(4*(-1 + x)) + 8/x^3 - 
           35/(4*x^2) + 31/(4*x) - (5*x)/4] + Log[mu2]^2*
         RATIO[-1/4 - 3/(4*(-1 + x)) + x/4] + 
        Log[mu2]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
          RATIO[-79/12 + (157*x)/12]) + RATIO[-1525/72 + 43/(8*(-1 + x)) + 
          91/(12*x) + (2365*x)/72]) + G[0, 1, 0, x]*
       (Pi^2*RATIO[17/24 - 5/(24*(-1 + x)) - 7/(4*x^2) + 7/(4*x) - 
           (17*x)/24] + Log[mu2]^2*RATIO[-1/4 - 3/(4*(-1 + x)) + x/4] + 
        I*Pi*RATIO[-3/4 + 11/(2*(-1 + x)) - 3/x^2 + 2/x + (25*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[-1/2 + 3/(2*(-1 + x)) - 3/(2*x^2) + 3/(2*x) + 
             x/2] + RATIO[-79/12 + (157*x)/12]) + 
        RATIO[-1525/72 + 43/(8*(-1 + x)) + 91/(12*x) + (2365*x)/72]) + 
      G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-2 - 2/(-1 + x) + 2*x] + 
        I*Pi*RATIO[-3 + 7/(-1 + x) + 3*x] + RATIO[-161/6 - 179/(6*(-1 + x)) + 
          (215*x)/6]) + (Pi^2*RATIO[13/12 - 7/(4*(-1 + x)) - (13*x)/12] + 
        I*Pi*RATIO[43/6 - 1/(4*(-1 + x)) - 5/(2*x) + (17*x)/2] + 
        RATIO[-381/8 - 1573/(72*(-1 + x)) + 335/(9*x) + (1789*x)/72])*
       Zeta[3] + G[0, 0, x]*(Log[mu2]^3*RATIO[2/3 + 2/(3*(-1 + x)) - 
           (2*x)/3] + I*Pi^3*RATIO[-3/8 + 5/(24*(-1 + x)) + (3*x)/8] + 
        Log[mu2]^2*(I*Pi*RATIO[3/4 + 1/(4*(-1 + x)) - (3*x)/4] + 
          RATIO[-29/8 - 25/(8*(-1 + x)) + x^(-1) + (33*x)/8]) + 
        I*Pi*RATIO[39/8 + 2149/(72*(-1 + x)) + 119/(12*x) + (43*x)/8] + 
        Pi^2*RATIO[-803/144 - 77/(144*(-1 + x)) + 55/(12*x) + (887*x)/144] + 
        Log[mu2]*(I*Pi*RATIO[3/2 + 133/(12*(-1 + x)) + 2/x] + 
          Pi^2*RATIO[-4/3 + 7/(6*(-1 + x)) + (4*x)/3] + 
          RATIO[-197/18 - 721/(36*(-1 + x)) - 175/(6*x) + (829*x)/36]) + 
        RATIO[-1105/108 - 3667/(108*(-1 + x)) - 1565/(18*x) + (3991*x)/108] + 
        RATIO[11/3 + 11/(3*(-1 + x)) - (11*x)/3]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[2/3 + 1/(3*x^2) - 1/(3*x) - (2*x)/3] + 
        I*Pi^3*RATIO[11/24 - 1/(4*(-1 + x)) - 5/(8*x^2) + 5/(8*x) - 
           (11*x)/24] + Pi^2*RATIO[-571/144 + 11/(3*x^3) - 457/(48*x^2) + 
           109/(16*x) + (415*x)/144] + Log[mu2]^2*
         (I*Pi*RATIO[3/4 - 1/(4*x^2) + 1/(4*x) - (3*x)/4] + 
          RATIO[-9/8 + 4/x^3 - 29/(8*x^2) - 5/(8*x) + (33*x)/8]) + 
        I*Pi*RATIO[3/8 - 11/x^3 + 23/(2*x^2) - 3/(2*x) + (43*x)/8] + 
        Log[mu2]*(I*Pi*RATIO[7/2 - 8/x^3 + 41/(4*x^2) - 13/(4*x)] + 
          Pi^2*RATIO[5/6 - 53/(12*x^2) + 53/(12*x) - (5*x)/6] + 
          RATIO[-274/9 + 11/x^3 - 69/(4*x^2) + 29/(6*x) + (829*x)/36]) + 
        RATIO[-1855/27 + 67/(4*x^3) - 331/(8*x^2) + 1187/(72*x) + 
          (3991*x)/108] + RATIO[8/3 + 3/(2*(-1 + x)) - 247/(6*x^2) + 
           247/(6*x) - (8*x)/3]*Zeta[3]) + G[1, 0, x]*
       (RATIO[8525/216 - 143/(9*x) - (3991*x)/108] + 
        I*Pi*RATIO[-41/8 - 593/(36*(-1 + x)) - 9/x^2 + 31/(12*x) - 
           (43*x)/8] + I*Pi^3*RATIO[13/8 + 13/(24*(-1 + x)) - 1/(24*x^2) + 
           1/(24*x) - (13*x)/8] + Log[mu2]*
         (I*Pi*RATIO[-2 - 79/(12*(-1 + x)) - 4/x^2 + x^(-1)] + 
          RATIO[745/36 - 13/(6*x) - (829*x)/36] + 
          Pi^2*RATIO[19/12 + 3/(4*(-1 + x)) - 7/(4*x^2) + 7/(4*x) - 
             (19*x)/12]) + Log[mu2]^3*RATIO[-2/3 + (2*x)/3] + 
        Log[mu2]^2*(RATIO[19/8 + 3/(4*x) - (33*x)/8] + 
          I*Pi*RATIO[-3/4 - 1/(4*(-1 + x)) - 3/(4*x^2) + 3/(4*x) + 
             (3*x)/4]) + Pi^2*RATIO[-409/144 + 235/(72*(-1 + x)) - 
           25/(8*x^2) + 23/(4*x) + (367*x)/144] + 
        RATIO[11/6 - 1/(2*(-1 + x)) - 6/x^2 + 6/x - (11*x)/6]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[13/9 - 385/(18*x)] + 
        I*Pi*RATIO[-11/6 + 4/x^2 + 95/(24*x)] + 
        I*Pi^3*RATIO[3/8 - 1/(12*(-1 + x)) - (3*x)/8] + 
        Pi^2*RATIO[3/8 - 37/(24*x) + (33*x)/16] + 
        RATIO[1/2 + 1/(2*(-1 + x)) - x/2]*Zeta[3]) + 
      G[0, 1, x]*(RATIO[8525/216 - 143/(9*x) - (3991*x)/108] + 
        I*Pi*RATIO[-1/8 + 43/(8*(-1 + x)) + 11/x^3 - 41/(4*x^2) + 61/(4*x) - 
           (43*x)/8] + I*Pi^3*RATIO[19/24 + 1/(8*(-1 + x)) + 13/(12*x^2) - 
           13/(12*x) - (19*x)/24] + Log[mu2]*
         (I*Pi*RATIO[-3 + 8/x^3 - 41/(4*x^2) + 37/(4*x)] + 
          RATIO[745/36 - 13/(6*x) - (829*x)/36] + 
          Pi^2*RATIO[5/12 + 11/(12*(-1 + x)) + 5/(4*x^2) - 5/(4*x) - 
             (5*x)/12]) + Log[mu2]^3*RATIO[-2/3 + (2*x)/3] + 
        Log[mu2]^2*(RATIO[19/8 + 3/(4*x) - (33*x)/8] + 
          I*Pi*RATIO[-3/4 - 3/(4*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + 
             (3*x)/4]) + Pi^2*RATIO[-839/144 + 13/(6*(-1 + x)) - 4/x^3 + 
           51/(8*x^2) + 7/(2*x) + (521*x)/144] + 
        RATIO[-8/3 + 4/(-1 + x) + 6/x^2 - 6/x + (8*x)/3]*Zeta[3]) + 
      Log[mu2]*(RATIO[1333/54 - 3115/(27*x)] + 
        I*Pi^3*RATIO[17/8 + 79/(72*(-1 + x)) - 5/(6*x)] + 
        I*Pi*RATIO[62/9 + 19/x^2 + 211/(18*x)] + 
        Pi^4*RATIO[-47/180 + 13/(180*(-1 + x)) + (47*x)/180] + 
        Pi^2*RATIO[-845/72 - 4/x^2 + 28/(9*x) + (829*x)/72] + 
        (I*Pi*RATIO[5/2 - 13/(2*(-1 + x)) - (5*x)/2] + 
          RATIO[-19/12 - 79/(12*(-1 + x)) - 7/(3*x) + (103*x)/12])*Zeta[3]) + 
      Nc^2*(Log[mu2]^4*RATIO[11/24] + RATIO[-213937/2592 - 12103/(144*x)] + 
        Pi^2*RATIO[5083/432 + 373/(12*x^2) - 3113/(72*x)] + 
        I*Pi^3*RATIO[137/144 + 55/(12*x^2) - 841/(144*x)] + 
        G[1, 0, 1, 1, 1, x]*RATIO[3/x^2 - 3/x] + I*Pi*G[1, 1, 0, 1, x]*
         RATIO[3/(2*x^2) - 3/(2*x)] + G[1, 1, 0, 1, 1, x]*
         RATIO[3/(2*x^2) - 3/(2*x)] + Log[mu2]^3*(RATIO[5/72] + 
          I*Pi*RATIO[5/4 - 2/(3*x)]) + G[0, 1, 1, 1, 1, x]*
         RATIO[-1/(2*x^2) + 1/(2*x)] + G[1, 1, 1, 1, 1, x]*
         RATIO[-2/x^2 + 2/x] + Log[mu2]^2*(RATIO[-161/18 - 11/(2*x)] + 
          Pi^2*RATIO[-41/24 + x^(-1)] + I*Pi*RATIO[-31/24 - 11/x^2 + 
             331/(24*x)]) + I*Pi*RATIO[-9841/216 - 9469/(72*x^2) + 
           4781/(27*x)] + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-5/x^2 + 5/x] + 
          I*Pi*RATIO[-7/x^2 + 7/x] + RATIO[3 - 66/x^3 + 1543/(12*x^2) - 
            763/(12*x) - 5*x]) + G[1, 1, 1, x]*
         (Log[mu2]^2*RATIO[13/(4*x^2) - 13/(4*x)] + 
          Pi^2*RATIO[41/(24*x^2) - 41/(24*x)] + Log[mu2]*
           (I*Pi*RATIO[3/(2*x^2) - 3/(2*x)] + RATIO[2 + 44/x^3 - 81/x^2 + 
              69/(2*x)]) + RATIO[-3 + 241/(3*x^3) - 1580/(9*x^2) + 
            3845/(36*x)] + I*Pi*RATIO[5 - 22/x^3 + 571/(12*x^2) - 
             349/(12*x) - 5*x]) + I*Pi*G[0, 0, 1, x]*
         RATIO[4 + 5/(-1 + x) - 22/x^3 + 517/(12*x^2) - 253/(12*x) - 5*x] + 
        G[0, 0, 1, 1, x]*RATIO[4 + 5/(-1 + x) - 22/x^3 + 517/(12*x^2) - 
           253/(12*x) - 5*x] + G[0, 1, x]*
         (I*Pi*RATIO[3 - 241/(6*x^3) + 742/(9*x^2) - 929/(18*x)] + 
          Log[mu2]*(I*Pi*RATIO[-2 - 22/x^3 + 169/(4*x^2) - 81/(4*x)] + 
            Pi^2*RATIO[1/(2*x^2) - 1/(2*x)]) + 
          I*Pi^3*RATIO[1/(6*x^2) - 1/(6*x)] + I*Pi*Log[mu2]^2*
           RATIO[-1/(2*x^2) + 1/(2*x)] + Pi^2*RATIO[7/3 - 5/(6*(-1 + x)) + 
             11/x^3 - 505/(24*x^2) + 217/(24*x) - (5*x)/6]) + 
        Pi^4*RATIO[91/1440 - 11/(72*(-1 + x)) - 1/(8*x) + (11*x)/72] + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[7/(2*x^2) - 7/(2*x)] + 
          Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
          RATIO[-4 + 22/x^3 - 539/(12*x^2) + 287/(12*x) + 5*x]) + 
        G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-3/(2*x^2) + 3/(2*x)] + 
          I*Pi*RATIO[-4 + 22/x^3 - 539/(12*x^2) + 287/(12*x) + 5*x]) + 
        G[0, 1, 1, x]*(RATIO[3 - 241/(6*x^3) + 742/(9*x^2) - 929/(18*x)] + 
          Log[mu2]*(RATIO[-2 - 22/x^3 + 169/(4*x^2) - 81/(4*x)] + 
            I*Pi*RATIO[1/(2*x^2) - 1/(2*x)]) + Log[mu2]^2*
           RATIO[-1/(2*x^2) + 1/(2*x)] + Pi^2*RATIO[-2/(3*x^2) + 2/(3*x)] + 
          I*Pi*RATIO[-5 + 22/x^3 - 515/(12*x^2) + 287/(12*x) + 5*x]) + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[3/(2*x^2) - 3/(2*x)] + 
          I*Pi*RATIO[x^(-2) - x^(-1)] + RATIO[-3 + 44/x^3 - 511/(6*x^2) + 
            265/(6*x) + 5*x]) + (RATIO[499/36 + 13/(2*x)] + 
          I*Pi*RATIO[-11/2 + 5/(-1 + x) - 2/(3*x) + 5*x])*Zeta[3] + 
        Log[mu2]*(RATIO[-9841/216 - 439/(12*x)] + 
          Pi^2*RATIO[91/48 + 11/x^2 - 109/(8*x)] + 
          I*Pi^3*RATIO[-25/24 + 7/(12*x)] + 
          I*Pi*RATIO[-179/9 - 373/(6*x^2) + 1513/(18*x)] + 
          RATIO[-5/3]*Zeta[3]) + G[1, x]*
         (I*Pi*RATIO[-2 - 4993/(72*x^3) + 58577/(432*x^2) - 28619/(432*x)] + 
          Pi^4*RATIO[-1/(8*x^2) + 1/(8*x)] + Log[mu2]^3*
           (RATIO[-7/12 - 2/(3*x)] + I*Pi*RATIO[-2/(3*x^2) + 2/(3*x)]) + 
          I*Pi^3*RATIO[17/24 + 55/(12*x^3) - 1195/(144*x^2) + 499/(144*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-7/4 - 11/x^3 + 475/(24*x^2) - 211/(24*x)] + 
            Pi^2*RATIO[x^(-2) - x^(-1)] + RATIO[-3/2 - 11/x^2 + 
              331/(24*x)]) + Pi^2*RATIO[29/12 + 241/(12*x^3) - 
             1441/(36*x^2) + 2737/(144*x)] + Log[mu2]*
           (I*Pi*RATIO[-3 - 241/(6*x^3) + 1411/(18*x^2) - 344/(9*x)] + 
            I*Pi^3*RATIO[7/(12*x^2) - 7/(12*x)] + 
            Pi^2*RATIO[15/8 + 11/x^3 - 157/(8*x^2) + 193/(24*x)] + 
            RATIO[-2 - 373/(6*x^2) + 1711/(18*x)]) + 
          RATIO[-9469/(72*x^2) + 23075/(108*x)] + 
          (RATIO[7/6 + 13/(2*x^2) - 43/(6*x)] + 
            I*Pi*RATIO[-2/(3*x^2) + 2/(3*x)])*Zeta[3]) + 
        G[1, 1, x]*(RATIO[-4993/(72*x^3) + 85433/(432*x^2) - 69683/(432*x)] + 
          Log[mu2]^2*(RATIO[-11/x^3 + 475/(24*x^2) - 163/(24*x)] + 
            I*Pi*RATIO[5/(4*x^2) - 5/(4*x)]) + Log[mu2]^3*
           RATIO[-2/(3*x^2) + 2/(3*x)] + I*Pi^3*RATIO[-7/(8*x^2) + 7/(8*x)] + 
          Log[mu2]*(RATIO[-241/(6*x^3) + 1807/(18*x^2) - 2369/(36*x)] + 
            Pi^2*RATIO[-7/(3*x^2) + 7/(3*x)] + I*Pi*RATIO[2 + 22/x^3 - 497/
                (12*x^2) + 251/(12*x)]) + I*Pi*RATIO[-3 + 241/(6*x^3) - 
             451/(6*x^2) + 41/x] + Pi^2*RATIO[-7/3 - 121/(12*x^3) + 
             2501/(144*x^2) - 1001/(144*x) + (5*x)/6] + 
          RATIO[-13/(6*x^2) + 13/(6*x)]*Zeta[3])) + 
      G[1, x]*(RATIO[18695/216 + 143/(4*x^2) - 6829/(216*x)] + 
        I*Pi*RATIO[107/8 + 67/(4*x^3) - 179/(8*x^2) - 169/(8*x)] + 
        Log[mu2]^3*(RATIO[-1/12 - 5/(6*x)] + 
          I*Pi*RATIO[1/(3*x^2) - 1/(3*x)]) + 
        Pi^2*RATIO[1193/108 - 11/(2*x^3) + 197/(24*x^2) - 115/(16*x) - 
           (3755*x)/432] + Pi^4*RATIO[3/16 - 59/(360*(-1 + x)) + 
           97/(240*x^2) - 97/(240*x) - (3*x)/16] + 
        Log[mu2]^2*(RATIO[57/8 + 4/x^2 - 161/(24*x)] + 
          I*Pi*RATIO[1 + 4/x^3 - 29/(8*x^2) - 19/(8*x)] + 
          Pi^2*RATIO[-5/8 - 1/(8*x^2) + 1/(8*x) + (5*x)/8]) + 
        I*Pi^3*RATIO[-27/8 + 7/(24*(-1 + x)) - 5/(3*x^3) + 23/(16*x^2) + 
           61/(16*x) + (35*x)/24] + 
        (RATIO[91/6 - 7/(4*(-1 + x)) + 21/(2*x^2) - 191/(6*x) - (25*x)/2] + 
          I*Pi*RATIO[-4 - 17/(2*(-1 + x)) + 5/(6*x^2) - 5/(6*x) + 4*x])*
         Zeta[3] + Log[mu2]*(RATIO[767/18 + 19/x^2 - 391/(18*x)] + 
          I*Pi*RATIO[9/2 + 11/x^3 - 37/(4*x^2) - 43/(4*x)] + 
          Pi^2*RATIO[23/9 - 4/x^3 + 41/(8*x^2) - 23/(24*x) - (247*x)/72] + 
          I*Pi^3*RATIO[-13/12 - 1/(4*(-1 + x)) + 1/(12*x^2) - 1/(12*x) + 
             (13*x)/12] + RATIO[5/2 + 3/(2*(-1 + x)) + 12/x^2 - 12/x - 
             (5*x)/2]*Zeta[3])) + G[0, x]*
       (I*Pi*RATIO[-75/8 - 3667/(108*(-1 + x)) - 479/(18*x)] + 
        RATIO[-18695/216 + 17831/(108*x)] + 
        Pi^2*RATIO[1423/108 + 1495/(432*(-1 + x)) - 343/(36*x) - 
           (5425*x)/432] + I*Pi^3*RATIO[-3/2 - 95/(144*(-1 + x)) + 5/(24*x) - 
           (5*x)/6] + Pi^4*RATIO[37/240 - 1/(80*(-1 + x)) - (37*x)/240] + 
        Log[mu2]^2*(I*Pi*RATIO[5/2 - 25/(8*(-1 + x)) - 9/(4*x)] + 
          RATIO[-33/8 + 41/(4*x)] + Pi^2*RATIO[-1/4 - (-1 + x)^(-1) + x/4]) + 
        Log[mu2]^3*(RATIO[5/4 - 4/(3*x)] + I*Pi*RATIO[2/(3*(-1 + x))]) + 
        (RATIO[-1/6 - 13/(6*(-1 + x)) - 25/(3*x) + x/6] + 
          I*Pi*RATIO[-8 + 20/(3*(-1 + x)) + 8*x])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[3/2 - 721/(36*(-1 + x)) - 65/(6*x)] + 
          RATIO[-695/18 + 686/(9*x)] + Pi^2*RATIO[35/18 + 113/(72*(-1 + x)) - 
             7/(4*x) - (359*x)/72] + I*Pi^3*RATIO[-5/12 - 7/(12*(-1 + x)) + 
             (5*x)/12] + RATIO[-5 - 5/(-1 + x) + 5*x]*Zeta[3])) + 
      RATIO[1 + (-1 + x)^(-1) - x]*Zeta[5] + 
      (I*Pi*RATIO[167/8 + 271/(2*x^2) - 2187/(16*x)] + 
        RATIO[909/32 - 909/(16*x)] + Log[mu2]^4*RATIO[11/48 - 11/(24*x)] + 
        G[1, 0, 1, 1, 1, x]*RATIO[45 - 45*x] + G[1, 1, 0, 1, 1, x]*
         RATIO[59/2 - (59*x)/2] + G[0, 1, 1, 1, 1, x]*
         RATIO[51/2 - (51*x)/2] + G[0, 0, 0, 1, 1, x]*
         RATIO[33/2 + 13/(-1 + x) - (33*x)/2] + G[0, 1, 0, 0, 0, x]*
         RATIO[15 - 5/(-1 + x) - 15*x] + G[0, 0, 1, 0, 0, x]*
         RATIO[11 - (-1 + x)^(-1) - 11*x] + G[1, 0, 0, 0, 0, x]*
         RATIO[10 - 10*x] + Pi^2*RATIO[1579/96 - 33/x^2 + 1397/(48*x) - 
           (267*x)/32] + G[1, 1, 1, 0, 1, x]*RATIO[7 - 7*x] + 
        G[1, 1, 1, 1, 0, x]*RATIO[7 - 7*x] + G[0, 0, 0, 1, x]*
         (RATIO[-19/2 - 17/(2*(-1 + x)) - 7/(2*x)] + 
          I*Pi*RATIO[19 + 19/(-1 + x) - 19*x] + Log[mu2]*
           RATIO[5/2 - 4/(-1 + x) - (5*x)/2]) + G[0, 0, 1, 0, x]*
         (RATIO[-19/2 - 17/(2*(-1 + x)) - 7/(2*x)] + 
          I*Pi*RATIO[9 - 2/(-1 + x) - 9*x] + Log[mu2]*
           RATIO[5/2 - 4/(-1 + x) - (5*x)/2]) + G[1, 0, 1, 0, 1, x]*
         RATIO[1 - x] + G[1, 0, 1, 1, 0, x]*RATIO[1 - x] + 
        G[1, 1, 0, 0, 1, x]*RATIO[1/2 - x/2] + G[1, 1, 0, 1, 0, x]*
         RATIO[1/2 - x/2] + Log[mu2]^3*(I*Pi*RATIO[1/3] + 
          RATIO[37/24 - 37/(12*x)] + Pi^2*RATIO[-1/6 + x/6]) + 
        I*Pi^5*RATIO[-3/5 + 3/(16*(-1 + x)) + (3*x)/5] + 
        Pi^4*RATIO[-3251/2880 + 263/(360*(-1 + x)) + 3/(32*x) + 
           (943*x)/1440] + G[0, 0, 0, 0, 1, x]*RATIO[10/(-1 + x)] + 
        G[0, 0, 0, 1, 0, x]*RATIO[10/(-1 + x)] + G[1, 1, 1, 0, 0, x]*
         RATIO[-1 + x] + G[0, 1, 1, 0, 1, x]*RATIO[-3/2 + (3*x)/2] + 
        G[0, 1, 1, 1, 0, x]*RATIO[-3/2 + (3*x)/2] + G[0, 0, 1, x]*
         (RATIO[295/8 + 31/(4*(-1 + x)) + 7/(4*x) - (69*x)/8] + 
          I*Pi*RATIO[25/2 + 3/(-1 + x) + 24/x^3 - 36/x^2 - 7/x - 3*x] + 
          Log[mu2]*(I*Pi*RATIO[10 + 10/(-1 + x) - 10*x] + 
            RATIO[29/4 + 2/(-1 + x) + 3/x - x/4]) + Log[mu2]^2*
           RATIO[-7/4 + (7*x)/4] + Pi^2*RATIO[-53/24 - 26/(3*(-1 + x)) + 
             (53*x)/24]) + G[1, 1, 0, 0, x]*
         (RATIO[9/2 + 7/(2*(-1 + x)) - 25/(2*x) - 10*x] + 
          Log[mu2]*RATIO[7 - 7*x] + I*Pi*RATIO[-3 + 3*x]) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-9/2 + 7/(2*(-1 + x)) - x^(-2) - 6/x - 
             (13*x)/2] + Log[mu2]*(I*Pi*RATIO[4 - 4*x] + 
            RATIO[35/4 - 4/x - (5*x)/4]) + Log[mu2]^2*RATIO[1/2 - x/2] + 
          RATIO[89/4 - 13/x + (3*x)/4] + Pi^2*RATIO[-3 + 3*x]) + 
        G[1, 0, 0, 0, 1, x]*RATIO[-3 - 2/(-1 + x) + 3*x] + 
        G[1, 0, 0, 1, 0, x]*RATIO[-3 - 2/(-1 + x) + 3*x] + 
        G[1, 0, 0, 0, x]*(I*Pi*RATIO[4 - 1/(2*(-1 + x)) - 4*x] + 
          RATIO[131/4 - 25/(4*(-1 + x)) - 7/(2*x) + (9*x)/4] + 
          Log[mu2]*RATIO[-3 + 3/(2*(-1 + x)) + 3*x]) + G[0, 1, 0, 0, 1, x]*
         RATIO[-3 + 3/(-1 + x) + 3*x] + G[0, 1, 0, 1, 0, x]*
         RATIO[-3 + 3/(-1 + x) + 3*x] + G[1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[2 - 2*x] + I*Pi*RATIO[-3 + 1/(2*(-1 + x)) + 3*x] + 
          RATIO[-63/4 + (-1 + x)^(-1) + 9/x + (13*x)/4]) + 
        I*Pi^3*RATIO[211/48 + 5/(16*(-1 + x)) - 5/x^2 + 15/(4*x) + 
           (31*x)/8] + G[0, 0, 1, 0, 1, x]*RATIO[-9/2 + 3/(-1 + x) + 
           (9*x)/2] + G[0, 0, 1, 1, 0, x]*RATIO[-9/2 + 3/(-1 + x) + 
           (9*x)/2] + G[1, 1, 0, 1, x]*(I*Pi*RATIO[26 - 26*x] + 
          Log[mu2]*RATIO[-4 + 4*x] + RATIO[-71/4 - x^(-2) + 21/(2*x) + 
            (19*x)/4]) + G[1, 1, 1, 0, x]*(I*Pi*RATIO[2 - 2*x] + 
          Log[mu2]*RATIO[-4 + 4*x] + RATIO[-71/4 - x^(-2) + 21/(2*x) + 
            (19*x)/4]) + G[1, 0, 0, x]*(RATIO[-36 + 47/(8*(-1 + x)) + 
            7/(4*x) - (21*x)/2] + Pi^2*RATIO[13/6 + 5/(24*(-1 + x)) - 
             (13*x)/6] + Log[mu2]^2*RATIO[-3/2 - 1/(4*(-1 + x)) + (3*x)/2] + 
          Log[mu2]*(RATIO[-16 + 9/(4*(-1 + x)) + 3/x] + 
            I*Pi*RATIO[-4 + (-1 + x)^(-1) + 4*x]) + 
          I*Pi*RATIO[1 - 3/(-1 + x) + 17/(2*x) + (11*x)/2]) + 
        G[0, 0, 0, 0, 0, x]*RATIO[-6 - 6/(-1 + x) + 6*x] + 
        G[1, 0, 1, 0, 0, x]*RATIO[-6 + 1/(2*(-1 + x)) + 6*x] + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[5/2 - (5*x)/2] + 
          RATIO[-39/4 - 3/(-1 + x) - 4/x - (3*x)/4] + 
          I*Pi*RATIO[-8 + 5/(2*(-1 + x)) + 8*x]) + G[0, 1, 1, 0, 0, x]*
         RATIO[-9 + 5/(2*(-1 + x)) + 9*x] + G[1, 1, 1, x]*
         (I*Pi*RATIO[5 + 24/x^3 - 47/x^2 + 23/x - 5*x] + 
          Log[mu2]^2*RATIO[1/2 - x/2] + Pi^2*RATIO[-13/6 + (13*x)/6] + 
          Log[mu2]*(I*Pi*RATIO[10 - 10*x] + RATIO[-29/2 - 48/x^3 + 80/x^2 - 
              25/x + (5*x)/2]) + RATIO[-225/4 - 84/x^3 + 170/x^2 - 77/(2*x) + 
            9*x]) + G[0, 1, 0, x]*(RATIO[295/8 + 31/(4*(-1 + x)) + 7/(4*x) - 
            (69*x)/8] + Pi^2*RATIO[19/8 - 11/(4*(-1 + x)) - (19*x)/8] + 
          Log[mu2]^2*RATIO[-7/4 + (7*x)/4] + Log[mu2]*
           (RATIO[29/4 + 2/(-1 + x) + 3/x - x/4] + 
            I*Pi*RATIO[-4 + 3/(2*(-1 + x)) + 4*x]) + 
          I*Pi*RATIO[8 + (-1 + x)^(-1) - 9/(2*x) + (19*x)/2]) + 
        G[0, 0, 0, 0, x]*(RATIO[7 + 10/(-1 + x) + 6/x - 10*x] + 
          Log[mu2]*RATIO[-4 - 4/(-1 + x) + 4*x] + I*Pi*RATIO[-10 + 10*x]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[5/6 - 1/(2*(-1 + x)) - (5*x)/6] + 
          Log[mu2]^2*RATIO[1/2 - x/2] + RATIO[89/4 - 13/x + (3*x)/4] + 
          I*Pi*RATIO[-2 + (-1 + x)^(-1) - 24/x^3 + 38/x^2 + 1/(2*x) + 6*x] + 
          Log[mu2]*(RATIO[35/4 - 4/x - (5*x)/4] + I*Pi*RATIO[-10 + 10*x])) + 
        G[0, 1, 1, x]*(Pi^2*RATIO[91/24 + 13/(6*(-1 + x)) - (91*x)/24] + 
          RATIO[-21/8 + 42/x^3 - 63/x^2 - 53/(4*x) - (9*x)/8] + 
          Log[mu2]^2*RATIO[3/4 - (3*x)/4] + 
          I*Pi*RATIO[-31/2 - 3/(-1 + x) - 24/x^3 + 40/x^2 - 3/(2*x) + 2*x] + 
          Log[mu2]*(RATIO[1/2 + 24/x^3 - 36/x^2 + x^(-1) - x] + 
            I*Pi*RATIO[-10 + 10*x])) + G[1, 1, 0, 0, 0, x]*
         RATIO[-21/2 + (21*x)/2] + G[0, 1, 0, 1, 1, x]*
         RATIO[-21/2 - 21/(-1 + x) + (21*x)/2] + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[9 - 1/(2*(-1 + x)) - 9*x] + Log[mu2]*
           RATIO[-3 + 3/(2*(-1 + x)) + 3*x] + RATIO[21/2 + 2/(-1 + x) - 
            7/(2*x) + (21*x)/2]) + G[0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[5/2 - (5*x)/2] + RATIO[-39/4 - 3/(-1 + x) - 4/x - 
            (3*x)/4] + I*Pi*RATIO[-11 - 18/(-1 + x) + 11*x]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[33 - 33*x] + 
          RATIO[5 - 24/x^3 + 38/x^2 - 9/(2*x) + 4*x] + 
          Log[mu2]*RATIO[-13 + 13*x]) + G[0, 1, 1, 1, x]*
         (I*Pi*RATIO[10 - 10*x] + RATIO[-25/4 - 48/x^3 + 76/x^2 + 3/(2*x) + 
            (15*x)/4] + Log[mu2]*RATIO[-14 + 14*x]) + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[11 + 14/(-1 + x) - 11*x] + 
          RATIO[59/4 + 19/(2*(-1 + x)) + 24/x^3 - 36/x^2 - 13/(2*x) - 
            (11*x)/4] + I*Pi*RATIO[-18 - 11/(-1 + x) + 18*x]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[-9/2 + 7/(2*x) - (17*x)/2] + 
          Log[mu2]^2*RATIO[11/4 + 11/(4*(-1 + x)) - (11*x)/4] + 
          Pi^2*RATIO[-1/24 - 43/(24*(-1 + x)) + x/24] + 
          Log[mu2]*(I*Pi*RATIO[4 - 5/(2*(-1 + x)) - 4*x] + 
            RATIO[-2 - 3/(2*(-1 + x)) + x^(-1) + (3*x)/2]) + 
          RATIO[-187/8 - 147/(8*(-1 + x)) + 10/x + (147*x)/8]) + 
        G[0, 0, 1, 1, 1, x]*RATIO[-49/2 - 28/(-1 + x) + (49*x)/2] + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[13 - 13*x] + 
          RATIO[149/4 + 72/x^3 - 126/x^2 + 75/(2*x) - (49*x)/4] + 
          I*Pi*RATIO[-25 + 25*x]) + G[1, 0, 0, 1, 1, x]*
         RATIO[-33 + 7/(-1 + x) + 33*x] + G[1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[2 - 2*x] + RATIO[-63/4 + (-1 + x)^(-1) + 9/x + 
            (13*x)/4] + I*Pi*RATIO[-34 + 5/(-1 + x) + 34*x]) + 
        G[1, 1, 1, 1, 1, x]*RATIO[-45 + 45*x] + 
        (Pi^2*RATIO[47/24 - 49/(8*(-1 + x)) - (47*x)/24] + 
          RATIO[37/24 - 15/(8*(-1 + x)) - 41/(6*x) + (15*x)/8] + 
          I*Pi*RATIO[47/6 - 1/(2*(-1 + x)) - 3/x + (33*x)/2])*Zeta[3] + 
        G[1, 1, x]*(RATIO[837/16 + 139/(2*x^3) - 681/(4*x^2) + 433/(8*x) - 
            (267*x)/16] + Pi^2*RATIO[143/16 + 11/x^3 - 101/(6*x^2) - 
             13/(6*x) - (103*x)/48] + I*Pi^3*RATIO[-1/6 + x/6] + 
          Log[mu2]^3*RATIO[-1/3 + x/3] + Log[mu2]^2*
           RATIO[-5/8 + 12/x^3 - 18/x^2 + 7/x + (3*x)/8] + 
          Log[mu2]*(RATIO[41/4 + 42/x^3 - 87/x^2 + 67/(2*x) - 2*x] + 
            Pi^2*RATIO[-13/12 + (13*x)/12] + I*Pi*RATIO[-7 - 24/x^3 + 44/
                x^2 - 15/x + 2*x]) + I*Pi*RATIO[-95/4 - 42/x^3 + 83/x^2 - 
             18/x + (31*x)/4] + RATIO[44/3 - (44*x)/3]*Zeta[3]) + 
        G[0, 0, x]*(RATIO[389/16 + 267/(16*(-1 + x)) - 61/(4*x) - 
            (267*x)/16] + Log[mu2]^3*RATIO[-1/3 - 1/(3*(-1 + x)) + x/3] + 
          Pi^2*RATIO[-31/48 + 137/(48*(-1 + x)) + 3/x + (25*x)/48] + 
          Log[mu2]^2*(RATIO[11/8 - 3/(8*(-1 + x)) - 7/(2*x) + (3*x)/8] + 
            I*Pi*RATIO[7/(4*(-1 + x))]) + I*Pi^3*
           RATIO[-5/3 - 3/(8*(-1 + x)) + (5*x)/3] + 
          Log[mu2]*(RATIO[35/4 + 2/(-1 + x) - 27/(2*x) - 2*x] + 
            Pi^2*RATIO[-19/12 - 1/(12*(-1 + x)) + (19*x)/12] + 
            I*Pi*RATIO[8 - 1/(4*(-1 + x)) - 3/x + 2*x]) + 
          I*Pi*RATIO[89/4 - 69/(8*(-1 + x)) - 7/(4*x) + (31*x)/4] + 
          RATIO[29/3 + 29/(3*(-1 + x)) - (29*x)/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[15/2 - 15/x] + I*Pi*RATIO[25/8 + 12/x^2 - 
             25/(2*x)] + Pi^2*RATIO[-5/12 + 17/(24*x) + (3*x)/16] + 
          I*Pi^3*RATIO[1/(24*(-1 + x))] + RATIO[-1/4 - 1/(4*(-1 + x)) + x/4]*
           Zeta[3]) + G[1, 0, x]*(I*Pi*RATIO[-93/4 + 47/(8*(-1 + x)) - 
             51/(4*x) - (31*x)/4] + Pi^2*RATIO[671/48 - 19/(12*(-1 + x)) + 
             1/(3*x^2) - 19/(6*x) - (109*x)/48] + 
          I*Pi^3*RATIO[2/3 - 1/(8*(-1 + x)) - (2*x)/3] + 
          Log[mu2]^3*RATIO[1/3 - x/3] + Log[mu2]^2*
           (RATIO[-3/8 - x^(-1) - (3*x)/8] + I*Pi*RATIO[-1/(4*(-1 + x))]) + 
          Log[mu2]*(I*Pi*RATIO[-8 + 9/(4*(-1 + x)) - 3/x - 2*x] + 
            Pi^2*RATIO[1/3 - x/3] + RATIO[-19/2 - 3/(2*x) + 2*x]) + 
          RATIO[-613/16 - 41/(8*x) + (267*x)/16] + 
          RATIO[-7/6 - 3/(-1 + x) + (7*x)/6]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[13 + 66/x^2 - 273/(4*x)] + 
          RATIO[167/8 - 167/(4*x)] + Pi^2*RATIO[113/48 - 12/x^2 + 
             283/(24*x) - x] + Pi^4*RATIO[-5/8 - 1/(12*(-1 + x)) + (5*x)/8] + 
          I*Pi^3*RATIO[9/4 - 1/(24*(-1 + x)) - 1/(2*x) + x] + 
          (RATIO[11/12 + 1/(4*(-1 + x)) - 4/(3*x) - x/4] + 
            I*Pi*RATIO[-14 + 8/(-1 + x) + 14*x])*Zeta[3]) + 
        G[0, 1, x]*(I*Pi*RATIO[99/4 + 31/(4*(-1 + x)) + 42/x^3 - 63/x^2 - 
             13/x - (31*x)/4] + I*Pi^3*RATIO[7/6 - 9/(4*(-1 + x)) - 
             (7*x)/6] + Log[mu2]^2*RATIO[-3/8 - x^(-1) - (3*x)/8] + 
          Log[mu2]^3*RATIO[1/3 - x/3] + 
          Pi^2*RATIO[169/48 + 13/(12*(-1 + x)) - 12/x^3 + 50/(3*x^2) + 
             5/(2*x) + (13*x)/48] + Log[mu2]*
           (I*Pi*RATIO[7 + 2/(-1 + x) + 24/x^3 - 36/x^2 + 2/x - 2*x] + 
            Pi^2*RATIO[5/6 - (-1 + x)^(-1) - (5*x)/6] + 
            RATIO[-19/2 - 3/(2*x) + 2*x]) + RATIO[-613/16 - 41/(8*x) + 
            (267*x)/16] + RATIO[-71/3 + 39/(2*(-1 + x)) + (71*x)/3]*
           Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[1/3] + 
          RATIO[315/16 + 271/(2*x^2) - 2149/(16*x)] + 
          I*Pi*RATIO[99/4 + 139/(2*x^3) - 417/(4*x^2) - 59/(4*x)] + 
          Pi^4*RATIO[611/720 - 1/(24*(-1 + x)) - (611*x)/720] + 
          Log[mu2]^2*(RATIO[21/8 + 12/x^2 - 23/(2*x)] + 
            I*Pi*RATIO[12/x^3 - 18/x^2 + 6/x] + Pi^2*RATIO[1/8 - x/8]) + 
          I*Pi^3*RATIO[-1/6 - 5/(12*(-1 + x)) - 5/x^3 + 19/(3*x^2) + 
             7/(2*x) + (7*x)/12] + Pi^2*RATIO[-347/24 - 21/x^3 + 
             143/(6*x^2) + 43/(4*x) + (19*x)/16] + 
          (I*Pi*RATIO[16 + 4/(-1 + x) - 16*x] + RATIO[-199/6 + 
              5/(2*(-1 + x)) - 4/x^2 + 7/x - (29*x)/2])*Zeta[3] + 
          Log[mu2]*(RATIO[43/4 + 66/x^2 - 255/(4*x)] + 
            I*Pi*RATIO[6 + 42/x^3 - 63/x^2 + 9/x] + 
            Pi^2*RATIO[-19/8 - 12/x^3 + 46/(3*x^2) - 3/(2*x) + (11*x)/24] + 
            I*Pi^3*RATIO[-2/3 + (2*x)/3] + RATIO[6 - 6*x]*Zeta[3])) + 
        G[0, x]*(I*Pi*RATIO[-107/4 + 267/(16*(-1 + x)) + 41/(8*x)] + 
          RATIO[-315/16 + 315/(8*x)] + I*Pi^3*RATIO[-7/8 - 19/(16*(-1 + x)) + 
             1/(6*x) - (25*x)/12] + Log[mu2]^2*
           (I*Pi*RATIO[-7/4 - 3/(8*(-1 + x)) + x^(-1)] + 
            RATIO[-33/8 + 33/(4*x)] + Pi^2*RATIO[1/2 + 1/(8*(-1 + x)) - x/
                2]) + Pi^4*RATIO[4/45 - 11/(720*(-1 + x)) - (4*x)/45] + 
          Log[mu2]^3*(RATIO[-11/12 + 11/(6*x)] + 
            I*Pi*RATIO[-1/(3*(-1 + x))]) + 
          Pi^2*RATIO[-577/48 - 53/(16*(-1 + x)) - 7/(3*x) + (11*x)/4] + 
          (I*Pi*RATIO[5 - 5/(6*(-1 + x)) - 5*x] + 
            RATIO[-179/12 - 69/(4*(-1 + x)) - 14/(3*x) + (69*x)/4])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-9 + 2/(-1 + x) + 3/(2*x)] + 
            RATIO[-51/4 + 51/(2*x)] + I*Pi^3*RATIO[2/3 - 1/(3*(-1 + x)) - 
               (2*x)/3] + Pi^2*RATIO[-2 - 19/(24*(-1 + x)) - 31/(12*x) + 
               (7*x)/24] + RATIO[-11/2 - 11/(2*(-1 + x)) + (11*x)/2]*
             Zeta[3])) + RATIO[39/2 + 39/(2*(-1 + x)) - (39*x)/2]*Zeta[5])/
       Nc^2) + Nfv*((I*Pi*RATIO[3166/(9*x^2) - 1583/(9*x)] + 
        G[0, 1, 0, 0, 0, x]*RATIO[128 - 48/(-1 + x) - 128*x] + 
        G[0, 0, 1, 0, 0, x]*RATIO[80 - 80*x] + G[1, 0, 0, 0, 0, x]*
         RATIO[64 + 16/(-1 + x) - 64*x] + G[1, 1, 1, 0, 0, x]*
         RATIO[48 - 48*x] + G[1, 1, 0, 1, x]*RATIO[160/3 - 16/x^3 + 
           104/(3*x^2) - 128/(3*x) - (88*x)/3] + G[1, 1, 1, 0, x]*
         (I*Pi*RATIO[48 - 48*x] + RATIO[160/3 - 16/x^3 + 104/(3*x^2) - 
            128/(3*x) - (88*x)/3]) + G[0, 1, 0, 1, x]*
         RATIO[62/3 - 4/(-1 + x) + 16/(3*x^2) - 88/(3*x) - (68*x)/3] + 
        G[1, 0, 0, 1, x]*RATIO[32/3 + 4/(3*(-1 + x)) - 20/x^3 + 98/(3*x^2) - 
           164/(3*x) - (56*x)/3] + G[1, 1, 1, x]*
         (RATIO[120 - 64/x^3 + 96/x^2 - 48/x - 104*x] + 
          Log[mu2]*RATIO[80 - 32/x^3 + 48/x^2 - 48/x - 48*x] + 
          I*Pi*RATIO[40/3 + 32/(3*x^2) - 56/(3*x) - (16*x)/3]) + 
        G[1, 0, 1, 1, x]*RATIO[58/3 + 12/x^3 - 94/(3*x^2) + 148/(3*x) - 
           (4*x)/3] + I*Pi^5*RATIO[-34/45 + (34*x)/45] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-64/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         RATIO[-48/(-1 + x)] + G[0, 1, 0, 1, 1, x]*RATIO[-48/(-1 + x)] + 
        G[0, 0, 0, 1, x]*(RATIO[58/3 - 32/(3*(-1 + x)) - 28/x - (76*x)/3] + 
          Log[mu2]*RATIO[-32/(-1 + x)]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[80 - 80*x] + RATIO[58/3 - 32/(3*(-1 + x)) - 28/x - 
            (76*x)/3] + Log[mu2]*RATIO[-32/(-1 + x)]) + 
        G[1, 0, 0, 0, 1, x]*RATIO[-16/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         RATIO[-16/(-1 + x)] + G[1, 0, 0, 1, 1, x]*RATIO[16/(-1 + x)] + 
        G[0, 0, 1, 0, 1, x]*RATIO[32/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
         RATIO[32/(-1 + x)] + G[0, 1, 0, 0, 1, x]*RATIO[48/(-1 + x)] + 
        G[0, 1, 0, 1, 0, x]*RATIO[48/(-1 + x)] + G[0, 0, 0, 0, 1, x]*
         RATIO[80/(-1 + x)] + G[0, 0, 0, 1, 0, x]*RATIO[80/(-1 + x)] + 
        Pi^4*RATIO[-1591/540 - 157/(135*(-1 + x)) + 47/(30*x) + 
           (157*x)/135] + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[32/(-1 + x)] + 
          RATIO[14/3 + 32/(3*(-1 + x)) - 4/x + (4*x)/3]) + 
        G[0, 0, 0, x]*(RATIO[656/9 + 782/(9*(-1 + x)) + 28/x - (782*x)/9] + 
          Log[mu2]*(RATIO[248/3 + 128/(3*(-1 + x)) - 80/x - (128*x)/3] + 
            I*Pi*RATIO[32 - 32*x]) + I*Pi*RATIO[-70/3 - 76/(3*(-1 + x)) + 
             28/x - (32*x)/3] + Pi^2*RATIO[-8/3 - 80/(3*(-1 + x)) + 
             (8*x)/3]) + I*Pi^3*RATIO[61/18 + 491/(54*(-1 + x)) - 
           560/(27*x^2) + 386/(27*x) + (59*x)/18] + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[-16 - 16/x] + Pi^2*RATIO[-8/(-1 + x)] + 
          I*Pi*RATIO[-10/3 - 4/(-1 + x) + 16/(3*x^2) + 8/(3*x) + (4*x)/3] + 
          RATIO[-118/3 - 24/x^3 + 48/x^2 - 190/(3*x) + 4*x]) + 
        Log[mu2]^2*(I*Pi*RATIO[24/x^2 - 12/x] + 
          Pi^2*RATIO[-10 + 4/x + 6*x]) + G[0, 1, 1, 1, x]*
         RATIO[-8 + 48/x + 24*x] + G[1, 0, 1, 0, 0, x]*RATIO[-32 + 32*x] + 
        G[1, 0, 1, 0, x]*(RATIO[32/3 + 4/(3*(-1 + x)) - 20/x^3 + 98/(3*x^2) - 
            164/(3*x) - (56*x)/3] + I*Pi*RATIO[-32 + 32*x]) + 
        G[0, 1, 0, 0, x]*(I*Pi*RATIO[96 - 96*x] + 
          RATIO[50/3 + 28/(-1 + x) - 32/(3*x^2) - 52/(3*x) + (40*x)/3] + 
          Log[mu2]*RATIO[-32 + 32*x]) + G[1, 0, 0, 0, x]*
         (I*Pi*RATIO[32 - 32*x] + RATIO[172/3 + 136/(3*(-1 + x)) - 16/x^2 - 
            12/x + (92*x)/3] + Log[mu2]*RATIO[-32 + 32*x]) + 
        G[1, 0, 0, x]*(RATIO[-338/9 - 48/(-1 + x) + 236/(9*x^2) - 158/(9*x) - 
            (118*x)/9] + Pi^2*RATIO[32/3 + 16/(3*(-1 + x)) - (32*x)/3] + 
          I*Pi*RATIO[148/3 + 68/(3*(-1 + x)) - 20/x^3 + 82/(3*x^2) - 
             160/(3*x) + (20*x)/3] + Log[mu2]*
           (RATIO[-56/3 - 24/(-1 + x) + 32/(3*x^2) + 40/(3*x) - (16*x)/3] + 
            I*Pi*RATIO[-32 + 32*x])) + G[0, 0, 1, x]*
         (I*Pi*RATIO[20/3 + 8/(3*(-1 + x)) - 8/x - (8*x)/3] + 
          Pi^2*RATIO[-24/(-1 + x)] + Log[mu2]*RATIO[-52/3 + 8/(3*(-1 + x)) + 
             24/x + (64*x)/3] + RATIO[101/9 + 59/(9*(-1 + x)) + 12/x^2 - 
            10/(3*x) + (373*x)/9]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[16/3 - 64/(3*(-1 + x)) - (16*x)/3] + 
          I*Pi*RATIO[20 + 80/(3*(-1 + x)) - 16/(3*x^2) - 68/(3*x) + 12*x] + 
          Log[mu2]*(RATIO[-52/3 + 8/(3*(-1 + x)) + 24/x + (64*x)/3] + 
            I*Pi*RATIO[-32 + 32*x]) + RATIO[101/9 + 59/(9*(-1 + x)) + 
            12/x^2 - 10/(3*x) + (373*x)/9]) + 
        Pi^2*RATIO[-1487/54 - 36/x^2 - 115/(27*x) + (136*x)/3] + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[32 - 32*x] + 
          RATIO[-158/3 - 24/(-1 + x) + 28/x^3 - 118/(3*x^2) + 184/(3*x) - 
            (16*x)/3] + I*Pi*RATIO[-48 + 48*x]) + G[1, 0, 1, x]*
         (Pi^2*RATIO[8/(3*(-1 + x))] + I*Pi*RATIO[-50/3 + 4/(3*(-1 + x)) - 
             16/x^2 + 24/x + (20*x)/3] + Log[mu2]*RATIO[-140/3 + 8/x^3 - 
             52/(3*x^2) + 88/(3*x) + (80*x)/3] + RATIO[-623/9 + 28/x^3 - 
            334/(9*x^2) + 214/(9*x) + (527*x)/9]) + G[1, 1, 0, x]*
         (I*Pi*RATIO[-46 - 24/(-1 + x) + 20/x^3 - 22/x^2 + 48/x - 8*x] + 
          Pi^2*RATIO[-40/3 + (40*x)/3] + Log[mu2]*(I*Pi*RATIO[32 - 32*x] + 
            RATIO[-140/3 + 8/x^3 - 52/(3*x^2) + 88/(3*x) + (80*x)/3]) + 
          RATIO[-623/9 + 28/x^3 - 334/(9*x^2) + 214/(9*x) + (527*x)/9]) + 
        G[1, 1, 1, 1, x]*RATIO[-120 + 48/x^3 - 72/x^2 + 72/x + 72*x] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-80 + 80*x] + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[32 + 32/(-1 + x) - 32*x] + 
          RATIO[-376/3 - 172/(3*(-1 + x)) + 136/x + (172*x)/3] + 
          I*Pi*RATIO[-80 + 80*x]) + G[0, 1, 1, 0, 0, x]*RATIO[-96 + 96*x] + 
        G[0, 1, 1, 0, x]*(RATIO[62/3 - 4/(-1 + x) + 16/(3*x^2) - 88/(3*x) - 
            (68*x)/3] + I*Pi*RATIO[-96 + 96*x]) + G[0, 0, 0, 0, 0, x]*
         RATIO[-112 - 112/(-1 + x) + 112*x] + 
        (Pi^2*RATIO[40/3 + 112/(3*(-1 + x)) - (40*x)/3] + 
          I*Pi*RATIO[8/(3*(-1 + x)) - 208/(3*x^2) + 136/(3*x) + 20*x] + 
          RATIO[-689/9 - 491/(9*(-1 + x)) + 44/x + (491*x)/9])*Zeta[3] + 
        G[0, 0, x]*(I*Pi*RATIO[493/9 + 373/(9*(-1 + x)) + 12/x^2 - 62/(3*x) + 
             (59*x)/9] + Pi^2*RATIO[-182/9 - 53/(9*(-1 + x)) + 62/(3*x) + 
             (107*x)/9] + Log[mu2]^2*RATIO[-20 - 12/(-1 + x) + 16/x + 12*x] + 
          I*Pi^3*RATIO[-40/3 + (40*x)/3] + Log[mu2]*
           (I*Pi*RATIO[76/3 + 64/(3*(-1 + x)) - 24/x + (8*x)/3] + 
            Pi^2*RATIO[-16/3 + 32/(3*(-1 + x)) + (16*x)/3] + 
            RATIO[-88/3 - 52/(-1 + x) - 136/(3*x) + 52*x]) + 
          RATIO[302/9 - 272/(3*(-1 + x)) - 2236/(9*x) + (272*x)/3] + 
          RATIO[112 + 112/(-1 + x) - 112*x]*Zeta[3]) + 
        G[1, 1, x]*(I*Pi*RATIO[-191/9 - 4/x^3 - 118/(9*x^2) + 322/(9*x) + 
             (59*x)/9] + I*Pi^3*RATIO[-8 + 8*x] + 
          Pi^2*RATIO[-136/9 + 12/x^3 - 182/(9*x^2) + 185/(9*x) + (97*x)/9] + 
          Log[mu2]^2*RATIO[-20 + 8/x^3 - 12/x^2 + 12/x + 12*x] + 
          Log[mu2]*(I*Pi*RATIO[-20/3 - 8/x^3 + 20/(3*x^2) + 16/(3*x) + (8*x)/
                3] + RATIO[-72 + 32/x^3 - 72/x^2 + 60/x + 52*x]) + 
          RATIO[-100 + 46/x^3 - 141/x^2 + 313/(3*x) + (272*x)/3] + 
          RATIO[48 - 48*x]*Zeta[3]) + Log[mu2]*
         (I*Pi*RATIO[472/(3*x^2) - 236/(3*x)] + 
          I*Pi^3*RATIO[2 + 40/(9*(-1 + x)) - 32/(9*x^2) - 4/(9*x) + 
             (4*x)/3] + Pi^4*RATIO[-112/45 + 68/(45*(-1 + x)) + (112*x)/45] + 
          Pi^2*RATIO[-268/9 - 12/x^2 + 86/(9*x) + 26*x] + 
          (RATIO[-188/3 - 80/(3*(-1 + x)) + 72/x + (80*x)/3] + 
            I*Pi*RATIO[-32 + 32*x])*Zeta[3]) + G[1, 0, x]*
         (RATIO[299/9 - 256/(3*x^2) + 1178/(9*x) - (272*x)/3] + 
          Log[mu2]^2*RATIO[20 - 8/x - 12*x] + 
          I*Pi*RATIO[-505/9 - 48/(-1 + x) + 28/x^3 - 314/(9*x^2) + 
             260/(9*x) - (59*x)/9] + I*Pi^3*RATIO[16/3 - (16*x)/3] + 
          Log[mu2]*(RATIO[152/3 - 24/x^2 + 68/(3*x) - 52*x] + 
            Pi^2*RATIO[16/3 - (16*x)/3] + I*Pi*RATIO[-76/3 - 24/(-1 + x) + 8/
                x^3 - 20/(3*x^2) + 80/(3*x) - (8*x)/3]) + 
          Pi^2*RATIO[5/9 + 106/(9*(-1 + x)) + 6/x^3 - 109/(9*x^2) + 
             130/(9*x) + (103*x)/9] + RATIO[-64 - 16/(-1 + x) + 64*x]*
           Zeta[3]) + G[0, 1, x]*(RATIO[299/9 - 256/(3*x^2) + 1178/(9*x) - 
            (272*x)/3] + I*Pi^3*RATIO[16 - 16*x] + Log[mu2]^2*
           RATIO[20 - 8/x - 12*x] + I*Pi*RATIO[203/9 + 59/(9*(-1 + x)) - 
             24/x^3 + 36/x^2 - 44/x - (59*x)/9] + 
          Log[mu2]*(RATIO[152/3 - 24/x^2 + 68/(3*x) - 52*x] + 
            I*Pi*RATIO[20/3 + 8/(3*(-1 + x)) - 8/x - (8*x)/3] + 
            Pi^2*RATIO[16/(3*(-1 + x))]) + 
          Pi^2*RATIO[-131/9 + 14/(9*(-1 + x)) - 8/(9*x^2) + 164/(9*x) + 
             (125*x)/9] + RATIO[-96 + 16/(-1 + x) + 96*x]*Zeta[3]) + 
        G[1, x]*(RATIO[1583/9 + 3166/(9*x^2) - 1583/(3*x)] + 
          I*Pi*RATIO[107/9 + 46/x^3 - 69/x^2 - 7/(9*x)] + 
          Log[mu2]^2*(RATIO[12 + 24/x^2 - 36/x] + 
            I*Pi*RATIO[8/x^3 - 12/x^2 + 4/x]) + 
          Pi^2*RATIO[1031/54 - 30/x^3 + 977/(27*x^2) - 299/(27*x) - 
             (1427*x)/54] + Pi^4*RATIO[98/45 + 34/(45*(-1 + x)) - 
             (98*x)/45] + I*Pi^3*RATIO[28/3 + 38/(9*(-1 + x)) - 28/(3*x^3) + 
             122/(9*x^2) - 119/(9*x) + (2*x)/3] + 
          (RATIO[-10/3 - 76/(3*(-1 + x)) + 24/x - (128*x)/3] + 
            I*Pi*RATIO[-32 + 32*x])*Zeta[3] + Log[mu2]*
           (RATIO[236/3 + 472/(3*x^2) - 236/x] + 
            I*Pi*RATIO[8/3 + 32/x^3 - 48/x^2 + 32/(3*x)] + 
            Pi^2*RATIO[166/9 - 12/x^3 + 170/(9*x^2) - 164/(9*x) - (112*x)/
                9] + I*Pi^3*RATIO[-16/3 + (16*x)/3] + RATIO[32 - 32*x]*
             Zeta[3])) + G[0, x]*(Log[mu2]^2*
           (I*Pi*RATIO[-12/(-1 + x) + 8/x] + RATIO[-12 + 24/x]) + 
          I*Pi*RATIO[-107/9 - 272/(3*(-1 + x)) - 256/(3*x^2) + 358/(9*x)] + 
          RATIO[-1583/9 + 3166/(9*x)] + 
          Pi^2*RATIO[151/54 + 1381/(54*(-1 + x)) + 6/x^2 - 175/(9*x) - 
             (1273*x)/54] + I*Pi^3*RATIO[-5/3 - 1/(9*(-1 + x)) + 32/(9*x^2) - 
             20/(9*x) - (8*x)/3] + Pi^4*RATIO[14/9 - 16/(9*(-1 + x)) - 
             (14*x)/9] + (I*Pi*RATIO[80 - 80*x] + 
            RATIO[208/3 + 28/(3*(-1 + x)) - 120/x - (28*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-8/3 - 52/(-1 + x) - 24/x^2 + 76/(3*x)] + 
            RATIO[-236/3 + 472/(3*x)] + Pi^2*RATIO[74/9 + 104/(9*(-1 + x)) - 
               52/(3*x) - (104*x)/9] + I*Pi^3*RATIO[16/3 - (16*x)/3] + 
            RATIO[-32 - 32/(-1 + x) + 32*x]*Zeta[3])) + 
        RATIO[96 + 96/(-1 + x) - 96*x]*Zeta[5])/Nc + 
      Nc*(I*Pi*RATIO[-1583/(18*x^2) + 1583/(36*x)] + G[0, 0, 0, 0, 0, x]*
         RATIO[28 + 28/(-1 + x) - 28*x] + G[0, 1, 1, 0, 0, x]*
         RATIO[24 - 24*x] + G[1, 1, 0, 0, 0, x]*RATIO[20 - 20*x] + 
        G[1, 1, 1, 1, x]*RATIO[30 - 12/x^3 + 18/x^2 - 18/x - 18*x] + 
        Pi^2*RATIO[1487/216 + 9/x^2 + 115/(108*x) - (34*x)/3] + 
        G[1, 0, 1, 0, 0, x]*RATIO[8 - 8*x] + G[0, 1, 1, 1, x]*
         RATIO[2 - 12/x - 6*x] + Log[mu2]^2*(I*Pi*RATIO[-6/x^2 + 3/x] + 
          Pi^2*RATIO[5/2 - x^(-1) - (3*x)/2]) + 
        I*Pi^3*RATIO[-61/72 - 491/(216*(-1 + x)) + 140/(27*x^2) - 
           193/(54*x) - (59*x)/72] + 
        Pi^4*RATIO[1591/2160 + 157/(540*(-1 + x)) - 47/(120*x) - 
           (157*x)/540] + I*Pi^5*RATIO[17/90 - (17*x)/90] + 
        G[1, 0, 1, 1, x]*RATIO[-29/6 - 3/x^3 + 47/(6*x^2) - 37/(3*x) + x/3] + 
        G[0, 0, 0, 0, 1, x]*RATIO[-20/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[-20/(-1 + x)] + G[0, 1, 0, 0, 1, x]*RATIO[-12/(-1 + x)] + 
        G[0, 1, 0, 1, 0, x]*RATIO[-12/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
         RATIO[-8/(-1 + x)] + G[0, 0, 1, 1, 0, x]*RATIO[-8/(-1 + x)] + 
        G[0, 0, 1, 1, x]*(RATIO[-7/6 - 8/(3*(-1 + x)) + x^(-1) - x/3] + 
          Log[mu2]*RATIO[-8/(-1 + x)]) + G[1, 0, 0, 1, 1, x]*
         RATIO[-4/(-1 + x)] + G[1, 0, 1, x]*
         (RATIO[623/36 - 7/x^3 + 167/(18*x^2) - 107/(18*x) - (527*x)/36] + 
          Log[mu2]*RATIO[35/3 - 2/x^3 + 13/(3*x^2) - 22/(3*x) - (20*x)/3] + 
          I*Pi*RATIO[25/6 - 1/(3*(-1 + x)) + 4/x^2 - 6/x - (5*x)/3] + 
          Pi^2*RATIO[-2/(3*(-1 + x))]) + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[4 + 4/x] + RATIO[59/6 + 6/x^3 - 12/x^2 + 95/(6*x) - 
            x] + I*Pi*RATIO[5/6 + (-1 + x)^(-1) - 4/(3*x^2) - 2/(3*x) - 
             x/3] + Pi^2*RATIO[2/(-1 + x)]) + G[1, 0, 0, 0, 1, x]*
         RATIO[4/(-1 + x)] + G[1, 0, 0, 1, 0, x]*RATIO[4/(-1 + x)] + 
        G[0, 0, 1, x]*(RATIO[-101/36 - 59/(36*(-1 + x)) - 3/x^2 + 5/(6*x) - 
            (373*x)/36] + Log[mu2]*RATIO[13/3 - 2/(3*(-1 + x)) - 6/x - 
             (16*x)/3] + I*Pi*RATIO[-5/3 - 2/(3*(-1 + x)) + 2/x + (2*x)/3] + 
          Pi^2*RATIO[6/(-1 + x)]) + G[0, 0, 0, 1, 1, x]*RATIO[12/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[12/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[16/(-1 + x)] + G[0, 1, 0, x]*
         (RATIO[-101/36 - 59/(36*(-1 + x)) - 3/x^2 + 5/(6*x) - (373*x)/36] + 
          Log[mu2]*(I*Pi*RATIO[8 - 8*x] + RATIO[13/3 - 2/(3*(-1 + x)) - 6/x - 
              (16*x)/3]) + I*Pi*RATIO[-5 - 20/(3*(-1 + x)) + 4/(3*x^2) + 
             17/(3*x) - 3*x] + Pi^2*RATIO[-4/3 + 16/(3*(-1 + x)) + 
             (4*x)/3]) + G[1, 0, 0, x]*
         (I*Pi*RATIO[-37/3 - 17/(3*(-1 + x)) + 5/x^3 - 41/(6*x^2) + 
             40/(3*x) - (5*x)/3] + Log[mu2]*(I*Pi*RATIO[8 - 8*x] + 
            RATIO[14/3 + 6/(-1 + x) - 8/(3*x^2) - 10/(3*x) + (4*x)/3]) + 
          Pi^2*RATIO[-8/3 - 4/(3*(-1 + x)) + (8*x)/3] + 
          RATIO[169/18 + 12/(-1 + x) - 59/(9*x^2) + 79/(18*x) + (59*x)/18]) + 
        G[1, 0, 0, 1, x]*RATIO[-8/3 - 1/(3*(-1 + x)) + 5/x^3 - 49/(6*x^2) + 
           41/(3*x) + (14*x)/3] + G[1, 0, 1, 0, x]*(I*Pi*RATIO[8 - 8*x] + 
          RATIO[-8/3 - 1/(3*(-1 + x)) + 5/x^3 - 49/(6*x^2) + 41/(3*x) + 
            (14*x)/3]) + G[0, 1, 0, 1, x]*RATIO[-31/6 + (-1 + x)^(-1) - 
           4/(3*x^2) + 22/(3*x) + (17*x)/3] + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[24 - 24*x] + RATIO[-31/6 + (-1 + x)^(-1) - 4/(3*x^2) + 
            22/(3*x) + (17*x)/3]) + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[8/(-1 + x)] + RATIO[-29/6 + 8/(3*(-1 + x)) + 7/x + 
            (19*x)/3]) + G[1, 1, 0, 1, x]*RATIO[-40/3 + 4/x^3 - 26/(3*x^2) + 
           32/(3*x) + (22*x)/3] + G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[8 - 8*x] + 
          RATIO[-43/3 - 34/(3*(-1 + x)) + 4/x^2 + 3/x - (23*x)/3] + 
          I*Pi*RATIO[-8 + 8*x]) + G[1, 1, 0, 0, x]*(I*Pi*RATIO[12 - 12*x] + 
          RATIO[79/6 + 6/(-1 + x) - 7/x^3 + 59/(6*x^2) - 46/(3*x) + 
            (4*x)/3] + Log[mu2]*RATIO[-8 + 8*x]) + G[1, 1, 0, x]*
         (RATIO[623/36 - 7/x^3 + 167/(18*x^2) - 107/(18*x) - (527*x)/36] + 
          Pi^2*RATIO[10/3 - (10*x)/3] + I*Pi*RATIO[23/2 + 6/(-1 + x) - 
             5/x^3 + 11/(2*x^2) - 12/x + 2*x] + Log[mu2]*
           (RATIO[35/3 - 2/x^3 + 13/(3*x^2) - 22/(3*x) - (20*x)/3] + 
            I*Pi*RATIO[-8 + 8*x])) + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[20 - 20*x] + RATIO[94/3 + 43/(3*(-1 + x)) - 34/x - 
            (43*x)/3] + Log[mu2]*RATIO[-8 - 8/(-1 + x) + 8*x]) + 
        G[1, 1, 1, 0, 0, x]*RATIO[-12 + 12*x] + G[1, 1, 1, 0, x]*
         (RATIO[-40/3 + 4/x^3 - 26/(3*x^2) + 32/(3*x) + (22*x)/3] + 
          I*Pi*RATIO[-12 + 12*x]) + G[1, 0, 0, 0, 0, x]*
         RATIO[-16 - 4/(-1 + x) + 16*x] + G[0, 0, 1, 0, 0, x]*
         RATIO[-20 + 20*x] + G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[8/(-1 + x)] + 
          RATIO[-29/6 + 8/(3*(-1 + x)) + 7/x + (19*x)/3] + 
          I*Pi*RATIO[-20 + 20*x]) + G[0, 0, 0, x]*
         (Pi^2*RATIO[2/3 + 20/(3*(-1 + x)) - (2*x)/3] + 
          I*Pi*RATIO[35/6 + 19/(3*(-1 + x)) - 7/x + (8*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-8 + 8*x] + RATIO[-62/3 - 32/(3*(-1 + x)) + 
              20/x + (32*x)/3]) + RATIO[-164/9 - 391/(18*(-1 + x)) - 7/x + 
            (391*x)/18]) + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[8 - 8*x] + 
          RATIO[-25/6 - 7/(-1 + x) + 8/(3*x^2) + 13/(3*x) - (10*x)/3] + 
          I*Pi*RATIO[-24 + 24*x]) + G[1, 1, 1, x]*
         (I*Pi*RATIO[-10/3 - 8/(3*x^2) + 14/(3*x) + (4*x)/3] + 
          Log[mu2]*RATIO[-20 + 8/x^3 - 12/x^2 + 12/x + 12*x] + 
          RATIO[-30 + 16/x^3 - 24/x^2 + 12/x + 26*x]) + 
        G[0, 1, 0, 0, 0, x]*RATIO[-32 + 12/(-1 + x) + 32*x] + 
        (RATIO[689/36 + 491/(36*(-1 + x)) - 11/x - (491*x)/36] + 
          I*Pi*RATIO[-2/(3*(-1 + x)) + 52/(3*x^2) - 34/(3*x) - 5*x] + 
          Pi^2*RATIO[-10/3 - 28/(3*(-1 + x)) + (10*x)/3])*Zeta[3] + 
        G[0, 1, x]*(Pi^2*RATIO[131/36 - 7/(18*(-1 + x)) + 2/(9*x^2) - 
             41/(9*x) - (125*x)/36] + I*Pi*RATIO[-203/36 - 59/(36*(-1 + x)) + 
             6/x^3 - 9/x^2 + 11/x + (59*x)/36] + Log[mu2]^2*
           RATIO[-5 + 2/x + 3*x] + I*Pi^3*RATIO[-4 + 4*x] + 
          Log[mu2]*(I*Pi*RATIO[-5/3 - 2/(3*(-1 + x)) + 2/x + (2*x)/3] + 
            Pi^2*RATIO[-4/(3*(-1 + x))] + RATIO[-38/3 + 6/x^2 - 17/(3*x) + 
              13*x]) + RATIO[-299/36 + 64/(3*x^2) - 589/(18*x) + (68*x)/3] + 
          RATIO[24 - 4/(-1 + x) - 24*x]*Zeta[3]) + 
        G[1, 0, x]*(Pi^2*RATIO[-5/36 - 53/(18*(-1 + x)) - 3/(2*x^3) + 
             109/(36*x^2) - 65/(18*x) - (103*x)/36] + 
          I*Pi^3*RATIO[-4/3 + (4*x)/3] + I*Pi*RATIO[505/36 + 12/(-1 + x) - 
             7/x^3 + 157/(18*x^2) - 65/(9*x) + (59*x)/36] + 
          Log[mu2]^2*RATIO[-5 + 2/x + 3*x] + Log[mu2]*
           (I*Pi*RATIO[19/3 + 6/(-1 + x) - 2/x^3 + 5/(3*x^2) - 20/(3*x) + 
               (2*x)/3] + Pi^2*RATIO[-4/3 + (4*x)/3] + 
            RATIO[-38/3 + 6/x^2 - 17/(3*x) + 13*x]) + 
          RATIO[-299/36 + 64/(3*x^2) - 589/(18*x) + (68*x)/3] + 
          RATIO[16 + 4/(-1 + x) - 16*x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-118/(3*x^2) + 59/(3*x)] + 
          Pi^2*RATIO[67/9 + 3/x^2 - 43/(18*x) - (13*x)/2] + 
          Pi^4*RATIO[28/45 - 17/(45*(-1 + x)) - (28*x)/45] + 
          I*Pi^3*RATIO[-1/2 - 10/(9*(-1 + x)) + 8/(9*x^2) + 1/(9*x) - x/3] + 
          (I*Pi*RATIO[8 - 8*x] + RATIO[47/3 + 20/(3*(-1 + x)) - 18/x - 
              (20*x)/3])*Zeta[3]) + G[1, 1, x]*
         (RATIO[25 - 23/(2*x^3) + 141/(4*x^2) - 313/(12*x) - (68*x)/3] + 
          Log[mu2]^2*RATIO[5 - 2/x^3 + 3/x^2 - 3/x - 3*x] + 
          Pi^2*RATIO[34/9 - 3/x^3 + 91/(18*x^2) - 185/(36*x) - (97*x)/36] + 
          I*Pi^3*RATIO[2 - 2*x] + I*Pi*RATIO[191/36 + x^(-3) + 59/(18*x^2) - 
             161/(18*x) - (59*x)/36] + Log[mu2]*
           (RATIO[18 - 8/x^3 + 18/x^2 - 15/x - 13*x] + 
            I*Pi*RATIO[5/3 + 2/x^3 - 5/(3*x^2) - 4/(3*x) - (2*x)/3]) + 
          RATIO[-12 + 12*x]*Zeta[3]) + G[0, 0, x]*
         (RATIO[-151/18 + 68/(3*(-1 + x)) + 559/(9*x) - (68*x)/3] + 
          I*Pi^3*RATIO[10/3 - (10*x)/3] + Log[mu2]^2*
           RATIO[5 + 3/(-1 + x) - 4/x - 3*x] + 
          Pi^2*RATIO[91/18 + 53/(36*(-1 + x)) - 31/(6*x) - (107*x)/36] + 
          I*Pi*RATIO[-493/36 - 373/(36*(-1 + x)) - 3/x^2 + 31/(6*x) - 
             (59*x)/36] + Log[mu2]*(RATIO[22/3 + 13/(-1 + x) + 34/(3*x) - 
              13*x] + Pi^2*RATIO[4/3 - 8/(3*(-1 + x)) - (4*x)/3] + 
            I*Pi*RATIO[-19/3 - 16/(3*(-1 + x)) + 6/x - (2*x)/3]) + 
          RATIO[-28 - 28/(-1 + x) + 28*x]*Zeta[3]) + 
        G[0, x]*(RATIO[1583/36 - 1583/(18*x)] + 
          I*Pi*RATIO[107/36 + 68/(3*(-1 + x)) + 64/(3*x^2) - 179/(18*x)] + 
          Log[mu2]^2*(RATIO[3 - 6/x] + I*Pi*RATIO[3/(-1 + x) - 2/x]) + 
          Pi^4*RATIO[-7/18 + 4/(9*(-1 + x)) + (7*x)/18] + 
          I*Pi^3*RATIO[5/12 + 1/(36*(-1 + x)) - 8/(9*x^2) + 5/(9*x) + 
             (2*x)/3] + Pi^2*RATIO[-151/216 - 1381/(216*(-1 + x)) - 
             3/(2*x^2) + 175/(36*x) + (1273*x)/216] + 
          (RATIO[-52/3 - 7/(3*(-1 + x)) + 30/x + (7*x)/3] + 
            I*Pi*RATIO[-20 + 20*x])*Zeta[3] + Log[mu2]*
           (RATIO[59/3 - 118/(3*x)] + I*Pi*RATIO[2/3 + 13/(-1 + x) + 6/x^2 - 
               19/(3*x)] + I*Pi^3*RATIO[-4/3 + (4*x)/3] + 
            Pi^2*RATIO[-37/18 - 26/(9*(-1 + x)) + 13/(3*x) + (26*x)/9] + 
            RATIO[8 + 8/(-1 + x) - 8*x]*Zeta[3])) + 
        G[1, x]*(I*Pi*RATIO[-107/36 - 23/(2*x^3) + 69/(4*x^2) + 7/(36*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-2/x^3 + 3/x^2 - x^(-1)] + 
            RATIO[-3 - 6/x^2 + 9/x]) + RATIO[-1583/36 - 1583/(18*x^2) + 
            1583/(12*x)] + I*Pi^3*RATIO[-7/3 - 19/(18*(-1 + x)) + 7/(3*x^3) - 
             61/(18*x^2) + 119/(36*x) - x/6] + 
          Pi^4*RATIO[-49/90 - 17/(90*(-1 + x)) + (49*x)/90] + 
          Pi^2*RATIO[-1031/216 + 15/(2*x^3) - 977/(108*x^2) + 299/(108*x) + 
             (1427*x)/216] + (I*Pi*RATIO[8 - 8*x] + 
            RATIO[5/6 + 19/(3*(-1 + x)) - 6/x + (32*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-2/3 - 8/x^3 + 12/x^2 - 8/(3*x)] + 
            RATIO[-59/3 - 118/(3*x^2) + 59/x] + I*Pi^3*RATIO[4/3 - (4*x)/3] + 
            Pi^2*RATIO[-83/18 + 3/x^3 - 85/(18*x^2) + 41/(9*x) + (28*x)/9] + 
            RATIO[-8 + 8*x]*Zeta[3])) + RATIO[-24 - 24/(-1 + x) + 24*x]*
         Zeta[5])))}


==> anc/H_qg_qa_-+++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*(Nc*(Log[mu2]^2*RATIO[-2/9] + RATIO[-203/81 - 14/(3*x)] + 
      I*Pi*G[0, 1, x]*RATIO[-8/(3*x^3) + 14/(3*x^2) - 2/x] + 
      G[0, 1, 1, x]*RATIO[-8/(3*x^3) + 14/(3*x^2) - 2/x] + 
      Pi^2*RATIO[2/9 + 4/(3*x^2) - 13/(9*x)] + 
      G[1, 1, x]*(RATIO[-16/(3*x^3) + 326/(27*x^2) - 194/(27*x)] + 
        Log[mu2]*RATIO[-8/(3*x^3) + 40/(9*x^2) - 16/(9*x)] + 
        I*Pi*RATIO[8/(3*x^3) - 44/(9*x^2) + 20/(9*x)]) + 
      Log[mu2]*(RATIO[-38/27 - 4/(3*x)] + 
        I*Pi*RATIO[-4/9 - 8/(3*x^2) + 28/(9*x)]) + 
      G[1, 1, 1, x]*RATIO[16/(3*x^3) - 28/(3*x^2) + 4/x] + 
      I*Pi*RATIO[-38/27 - 8/x^2 + 254/(27*x)] + 
      G[1, x]*(I*Pi*RATIO[-16/(3*x^3) + 254/(27*x^2) - 110/(27*x)] + 
        Pi^2*RATIO[4/(3*x^3) - 19/(9*x^2) + 7/(9*x)] + 
        Log[mu2]*(I*Pi*RATIO[-8/(3*x^3) + 40/(9*x^2) - 16/(9*x)] + 
          RATIO[-8/(3*x^2) + 28/(9*x)]) + RATIO[-8/x^2 + 290/(27*x)])) + 
    (RATIO[203/81 - 406/(81*x)] + I*Pi*RATIO[38/27 - 38/(27*x)] + 
      Log[mu2]^2*RATIO[2/9 - 4/(9*x)] + Log[mu2]*(RATIO[38/27 - 76/(27*x)] + 
        I*Pi*RATIO[4/9 - 4/(9*x)]) + Pi^2*RATIO[-2/9 + 2/(9*x)] + 
      G[1, 1, x]*RATIO[-4/(9*x)] + G[1, x]*(Log[mu2]*RATIO[4/(9*x)] + 
        RATIO[38/(27*x)]))/Nc) + 
  Qf*(Nc^3*(Log[mu2]^4*RATIO[-1/4] + Log[mu2]^3*(I*Pi*RATIO[-1/2] + 
        RATIO[61/36]) + RATIO[-269329/5184 - 6919/(72*x)] + 
      Pi^2*RATIO[-245/48 + 385/(24*x^2) - 793/(48*x)] + 
      I*Pi^3*RATIO[-35/36 - 11/(6*x^2) + 79/(36*x)] + 
      Log[mu2]^2*(Pi^2*RATIO[5/12] + I*Pi*RATIO[37/12 + 11/(2*x^2) - 
           79/(12*x)] + RATIO[635/144 + 11/(4*x)]) + 
      I*Pi*RATIO[-851/36 - 12683/(72*x^2) + 43963/(216*x)] + 
      I*Pi*G[1, 0, 1, x]*RATIO[37/2 - 11/(2*x^3) + 9/x^2 - 9/(2*x) - 18*x] + 
      G[1, 0, 1, 1, x]*RATIO[37/2 - 11/(2*x^3) + 9/x^2 - 9/(2*x) - 18*x] + 
      G[0, 1, 1, 1, x]*RATIO[39/2 - 11/(2*x^3) + 15/(2*x^2) - 3/x - 18*x] + 
      G[0, 1, 1, x]*(RATIO[-65/3 - 583/(12*x^3) + 193/(2*x^2) - 239/(12*x)] + 
        I*Pi*RATIO[39/2 - 11/(2*x^3) + 15/(2*x^2) - 3/x - 18*x]) + 
      G[1, 1, x]*(RATIO[-9977/(72*x^3) + 27509/(108*x^2) - 6613/(54*x)] + 
        Log[mu2]*(RATIO[-385/(12*x^3) + 391/(9*x^2) - 331/(36*x)] + 
          I*Pi*RATIO[-1 - 11/(2*x^3) + 28/(3*x^2) - 23/(6*x)]) + 
        Log[mu2]^2*RATIO[-1/2 + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x)] + 
        I*Pi*RATIO[65/3 + 121/(3*x^3) - 3371/(36*x^2) + 1283/(36*x)] + 
        Pi^2*RATIO[4 + 33/(4*x^3) - 263/(18*x^2) + 211/(36*x) - 3*x]) + 
      Pi^4*RATIO[23/48 + 11/(36*(-1 + x)) - (11*x)/20] + 
      G[0, 1, x]*(I*Pi*RATIO[-65/3 - 583/(12*x^3) + 193/(2*x^2) - 
           239/(12*x)] + Pi^2*RATIO[-7/2 + 5/(3*(-1 + x)) + 3/(4*x^2) - 
           3/(4*x) + 3*x]) + G[1, 1, 1, x]*
       (Log[mu2]*RATIO[-33/(2*x^3) + 28/x^2 - 23/(2*x)] + 
        RATIO[65/3 + 869/(12*x^3) - 1645/(12*x^2) + 269/(6*x)] + 
        I*Pi*RATIO[-20 - 11/x^3 + 62/(3*x^2) - 23/(3*x) + 18*x]) + 
      G[1, 1, 1, 1, x]*RATIO[-20 + 11/(2*x^3) - 22/(3*x^2) + 23/(6*x) + 
         18*x] + I*Pi*G[0, 0, 1, x]*RATIO[-18 - 10/(-1 + x) + 11/x^3 - 
         39/(2*x^2) + 21/(2*x) + 18*x] + G[0, 0, 1, 1, x]*
       RATIO[-18 - 10/(-1 + x) + 11/x^3 - 39/(2*x^2) + 21/(2*x) + 18*x] + 
      (RATIO[23/18] + I*Pi*RATIO[16 - 10/(-1 + x) - 18*x])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[1/6] + RATIO[-2149/108 - 385/(24*x)] + 
        Pi^2*RATIO[-107/36 - 11/(2*x^2) + 79/(12*x)] + 
        I*Pi*RATIO[5/4 - 385/(12*x^2) + 2963/(72*x)] + RATIO[-4]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*RATIO[1/2] + I*Pi*RATIO[-545/72 - 9977/(72*x^3) + 
           6011/(27*x^2) - 18751/(216*x)] + 
        I*Pi^3*RATIO[-1/4 - 11/(6*x^3) + 28/(9*x^2) - 23/(18*x)] + 
        Log[mu2]^2*(RATIO[-2 + 11/(2*x^2) - 79/(12*x)] + 
          I*Pi*RATIO[1 + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x)]) + 
        Pi^2*RATIO[-1 + 385/(24*x^3) - 127/(6*x^2) + 457/(72*x)] + 
        Log[mu2]*(I*Pi*RATIO[-4 - 385/(12*x^3) + 490/(9*x^2) - 805/(36*x)] + 
          Pi^2*RATIO[-2/3 - 11/(2*x^3) + 28/(3*x^2) - 23/(6*x)] + 
          RATIO[-545/72 - 385/(12*x^2) + 2567/(72*x)]) + 
        RATIO[-101/27 - 12683/(72*x^2) + 11857/(54*x)] + RATIO[2]*Zeta[3])) + 
    (I*Pi*RATIO[65/4 + 837/(4*x^2) - 3223/(18*x)] + 
      RATIO[146297/5184 - 6790/(81*x)] + Log[mu2]^4*RATIO[-5/16 + 1/(2*x)] + 
      Log[mu2]^3*(RATIO[-5/18 - 7/(36*x)] + I*Pi*RATIO[-1/4 + 1/(2*x)]) + 
      I*Pi^3*RATIO[61/18 - 23/(8*(-1 + x)) + 25/(2*x^2) - 245/(72*x) - 
         (119*x)/24] + G[1, 1, 1, x]*
       (I*Pi*RATIO[48 - 8/x^3 + 79/(2*x^2) - 109/(2*x) - (47*x)/2] + 
        RATIO[-755/12 - 85/(2*x^3) - 257/(6*x^2) + 1903/(12*x) - (39*x)/2] + 
        Log[mu2]*RATIO[3/2 + 18/x^3 - 27/x^2 + 21/(2*x) - (3*x)/2]) + 
      Log[mu2]^2*(RATIO[437/144 - 367/(36*x)] + 
        I*Pi*RATIO[-4/3 - 5/x^2 + 91/(12*x)] + 
        Pi^2*RATIO[-17/48 - 1/(2*x) + (5*x)/8]) + 
      G[0, 0, 1, x]*(RATIO[1/12 - 163/(12*(-1 + x)) - 14/x^2 + 107/(6*x) - 
          (75*x)/4] + I*Pi*RATIO[63/2 + 7/(-1 + x) - 10/x^3 + 31/(2*x^2) - 
           29/x - 15*x] + Log[mu2]*RATIO[-3/2 + 1/(2*(-1 + x)) + (5*x)/2]) + 
      G[0, 1, 0, x]*(RATIO[1/12 - 163/(12*(-1 + x)) - 14/x^2 + 107/(6*x) - 
          (75*x)/4] + I*Pi*RATIO[16 + 11/(2*(-1 + x)) - 6/x^3 + 17/(2*x^2) - 
           26/x - 3*x] + Log[mu2]*RATIO[-3/2 + 1/(2*(-1 + x)) + (5*x)/2]) + 
      G[1, 0, 0, x]*(RATIO[-103/2 + 11/(3*(-1 + x)) - 186/x^2 + 1127/(6*x) - 
          x] + I*Pi*RATIO[12 - 9/(2*(-1 + x)) - 14/x^3 + 19/x^2 - 15/x - 
           x/2] + Log[mu2]*RATIO[-3/2 + 1/(2*(-1 + x)) + (5*x)/2]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[3 + 3/(-1 + x) - (9*x)/2] + 
        I*Pi*RATIO[-13/2 - 9/(-1 + x)^2 + 9/(2*(-1 + x)) + x^(-1) - 
           (5*x)/2] + RATIO[61/12 + 19/(4*(-1 + x)) - 8/(3*x) + (19*x)/2]) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[-2/x^3 + 5/(2*x^2) - 3/(2*x) - x/2] + 
        I*Pi*RATIO[-43/2 - 2/(-1 + x) - 82/x^3 + 111/(2*x^2) + 41/x + 6*x] + 
        RATIO[299/6 - 221/(6*x^3) + 1867/(12*x^2) - 523/(3*x) + (41*x)/4]) + 
      Pi^2*RATIO[3085/216 - 55/(12*x^2) - 2833/(108*x) + (1663*x)/144] + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[-2/x^3 + 5/(2*x^2) - 3/(2*x) - x/2] + 
        RATIO[299/6 - 221/(6*x^3) + 1867/(12*x^2) - 523/(3*x) + (41*x)/4] + 
        I*Pi*RATIO[-73/2 - 1/(2*(-1 + x)) + 6/x^3 - 36/x^2 + 79/(2*x) + 
           18*x]) + G[0, 1, 1, x]*
       (Log[mu2]*RATIO[-2/x^3 + 5/(2*x^2) - 3/(2*x) - x/2] + 
        I*Pi*RATIO[-43 + 6/x^3 - 45/x^2 + 46/x + (41*x)/2] + 
        RATIO[19/2 + 134/(3*x^3) - 689/(12*x^2) - 67/(4*x) + 28*x]) + 
      G[1, 0, 0, 0, x]*RATIO[-3/2 - 9/(2*(-1 + x)) - 1/(2*x) + 14*x - 
         3*x^2] + G[0, 1, 0, 0, x]*RATIO[-25/2 + 5/(-1 + x) + (29*x)/2 - 
         3*x^2] + G[0, 0, 0, 1, x]*RATIO[-10 + 19/(2*(-1 + x)) - x^(-1) + 
         15*x - 3*x^2] + G[0, 0, 1, 0, x]*RATIO[-10 + 19/(2*(-1 + x)) - 
         x^(-1) + 15*x - 3*x^2] + G[1, 1, 0, 1, x]*
       RATIO[-59/2 + 106/x^3 - 223/x^2 + 133/x + 18*x - 3*x^2] + 
      G[1, 1, 1, 0, x]*RATIO[-59/2 + 106/x^3 - 223/x^2 + 133/x + 18*x - 
         3*x^2] + G[1, 0, 1, 1, x]*RATIO[-103/2 + 22/x^3 - 115/(2*x^2) + 
         111/(2*x) + (71*x)/2 - 3*x^2] + G[0, 1, 1, 1, x]*
       RATIO[-73 + 14/x^3 - 56/x^2 + 147/(2*x) + 41*x - 3*x^2] + 
      G[0, 1, x]*(RATIO[-377/18 - 173/(6*x^2) + 5269/(72*x) - (1663*x)/72] + 
        Log[mu2]^2*RATIO[1/2 + 3/(2*x) - (5*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)) - 2/x^3 + 5/(2*x^2) + 
             3/(2*x) - x/2] + RATIO[-53/12 - 2/x^2 + 3/(4*x) + (2*x)/3]) + 
        I*Pi*RATIO[31/6 - 163/(12*(-1 + x)) + 134/(3*x^3) - 881/(12*x^2) + 
           11/(6*x) + (119*x)/12] + Pi^2*RATIO[1/6 - 37/(12*(-1 + x)) + 
           4/x^3 + 13/(2*x^2) - 7/(6*x) + (25*x)/24 - x^2/2]) + 
      G[1, 0, x]*(RATIO[-377/18 - 173/(6*x^2) + 5269/(72*x) - (1663*x)/72] + 
        Log[mu2]^2*RATIO[1/2 + 3/(2*x) - (5*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)) - 2/x^3 + 5/(2*x^2) + 
             3/(2*x) - x/2] + RATIO[-53/12 - 2/x^2 + 3/(4*x) + (2*x)/3]) + 
        I*Pi*RATIO[-73/12 + 11/(3*(-1 + x)) - 221/(6*x^3) - 389/(12*x^2) + 
           57/(4*x) + (119*x)/12] + Pi^2*RATIO[-4/3 + 7/(4*(-1 + x)) + 
           8/x^3 + 47/(4*x^2) - 221/(12*x) + (85*x)/24 - x^2/2]) + 
      Pi^4*RATIO[-1169/2880 - 143/(180*(-1 + x)) + 823/(720*x) - (9*x)/40 + 
         x^2/8] + G[0, 0, x]*(I*Pi*RATIO[139/12 - 89/(12*(-1 + x)) - 14/x^2 + 
           37/(6*x) - (119*x)/12] + Log[mu2]*
         (RATIO[77/12 + 17/(12*(-1 + x)) - 9/x - (2*x)/3] + 
          I*Pi*RATIO[-3/2 + 3/(2*(-1 + x)) + x/2]) + 
        Log[mu2]^2*RATIO[-3/2 - (-1 + x)^(-1) + (5*x)/4] + 
        RATIO[1357/36 - 713/(36*(-1 + x)) - 225/(2*x) + (1663*x)/72] + 
        Pi^2*RATIO[1/4 + 3/(-1 + x)^2 - 41/(6*(-1 + x)) + 35/(6*x) - 
           (61*x)/24 + x^2/2]) + G[1, 1, x]*
       (I*Pi*RATIO[-32/3 - 124/(3*x^3) + 137/(2*x^2) - 73/(12*x) - 
           (119*x)/12] + Log[mu2]*(RATIO[29/12 + 38/x^3 - 177/(4*x^2) + 
            29/(3*x) - (2*x)/3] + I*Pi*RATIO[-1/2 + 6/x^3 - 9/x^2 + 5/(2*x) + 
             x/2]) + Log[mu2]^2*RATIO[-1 - 5/x^3 + 31/(4*x^2) - 13/(4*x) + 
           (5*x)/4] + RATIO[151/36 + 559/(4*x^3) - 809/(4*x^2) + 
          1423/(36*x) + (1663*x)/72] + Pi^2*RATIO[-1/3 - 79/(2*x^3) + 
           1819/(24*x^2) - 877/(24*x) - x/24 + x^2/2]) + 
      G[1, 1, 1, 1, x]*RATIO[76 - 132/x^3 + 579/(2*x^2) - 198/x - 40*x + 
         3*x^2] + G[0, 0, 1, 1, x]*RATIO[43 - 3/(-1 + x) - 10/x^3 + 
         31/(2*x^2) - 28/x - (65*x)/2 + 3*x^2] + G[0, 1, 0, 1, x]*
       RATIO[30 - 6/x^3 + 17/(2*x^2) - 26/x - 20*x + 3*x^2] + 
      G[0, 1, 1, 0, x]*RATIO[30 - 6/x^3 + 17/(2*x^2) - 26/x - 20*x + 3*x^2] + 
      G[1, 0, 0, 1, x]*RATIO[15 - 1/(2*(-1 + x)) - 14/x^3 + 19/x^2 - 
         29/(2*x) - 17*x + 3*x^2] + G[1, 0, 1, 0, x]*
       RATIO[15 - 1/(2*(-1 + x)) - 14/x^3 + 19/x^2 - 29/(2*x) - 17*x + 
         3*x^2] + G[0, 0, 0, 0, x]*RATIO[1/2 - 9/(-1 + x)^2 - 8/(-1 + x) + 
         2/x - 13*x + 3*x^2] + G[1, 1, 0, 0, x]*
       RATIO[8 - 2/(-1 + x) - 186/x^3 + 276/x^2 - 181/(2*x) - (23*x)/2 + 
         3*x^2] + (RATIO[829/18 + 69/(4*(-1 + x)) - 929/(18*x) - (71*x)/4] + 
        I*Pi*RATIO[-15/2 - 15/(2*(-1 + x)) + (19*x)/2])*Zeta[3] + 
      Log[mu2]*(RATIO[2159/108 - 10499/(216*x)] + 
        I*Pi*RATIO[11/4 + 38/x^2 - 785/(24*x)] + 
        Pi^2*RATIO[107/72 + 6/x^2 - 47/(9*x) - x/3] + 
        I*Pi^3*RATIO[-5/24 - 1/(3*x) + x/4] + RATIO[5/2 + x^(-1)]*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[167/36 - 713/(36*(-1 + x)) - 173/(6*x^2) - 
           709/(72*x)] + Log[mu2]^3*RATIO[3/4 - x^(-1)] + 
        I*Pi^3*RATIO[-55/24 - 13/(12*(-1 + x)) + 17/(6*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[5/4 - (-1 + x)^(-1) - 3/(2*x)] + 
          RATIO[-2 + 21/(4*x)]) + RATIO[-11065/216 + 21905/(216*x)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 17/(12*(-1 + x)) - 2/x^2 + 9/(4*x)] + 
          RATIO[-109/9 + 1061/(36*x)] + Pi^2*RATIO[-5/24 + 1/(2*(-1 + x)) + 
             5/(6*x) - (3*x)/4]) + Pi^2*RATIO[-415/72 + 185/(24*(-1 + x)) + 
           8/x^2 + 385/(36*x) + (109*x)/24] + 
        RATIO[-1/2 - 4/(-1 + x) - 5/x - (5*x)/2]*Zeta[3]) + 
      G[1, x]*(RATIO[3419/72 + 837/(4*x^2) - 8347/(36*x)] + 
        Log[mu2]^3*RATIO[1/4 - 1/(2*x)] + Log[mu2]^2*
         (I*Pi*RATIO[1/4 - 5/x^3 + 31/(4*x^2) - 13/(4*x)] + 
          RATIO[3/2 - 5/x^2 + 35/(12*x)]) + 
        I*Pi*RATIO[-191/24 + 559/(4*x^3) - 2317/(12*x^2) + 851/(12*x)] + 
        I*Pi^3*RATIO[113/24 + 1/(4*(-1 + x)) + 25/(2*x^3) - 63/(8*x^2) - 
           221/(24*x) - (3*x)/2] + Pi^2*RATIO[-529/36 - 7/(12*x^3) - 
           631/(18*x^2) + 923/(18*x) - (7*x)/24] + 
        Log[mu2]*(RATIO[211/24 + 38/x^2 - 1003/(24*x)] + 
          I*Pi*RATIO[1 + 38/x^3 - 225/(4*x^2) + 65/(4*x)] + 
          Pi^2*RATIO[5/24 + 6/x^3 - 9/x^2 + 10/(3*x) - x/4]) + 
        RATIO[8 - 3/(2*(-1 + x)) - 90/x^2 + 183/(2*x) - (5*x)/2]*Zeta[3]))/
     Nc + (I*Pi*RATIO[3 + 251/(6*x^2) - 605/(24*x)] + 
      RATIO[1937/192 - 1937/(96*x)] + Log[mu2]^3*RATIO[3/8 - 3/(4*x)] + 
      Log[mu2]^4*RATIO[1/16 - 1/(8*x)] + 
      I*Pi^3*RATIO[-155/48 + 13/x^2 - 175/(48*x) - (59*x)/24] + 
      Log[mu2]^2*(RATIO[13/8 - 13/(4*x)] + 
        I*Pi*RATIO[3/8 + 3/x^2 - 25/(8*x)] + 
        Pi^2*RATIO[5/48 + 1/(6*x) - x/8]) + G[0, 0, 0, x]*
       (I*Pi*RATIO[-7/2 - 3/(-1 + x)^2 + 15/(2*(-1 + x)) + 1/(2*x) - 5*x] + 
        RATIO[1/2 + 3/(4*(-1 + x)) + 1/(2*x) - (3*x)/4] + 
        Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) + (3*x)/2]) + 
      G[0, 1, 0, x]*(RATIO[-47/12 - 59/(12*(-1 + x)) - 14/x^2 + 59/(4*x) - 
          (41*x)/12] + Log[mu2]*RATIO[1 + x^(-1) - x] + 
        I*Pi*RATIO[19/2 - 18/x^3 + 27/x^2 - 49/(2*x) + 4*x]) + 
      G[1, 0, 0, x]*(RATIO[-89/3 - 59/(12*(-1 + x)) - 224/x^2 + 899/(4*x) - 
          (41*x)/12] + Log[mu2]*RATIO[1 + x^(-1) - x] + 
        I*Pi*RATIO[15/2 - 7/(2*(-1 + x)) - 14/x^3 + 21/x^2 - 16/x + 5*x]) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[-7 - 30/x^2 + 89/(2*x) - 11*x] + 
        Log[mu2]*RATIO[-1/2 - 6/x^3 + 9/x^2 - 7/(2*x) + x/2] + 
        RATIO[415/12 - 51/x^3 + 403/(2*x^2) - 1159/(6*x) + (91*x)/12]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-27/2 + (-1 + x)^(-1) - 93/x^3 + 
           167/(2*x^2) + 17/x - 4*x] + Log[mu2]*RATIO[-1/2 - 6/x^3 + 9/x^2 - 
           7/(2*x) + x/2] + RATIO[415/12 - 51/x^3 + 403/(2*x^2) - 
          1159/(6*x) + (91*x)/12]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[-12 + (-1 + x)^(-1) - 39/x^2 + 107/(2*x) - 10*x] + 
        Log[mu2]*RATIO[-1/2 - 6/x^3 + 9/x^2 - 7/(2*x) + x/2] + 
        RATIO[1/3 - 25/x^3 + 115/(2*x^2) - 389/(12*x) + (91*x)/12]) + 
      Pi^2*RATIO[1135/96 + 23/x^2 - 767/(16*x) + (159*x)/16] + 
      G[1, 1, 1, x]*(RATIO[-65/2 + 50/x^3 - 903/(4*x^2) + 871/(4*x) - 
          (47*x)/4] + I*Pi*RATIO[31/2 - 18/x^3 + 123/(2*x^2) - 69/x + 
           10*x]) + G[0, 0, 1, x]*(RATIO[-47/12 - 59/(12*(-1 + x)) - 14/x^2 + 
          59/(4*x) - (41*x)/12] + Log[mu2]*RATIO[1 + x^(-1) - x] + 
        I*Pi*RATIO[7/2 - 11/(-1 + x) + 6/x^3 - 9/x^2 - 26/x + 11*x]) + 
      G[1, 0, 1, 1, x]*RATIO[-17 + 20/x^3 - 60/x^2 + 129/(2*x) - (5*x)/2 - 
         3*x^2] + G[0, 1, 1, 1, x]*RATIO[-31 + 24/x^3 - 75/x^2 + 82/x + 2*x - 
         3*x^2] + G[1, 1, 0, 1, x]*RATIO[-23 + 137/x^3 - 523/(2*x^2) + 
         285/(2*x) + (19*x)/2 - 3*x^2] + G[1, 1, 1, 0, x]*
       RATIO[-23 + 137/x^3 - 523/(2*x^2) + 285/(2*x) + (19*x)/2 - 3*x^2] + 
      G[0, 0, 0, 1, x]*RATIO[-37/2 - 5/(-1 + x) - 1/(2*x) + (27*x)/2 - 
         3*x^2] + G[0, 0, 1, 0, x]*RATIO[-37/2 - 5/(-1 + x) - 1/(2*x) + 
         (27*x)/2 - 3*x^2] + G[1, 0, 0, 0, x]*
       RATIO[-4 - 7/(2*(-1 + x)) - 1/(2*x) + 15*x - 3*x^2] + 
      G[0, 1, 0, 0, x]*RATIO[-11 - (-1 + x)^(-1) - 1/(2*x) + (35*x)/2 - 
         3*x^2] + G[1, 0, x]*(RATIO[-635/24 - 55/x^2 + 869/(8*x) - 
          (159*x)/8] + Log[mu2]^2*RATIO[-1/4 - 1/(4*x) + x/4] + 
        Log[mu2]*(I*Pi*RATIO[-6/x^3 + 9/x^2 - 3/x] + 
          RATIO[-5/4 - 6/x^2 + 5/x + (3*x)/4]) + 
        I*Pi*RATIO[11/3 - 59/(12*(-1 + x)) - 51/x^3 - 57/(2*x^2) + 
           439/(12*x) + (59*x)/12] + Pi^2*RATIO[-5/24 + (-1 + x)^(-1) + 
           10/x^3 + 11/(3*x^2) - 259/(24*x) + (7*x)/24 - x^2/2]) + 
      G[0, 1, x]*(RATIO[-635/24 - 55/x^2 + 869/(8*x) - (159*x)/8] + 
        Log[mu2]^2*RATIO[-1/4 - 1/(4*x) + x/4] + 
        Log[mu2]*(I*Pi*RATIO[-6/x^3 + 9/x^2 - 3/x] + 
          RATIO[-5/4 - 6/x^2 + 5/x + (3*x)/4]) + 
        I*Pi*RATIO[-29/6 - 59/(12*(-1 + x)) - 25/x^3 + 75/(2*x^2) - 
           38/(3*x) + (59*x)/12] + Pi^2*RATIO[-13/24 + 2/(-1 + x) + 12/x^3 - 
           5/x^2 - 7/(8*x) + (85*x)/24 - x^2/2]) + 
      Pi^4*RATIO[1249/2880 + 37/(120*(-1 + x)) + 1529/(1440*x) - (23*x)/80 + 
         x^2/8] + G[1, 1, x]*(I*Pi*RATIO[17/6 + 8/x^3 - 151/(4*x^2) + 
           179/(6*x) - (59*x)/12] + Log[mu2]*RATIO[3/4 + 9/x^3 - 27/(2*x^2) + 
           21/(4*x) - (3*x)/4] + Log[mu2]^2*RATIO[1/4 + 3/x^3 - 9/(2*x^2) + 
           7/(4*x) - x/4] + RATIO[391/24 - 73/(6*x^3) + 257/(4*x^2) - 
          349/(4*x) + (159*x)/8] + Pi^2*RATIO[27/8 - 257/(6*x^3) + 
           917/(12*x^2) - 827/(24*x) - (79*x)/24 + x^2/2]) + 
      G[0, 0, x]*(I*Pi*RATIO[-5/3 - 41/(12*(-1 + x)) - 14/x^2 + 53/(4*x) - 
           (59*x)/12] + Log[mu2]*(I*Pi*RATIO[1 - (-1 + x)^(-1) - x^(-1)] + 
          RATIO[7/4 + 3/(4*(-1 + x)) - 2/x - (3*x)/4]) + 
        Log[mu2]^2*RATIO[3/4 + 1/(4*(-1 + x)) - x^(-1) - x/4] + 
        RATIO[293/8 - 159/(8*(-1 + x)) - 113/x + (159*x)/8] + 
        Pi^2*RATIO[21/8 + (-1 + x)^(-2) - 11/(24*(-1 + x)) + 49/(12*x) - 
           (31*x)/24 + x^2/2]) + G[0, 0, 0, 0, x]*
       RATIO[33/2 - 3/(-1 + x)^2 + 14/(-1 + x) + x^(-1) - 20*x + 3*x^2] + 
      G[1, 1, 0, 0, x]*RATIO[10 + (-1 + x)^(-1) - 224/x^3 + 336/x^2 - 122/x - 
         14*x + 3*x^2] + G[0, 1, 0, 1, x]*RATIO[39/2 + (-1 + x)^(-1) - 
         18/x^3 + 27/x^2 - 25/x - (25*x)/2 + 3*x^2] + 
      G[0, 1, 1, 0, x]*RATIO[39/2 + (-1 + x)^(-1) - 18/x^3 + 27/x^2 - 25/x - 
         (25*x)/2 + 3*x^2] + G[1, 0, 0, 1, x]*
       RATIO[21/2 - 14/x^3 + 21/x^2 - 33/(2*x) - 9*x + 3*x^2] + 
      G[1, 0, 1, 0, x]*RATIO[21/2 - 14/x^3 + 21/x^2 - 33/(2*x) - 9*x + 
         3*x^2] + G[0, 0, 1, 1, x]*RATIO[21 - 6/(-1 + x) + 6/x^3 - 9/x^2 - 
         53/(2*x) - (3*x)/2 + 3*x^2] + G[1, 1, 1, 1, x]*
       RATIO[77/2 - 155/x^3 + 323/x^2 - 423/(2*x) + x/2 + 3*x^2] + 
      (RATIO[57/4 - 57/(2*x)] + I*Pi*RATIO[21/2 - 33/(2*(-1 + x)) + 3/x - 
           8*x])*Zeta[3] + Log[mu2]*(I*Pi*RATIO[9/8 + 9/x^2 - 75/(8*x)] + 
        RATIO[3 - 6/x] + Pi^2*RATIO[9/16 - (3*x)/8] + 
        RATIO[-3 + 6/x]*Zeta[3]) + 
      G[1, x]*(RATIO[157/8 + 251/(6*x^2) - 1403/(24*x)] + 
        Log[mu2]^2*(RATIO[1/4 + 3/x^2 - 23/(8*x)] + 
          I*Pi*RATIO[3/x^3 - 9/(2*x^2) + 3/(2*x)]) + 
        Log[mu2]*(RATIO[3/4 + 9/x^2 - 69/(8*x)] + 
          I*Pi*RATIO[9/x^3 - 27/(2*x^2) + 9/(2*x)]) + 
        I*Pi*RATIO[-113/12 - 73/(6*x^3) + 73/(4*x^2) + 51/(4*x)] + 
        Pi^2*RATIO[-73/6 + 21/x^3 - 263/(4*x^2) + 907/(16*x) - (47*x)/24] + 
        I*Pi^3*RATIO[19/6 - 1/(6*(-1 + x)) + 13/x^3 - 61/(6*x^2) - 
           71/(12*x) + (2*x)/3] + RATIO[3 + (-1 + x)^(-1) - 61/x^2 + 58/x - 
           (15*x)/2]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-1/4 + 1/(2*x)] + 
        I*Pi*RATIO[175/24 - 159/(8*(-1 + x)) - 55/x^2 + 11/(8*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/4 + 1/(4*(-1 + x)) + 1/(4*x)] + 
          RATIO[-1 + 2/x]) + RATIO[-157/8 + 157/(4*x)] + 
        I*Pi^3*RATIO[-29/24 + 1/(24*(-1 + x)) + 43/(24*x) - (2*x)/3] + 
        Pi^2*RATIO[-31/6 + 47/(12*(-1 + x)) + 10/x^2 + 205/(24*x) - x/8] + 
        Log[mu2]*(RATIO[-23/8 + 23/(4*x)] + 
          I*Pi*RATIO[-3/2 + 3/(4*(-1 + x)) - 6/x^2 + 7/x] + 
          Pi^2*RATIO[-5/24 - 1/(3*x) + x/4]) + 
        RATIO[-17/2 - 17/(2*(-1 + x)) + (17*x)/2]*Zeta[3]))/Nc^3 + 
    Nc*(RATIO[70733/5184 - 435145/(2592*x)] + 
      Log[mu2]^4*RATIO[1/2 - 1/(2*x)] + 
      I*Pi*RATIO[79/18 + 1165/(36*x^2) + 65/(108*x)] + 
      Log[mu2]^3*(I*Pi*RATIO[3/4 - x^(-1)] + RATIO[-43/24 + 61/(18*x)]) + 
      G[1, 1, 0, 0, x]*RATIO[27 + 3/(2*(-1 + x)) + 347/(2*x^3) - 
         719/(3*x^2) + 493/(6*x) - (53*x)/2] + G[0, 0, 0, 0, x]*
       RATIO[-23 - 6/(-1 + x)^2 - 30/(-1 + x) - 22*x] + 
      G[1, 1, 1, 1, x]*RATIO[121/2 + 203/(2*x^3) - 989/(6*x^2) + 67/(3*x) - 
         (39*x)/2] + G[0, 0, 1, 1, x]*RATIO[20 - 29/(2*(-1 + x)) - 
         19/(2*x^3) + 43/(3*x^2) + 5/(3*x) - 18*x] + 
      G[1, 0, 0, 1, x]*RATIO[25/2 - 2/(-1 + x) + 3/(2*x^3) - 20/(3*x^2) + 
         11/(3*x) - 12*x] + G[1, 0, 1, 0, x]*
       RATIO[25/2 - 2/(-1 + x) + 3/(2*x^3) - 20/(3*x^2) + 11/(3*x) - 12*x] + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-21/2 - 6/(-1 + x)^2 - 18/(-1 + x) - 
           (25*x)/2] + RATIO[317/12 + 65/(2*(-1 + x)) - (43*x)/4]) + 
      G[0, 1, 0, 1, x]*RATIO[2 + 1/(2*(-1 + x)) + 33/(2*x^3) - 85/(3*x^2) + 
         37/(3*x) - (15*x)/2] + G[0, 1, 1, 0, x]*
       RATIO[2 + 1/(2*(-1 + x)) + 33/(2*x^3) - 85/(3*x^2) + 37/(3*x) - 
         (15*x)/2] + Log[mu2]^2*(I*Pi*RATIO[-17/8 - 19/(4*x^2) + 61/(8*x)] + 
        RATIO[-653/72 + 331/(36*x)] + Pi^2*RATIO[-1/24 + 5/(6*x) - 
           (3*x)/4]) + G[1, 1, 0, x]*
       (I*Pi*RATIO[-5 + 3/(2*(-1 + x)) + 75/x^3 - 433/(6*x^2) + 104/(3*x) - 
           17*x] + Log[mu2]*RATIO[2 + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x) - 
           3*x] + RATIO[-11 - 193/(12*x^3) - 63/x^2 + 187/(2*x) + x/12]) + 
      Pi^4*RATIO[7/90 - 241/(360*(-1 + x)) - 73/(720*x) + (179*x)/720] + 
      G[0, 1, x]*(RATIO[727/18 - 13/(12*x^2) - 629/(24*x) - (31*x)/3] + 
        I*Pi*RATIO[63/4 - 197/(12*(-1 + x)) + 487/(12*x^3) - 665/(12*x^2) + 
           31/(4*x) - (61*x)/6] + Pi^2*RATIO[29/12 - 7/(12*(-1 + x)) - 
           11/x^3 + 107/(6*x^2) - 43/(3*x) - x/2] + 
        Log[mu2]^2*RATIO[-1/2 + (3*x)/2] + Log[mu2]*
         (RATIO[10/3 + 11/(2*x^2) - 25/(12*x) - (35*x)/4] + 
          I*Pi*RATIO[-(-1 + x)^(-1) + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x) + 
             (3*x)/2])) + G[1, 0, x]*(RATIO[727/18 - 13/(12*x^2) - 
          629/(24*x) - (31*x)/3] + I*Pi*RATIO[-1 - 35/(12*(-1 + x)) - 
           193/(12*x^3) + 116/x^2 - 389/(6*x) - (61*x)/6] + 
        Pi^2*RATIO[3/4 + 9/(4*(-1 + x)) - 7/(2*x^3) - 1/(2*x^2) - 61/(12*x) - 
           (5*x)/12] + Log[mu2]^2*RATIO[-1/2 + (3*x)/2] + 
        Log[mu2]*(RATIO[10/3 + 11/(2*x^2) - 25/(12*x) - (35*x)/4] + 
          I*Pi*RATIO[-(-1 + x)^(-1) + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x) + 
             (3*x)/2])) + G[1, 0, 1, x]*
       (Log[mu2]*RATIO[2 + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x) - 3*x] + 
        RATIO[-11 - 193/(12*x^3) - 63/x^2 + 187/(2*x) + x/12] + 
        I*Pi*RATIO[-23 - 2/(-1 + x) + 2/x^3 + 1/(2*x^2) + 15/x + 2*x]) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[47/2 + 7/(2*x^3) + 9/(2*x^2) - 55/(2*x) - 
           (5*x)/2] + RATIO[-41/12 - 28/(3*x^3) + 293/(3*x^2) - 274/(3*x) + 
          (4*x)/3] + Log[mu2]*RATIO[-3 + 6/x^3 - 15/(2*x^2) + 3/(2*x) + 
           (9*x)/2]) + I*Pi^3*RATIO[-401/144 - 9/(4*(-1 + x)) - 99/(8*x^2) + 
         275/(48*x) + (61*x)/12] + Pi^2*RATIO[-16855/864 - 7/(6*x^2) + 
         703/(144*x) + (31*x)/6] + G[0, 1, 1, x]*
       (RATIO[65/2 + 487/(12*x^3) - 749/(12*x^2) + 63/(4*x) - (163*x)/12] + 
        Log[mu2]*RATIO[2 + 11/(2*x^3) - 28/(3*x^2) + 23/(6*x) - 3*x] + 
        I*Pi*RATIO[-32 + 1/(2*(-1 + x)) + 2/x^3 + 1/(2*x^2) + 15/x + 
           (15*x)/2]) + G[0, 0, 0, 1, x]*RATIO[25/2 + 12/(-1 + x) + 
         (19*x)/2] + G[0, 0, 1, 0, x]*RATIO[25/2 + 12/(-1 + x) + (19*x)/2] + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[3/2 - 19/(4*x^3) + 43/(6*x^2) - 
           41/(12*x) - (3*x)/2] + Pi^2*RATIO[37/12 + 811/(24*x^3) - 
           2243/(36*x^2) + 1933/(72*x) - (3*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[2 + 2/x^3 - 5/(2*x^2) - 3/(2*x) - (3*x)/2] + 
          RATIO[-5/6 + 41/(12*x^3) + 41/(12*x^2) - 49/(6*x) + (35*x)/4]) + 
        I*Pi*RATIO[-61/4 - 22/x^3 + 457/(12*x^2) - 6/x + (61*x)/6] + 
        RATIO[-1601/36 + 601/(36*x^3) - 19/(72*x^2) + 377/(24*x) + 
          (31*x)/3]) + G[0, 0, x]*
       (Log[mu2]^2*RATIO[1 + (-1 + x)^(-1) - (3*x)/2] + 
        Pi^2*RATIO[-17/4 + 2/(-1 + x)^2 + 5/(4*(-1 + x)) + (5*x)/12] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-1) - (3*x)/2] + 
          RATIO[-35/6 - 35/(6*(-1 + x)) + (35*x)/4]) + 
        I*Pi*RATIO[1/2 + 41/(4*(-1 + x)) + 3/(2*x^2) - 71/(12*x) + 
           (61*x)/6] + RATIO[-1307/36 - 1043/(36*(-1 + x)) + 45/x + 
          (31*x)/3]) + G[0, 0, 1, x]*
       (I*Pi*RATIO[63/2 - 7/(2*(-1 + x)) - 19/(2*x^3) + 43/(3*x^2) + 
           5/(3*x) - 7*x] + Log[mu2]*RATIO[-1 - (-1 + x)^(-1) + (3*x)/2] + 
        RATIO[-241/12 - 197/(12*(-1 + x)) + 3/(2*x^2) - 71/(12*x) + 
          (73*x)/6]) + G[0, 1, 0, x]*
       (Log[mu2]*RATIO[-1 - (-1 + x)^(-1) + (3*x)/2] + 
        I*Pi*RATIO[13 + 33/(2*x^3) - 85/(3*x^2) + 40/(3*x) + 12*x] + 
        RATIO[-241/12 - 197/(12*(-1 + x)) + 3/(2*x^2) - 71/(12*x) + 
          (73*x)/6]) + G[1, 1, 0, 1, x]*RATIO[-34 - 104/x^3 + 1061/(6*x^2) - 
         154/(3*x) + (25*x)/2] + G[1, 1, 1, 0, x]*
       RATIO[-34 - 104/x^3 + 1061/(6*x^2) - 154/(3*x) + (25*x)/2] + 
      G[1, 0, 1, 1, x]*RATIO[-75/2 - 5/x^3 + 33/(2*x^2) + 15/(2*x) + 17*x] + 
      G[1, 0, 0, x]*(RATIO[20/3 - 35/(12*(-1 + x)) + 347/(2*x^2) - 
          625/(4*x) - (3*x)/2] + Log[mu2]*RATIO[-1 - (-1 + x)^(-1) + 
           (3*x)/2] + I*Pi*RATIO[5/2 - 5/(2*(-1 + x)) + 3/(2*x^3) - 
           20/(3*x^2) + 19/(6*x) + (35*x)/2]) + G[0, 1, 1, 1, x]*
       RATIO[-36 - 20/x^3 + 229/(6*x^2) - 7/(6*x) + 18*x] + 
      G[0, 1, 0, 0, x]*RATIO[12 + 1/(2*(-1 + x)) + x^(-1) + 18*x] + 
      G[1, 0, 0, 0, x]*RATIO[-9 + 1/(2*(-1 + x)) - 1/(2*x) + 28*x] + 
      (I*Pi*RATIO[-15/2 - 12/(-1 + x) + 14/x + (27*x)/2] + 
        RATIO[-185/6 + 27/(2*(-1 + x)) + 380/(9*x) + (41*x)/3])*Zeta[3] + 
      Log[mu2]*(RATIO[-167/54 - 2923/(54*x)] + 
        I*Pi*RATIO[-41/8 + 41/(12*x^2) + 1787/(72*x)] + 
        I*Pi^3*RATIO[7/24 + 1/(3*x) - (3*x)/4] + 
        Pi^2*RATIO[-131/144 + 2/x^2 - 37/(9*x) + (35*x)/8] + 
        RATIO[9/2 - 8/x]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[287/18 + 601/(36*x^3) + 149/(72*x^2) - 
           2381/(72*x)] + RATIO[2923/54 + 1165/(36*x^2) - 3161/(108*x)] + 
        Log[mu2]^3*RATIO[-3/4 + x^(-1)] + Log[mu2]^2*
         (I*Pi*RATIO[-5/4 - 19/(4*x^3) + 43/(6*x^2) - 5/(12*x)] + 
          RATIO[-5/4 - 19/(4*x^2) + 47/(24*x)]) + 
        Pi^2*RATIO[461/72 + 19/(3*x^3) + 235/(18*x^2) - 3385/(144*x) - 
           (37*x)/18] + Log[mu2]*(RATIO[721/36 + 41/(12*x^2) - 1625/(72*x)] + 
          I*Pi*RATIO[41/(12*x^3) - 7/(12*x^2) - 19/(3*x)] + 
          Pi^2*RATIO[5/24 + 2/x^3 - 5/(2*x^2) - 5/(6*x) + (3*x)/4]) + 
        I*Pi^3*RATIO[-3/8 - 7/(12*(-1 + x)) - 99/(8*x^3) + 409/(36*x^2) - 
           383/(72*x) + (11*x)/3] + RATIO[-20 + 7/(2*(-1 + x)) + 45/x^2 - 
           1/(2*x) - 4*x]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-1/2] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 + (-1 + x)^(-1)] + RATIO[9/2 - 9/(2*x)]) + 
        Log[mu2]*(Pi^2*RATIO[2/3 - (-1 + x)^(-1)] + 
          I*Pi*RATIO[13/2 - 35/(6*(-1 + x)) + 11/(2*x^2) - 133/(12*x)] + 
          RATIO[-505/72 + 29/x]) + I*Pi*RATIO[-211/72 - 1043/(36*(-1 + x)) - 
           13/(12*x^2) + 1147/(24*x)] + RATIO[-2519/54 + 84/x] + 
        Pi^2*RATIO[179/36 + 55/(6*(-1 + x)) - 7/(2*x^2) - 7/(36*x) - 
           (293*x)/72] + I*Pi^3*RATIO[-10/3 - 1/(3*(-1 + x)) - 1/(3*x) - 
           (7*x)/6] + RATIO[5/2 + 11/(2*(-1 + x)) - 6/x + 10*x]*Zeta[3]))) + 
  Nfv*(I*Pi*RATIO[1117/(3*x^2) - 655/(3*x)] + RATIO[-10 + 10/x] + 
    G[1, 1, 0, 0, x]*RATIO[127 + 27/(2*(-1 + x)) - 3/x^3 + 7/(2*x^2) - 20/x - 
       107*x] + G[0, 0, 0, 0, x]*RATIO[110 + 108/(-1 + x) - 20/x - 68*x] + 
    G[0, 0, 0, 1, x]*RATIO[45/2 - 114/(-1 + x) + 7/x - (65*x)/2] + 
    G[0, 0, 1, 0, x]*RATIO[45/2 - 114/(-1 + x) + 7/x - (65*x)/2] + 
    I*Pi^3*RATIO[279/8 + 245/(24*(-1 + x)) - 163/(36*x^2) - 781/(72*x) - 
       (131*x)/8] + G[1, 1, 0, 1, x]*RATIO[38 - 4/x^3 + 14/x^2 - 67/(2*x) - 
       (29*x)/2] + G[1, 1, 1, 0, x]*RATIO[38 - 4/x^3 + 14/x^2 - 67/(2*x) - 
       (29*x)/2] + G[1, 0, 1, 1, x]*RATIO[-49/2 - 2/x^3 - 49/x^2 + 
       175/(2*x) - 12*x] + G[0, 1, 1, 1, x]*
     RATIO[-33 - 8/x^3 - 29/x^2 + 79/x - 9*x] + 
    Log[mu2]^2*(I*Pi*RATIO[-27/(2*x^2) + 27/(4*x)] + 
      Pi^2*RATIO[45/8 - 9/(4*x) - (27*x)/8]) + G[0, 0, 1, 1, x]*
     RATIO[111/2 + 146/(-1 + x) - x^(-3) + 3/(2*x^2) - 283/(2*x) + (3*x)/2] + 
    G[1, 1, 1, 1, x]*RATIO[21/2 - 15/x^3 + 99/(2*x^2) - 99/(2*x) + (9*x)/2] + 
    G[0, 0, 0, x]*(RATIO[2537/12 + 355/(4*(-1 + x)) - 628/(3*x) - 
        (479*x)/4] + I*Pi*RATIO[125 - 21/(2*(-1 + x)) - 7/x - 96*x] + 
      Log[mu2]*RATIO[-15/2 - 9/(2*(-1 + x)) + 6/x + (9*x)/2]) + 
    Pi^4*RATIO[-1847/144 + 2893/(720*(-1 + x)) + 811/(180*x) + 
       (1699*x)/180] + G[0, 1, 1, x]*
     (Log[mu2]*RATIO[35/2 + x^(-3) - 3/(2*x^2) - 13/(2*x) - (21*x)/2] + 
      RATIO[-193/4 - 403/(6*x^3) + 307/(4*x^2) - 1423/(12*x) + (45*x)/4] + 
      I*Pi*RATIO[-57 + 6/(-1 + x) - 45/x^2 + 88/x + 16*x]) + 
    Log[mu2]*(I*Pi*RATIO[131/(2*x^2) - 131/(4*x)] + 
      I*Pi^3*RATIO[5 - 2/x - 3*x] + Pi^2*RATIO[-655/24 + 12/x^2 + 59/(12*x) + 
         (131*x)/8]) + G[1, 1, 1, x]*
     (RATIO[959/6 - 49/(3*x^3) - 1/(2*x^2) - 38/x - 105*x] + 
      I*Pi*RATIO[37/2 - 7/x^3 + 91/(2*x^2) - 65/x + 8*x] + 
      Log[mu2]*RATIO[-30 + 12/x^3 - 18/x^2 + 18/x + 18*x]) + 
    G[1, 0, 0, 1, x]*RATIO[-55/2 - 6/(-1 + x) + x^(-3) + 19/(2*x^2) - 2/x + 
       (53*x)/2] + G[1, 0, 1, 0, x]*RATIO[-55/2 - 6/(-1 + x) + x^(-3) + 
       19/(2*x^2) - 2/x + (53*x)/2] + G[0, 1, x]*
     (RATIO[6023/36 - 41/(2*x^2) + 655/(36*x) - (619*x)/4] + 
      Pi^2*RATIO[195/8 + 50/(3*(-1 + x)) - 4/x^3 + 23/x^2 - 93/(4*x) - 
         (281*x)/24] + Log[mu2]*(RATIO[601/12 + 3/x^2 - 43/(3*x) - 
          (131*x)/4] + I*Pi*RATIO[-10 - 6/(-1 + x) + x^(-3) - 3/(2*x^2) + 
           17/(2*x) + 6*x]) + Log[mu2]^2*RATIO[-45/4 + 9/(2*x) + (27*x)/4] + 
      I*Pi*RATIO[-59/4 + 7/(4*(-1 + x)) - 403/(6*x^3) + 379/(4*x^2) - 
         865/(12*x) + (131*x)/4]) + G[1, 0, x]*
     (RATIO[6023/36 - 41/(2*x^2) + 655/(36*x) - (619*x)/4] + 
      Pi^2*RATIO[245/8 + 15/(4*(-1 + x)) - x^(-3) + 7/(3*x^2) - 11/(3*x) - 
         (643*x)/24] + Log[mu2]*(RATIO[601/12 + 3/x^2 - 43/(3*x) - 
          (131*x)/4] + I*Pi*RATIO[-10 - 6/(-1 + x) + x^(-3) - 3/(2*x^2) + 
           17/(2*x) + 6*x]) + Log[mu2]^2*RATIO[-45/4 + 9/(2*x) + (27*x)/4] + 
      I*Pi*RATIO[-597/4 - 119/(2*(-1 + x)) + 103/(6*x^3) - 229/(12*x^2) + 
         1253/(12*x) + (131*x)/4]) + G[0, 1, 0, 1, x]*
     RATIO[-83/2 + 6/(-1 + x) + 7/x^3 - 29/(2*x^2) + 31/(2*x) + (71*x)/2] + 
    G[0, 1, 1, 0, x]*RATIO[-83/2 + 6/(-1 + x) + 7/x^3 - 29/(2*x^2) + 
       31/(2*x) + (71*x)/2] + G[1, 1, 0, x]*
     (I*Pi*RATIO[365/2 + 27/(2*(-1 + x)) - 6/x^3 + 16/x^2 - 60/x - 132*x] + 
      Log[mu2]*RATIO[35/2 + x^(-3) - 3/(2*x^2) - 13/(2*x) - (21*x)/2] + 
      RATIO[-181/2 + 103/(6*x^3) - 869/(12*x^2) + 401/(4*x) + (79*x)/2]) + 
    G[1, 0, 1, x]*(Log[mu2]*RATIO[35/2 + x^(-3) - 3/(2*x^2) - 13/(2*x) - 
         (21*x)/2] + I*Pi*RATIO[-69/2 - 6/(-1 + x) - 41/x^2 + 79/x + 4*x] + 
      RATIO[-181/2 + 103/(6*x^3) - 869/(12*x^2) + 401/(4*x) + (79*x)/2]) + 
    G[0, 0, 1, x]*(I*Pi*RATIO[73 + 26/(-1 + x) - x^(-3) + 3/(2*x^2) - 
         257/(2*x) - 28*x] + Log[mu2]*RATIO[-5 - 6/(-1 + x) + 6/x + 3*x] + 
      RATIO[-199/12 + 7/(4*(-1 + x)) + 15/x^2 + 365/(6*x) + (217*x)/4]) + 
    G[0, 1, 0, 0, x]*RATIO[-195/2 - 6/(-1 + x) + 7/x + (139*x)/2] + 
    Pi^2*RATIO[-955/9 - 45/(2*x^2) + 1891/(36*x) + (619*x)/8] + 
    G[1, 0, 0, 0, x]*RATIO[-131 + 15/(-1 + x) - 30/x^2 + 35/x + (181*x)/2] + 
    G[0, 1, 0, x]*(Log[mu2]*RATIO[-5 - 6/(-1 + x) + 6/x + 3*x] + 
      RATIO[-199/12 + 7/(4*(-1 + x)) + 15/x^2 + 365/(6*x) + (217*x)/4] + 
      I*Pi*RATIO[-144 - 6/(-1 + x) + 7/x^3 - 29/(2*x^2) + 57/(2*x) + 
         108*x]) + G[1, 0, 0, x]*
     (Log[mu2]*RATIO[-5 - 6/(-1 + x) + 6/x + 3*x] + 
      RATIO[-653/6 - 119/(2*(-1 + x)) + 151/(3*x^2) + 37/(2*x) + 26*x] + 
      I*Pi*RATIO[-327/2 + 3/(-1 + x) + x^(-3) - 41/(2*x^2) + 39/x + 120*x]) + 
    G[0, 0, x]*(I*Pi*RATIO[549/4 + 231/(4*(-1 + x)) + 15/x^2 - 593/(6*x) - 
         (131*x)/4] + Log[mu2]^2*RATIO[45/4 + 27/(4*(-1 + x)) - 9/x - 
         (27*x)/4] + Pi^2*RATIO[-227/8 + 329/(8*(-1 + x)) + 1/(3*x) + 
         (607*x)/24] + Log[mu2]*(I*Pi*RATIO[10 + 3/(-1 + x) - 6/x - 6*x] + 
        RATIO[-691/12 - 131/(4*(-1 + x)) + 149/(3*x) + (131*x)/4]) + 
      RATIO[-3233/36 - 497/(4*(-1 + x)) - 746/(9*x) + (619*x)/4]) + 
    G[1, 1, x]*(I*Pi*RATIO[107/4 + 68/(3*x^3) - 245/(3*x^2) + 59/x - 
         (131*x)/4] + Log[mu2]^2*RATIO[45/4 - 9/(2*x^3) + 27/(4*x^2) - 
         27/(4*x) - (27*x)/4] + Pi^2*RATIO[-179/8 + 11/(4*x^3) - 
         355/(24*x^2) + 689/(24*x) + (137*x)/24] + 
      Log[mu2]*(I*Pi*RATIO[10 + 4/x^3 - 6/x^2 - 2/x - 6*x] + 
        RATIO[-511/12 + 131/(6*x^3) - 35/(4*x^2) - 13/(4*x) + (131*x)/4]) + 
      RATIO[-8813/36 + 278/(9*x^3) - 545/(6*x^2) + 150/x + (619*x)/4]) + 
    (RATIO[-441/4 - 245/(4*(-1 + x)) + 181/x + (113*x)/4] + 
      I*Pi*RATIO[-389/2 + 19/(2*(-1 + x)) - 84/x^2 + 90/x + 124*x])*Zeta[3] + 
    G[1, x]*(RATIO[165 + 1117/(3*x^2) - 1612/(3*x)] + 
      Log[mu2]^2*(I*Pi*RATIO[-9/(2*x^3) + 27/(4*x^2) - 9/(4*x)] + 
        RATIO[-27/4 - 27/(2*x^2) + 81/(4*x)]) + 
      I*Pi*RATIO[-179/4 + 278/(9*x^3) - 275/(6*x^2) + 1259/(18*x)] + 
      Pi^2*RATIO[679/18 - 39/(2*x^3) + 989/(18*x^2) - 541/(8*x) - 
         (533*x)/24] + Log[mu2]*(RATIO[131/4 + 131/(2*x^2) - 393/(4*x)] + 
        I*Pi*RATIO[-6 + 131/(6*x^3) - 131/(4*x^2) + 275/(12*x)] + 
        Pi^2*RATIO[-5 + 4/x^3 - 6/x^2 + 4/x + 3*x]) + 
      I*Pi^3*RATIO[-221/6 - 13/(4*(-1 + x)) + 37/(12*x^3) - 155/(24*x^2) + 
         123/(8*x) + 26*x] + RATIO[94 + 39/(2*(-1 + x)) + 16/x^2 - 24/x - 
         93*x]*Zeta[3]) + G[0, x]*(Log[mu2]^2*(RATIO[27/4 - 27/(2*x)] + 
        I*Pi*RATIO[27/(4*(-1 + x)) - 9/(2*x)]) + 
      I*Pi*RATIO[179/4 - 497/(4*(-1 + x)) - 41/(2*x^2) + 29/(36*x)] + 
      RATIO[-165 + 319/x] + Pi^2*RATIO[53/72 + 93/(8*(-1 + x)) - 9/x^2 - 
         194/(9*x) - (74*x)/3] + I*Pi^3*RATIO[211/12 + 1/(8*(-1 + x)) + 
         1/(12*x) - 14*x] + Log[mu2]*
       (I*Pi*RATIO[6 - 131/(4*(-1 + x)) + 3/x^2 + 25/(3*x)] + 
        RATIO[-131/4 + 131/(2*x)] + Pi^2*RATIO[-5/4 - 6/(-1 + x) + 9/(2*x) + 
           (3*x)/4]) + RATIO[-257/2 - 237/(2*(-1 + x)) + 20/x + (249*x)/2]*
       Zeta[3]) + (I*Pi*RATIO[256/(3*x^2) - 54/x] + RATIO[8 - 8/x] + 
      G[1, 1, 1, 1, x]*RATIO[78 + 28/x^3 - 62/x^2 - 2/x - 42*x] + 
      G[0, 0, 1, 1, x]*RATIO[58 + 32/(-1 + x) + 4/x^3 - 6/x^2 - 42/x - 
         30*x] + G[0, 0, 0, x]*(I*Pi*RATIO[4 - 14/(-1 + x) - 4/x] + 
        RATIO[73 + 49/(-1 + x) - 48/x - 49*x] + 
        Log[mu2]*RATIO[30 + 18/(-1 + x) - 24/x - 18*x]) + 
      G[0, 0, 0, 1, x]*RATIO[14 + 4/x - 14*x] + G[0, 0, 1, 0, x]*
       RATIO[14 + 4/x - 14*x] + G[0, 1, 0, 0, x]*RATIO[14 + 4/x - 14*x] + 
      G[1, 0, 0, 1, x]*RATIO[22 - 4/x^3 + 18/x^2 - 16/x - 10*x] + 
      G[1, 0, 1, 0, x]*RATIO[22 - 4/x^3 + 18/x^2 - 16/x - 10*x] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[14 - 6/(-1 + x) + 24/x^3 + 8/x^2 - 40/x] + 
        RATIO[182/3 + 226/(3*x^3) - 133/x^2 + 39/x - 42*x] + 
        Log[mu2]*RATIO[10 - 4/x^3 + 6/x^2 - 6/x - 6*x]) + 
      G[1, 1, 0, 0, x]*RATIO[36 - 6/(-1 + x) + 44/x^3 - 22/x^2 - 48/x - 
         4*x] + G[0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-4/x^3 + 6/x^2 - 2/x] + 
          RATIO[9 - 12/x^2 + 12/x - 9*x]) + RATIO[61/3 + 214/(3*x^2) - 
          253/(3*x) - (25*x)/3] + Pi^2*RATIO[21/2 - 16/(3*(-1 + x)) - 
           28/(3*x^2) - 5/(3*x) - (31*x)/6] + 
        I*Pi*RATIO[61/3 + (-1 + x)^(-1) - 50/(3*x^3) + 33/x^2 - 53/x - 3*x] + 
        Log[mu2]^2*RATIO[5 - 2/x - 3*x]) + G[1, 0, 0, 0, x]*
       RATIO[-12 + 12/(-1 + x) - 24/x^2 + 28/x - 2*x] + 
      Pi^4*RATIO[-29/36 - 113/(180*(-1 + x)) + 16/(45*x) + (32*x)/45] + 
      I*Pi^3*RATIO[31/6 + 1/(2*(-1 + x)) - 7/(3*x^2) - 41/(6*x) + (3*x)/2] + 
      Log[mu2]^2*(I*Pi*RATIO[6/x^2 - 3/x] + 
        Pi^2*RATIO[-5/2 + x^(-1) + (3*x)/2]) + G[0, 1, 0, 1, x]*
       RATIO[-2 + 4/x^3 - 6/x^2 + 10/x + 2*x] + G[0, 1, 1, 0, x]*
       RATIO[-2 + 4/x^3 - 6/x^2 + 10/x + 2*x] + 
      G[1, 0, x]*(Log[mu2]*(I*Pi*RATIO[-4/x^3 + 6/x^2 - 2/x] + 
          RATIO[9 - 12/x^2 + 12/x - 9*x]) + RATIO[61/3 + 214/(3*x^2) - 
          253/(3*x) - (25*x)/3] + Log[mu2]^2*RATIO[5 - 2/x - 3*x] + 
        I*Pi*RATIO[-29/3 - 2/(-1 + x) + 226/(3*x^3) - 77/x^2 + 45/x - 3*x] + 
        Pi^2*RATIO[-5/2 - 3/(-1 + x) + 4/x^3 - 40/(3*x^2) + 8/(3*x) + 
           (19*x)/6]) + Pi^2*RATIO[-65/3 - 134/(3*x^2) + 203/(3*x) + 
         (25*x)/6] + Log[mu2]*(I*Pi*RATIO[18/x^2 - 9/x] + 
        Pi^2*RATIO[-15/2 + 3/x + (9*x)/2]) + 
      G[0, 0, x]*(Pi^2*RATIO[-23/6 - 11/(6*(-1 + x)) + 4/x + (17*x)/6] + 
        I*Pi*RATIO[29/3 + 41/(-1 + x) + 4/x^2 - 34/x + 3*x] + 
        Log[mu2]^2*RATIO[-5 - 3/(-1 + x) + 4/x + 3*x] + 
        RATIO[-43/3 - 67/(3*(-1 + x)) + 16/x + (25*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[12/(-1 + x) - 8/x] + 
          RATIO[-3 - 9/(-1 + x) - 12/x + 9*x])) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[-5 + 2/x^3 - 3/x^2 + 3/x + 3*x] + 
        I*Pi*RATIO[-61/3 + 16/(3*x^3) - 12/x^2 + 24/x + 3*x] + 
        Pi^2*RATIO[-31/6 + 5/x^3 - 15/(2*x^2) + 5/(2*x) + (31*x)/6] + 
        RATIO[-79/3 + 364/(3*x^3) - 844/(3*x^2) + 178/x + (25*x)/3] + 
        Log[mu2]*RATIO[-15 + 6/x^3 - 9/x^2 + 9/x + 9*x]) + 
      G[1, 1, 0, 1, x]*RATIO[-32 - 16/x^3 + 24/x^2 + 14/x + 10*x] + 
      G[1, 1, 1, 0, x]*RATIO[-32 - 16/x^3 + 24/x^2 + 14/x + 10*x] + 
      G[0, 1, 1, x]*(RATIO[215/3 - 50/(3*x^3) + 41/x^2 - 91/x - 37*x] + 
        Log[mu2]*RATIO[10 - 4/x^3 + 6/x^2 - 6/x - 6*x] + 
        I*Pi*RATIO[-52 + 28/x^2 + 32*x]) + G[1, 0, 1, x]*
       (RATIO[182/3 + 226/(3*x^3) - 133/x^2 + 39/x - 42*x] + 
        Log[mu2]*RATIO[10 - 4/x^3 + 6/x^2 - 6/x - 6*x] + 
        I*Pi*RATIO[-46 + 28/x^2 - 4/x + 32*x]) + G[0, 0, 0, 0, x]*
       RATIO[-40 - 32/(-1 + x) + 16/x + 32*x] + G[1, 1, 1, x]*
       (I*Pi*RATIO[46 + 12/x^3 - 38/x^2 + 12/x - 32*x] + 
        RATIO[-66 - 76/x^3 + 130/x^2 - 24/x + 36*x]) + 
      G[0, 1, 1, 1, x]*RATIO[-60 + 28/x^2 - 4/x + 36*x] + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-8 + 4/x^3 - 6/x^2 + 22/x] + 
        Log[mu2]*RATIO[-20 + 8/x + 12*x] + RATIO[-181/3 + (-1 + x)^(-1) + 
          4/x^2 + 26/x + 43*x]) + G[0, 0, 1, x]*
       (I*Pi*RATIO[52 + 32/(-1 + x) + 4/x^3 - 6/x^2 - 30/x - 32*x] + 
        Log[mu2]*RATIO[-20 + 8/x + 12*x] + RATIO[-181/3 + (-1 + x)^(-1) + 
          4/x^2 + 26/x + 43*x]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[-10 + 12/(-1 + x) - 4/x^3 - 6/x^2 + 20/x] + 
        Log[mu2]*RATIO[-20 + 8/x + 12*x] + RATIO[-238/3 - 2/(-1 + x) + 
          68/x^2 - 6/x + 48*x]) + G[1, 0, 1, 1, x]*
       RATIO[-78 + 8/x^3 + 4/x^2 + 18/x + 48*x] + 
      (RATIO[21 - 3/(-1 + x) - 16/x - 5*x] + 
        I*Pi*RATIO[-54 + 50/(-1 + x) - 16/x^2 + 8/x + 32*x])*Zeta[3] + 
      G[0, x]*(I*Pi*RATIO[-3 - 67/(3*(-1 + x)) + 214/(3*x^2) - 151/(3*x)] + 
        I*Pi^3*RATIO[1/3 - 1/(2*(-1 + x)) - 1/(3*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-3/(-1 + x) + 2/x] + RATIO[-3 + 6/x]) + 
        RATIO[-130/3 + 224/(3*x)] + Pi^2*RATIO[73/6 - 47/(6*(-1 + x)) + 
           4/x^2 - 16/x - (22*x)/3] + Log[mu2]*
         (I*Pi*RATIO[-9/(-1 + x) - 12/x^2 + 12/x] + RATIO[-9 + 18/x] + 
          Pi^2*RATIO[5 - 2/x - 3*x]) + RATIO[26 + 18/(-1 + x) - 16/x - 18*x]*
         Zeta[3]) + G[1, x]*(RATIO[130/3 + 256/(3*x^2) - 386/(3*x)] + 
        Log[mu2]^2*(RATIO[3 + 6/x^2 - 9/x] + 
          I*Pi*RATIO[2/x^3 - 3/x^2 + x^(-1)]) + 
        Log[mu2]*(RATIO[9 + 18/x^2 - 27/x] + 
          I*Pi*RATIO[6/x^3 - 9/x^2 + 3/x]) + 
        I*Pi^3*RATIO[-10/3 + (-1 + x)^(-1) - 5/(3*x^3) - 29/(6*x^2) + 
           21/(2*x)] + I*Pi*RATIO[3 + 364/(3*x^3) - 192/x^2 + 200/(3*x)] + 
        Pi^2*RATIO[-4 - 122/(3*x^3) + 214/(3*x^2) - 169/(6*x) + (41*x)/6] + 
        RATIO[-40 - 6/(-1 + x) - 16/x^2 + 40/x + 12*x]*Zeta[3]))/Nc^2 + 
    Nc^2*(G[1, 0, 1, 1, x]*RATIO[11 + 12/x^2 - 23/x] + 
      G[0, 1, 1, 1, x]*RATIO[12 + 2/x^3 + 11/(2*x^2) - 39/(2*x)] + 
      RATIO[2 - 2/x] + I*Pi*RATIO[-1181/(12*x^2) + 1391/(24*x)] + 
      G[1, 0, 0, 0, x]*RATIO[67/2 - 9/(2*(-1 + x)) + 9/x^2 - 21/(2*x) - 
         (45*x)/2] + Pi^2*RATIO[4015/144 + 101/(12*x^2) - 625/(36*x) - 
         (941*x)/48] + G[0, 1, 0, 0, x]*RATIO[47/2 + 3/(2*(-1 + x)) - 2/x - 
         (33*x)/2] + G[0, 1, 0, 1, x]*RATIO[21/2 - 3/(2*(-1 + x)) - 2/x^3 + 
         4/x^2 - 9/(2*x) - 9*x] + G[0, 1, 1, 0, x]*
       RATIO[21/2 - 3/(2*(-1 + x)) - 2/x^3 + 4/x^2 - 9/(2*x) - 9*x] + 
      G[1, 0, 0, 1, x]*RATIO[11/2 + 3/(2*(-1 + x)) - 7/(2*x^2) + 3/(2*x) - 
         6*x] + G[1, 0, 1, 0, x]*RATIO[11/2 + 3/(2*(-1 + x)) - 7/(2*x^2) + 
         3/(2*x) - 6*x] + Pi^4*RATIO[469/144 - 139/(144*(-1 + x)) - 
         827/(720*x) - (577*x)/240] + G[0, 1, 0, x]*
       (I*Pi*RATIO[73/2 + 3/(2*(-1 + x)) - 2/x^3 + 4/x^2 - 17/(2*x) - 27*x] + 
        RATIO[95/12 - 1/(2*(-1 + x)) - 4/x^2 - 101/(6*x) - (65*x)/4] + 
        Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[83/2 - 3/(2*(-1 + x)) + 11/(2*x^2) - 11/x - 
           30*x] + RATIO[193/6 + 15/(-1 + x) - 101/(6*x^2) - 17/(4*x) - 
          (19*x)/2] + Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2]) + 
      Log[mu2]^2*(I*Pi*RATIO[3/x^2 - 3/(2*x)] + 
        Pi^2*RATIO[-5/4 + 1/(2*x) + (3*x)/4]) + 
      Log[mu2]*(I*Pi*RATIO[-35/(2*x^2) + 35/(4*x)] + 
        Pi^2*RATIO[175/24 - 3/x^2 - 17/(12*x) - (35*x)/8] + 
        I*Pi^3*RATIO[-5/4 + 1/(2*x) + (3*x)/4]) + G[1, 1, 1, 1, x]*
       RATIO[-15/2 + 2/x^3 - 17/(2*x^2) + 25/(2*x) + (3*x)/2] + 
      G[0, 0, 1, 1, x]*RATIO[-35/2 - 77/(2*(-1 + x)) + 38/x + (3*x)/2] + 
      G[1, 0, 1, x]*(RATIO[113/6 - 9/x^3 + 317/(12*x^2) - 55/(2*x) - 
          (29*x)/4] + I*Pi*RATIO[23/2 + 3/(2*(-1 + x)) + 17/(2*x^2) - 
           39/(2*x) - 3*x] + Log[mu2]*RATIO[-5 + 2/x + 3*x]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[35/2 - 3/(2*(-1 + x)) + 19/(2*x^2) - 22/x - 
           6*x] + RATIO[91/12 + 107/(6*x^3) - 87/(4*x^2) + 106/(3*x) - x/2] + 
        Log[mu2]*RATIO[-5 + 2/x + 3*x]) + G[1, 1, 0, 1, x]*
       RATIO[-15/2 + 2/x^3 - 5/x^2 + 15/(2*x) + 3*x] + 
      G[1, 1, 1, 0, x]*RATIO[-15/2 + 2/x^3 - 5/x^2 + 15/(2*x) + 3*x] + 
      I*Pi^3*RATIO[-217/24 - 31/(12*(-1 + x)) + 23/(18*x^2) + 113/(36*x) + 
         4*x] + G[1, 1, x]*(RATIO[4525/72 - 551/(36*x^3) + 967/(24*x^2) - 
          389/(8*x) - (941*x)/24] + Pi^2*RATIO[71/12 - x^(-3) + 25/(6*x^2) - 
           22/(3*x) - (7*x)/4] + Log[mu2]*
         (RATIO[139/12 - 35/(6*x^3) + 11/(4*x^2) + 1/(4*x) - (35*x)/4] + 
          I*Pi*RATIO[-5/2 - x^(-3) + 3/(2*x^2) + 1/(2*x) + (3*x)/2]) + 
        Log[mu2]^2*RATIO[-5/2 + x^(-3) - 3/(2*x^2) + 3/(2*x) + (3*x)/2] + 
        I*Pi*RATIO[-65/12 - 6/x^3 + 127/(6*x^2) - 65/(4*x) + 8*x]) + 
      G[0, 0, x]*(RATIO[1681/72 + 779/(24*(-1 + x)) + 355/(18*x) - 
          (941*x)/24] + Pi^2*RATIO[22/3 - 61/(6*(-1 + x)) - 1/(3*x) - 
           (13*x)/2] + Log[mu2]^2*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + 
           (3*x)/2] + Log[mu2]*(RATIO[175/12 + 35/(4*(-1 + x)) - 35/(3*x) - 
            (35*x)/4] + I*Pi*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2]) + 
        I*Pi*RATIO[-419/12 - 17/(-1 + x) - 4/x^2 + 161/(6*x) + 8*x]) + 
      G[0, 0, 0, 1, x]*RATIO[-13/2 + 57/(2*(-1 + x)) - 2/x + 9*x] + 
      G[0, 0, 1, 0, x]*RATIO[-13/2 + 57/(2*(-1 + x)) - 2/x + 9*x] + 
      G[0, 0, 1, x]*(RATIO[95/12 - 1/(2*(-1 + x)) - 4/x^2 - 101/(6*x) - 
          (65*x)/4] + Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2] + 
        I*Pi*RATIO[-43/2 - 17/(2*(-1 + x)) + 34/x + 9*x]) + 
      G[0, 0, 0, 0, x]*RATIO[-25 - 25/(-1 + x) + 4/x + 15*x] + 
      G[1, 1, 1, x]*(I*Pi*RATIO[-15/2 + x^(-3) - 9/x^2 + 31/(2*x)] + 
        Log[mu2]*RATIO[15/2 - 3/x^3 + 9/(2*x^2) - 9/(2*x) - (9*x)/2] + 
        RATIO[-215/6 + 53/(6*x^3) - 8/x^2 + 11/x + 24*x]) + 
      G[1, 1, 0, 0, x]*RATIO[-34 - 3/(-1 + x) - 2/x^3 + 1/(2*x^2) + 8/x + 
         27*x] + G[1, 1, 0, x]*(RATIO[113/6 - 9/x^3 + 317/(12*x^2) - 
          55/(2*x) - (29*x)/4] + Log[mu2]*RATIO[-5 + 2/x + 3*x] + 
        I*Pi*RATIO[-93/2 - 3/(-1 + x) - 9/(2*x^2) + 35/(2*x) + 33*x]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-63/2 + 7/(2*(-1 + x)) + 2/x + 24*x] + 
        RATIO[-689/12 - 101/(4*(-1 + x)) + 166/(3*x) + 33*x]) + 
      G[0, 1, x]*(I*Pi*RATIO[29/12 - 1/(2*(-1 + x)) + 107/(6*x^3) - 
           103/(4*x^2) + 64/(3*x) - 8*x] + Log[mu2]^2*
         RATIO[5/2 - x^(-1) - (3*x)/2] + 
        Pi^2*RATIO[-27/4 - 23/(6*(-1 + x)) + x^(-3) - 31/(6*x^2) + 
           71/(12*x) + (13*x)/4] + Log[mu2]*
         (I*Pi*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2] + 
          RATIO[-157/12 + 17/(6*x) + (35*x)/4]) + 
        RATIO[-3103/72 + 2/(3*x^2) + 13/(18*x) + (941*x)/24]) + 
      G[1, 0, x]*(I*Pi*RATIO[455/12 + 15/(-1 + x) - 9/x^3 + 115/(12*x^2) - 
           347/(12*x) - 8*x] + Log[mu2]^2*RATIO[5/2 - x^(-1) - (3*x)/2] + 
        Pi^2*RATIO[-15/2 - 3/(4*(-1 + x)) + 1/(4*x^2) + 3/(4*x) + (13*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2] + 
          RATIO[-157/12 + 17/(6*x) + (35*x)/4]) + 
        RATIO[-3103/72 + 2/(3*x^2) + 13/(18*x) + (941*x)/24]) + 
      (I*Pi*RATIO[52 - 11/(2*(-1 + x)) + 22/x^2 - 23/x - 33*x] + 
        RATIO[105/4 + 31/(2*(-1 + x)) - 177/(4*x) - (27*x)/4])*Zeta[3] + 
      G[0, x]*(RATIO[1055/24 - 1013/(12*x)] + 
        Log[mu2]*(RATIO[35/4 - 35/(2*x)] + 
          I*Pi*RATIO[-3/2 + 35/(4*(-1 + x)) - 17/(6*x)] + 
          Pi^2*RATIO[3/(2*(-1 + x)) - x^(-1)]) + 
        I*Pi*RATIO[-11 + 779/(24*(-1 + x)) + 2/(3*x^2) + 53/(18*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-3/(2*(-1 + x)) + x^(-1)] + 
          RATIO[-3/2 + 3/x]) + I*Pi^3*RATIO[-53/12 + (7*x)/2] + 
        Pi^2*RATIO[-17/18 - 29/(12*(-1 + x)) + 2/x^2 + 115/(18*x) + 
           (53*x)/8] + RATIO[61/2 + 57/(2*(-1 + x)) - 4/x - 30*x]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[11 - 551/(36*x^3) + 563/(24*x^2) - 1559/(72*x)] + 
        Log[mu2]^2*(RATIO[3/2 + 3/x^2 - 9/(2*x)] + 
          I*Pi*RATIO[x^(-3) - 3/(2*x^2) + 1/(2*x)]) + 
        RATIO[-1055/24 - 1181/(12*x^2) + 1139/(8*x)] + 
        I*Pi^3*RATIO[113/12 + 3/(4*(-1 + x)) - 2/(3*x^3) + 23/(12*x^2) - 
           9/(2*x) - (13*x)/2] + Log[mu2]*
         (I*Pi*RATIO[3/2 - 35/(6*x^3) + 35/(4*x^2) - 71/(12*x)] + 
          RATIO[-35/4 - 35/(2*x^2) + 105/(4*x)] + 
          Pi^2*RATIO[5/4 - x^(-3) + 3/(2*x^2) - x^(-1) - (3*x)/4]) + 
        Pi^2*RATIO[-661/72 + 89/(12*x^3) - 655/(36*x^2) + 56/(3*x) + 
           (41*x)/8] + RATIO[-21 - 9/(2*(-1 + x)) - 3/x^2 + 7/(2*x) + 
           (45*x)/2]*Zeta[3]))) + 
  Nf*(Nfv*((G[1, 0, 1, x]*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
        G[1, 1, 0, x]*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
        I*Pi^3*RATIO[2/3 - 2/(3*(-1 + x)) + 16/(9*x^2) - 16/(9*x)] + 
        I*Pi*RATIO[-152/(3*x^2) + 76/(3*x)] + G[0, 0, 1, x]*
         RATIO[56/3 - 16/(3*x) - 12*x] + G[0, 1, 0, x]*
         RATIO[56/3 - 16/(3*x) - 12*x] + 
        Pi^2*RATIO[154/9 + 8/(3*x^2) - 64/(9*x) - (32*x)/3] + 
        G[1, 0, 0, x]*RATIO[32/3 + 4/(-1 + x) - 16/(3*x^2) - 8*x] + 
        G[0, 0, x]*(I*Pi*RATIO[4/3 - 12/(-1 + x) + 16/(3*x)] + 
          RATIO[200/9 + 64/(3*(-1 + x)) - 16/(9*x) - (64*x)/3] + 
          Log[mu2]*RATIO[40/3 + 8/(-1 + x) - 32/(3*x) - 8*x]) + 
        G[1, 1, x]*(I*Pi*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
          RATIO[344/9 - 104/(9*x^3) + 68/(3*x^2) - 28/x - (64*x)/3] + 
          Log[mu2]*RATIO[40/3 - 16/(3*x^3) + 8/x^2 - 8/x - 8*x]) + 
        Log[mu2]*(I*Pi*RATIO[-16/x^2 + 8/x] + 
          Pi^2*RATIO[20/3 - 8/(3*x) - 4*x]) + 
        G[1, x]*(I*Pi*RATIO[-104/(9*x^3) + 52/(3*x^2) - 52/(9*x)] + 
          Log[mu2]*(I*Pi*RATIO[-16/(3*x^3) + 8/x^2 - 8/(3*x)] + 
            RATIO[-8 - 16/x^2 + 24/x]) + RATIO[-76/3 - 152/(3*x^2) + 76/x] + 
          Pi^2*RATIO[-32/9 + 8/(3*x^3) - 40/(9*x^2) + 10/(3*x) + 2*x]) + 
        G[0, x]*(RATIO[76/3 - 152/(3*x)] + I*Pi*RATIO[64/(3*(-1 + x)) + 
             32/(3*x^2) - 176/(9*x)] + Log[mu2]*(RATIO[8 - 16/x] + 
            I*Pi*RATIO[8/(-1 + x) - 16/(3*x)]) + 
          Pi^2*RATIO[-58/9 - 2/(-1 + x) + 32/(9*x) + 4*x]) + 
        G[0, 1, 1, x]*RATIO[-20/3 + 16/(3*x^3) - 8/x^2 + 16/(3*x) + 4*x] + 
        G[1, 1, 1, x]*RATIO[-40/3 + 16/(3*x^3) - 8/x^2 + 8/x + 8*x] + 
        G[0, 0, 0, x]*RATIO[-92/3 - 20/(-1 + x) + 64/(3*x) + 20*x] + 
        G[1, 0, x]*(I*Pi*RATIO[-4/3 + 4/(-1 + x) - 8/(3*x^2) + 4/(3*x)] + 
          Log[mu2]*RATIO[-40/3 + 16/(3*x) + 8*x] + 
          RATIO[-272/9 + 32/(3*x^2) - 16/(9*x) + (64*x)/3]) + 
        G[0, 1, x]*(I*Pi*RATIO[-4/3 + 16/(3*x^3) - 8/x^2 + 16/(3*x)] + 
          Log[mu2]*RATIO[-40/3 + 16/(3*x) + 8*x] + 
          RATIO[-272/9 + 32/(3*x^2) - 16/(9*x) + (64*x)/3]) + 
        RATIO[8 + 4/(-1 + x) - 8/x - 4*x]*Zeta[3])/Nc + 
      Nc*(I*Pi*RATIO[38/(3*x^2) - 19/(3*x)] + 
        I*Pi^3*RATIO[-1/6 + 1/(6*(-1 + x)) - 4/(9*x^2) + 4/(9*x)] + 
        G[1, 0, 1, x]*RATIO[-1/3 - 2/(3*x^2) + x^(-1)] + 
        G[1, 1, 0, x]*RATIO[-1/3 - 2/(3*x^2) + x^(-1)] + 
        G[0, 0, 0, x]*RATIO[23/3 + 5/(-1 + x) - 16/(3*x) - 5*x] + 
        G[1, 1, 1, x]*RATIO[10/3 - 4/(3*x^3) + 2/x^2 - 2/x - 2*x] + 
        G[0, 1, x]*(I*Pi*RATIO[1/3 - 4/(3*x^3) + 2/x^2 - 4/(3*x)] + 
          RATIO[68/9 - 8/(3*x^2) + 4/(9*x) - (16*x)/3] + 
          Log[mu2]*RATIO[10/3 - 4/(3*x) - 2*x]) + 
        G[1, 0, x]*(I*Pi*RATIO[1/3 - (-1 + x)^(-1) + 2/(3*x^2) - 1/(3*x)] + 
          RATIO[68/9 - 8/(3*x^2) + 4/(9*x) - (16*x)/3] + 
          Log[mu2]*RATIO[10/3 - 4/(3*x) - 2*x]) + G[0, 1, 1, x]*
         RATIO[5/3 - 4/(3*x^3) + 2/x^2 - 4/(3*x) - x] + 
        G[0, x]*(Log[mu2]*(I*Pi*RATIO[-2/(-1 + x) + 4/(3*x)] + 
            RATIO[-2 + 4/x]) + I*Pi*RATIO[-16/(3*(-1 + x)) - 8/(3*x^2) + 
             44/(9*x)] + RATIO[-19/3 + 38/(3*x)] + 
          Pi^2*RATIO[29/18 + 1/(2*(-1 + x)) - 8/(9*x) - x]) + 
        G[1, x]*(RATIO[19/3 + 38/(3*x^2) - 19/x] + 
          Log[mu2]*(RATIO[2 + 4/x^2 - 6/x] + I*Pi*RATIO[4/(3*x^3) - 2/x^2 + 2/
                (3*x)]) + I*Pi*RATIO[26/(9*x^3) - 13/(3*x^2) + 13/(9*x)] + 
          Pi^2*RATIO[8/9 - 2/(3*x^3) + 10/(9*x^2) - 5/(6*x) - x/2]) + 
        Log[mu2]*(I*Pi*RATIO[4/x^2 - 2/x] + Pi^2*RATIO[-5/3 + 2/(3*x) + x]) + 
        G[1, 0, 0, x]*RATIO[-8/3 - (-1 + x)^(-1) + 4/(3*x^2) + 2*x] + 
        Pi^2*RATIO[-77/18 - 2/(3*x^2) + 16/(9*x) + (8*x)/3] + 
        G[0, 0, 1, x]*RATIO[-14/3 + 4/(3*x) + 3*x] + 
        G[0, 1, 0, x]*RATIO[-14/3 + 4/(3*x) + 3*x] + 
        G[0, 0, x]*(I*Pi*RATIO[-1/3 + 3/(-1 + x) - 4/(3*x)] + 
          Log[mu2]*RATIO[-10/3 - 2/(-1 + x) + 8/(3*x) + 2*x] + 
          RATIO[-50/9 - 16/(3*(-1 + x)) + 4/(9*x) + (16*x)/3]) + 
        G[1, 1, x]*(I*Pi*RATIO[-1/3 - 2/(3*x^2) + x^(-1)] + 
          Log[mu2]*RATIO[-10/3 + 4/(3*x^3) - 2/x^2 + 2/x + 2*x] + 
          RATIO[-86/9 + 26/(9*x^3) - 17/(3*x^2) + 7/x + (16*x)/3]) + 
        RATIO[-2 - (-1 + x)^(-1) + 2/x + x]*Zeta[3])) + 
    Qf*(G[1, 1, 0, 0, x]*RATIO[5 - 82/x^3 + 431/(3*x^2) - 182/(3*x)] + 
      G[0, 1, 0, 1, x]*RATIO[5 - 6/x^3 + 31/(3*x^2) - 34/(3*x)] + 
      G[0, 1, 1, 0, x]*RATIO[5 - 6/x^3 + 31/(3*x^2) - 34/(3*x)] + 
      G[1, 0, 0, 1, x]*RATIO[5 - 2/x^3 + 11/(3*x^2) - 26/(3*x)] + 
      G[1, 0, 1, 0, x]*RATIO[5 - 2/x^3 + 11/(3*x^2) - 26/(3*x)] + 
      Log[mu2]^3*RATIO[2/3 - 8/(9*x)] + Log[mu2]^2*
       (I*Pi*RATIO[1 + x^(-2) - 5/(2*x)] + RATIO[53/36 + 2/(3*x)]) + 
      I*Pi*RATIO[-487/54 - 124/(9*x^2) + 13/(2*x)] + 
      RATIO[-14303/648 + 15715/(216*x)] + G[1, 1, 0, 1, x]*
       RATIO[-15 + 48/x^3 - 319/(3*x^2) + 220/(3*x)] + 
      G[1, 1, 1, 0, x]*RATIO[-15 + 48/x^3 - 319/(3*x^2) + 220/(3*x)] + 
      G[1, 0, 1, 1, x]*RATIO[-7 + 4/x^3 - 25/x^2 + 36/x - 8*x] + 
      G[0, 1, 1, 1, x]*RATIO[-7 + 8/x^3 - 104/(3*x^2) + 131/(3*x) - 8*x] + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
        I*Pi*RATIO[-10 - 36/x^3 + 122/(3*x^2) + 34/(3*x)] + 
        RATIO[83/3 - 137/(3*x^3) + 117/x^2 - 286/(3*x) - (14*x)/3]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
        I*Pi*RATIO[-2 - 18/x^2 + 26/x - 8*x] + 
        RATIO[83/3 - 137/(3*x^3) + 117/x^2 - 286/(3*x) - (14*x)/3]) + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
        I*Pi*RATIO[-2 - 21/x^2 + 31/x - 8*x] + 
        RATIO[25/3 - 11/x^3 + 74/(3*x^2) - 29/(3*x) - (11*x)/3]) + 
      Pi^2*RATIO[673/54 + 74/(3*x^2) - 1163/(36*x) - (13*x)/4] + 
      Log[mu2]*(I*Pi*RATIO[-5/18 + 1/(3*x^2) - 13/(3*x)] + 
        RATIO[-431/54 + 173/(6*x)] + Pi^2*RATIO[-1/36 + 10/(9*x) - x]) + 
      Pi^4*RATIO[11/45 + 11/(36*(-1 + x)) - (11*x)/45] + 
      G[0, 1, 0, x]*(I*Pi*RATIO[5 - 6/x^3 + 31/(3*x^2) - 34/(3*x)] + 
        RATIO[-22/3 - 1/(3*(-1 + x)) - 2/x^2 + 8/(3*x) + x/3]) + 
      I*Pi^3*RATIO[-151/36 + 11/(18*(-1 + x)) + 35/(6*x^2) - 43/(12*x) + 
         (2*x)/3] + G[0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        RATIO[659/54 - 57/(2*x)] + Log[mu2]*(RATIO[31/18 - 7/x] + 
          I*Pi*RATIO[-1 + 4/(3*(-1 + x)) - 2/x^2 + 7/(3*x)]) + 
        I*Pi*RATIO[-29/18 - 25/(9*(-1 + x)) - 149/(3*x^2) + 97/(3*x)] + 
        Pi^2*RATIO[-16/9 + 5/(18*(-1 + x)) + 2/x^2 + 40/(9*x) + (2*x)/3]) + 
      G[0, 0, x]*(RATIO[239/9 - 25/(9*(-1 + x)) - 38/x - (13*x)/2] + 
        Log[mu2]*RATIO[4/3 + 4/(3*(-1 + x)) - 2*x] + 
        I*Pi*RATIO[-23/3 - (-1 + x)^(-1) - 2/x^2 + 8/(3*x) + (4*x)/3]) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[x^(-3) - 5/(3*x^2) + 2/(3*x)] + 
        RATIO[299/9 - 544/(9*x^3) + 1208/(9*x^2) - 884/(9*x) - (13*x)/2] + 
        Log[mu2]*RATIO[4/3 + 1/(3*x^3) - 5/(3*x^2) + 2/(3*x) - 2*x] + 
        Pi^2*RATIO[23/6 - 27/(2*x^3) + 242/(9*x^2) - 143/(9*x) - (4*x)/3] + 
        I*Pi*RATIO[1/3 + 16/(3*x^3) - 47/(3*x^2) + 23/(3*x) + (4*x)/3]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[5 - 2/x^3 + 11/(3*x^2) - 26/(3*x)] + 
        RATIO[-56/3 - 4/(-1 + x) - 82/x^2 + 103/x + (4*x)/3]) + 
      G[0, 0, 0, x]*RATIO[-5/3 - 2/(-1 + x) + 3*x] + 
      G[1, 0, x]*(Pi^2*RATIO[2/x^3 + 4/x^2 - 16/(3*x)] + 
        I*Pi*RATIO[23/3 - 4/(-1 + x) - 137/(3*x^3) + 33/x^2 + 10/x - 
           (4*x)/3] + Log[mu2]*(I*Pi*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
          RATIO[-4/3 - 2/x^2 + 7/(3*x) + 2*x]) + 
        RATIO[-269/9 - 149/(3*x^2) + 232/(3*x) + (13*x)/2]) + 
      G[0, 1, x]*(I*Pi*RATIO[-1/3 - 1/(3*(-1 + x)) - 11/x^3 + 62/(3*x^2) - 
           14/(3*x) - (4*x)/3] + Pi^2*RATIO[-4/3 + 5/(3*(-1 + x)) + 4/x^3 + 
           1/(6*x^2) - 19/(6*x) + (4*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
          RATIO[-4/3 - 2/x^2 + 7/(3*x) + 2*x]) + 
        RATIO[-269/9 - 149/(3*x^2) + 232/(3*x) + (13*x)/2]) + 
      G[1, 1, 1, 1, x]*RATIO[22 - 58/x^3 + 436/(3*x^2) - 352/(3*x) + 8*x] + 
      G[0, 0, 1, 1, x]*RATIO[-3 - 10/(-1 + x) + 2/x^3 - 10/(3*x^2) - 
         11/(3*x) + 8*x] + G[0, 0, 1, x]*
       (RATIO[-22/3 - 1/(3*(-1 + x)) - 2/x^2 + 8/(3*x) + x/3] + 
        I*Pi*RATIO[-3 - 10/(-1 + x) + 2/x^3 - 10/(3*x^2) - 11/(3*x) + 8*x]) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[7 - 10/x^3 + 39/x^2 - 44/x + 8*x] + 
        RATIO[-86/3 + 152/(3*x^3) - 131/x^2 + 307/(3*x) + 8*x]) + 
      (I*Pi*RATIO[8 - 10/(-1 + x) - 8*x] + RATIO[55/6 - 11/(3*(-1 + x)) - 
          47/(9*x) - x])*Zeta[3] + 
      G[1, x]*(I*Pi*RATIO[-29/18 - 544/(9*x^3) + 764/(9*x^2) - 176/(9*x)] + 
        I*Pi^3*RATIO[5/2 + 35/(6*x^3) - 58/(9*x^2) - 29/(9*x)] + 
        Log[mu2]^2*(RATIO[-1/2 + x^(-2) + 1/(6*x)] + 
          I*Pi*RATIO[x^(-3) - 5/(3*x^2) + 2/(3*x)]) + 
        Log[mu2]*(RATIO[-89/18 + 1/(3*x^2) + 4/(3*x)] + 
          I*Pi*RATIO[-1 + 1/(3*x^3) - 5/(3*x^2) + 10/(3*x)]) + 
        RATIO[-715/54 - 124/(9*x^2) + 37/(6*x)] + 
        Pi^2*RATIO[-157/18 + 68/(3*x^3) - 436/(9*x^2) + 125/(4*x) + 
           (3*x)/2] + RATIO[-12/x^2 + 20/x]*Zeta[3]) + 
      Nc^2*(Log[mu2]^3*RATIO[-4/9] + I*Pi*RATIO[703/54 + 1763/(18*x^2) - 
           3010/(27*x)] + I*Pi^3*RATIO[2/9 + 2/(3*x^2) - 7/(9*x)] + 
        Log[mu2]^2*(RATIO[1/12 - x^(-1)] + 
          I*Pi*RATIO[-5/6 - 2/x^2 + 7/(3*x)]) + 
        Log[mu2]*(I*Pi*RATIO[16/9 + 19/x^2 - 421/(18*x)] + 
          Pi^2*RATIO[13/18 + 2/x^2 - 7/(3*x)] + RATIO[25/2 + 19/(2*x)]) + 
        Pi^2*RATIO[4/9 - 19/(2*x^2) + 355/(36*x)] + 
        G[1, x]*(RATIO[14/27 + 1763/(18*x^2) - 6533/(54*x)] + 
          Pi^2*RATIO[1/2 - 19/(2*x^3) + 245/(18*x^2) - 13/(3*x)] + 
          I*Pi^3*RATIO[2/(3*x^3) - 10/(9*x^2) + 4/(9*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
            RATIO[1/2 - 2/x^2 + 7/(3*x)]) + Log[mu2]*
           (RATIO[29/18 + 19/x^2 - 385/(18*x)] + 
            Pi^2*RATIO[2/x^3 - 10/(3*x^2) + 4/(3*x)] + 
            I*Pi*RATIO[1 + 19/x^3 - 287/(9*x^2) + 116/(9*x)]) + 
          I*Pi*RATIO[29/18 + 1385/(18*x^3) - 6725/(54*x^2) + 1312/(27*x)]) + 
        RATIO[11887/432 + 967/(18*x)] + I*Pi*G[0, 0, 1, x]*
         RATIO[6 + 4/(-1 + x) - 4/x^3 + 7/x^2 - 4/x - 6*x] + 
        G[0, 0, 1, 1, x]*RATIO[6 + 4/(-1 + x) - 4/x^3 + 7/x^2 - 4/x - 6*x] + 
        G[1, 1, 1, 1, x]*RATIO[6 - 2/x^3 + 4/(3*x^2) + 2/(3*x) - 6*x] + 
        G[1, 1, 1, x]*(RATIO[-20/3 - 41/x^3 + 224/(3*x^2) - 82/(3*x)] + 
          Log[mu2]*RATIO[6/x^3 - 10/x^2 + 4/x] + 
          I*Pi*RATIO[6 + 4/x^3 - 26/(3*x^2) + 14/(3*x) - 6*x]) + 
        G[0, 1, x]*(I*Pi*RATIO[20/3 + 25/x^3 - 143/(3*x^2) + 38/(3*x)] + 
          Pi^2*RATIO[1 - 2/(3*(-1 + x)) - 1/(2*x^2) + x^(-1) - x]) + 
        Pi^4*RATIO[-11/60 - 11/(90*(-1 + x)) + (11*x)/60] + 
        G[1, 1, x]*(I*Pi*RATIO[-20/3 - 22/x^3 + 421/(9*x^2) - 172/(9*x)] + 
          Log[mu2]^2*RATIO[-2/x^3 + 10/(3*x^2) - 4/(3*x)] + 
          Log[mu2]*(I*Pi*RATIO[2/x^3 - 10/(3*x^2) + 4/(3*x)] + 
            RATIO[19/x^3 - 251/(9*x^2) + 74/(9*x)]) + 
          RATIO[1385/(18*x^3) - 7751/(54*x^2) + 3779/(54*x)] + 
          Pi^2*RATIO[-1 - 3/x^3 + 101/(18*x^2) - 47/(18*x) + x]) + 
        G[0, 1, 1, 1, x]*RATIO[-6 + 2/x^3 - 2/x^2 - x^(-1) + 6*x] + 
        G[0, 1, 1, x]*(RATIO[20/3 + 25/x^3 - 143/(3*x^2) + 38/(3*x)] + 
          I*Pi*RATIO[-6 + 2/x^3 - 2/x^2 - x^(-1) + 6*x]) + 
        I*Pi*G[1, 0, 1, x]*RATIO[-6 + 2/x^3 - 3/x^2 + x^(-1) + 6*x] + 
        G[1, 0, 1, 1, x]*RATIO[-6 + 2/x^3 - 3/x^2 + x^(-1) + 6*x] + 
        (RATIO[11/9] + I*Pi*RATIO[-6 + 4/(-1 + x) + 6*x])*Zeta[3]) + 
      (G[1, 1, 0, 1, x]*RATIO[36 + 48/x^2 - 84/x] + G[1, 1, 1, 0, x]*
         RATIO[36 + 48/x^2 - 84/x] + RATIO[-7055/1296 - 721/(648*x)] + 
        Log[mu2]^3*RATIO[-2/9 + 4/(9*x)] + Log[mu2]^2*
         (I*Pi*RATIO[-1/6 + 1/(6*x)] + RATIO[-14/9 + 28/(9*x)]) + 
        G[0, 1, 0, 1, x]*RATIO[-12 + 18/x] + G[0, 1, 1, 0, x]*
         RATIO[-12 + 18/x] + G[1, 0, 0, 1, x]*RATIO[-12 + 18/x] + 
        G[1, 0, 1, 0, x]*RATIO[-12 + 18/x] + 
        I*Pi*RATIO[-4 + 26/(3*x^2) + 559/(18*x)] + G[1, 1, 0, 0, x]*
         RATIO[-12 - 48/x^2 + 42/x] + G[0, 0, 1, 1, x]*
         RATIO[12 + 24/(-1 + x) + 12/x - 24*x] + G[1, 1, 1, 1, x]*
         RATIO[-48 + 24/x^3 - 144/x^2 + 192/x - 24*x] + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-12 + 24/x^3 - 96/x^2 + 108/x - 24*x] + 
          RATIO[119/3 - 104/x^3 + 550/(3*x^2) - 301/(3*x) - 17*x]) + 
        G[1, 0, 0, x]*(I*Pi*RATIO[-12 + 18/x] + RATIO[27 + 5/(-1 + x) - 
            145/(3*x) - (29*x)/3]) + G[0, 1, 0, x]*(I*Pi*RATIO[-12 + 18/x] + 
          RATIO[53/3 - 1/(3*x) - (8*x)/3]) + G[0, 0, 1, x]*
         (I*Pi*RATIO[12 + 24/(-1 + x) + 12/x - 24*x] + 
          RATIO[53/3 - 1/(3*x) - (8*x)/3]) + 
        I*Pi^3*RATIO[319/36 - 5/(6*(-1 + x)) - 5/(36*x) - (3*x)/2] + 
        G[0, x]*(I*Pi*RATIO[107/18 + 91/(18*(-1 + x)) + 120/x^2 - 
             2309/(18*x)] + Log[mu2]^2*RATIO[1/2 - x^(-1)] + 
          Log[mu2]*(RATIO[41/18 - 41/(9*x)] + I*Pi*RATIO[1 - 2/(3*(-1 + x)) - 
               x^(-1)]) + RATIO[-929/54 + 1415/(27*x)] + 
          Pi^2*RATIO[19/18 - 1/(2*(-1 + x)) - 70/(9*x) - (4*x)/3]) + 
        G[0, 0, 0, x]*RATIO[2/3 + (-1 + x)^(-1) + 2/(3*x) - x] + 
        Log[mu2]*(I*Pi*RATIO[-3/2 - 8/x^2 + 53/(6*x)] + 
          RATIO[-122/27 + 244/(27*x)] + Pi^2*RATIO[-13/36 - 5/(18*x) + 
             x/3]) + Pi^4*RATIO[-11/15 - 11/(15*(-1 + x)) + (11*x)/15] + 
        G[0, 1, x]*(RATIO[407/18 + 120/x^2 - 2227/(18*x) - (287*x)/18] + 
          Pi^2*RATIO[4 - 4/(-1 + x) - 18/x^2 + 15/x - 4*x] + 
          Log[mu2]*RATIO[2/3 + x^(-1) - (2*x)/3] + 
          I*Pi*RATIO[19/3 - 8/x^3 - 23/(3*x) + 3*x]) + 
        G[1, 0, x]*(Pi^2*RATIO[-8/x^2 + 6/x] + RATIO[407/18 + 120/x^2 - 
            2227/(18*x) - (287*x)/18] + Log[mu2]*RATIO[2/3 + x^(-1) - 
             (2*x)/3] + I*Pi*RATIO[-53/3 + 5/(-1 + x) + 120/x^3 - 186/x^2 + 
             149/(3*x) + 3*x]) + Pi^2*RATIO[-407/108 - 56/x^2 + 2531/(54*x) + 
           (287*x)/36] + G[1, 1, 0, x]*(I*Pi*RATIO[24 - 42/x] + 
          RATIO[-136/3 + 120/x^3 - 186/x^2 + 97/x + (40*x)/3]) + 
        G[0, 0, x]*(I*Pi*RATIO[53/3 + 1/(3*(-1 + x)) + 1/(3*x) - 3*x] + 
          Log[mu2]*RATIO[-2/3 - 2/(3*(-1 + x)) + (2*x)/3] + 
          RATIO[-341/18 + 91/(18*(-1 + x)) + (287*x)/18]) + 
        G[1, 1, x]*(I*Pi*RATIO[-19/3 + 8/x^3 + 28/(3*x^2) - 8/x - 3*x] + 
          Log[mu2]*RATIO[-2/3 - 8/x^3 + 12/x^2 - 14/(3*x) + (2*x)/3] + 
          Pi^2*RATIO[-10 - 8/x^3 + 9/x^2 + 5/x + 4*x] + 
          RATIO[-473/18 + 410/(3*x^3) - 302/x^2 + 1580/(9*x) + (287*x)/18]) + 
        G[0, 1, 1, 1, x]*RATIO[12 + 54/x^2 - 96/x + 24*x] + 
        G[1, 0, 1, 1, x]*RATIO[12 + 42/x^2 - 78/x + 24*x] + 
        G[0, 1, 1, x]*(RATIO[-12 - 8/x^3 - 25/(3*x) + (19*x)/3] + 
          I*Pi*RATIO[54/x^2 - 78/x + 24*x]) + G[1, 0, 1, x]*
         (RATIO[-136/3 + 120/x^3 - 186/x^2 + 97/x + (40*x)/3] + 
          I*Pi*RATIO[42/x^2 - 60/x + 24*x]) + 
        (RATIO[-163/18 + 5/(-1 + x) - 179/(9*x) + 7*x] + 
          I*Pi*RATIO[-24 + 24/(-1 + x) + 24*x])*Zeta[3] + 
        G[1, x]*(RATIO[319/18 + 26/(3*x^2) - 547/(18*x)] + 
          Log[mu2]*(I*Pi*RATIO[-8/x^3 + 12/x^2 - 4/x] + 
            RATIO[-2/3 - 8/x^2 + 43/(6*x)]) + I*Pi^3*RATIO[-6 + 10/x] + 
          I*Pi*RATIO[-13/3 + 410/(3*x^3) - 190/x^2 + 59/x] + 
          Pi^2*RATIO[293/18 - 56/x^3 + 737/(9*x^2) - 1219/(36*x) - 4*x] + 
          Log[mu2]^2*RATIO[-1/(6*x)] + RATIO[-24/x^2]*Zeta[3]))/Nc^2))}


==> anc/H_qg_qa_-++-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*RATIO[-1]}


==> anc/H_qg_qa_-++-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*(G[1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[-1]) + Pi^2*RATIO[-2/3] + 
      Log[mu2]^2*RATIO[1] + I*Pi*RATIO[3/2] + 
      Log[mu2]*(I*Pi*RATIO[1] + RATIO[3/2]) + RATIO[7/2]) + 
    (RATIO[-7/2] + Log[mu2]*RATIO[-3/2] + G[0, 1, x]*RATIO[-1] + 
      G[1, 0, x]*RATIO[-1] + Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
      G[1, 1, x]*RATIO[1] + I*Pi*RATIO[-3/2 - (-1 + x)^(-1)] + 
      G[0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[0, x]*(Log[mu2]*RATIO[1] + I*Pi*RATIO[1 + (-1 + x)^(-2) + 
           2/(-1 + x)] + RATIO[-(-1 + x)^(-1)]))/Nc) + 
  e*Qf*(Nc*(I*Pi*G[0, 1, x]*RATIO[-1] + G[0, 1, 1, x]*RATIO[-1] + 
      Pi^2*RATIO[-7/8] + I*Pi^3*RATIO[-1/4] + Log[mu2]^3*RATIO[1/3] + 
      Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[3/4]) + G[1, 1, 1, x]*RATIO[1] + 
      I*Pi*RATIO[7/2] + Log[mu2]*(Pi^2*RATIO[-2/3] + I*Pi*RATIO[3/2] + 
        RATIO[7/2]) + RATIO[7] + G[1, 1, x]*(I*Pi*RATIO[1] + 
        RATIO[-3/(2*x)]) + G[1, x]*(I*Pi*Log[mu2]*RATIO[-1] + 
        Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + I*Pi*RATIO[-3/(2*x)]) + 
      RATIO[-14/3]*Zeta[3]) + (RATIO[-7] + G[1, 1, 1, x]*RATIO[-2] + 
      Log[mu2]^2*RATIO[-3/4] + Log[mu2]^3*RATIO[-1/6] + 
      G[1, x]*(Pi^2*RATIO[-1/2] + RATIO[1/2]) + G[0, 0, 1, x]*RATIO[1] + 
      G[0, 1, 0, x]*RATIO[1] + G[1, 0, 1, x]*RATIO[1] + 
      G[1, 1, 0, x]*RATIO[1] + G[0, 0, 0, x]*
       RATIO[-3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      I*Pi*RATIO[-7/2 - 3/(2*(-1 + x))] + 
      Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[7/12] + 
        I*Pi*RATIO[-3/2 - (-1 + x)^(-1)]) + 
      I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
      G[1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[1, 0, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1 + (-1 + x)^(-2) + 
           2/(-1 + x)] + RATIO[-1 - x/2]) + 
      Pi^2*RATIO[11/8 + 1/(2*(-1 + x)) + x/4] + 
      G[1, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[1 + 1/(2*(-1 + x)^2) + 7/(2*(-1 + x)) + x/2]) + 
      G[0, x]*(Log[mu2]^2*RATIO[1/2] + RATIO[-1/2 - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[-13/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-(-1 + x)^(-1)])) + RATIO[13/3 + (-1 + x)^(-2) + 2/(-1 + x)]*
       Zeta[3])/Nc) + 
  e^2*Qf*(Nc*(Pi^2*RATIO[-49/24] + G[1, 1, 1, 1, x]*RATIO[-2] + 
      I*Pi*G[0, 0, 1, x]*RATIO[-1] + G[0, 0, 1, 1, x]*RATIO[-1] + 
      I*Pi^3*RATIO[-3/8] + Pi^4*RATIO[13/720] + Log[mu2]^4*RATIO[1/12] + 
      Log[mu2]^3*(I*Pi*RATIO[1/6] + RATIO[1/4]) + I*Pi*G[1, 0, 1, x]*
       RATIO[1] + G[1, 0, 1, 1, x]*RATIO[1] + 
      Log[mu2]^2*(Pi^2*RATIO[-1/3] + I*Pi*RATIO[3/4] + RATIO[7/4]) + 
      G[0, 1, 1, 1, x]*RATIO[2] + I*Pi*RATIO[7] + RATIO[14] + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-3/(2*x)]) + 
      G[0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-3/(2*x)]) + G[1, 1, x]*(Pi^2*RATIO[-1/2] + 
        RATIO[-7/(2*x)] + Log[mu2]*(I*Pi*RATIO[1] + RATIO[-3/(2*x)]) + 
        I*Pi*RATIO[3/(2*x)]) + G[1, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[3/x]) + (RATIO[-7/2] + I*Pi*RATIO[-7/3])*
       Zeta[3] + Log[mu2]*(Pi^2*RATIO[-7/8] + I*Pi^3*RATIO[-1/4] + 
        I*Pi*RATIO[7/2] + RATIO[7] + RATIO[-14/3]*Zeta[3]) + 
      G[1, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + Log[mu2]^3*RATIO[-1/6] + 
        I*Pi^3*RATIO[1/4] + I*Pi*RATIO[-7/(2*x)] + 
        Log[mu2]*(Pi^2*RATIO[7/12] + I*Pi*RATIO[-3/(2*x)]) + 
        Pi^2*RATIO[3/(4*x)] + RATIO[7/3]*Zeta[3])) + 
    (RATIO[-14] + G[0, 0, 0, 1, x]*RATIO[-1] + G[0, 0, 1, 0, x]*RATIO[-1] + 
      G[0, 1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 0, 1, x]*RATIO[-1] + G[1, 0, 1, 0, x]*RATIO[-1] + 
      G[1, 1, 0, 1, x]*RATIO[-1] + G[1, 1, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^3*RATIO[-1/4] + Log[mu2]^4*RATIO[-1/24] + 
      G[0, 1, 1, 1, x]*RATIO[1] + G[1, 1, 1, 1, x]*RATIO[3] + 
      G[1, 0, 0, 0, x]*RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      I*Pi*RATIO[-7 - 3/(-1 + x)] + G[0, 1, 0, 0, x]*
       RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      Log[mu2]^2*(RATIO[-7/4] + Pi^2*RATIO[7/24] + 
        I*Pi*RATIO[-3/4 - 1/(2*(-1 + x))]) + 
      I*Pi^3*RATIO[3/8 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
      Pi^4*RATIO[143/1440 + 3/(40*(-1 + x)^2) + 3/(20*(-1 + x))] + 
      G[1, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
      G[0, 0, 0, 0, x]*RATIO[5 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[-2] + RATIO[-2 - x]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[-3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-2 - (-1 + x)^(-2) - 6/(-1 + x) - x]) + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[-3 - x/2] + Log[mu2]*RATIO[-1 - x/2]) + 
      G[1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[1/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + RATIO[-3 - x/2] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-1 - x/2])) + Pi^2*RATIO[85/24 + 3/(4*(-1 + x)) + x/4] + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[1 + x/2] + RATIO[5/2 + x/2]) + 
      G[0, 0, x]*(I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Pi^2*RATIO[11/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[1 + 1/(2*(-1 + x)^2) + 7/(2*(-1 + x)) + x/2]) + 
        RATIO[7/2 + 3/(2*(-1 + x)^2) + 6/(-1 + x) + x/2]) + 
      RATIO[9/2 + 1/(2*(-1 + x)^2) + 5/(2*(-1 + x)) + x/2]*Zeta[3] + 
      G[0, x]*(Log[mu2]^3*RATIO[1/6] + RATIO[-1 - 3/(-1 + x)] + 
        I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
        Log[mu2]*(RATIO[-1/2 - 3/(2*(-1 + x))] + 
          Pi^2*RATIO[-13/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
        I*Pi*RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/2 - 1/(4*(-1 + x)^2) - 7/(6*(-1 + x)) - x/4] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[-1/(2*(-1 + x))]) + RATIO[-13/3 - (-1 + x)^(-2) - 2/(-1 + x)]*
         Zeta[3]) + G[1, x]*(Log[mu2]*(Pi^2*RATIO[-1/2] + RATIO[1/2]) + 
        RATIO[1] + I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        Pi^2*RATIO[-1/2 - x/4] + RATIO[(-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(RATIO[-7] + I*Pi*RATIO[-7/2 - 3/(2*(-1 + x))] + 
        I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        Pi^2*RATIO[11/8 + 1/(2*(-1 + x)) + x/4] + 
        RATIO[13/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]))/Nc) + 
  e^3*Qf*(Nc*(Pi^2*RATIO[-49/12] + G[0, 1, 1, 1, 1, x]*RATIO[-3] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-2] + I*Pi*G[0, 0, 0, 1, x]*RATIO[-1] + 
      I*Pi*G[1, 1, 0, 1, x]*RATIO[-1] + G[0, 0, 0, 1, 1, x]*RATIO[-1] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-1] + I*Pi^3*RATIO[-7/8] + 
      I*Pi^5*RATIO[-1/96] + Log[mu2]^5*RATIO[1/60] + 
      Log[mu2]^4*(I*Pi*RATIO[1/24] + RATIO[1/16]) + Pi^4*RATIO[73/960] + 
      Log[mu2]^3*(Pi^2*RATIO[-1/9] + I*Pi*RATIO[1/4] + RATIO[7/12]) + 
      I*Pi*G[0, 1, 0, 1, x]*RATIO[1] + I*Pi*G[1, 0, 0, 1, x]*RATIO[1] + 
      G[0, 1, 0, 1, 1, x]*RATIO[1] + G[1, 0, 0, 1, 1, x]*RATIO[1] + 
      G[0, 0, 1, 1, 1, x]*RATIO[2] + G[1, 1, 1, 1, 1, x]*RATIO[3] + 
      I*Pi*RATIO[14] + RATIO[28] + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
        I*Pi*RATIO[1] + RATIO[-9/(2*x)]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-3/(2*x)]) + 
      G[0, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-3/(2*x)]) + G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + 
        I*Pi^3*RATIO[1/4] + I*Pi*RATIO[-7/(2*x)] + 
        Log[mu2]*(Pi^2*RATIO[1/2] + I*Pi*RATIO[-3/(2*x)]) + 
        Pi^2*RATIO[3/(4*x)]) + G[1, 0, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[3/(2*x)]) + G[1, 0, 1, x]*
       (Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[3/(2*x)]) + 
      G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        RATIO[-7/(2*x)] + Log[mu2]*(I*Pi*RATIO[1] + RATIO[-3/(2*x)]) + 
        I*Pi*RATIO[3/(2*x)]) + G[0, 1, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[2] + RATIO[3/x]) + G[1, 1, x]*(I*Pi^3*RATIO[-1/4] + 
        RATIO[-7/x] + Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[-3/(4*x)]) + 
        Pi^2*RATIO[-5/(8*x)] + Log[mu2]*(Pi^2*RATIO[-1/2] + RATIO[-7/(2*x)] + 
          I*Pi*RATIO[3/(2*x)]) + I*Pi*RATIO[7/(2*x)]) + 
      G[1, 1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[-3/(2*x)] + Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/x]) + 
        RATIO[7/x]) + (RATIO[-49/6] + I*Pi*RATIO[-7/2] + Pi^2*RATIO[14/9])*
       Zeta[3] + Log[mu2]^2*(Pi^2*RATIO[-7/16] + I*Pi^3*RATIO[-1/8] + 
        I*Pi*RATIO[7/4] + RATIO[7/2] + RATIO[-7/3]*Zeta[3]) + 
      Log[mu2]*(Pi^2*RATIO[-49/24] + I*Pi^3*RATIO[-3/8] + 
        Pi^4*RATIO[13/720] + I*Pi*RATIO[7] + RATIO[14] + 
        (RATIO[-7/2] + I*Pi*RATIO[-7/3])*Zeta[3]) + 
      G[1, x]*(I*Pi*Log[mu2]^3*RATIO[-1/6] + Pi^4*RATIO[-73/1440] + 
        Log[mu2]^4*RATIO[-1/24] + I*Pi*RATIO[-7/x] + 
        Log[mu2]^2*(Pi^2*RATIO[7/24] + I*Pi*RATIO[-3/(4*x)]) + 
        I*Pi^3*RATIO[3/(8*x)] + Pi^2*RATIO[7/(4*x)] + 
        I*Pi*RATIO[7/3]*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1/4] + 
          I*Pi*RATIO[-7/(2*x)] + Pi^2*RATIO[3/(4*x)] + RATIO[7/3]*Zeta[3])) + 
      RATIO[-62/5]*Zeta[5]) + (RATIO[-28] + G[1, 1, 1, 1, 1, x]*RATIO[-4] + 
      G[0, 1, 1, 1, 1, x]*RATIO[-2] + G[0, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-1] + Pi^2*G[0, 1, 1, x]*RATIO[-1/2] + 
      Log[mu2]^4*RATIO[-1/16] + Log[mu2]^5*RATIO[-1/120] + 
      G[0, 0, 0, 0, 1, x]*RATIO[1] + G[0, 0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 0, 1, 0, 1, x]*RATIO[1] + G[0, 0, 1, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 0, 1, x]*RATIO[1] + G[0, 1, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 1, 0, 1, x]*RATIO[1] + G[0, 1, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 0, 1, x]*RATIO[1] + G[1, 0, 0, 1, 0, x]*RATIO[1] + 
      G[1, 0, 1, 0, 1, x]*RATIO[1] + G[1, 0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 0, 1, x]*RATIO[1] + G[1, 1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 1, 0, 1, x]*RATIO[1] + G[1, 1, 1, 1, 0, x]*RATIO[1] + 
      G[0, 0, 0, 0, 0, x]*RATIO[-7 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
      I*Pi*RATIO[-14 - 6/(-1 + x)] + G[1, 1, 0, 0, 0, x]*
       RATIO[-3 - 2/(-1 + x)^2 - 4/(-1 + x)] + G[0, 1, 1, 0, 0, x]*
       RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + G[1, 0, 1, 0, 0, x]*
       RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      I*Pi^3*RATIO[7/8 - 1/(4*(-1 + x)^2) - 3/(8*(-1 + x))] + 
      Log[mu2]^3*(RATIO[-7/12] + Pi^2*RATIO[7/72] + 
        I*Pi*RATIO[-1/4 - 1/(6*(-1 + x))]) + 
      I*Pi^5*RATIO[1/45 + 1/(45*(-1 + x)^2) + 2/(45*(-1 + x))] + 
      G[0, 0, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[1, 1, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[0, 1, 0, 0, x]*(RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + G[0, 1, 0, 0, 0, x]*
       RATIO[1 + 2/(-1 + x)^2 + 4/(-1 + x)] + G[1, 0, 0, x]*
       (I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
        RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))]) + G[1, 0, 0, 0, 0, x]*
       RATIO[1 + 3/(-1 + x)^2 + 6/(-1 + x)] + G[1, 1, 1, x]*
       (Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-1/3] + RATIO[-11/2 - x] + 
        Log[mu2]*RATIO[-2 - x]) + G[0, 0, 0, x]*
       (Log[mu2]^2*RATIO[-3/2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Pi^2*RATIO[-3/4 - 1/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + 
        RATIO[-13/2 - 3/(-1 + x)^2 - 21/(2*(-1 + x)) - x] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-2 - (-1 + x)^(-2) - 6/(-1 + x) - x])) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[-1 - x/2]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[-1 - x/2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[-1 - x/2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[-1 - x/2]) + 
      Pi^4*RATIO[-27/320 + 3/(80*(-1 + x)^2) + 5/(48*(-1 + x)) - x/240] + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[1 + x/2] + RATIO[3 + x/2]) + 
      G[1, 0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[1 + x/2] + RATIO[3 + x/2]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/12 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[1 + x/2]) + RATIO[3 + x/2]) + G[1, 1, 0, x]*
       (Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[-13/12 - 1/(2*(-1 + x)^2) - 
           (-1 + x)^(-1)] + I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[1 + x/2]) + RATIO[3 + x/2]) + G[1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[1 - (-1 + x)^(-2) - 5/(-1 + x) + x/2]) + 
      Pi^2*RATIO[85/12 + 3/(2*(-1 + x)) + x/2] + G[1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[3] + RATIO[3 + (3*x)/2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[5 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[3 + 3/(2*(-1 + x)^2) + 17/(2*(-1 + x)) + (3*x)/2]) + 
      (Pi^2*RATIO[-55/36 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
        I*Pi*RATIO[7/2 + 7/(3*(-1 + x))] + RATIO[67/6 + 3/(2*(-1 + x)^2) + 
          9/(2*(-1 + x)) + x/2])*Zeta[3] + G[0, 0, x]*
       (I*Pi*RATIO[-3/(2*(-1 + x)^2) - 9/(2*(-1 + x))] + 
        I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)^2) + 1/(6*(-1 + x))] + 
        Log[mu2]^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Pi^2*RATIO[5/12 + 5/(24*(-1 + x)^2) + 23/(24*(-1 + x)) + (5*x)/24] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[1/2 + 1/(4*(-1 + x)^2) + 7/(4*(-1 + x)) + x/4]) + 
        Log[mu2]*(I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
          Pi^2*RATIO[11/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
          RATIO[7/2 + 3/(2*(-1 + x)^2) + 6/(-1 + x) + x/2]) + 
        RATIO[7 + 3/(-1 + x)^2 + 12/(-1 + x) + x] + 
        RATIO[-1/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-1/6] + 
        I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        RATIO[-6 - x] + Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[-3 - x/2]) + 
        Log[mu2]^2*RATIO[-1/2 - x/4] + Pi^2*RATIO[7/12 + (7*x)/24] + 
        RATIO[7/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[-1/6] + 
        I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
        I*Pi*RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))] + RATIO[-6 - x] + 
        Log[mu2]*(Pi^2*RATIO[1/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + RATIO[-3 - x/2]) + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[-1/2 - x/4]) + Pi^2*RATIO[7/12 - 1/(4*(-1 + x)^2) - 
           5/(4*(-1 + x)) + (7*x)/24] + 
        RATIO[7/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-7/2] + I*Pi*RATIO[-7/4 - 3/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
        Pi^2*RATIO[11/16 + 1/(4*(-1 + x)) + x/8] + 
        RATIO[13/6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        Pi^2*RATIO[5/12 + (5*x)/24] + Log[mu2]^2*RATIO[1/2 + x/4] + 
        Log[mu2]*(Pi^2*RATIO[5/12] + RATIO[5/2 + x/2]) + RATIO[5 + x] + 
        RATIO[-1/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(RATIO[-14] + I*Pi*RATIO[-7 - 3/(-1 + x)] + 
        I*Pi^3*RATIO[3/8 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
        Pi^4*RATIO[143/1440 + 3/(40*(-1 + x)^2) + 3/(20*(-1 + x))] + 
        Pi^2*RATIO[85/24 + 3/(4*(-1 + x)) + x/4] + 
        RATIO[9/2 + 1/(2*(-1 + x)^2) + 5/(2*(-1 + x)) + x/2]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^4*RATIO[1/24] + RATIO[-2 - 6/(-1 + x)] + 
        I*Pi^3*RATIO[-1/(24*(-1 + x)^2) - 5/(24*(-1 + x))] + 
        Pi^4*RATIO[-23/1440 + 1/(120*(-1 + x)^2) + 1/(60*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-1/4 - 3/(4*(-1 + x))] + 
          Pi^2*RATIO[-13/24 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[1/(4*(-1 + x)^2) + 5/(4*(-1 + x))]) + 
        I*Pi*RATIO[3/(-1 + x)^2 + 9/(-1 + x)] + 
        Pi^2*RATIO[-35/24 - 3/(4*(-1 + x)^2) - 17/(8*(-1 + x)) - x/4] + 
        Log[mu2]^3*(I*Pi*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          RATIO[-1/(6*(-1 + x))]) + 
        (I*Pi*RATIO[-7/3 - 7/(3*(-1 + x)^2) - 14/(3*(-1 + x))] + 
          RATIO[-1 - 1/(2*(-1 + x)^2) - 1/(6*(-1 + x)) - x/2])*Zeta[3] + 
        Log[mu2]*(RATIO[-1 - 3/(-1 + x)] + I*Pi^3*
           RATIO[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          I*Pi*RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/2 - 1/(4*(-1 + x)^2) - 7/(6*(-1 + x)) - x/4] + 
          RATIO[-13/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3])) + 
      G[1, x]*(Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[1/4]) + RATIO[2] + 
        I*Pi^3*RATIO[-1/(12*(-1 + x)^2) - 5/(12*(-1 + x))] + 
        Pi^4*RATIO[1/12 + 3/(40*(-1 + x)^2) + 3/(20*(-1 + x))] + 
        Pi^2*RATIO[-37/24 - x/4] + RATIO[-1 + 1/(2*(-1 + x)^2) + 
           5/(2*(-1 + x)) - x/2]*Zeta[3] + Log[mu2]*(RATIO[1] + 
          I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          Pi^2*RATIO[-1/2 - x/4] + RATIO[(-1 + x)^(-2) + 2/(-1 + x)]*
           Zeta[3])) + RATIO[41/5 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[5])/
     Nc) + e^4*Qf*(Nc*(Pi^2*RATIO[-49/6] + G[1, 1, 1, 1, 1, 1, x]*RATIO[-4] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-3] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[-2] + I*Pi^3*RATIO[-7/4] + 
      I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[-1] + I*Pi*G[0, 1, 1, 0, 1, x]*
       RATIO[-1] + I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[-1] + 
      I*Pi*G[1, 1, 0, 0, 1, x]*RATIO[-1] + G[0, 0, 0, 0, 1, 1, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-1] + G[1, 0, 1, 0, 1, 1, x]*RATIO[-1] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-1] + I*Pi^5*RATIO[-1/64] + 
      Pi^6*RATIO[-4/945] + Log[mu2]^6*RATIO[1/360] + 
      Log[mu2]^5*(I*Pi*RATIO[1/120] + RATIO[1/80]) + 
      Log[mu2]^4*(Pi^2*RATIO[-1/36] + I*Pi*RATIO[1/16] + RATIO[7/48]) + 
      Pi^4*RATIO[511/2880] + I*Pi*G[0, 0, 1, 0, 1, x]*RATIO[1] + 
      I*Pi*G[0, 1, 0, 0, 1, x]*RATIO[1] + I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[1] + 
      I*Pi*G[1, 1, 1, 0, 1, x]*RATIO[1] + G[0, 0, 1, 0, 1, 1, x]*RATIO[1] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[1] + G[1, 0, 0, 0, 1, 1, x]*RATIO[1] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[1] + G[0, 0, 0, 1, 1, 1, x]*RATIO[2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[2] + G[1, 0, 1, 1, 1, 1, x]*RATIO[3] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[4] + I*Pi*RATIO[28] + RATIO[56] + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-3] + I*Pi*RATIO[1] + 
        RATIO[-9/(2*x)]) + G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
        I*Pi*RATIO[1] + RATIO[-3/x]) + G[0, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-3/(2*x)]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + 
        RATIO[-3/(2*x)]) + G[0, 0, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + 
        Pi^2*RATIO[1/2] + I*Pi*RATIO[-3/(2*x)]) + G[1, 1, 0, 1, x]*
       (I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + I*Pi*RATIO[-3/(2*x)]) + 
      G[0, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + I*Pi^3*RATIO[1/4] + 
        I*Pi*RATIO[-7/(2*x)] + Log[mu2]*(Pi^2*RATIO[1/2] + 
          I*Pi*RATIO[-3/(2*x)]) + Pi^2*RATIO[3/(4*x)]) + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[3/(2*x)]) + G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[3/(2*x)]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[3/(2*x)]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[3/(2*x)]) + G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + RATIO[-21/(2*x)] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-9/(2*x)]) + I*Pi*RATIO[3/(2*x)]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        RATIO[-7/(2*x)] + Log[mu2]*(I*Pi*RATIO[1] + RATIO[-3/(2*x)]) + 
        I*Pi*RATIO[3/(2*x)]) + G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[2] + RATIO[3/x]) + G[1, 0, 1, 1, x]*
       (Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + I*Pi*RATIO[-3/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/(2*x)]) + RATIO[7/(2*x)]) + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[-1/4] + I*Pi*Log[mu2]^2*RATIO[1/2] + 
        Pi^2*RATIO[-3/(4*x)] + Log[mu2]*(Pi^2*RATIO[-1/2] + 
          I*Pi*RATIO[3/(2*x)]) + I*Pi*RATIO[7/(2*x)]) + 
      G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[3] + RATIO[6/x]) + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[1/3] + Log[mu2]^2*RATIO[1] + 
        I*Pi*RATIO[-3/(2*x)] + Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/x]) + 
        RATIO[7/x]) + (RATIO[-49/3] + I*Pi*RATIO[-49/6] + 
        I*Pi^3*RATIO[7/12] + Pi^2*RATIO[49/24])*Zeta[3] + 
      RATIO[49/9]*Zeta[3]^2 + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[1/4] + I*Pi*RATIO[-7/(2*x)] + Pi^2*RATIO[1/(2*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2] + RATIO[3/(2*x)]) + 
        Log[mu2]*(Pi^2*RATIO[5/12] + I*Pi*RATIO[-3/(2*x)] + RATIO[7/x]) + 
        RATIO[14/x] + RATIO[-7/3]*Zeta[3]) + 
      Log[mu2]^2*(Pi^2*RATIO[-49/48] + I*Pi^3*RATIO[-3/16] + 
        Pi^4*RATIO[13/1440] + I*Pi*RATIO[7/2] + RATIO[7] + 
        (RATIO[-7/4] + I*Pi*RATIO[-7/6])*Zeta[3]) + 
      Log[mu2]^3*(Pi^2*RATIO[-7/48] + I*Pi^3*RATIO[-1/24] + 
        I*Pi*RATIO[7/12] + RATIO[7/6] + RATIO[-7/9]*Zeta[3]) + 
      G[0, 1, 1, x]*(I*Pi^3*RATIO[-1/4] + Log[mu2]^3*RATIO[-1/6] + 
        RATIO[-7/x] + Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[-3/(4*x)]) + 
        Pi^2*RATIO[-5/(8*x)] + Log[mu2]*(Pi^2*RATIO[-5/12] + 
          RATIO[-7/(2*x)] + I*Pi*RATIO[3/(2*x)]) + I*Pi*RATIO[7/(2*x)] + 
        RATIO[7/3]*Zeta[3]) + G[0, 1, x]*(I*Pi*Log[mu2]^3*RATIO[-1/6] + 
        Pi^4*RATIO[-1/12] + I*Pi*RATIO[-7/x] + Log[mu2]^2*
         (Pi^2*RATIO[1/4] + I*Pi*RATIO[-3/(4*x)]) + I*Pi^3*RATIO[3/(8*x)] + 
        Log[mu2]*(I*Pi^3*RATIO[1/4] + I*Pi*RATIO[-7/(2*x)] + 
          Pi^2*RATIO[3/(4*x)]) + Pi^2*RATIO[7/(4*x)] + 
        I*Pi*RATIO[7/3]*Zeta[3]) + G[1, 1, x]*(Pi^4*RATIO[1/12] + 
        RATIO[-14/x] + Pi^2*RATIO[-35/(24*x)] + I*Pi^3*RATIO[-3/(8*x)] + 
        Log[mu2]^3*(I*Pi*RATIO[1/6] + RATIO[-1/(4*x)]) + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[-7/(4*x)] + 
          I*Pi*RATIO[3/(4*x)]) + Log[mu2]*(I*Pi^3*RATIO[-1/4] + RATIO[-7/x] + 
          Pi^2*RATIO[-5/(8*x)] + I*Pi*RATIO[7/(2*x)]) + I*Pi*RATIO[7/x] + 
        (I*Pi*RATIO[-7/3] + RATIO[7/(2*x)])*Zeta[3]) + 
      (RATIO[-93/10] + I*Pi*RATIO[-31/5])*Zeta[5] + 
      Log[mu2]*(Pi^2*RATIO[-49/12] + I*Pi^3*RATIO[-7/8] + 
        I*Pi^5*RATIO[-1/96] + Pi^4*RATIO[73/960] + I*Pi*RATIO[14] + 
        RATIO[28] + (RATIO[-49/6] + I*Pi*RATIO[-7/2] + Pi^2*RATIO[14/9])*
         Zeta[3] + RATIO[-62/5]*Zeta[5]) + 
      G[1, x]*(I*Pi*Log[mu2]^4*RATIO[-1/24] + Log[mu2]^5*RATIO[-1/120] + 
        I*Pi^5*RATIO[1/96] + I*Pi*RATIO[-14/x] + Log[mu2]^3*
         (Pi^2*RATIO[7/72] + I*Pi*RATIO[-1/(4*x)]) + Pi^4*RATIO[-1/(8*x)] + 
        I*Pi^3*RATIO[7/(8*x)] + Pi^2*RATIO[7/(2*x)] + 
        (Pi^2*RATIO[-49/36] + I*Pi*RATIO[7/(2*x)])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[1/8] + I*Pi*RATIO[-7/(4*x)] + 
          Pi^2*RATIO[3/(8*x)] + RATIO[7/6]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-73/1440] + I*Pi*RATIO[-7/x] + 
          I*Pi^3*RATIO[3/(8*x)] + Pi^2*RATIO[7/(4*x)] + I*Pi*RATIO[7/3]*
           Zeta[3]) + RATIO[31/5]*Zeta[5])) + 
    (RATIO[-56] + G[0, 0, 0, 0, 0, 1, x]*RATIO[-1] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-1] + G[0, 0, 0, 1, 0, 1, x]*RATIO[-1] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[-1] + G[0, 0, 1, 0, 0, 1, x]*RATIO[-1] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[-1] + G[0, 0, 1, 1, 0, 1, x]*RATIO[-1] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-1] + G[0, 1, 0, 0, 0, 1, x]*RATIO[-1] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-1] + G[0, 1, 0, 1, 0, 1, x]*RATIO[-1] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-1] + G[0, 1, 1, 0, 0, 1, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-1] + G[0, 1, 1, 1, 0, 1, x]*RATIO[-1] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[-1] + G[1, 0, 0, 0, 0, 1, x]*RATIO[-1] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[-1] + G[1, 0, 0, 1, 0, 1, x]*RATIO[-1] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-1] + G[1, 0, 1, 0, 0, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-1] + G[1, 0, 1, 1, 0, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-1] + G[1, 1, 0, 0, 0, 1, x]*RATIO[-1] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-1] + G[1, 1, 0, 1, 0, 1, x]*RATIO[-1] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[-1] + G[1, 1, 1, 0, 0, 1, x]*RATIO[-1] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[-1] + G[1, 1, 1, 1, 0, 1, x]*RATIO[-1] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-1] + Log[mu2]^5*RATIO[-1/80] + 
      Log[mu2]^6*RATIO[-1/720] + Pi^2*G[0, 0, 1, 1, x]*RATIO[1/2] + 
      Pi^2*G[1, 0, 1, 1, x]*RATIO[1/2] + G[0, 0, 0, 1, 1, 1, x]*RATIO[1] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[1] + G[1, 0, 0, 1, 1, 1, x]*RATIO[1] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[1] + G[0, 0, 1, 1, 1, 1, x]*RATIO[2] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[2] + G[0, 1, 1, 1, 1, 1, x]*RATIO[3] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[5] + I*Pi*RATIO[-28 - 12/(-1 + x)] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-1 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-1 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      I*Pi^3*RATIO[7/4 - 1/(2*(-1 + x)^2) - 3/(4*(-1 + x))] + 
      Log[mu2]^4*(RATIO[-7/48] + Pi^2*RATIO[7/288] + 
        I*Pi*RATIO[-1/16 - 1/(24*(-1 + x))]) + 
      Pi^6*RATIO[-1517/120960 - 1/(224*(-1 + x)^2) - 1/(112*(-1 + x))] + 
      I*Pi^5*RATIO[1/64 + 1/(90*(-1 + x)^2) + 19/(288*(-1 + x))] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[0, 1, 1, 0, 0, x]*(RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
      G[1, 0, 1, 0, 0, x]*(RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
      G[0, 1, 0, 0, x]*(RATIO[-3/(2*(-1 + x)^2) - 9/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        Pi^2*RATIO[1/12 - 5/(12*(-1 + x)^2) - 5/(6*(-1 + x))] + 
        Log[mu2]*(RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
          I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Pi^2*RATIO[11/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
        RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))]) + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[5 + 3/(-1 + x)^2 + 6/(-1 + x)] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[9 + 5/(-1 + x)^2 + 10/(-1 + x)] + G[1, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-4] + RATIO[-4 - 2*x]) + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-7 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-4 - 2/(-1 + x)^2 - 11/(-1 + x) - 2*x]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + RATIO[-2 - x]) + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[-2 + 3/(2*(-1 + x)^2) + 15/(2*(-1 + x)) - x]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-1 - x/2]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[-3 - x/2] + Log[mu2]*RATIO[-1 - x/2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[-3 - x/2] + Log[mu2]*RATIO[-1 - x/2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[-3 - x/2] + Log[mu2]*RATIO[-1 - x/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[-3 - x/2] + Log[mu2]*RATIO[-1 - x/2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Pi^2*RATIO[13/12 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        RATIO[-3 - x/2] + Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 
             2/(-1 + x)] + RATIO[-1 - x/2])) + G[1, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[-1/2] + I*Pi*RATIO[-1/(2*(-1 + x)^2) - 
           5/(2*(-1 + x))] + Pi^2*RATIO[13/12 + 1/(2*(-1 + x)^2) + 
           (-1 + x)^(-1)] + RATIO[-3 - x/2] + 
        Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[-1 - x/2])) + G[0, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[1/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + RATIO[-3 - x/2] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-1 - x/2])) + G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[1/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + RATIO[-3 - x/2] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-1 - x/2])) + G[1, 1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-1 - (-1 + x)^(-2) - 5/(-1 + x) - x/2]) + 
      G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[1 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-1 + (-1 + x)^(-2) + 5/(-1 + x) - x/2]) + 
      Pi^4*RATIO[-583/2880 + 9/(80*(-1 + x)^2) + 17/(80*(-1 + x)) - x/240] + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[1 + x/2]) + 
      G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + RATIO[1 + x/2]) + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[1 + x/2] + RATIO[3 + x/2]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1/2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Pi^2*RATIO[1/12 - 1/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + 
        RATIO[3 - 3/(-1 + x)^2 - 9/(-1 + x) + x/2] + 
        Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[1 - (-1 + x)^(-2) - 5/(-1 + x) + x/2])) + 
      Pi^2*RATIO[85/6 + 3/(-1 + x) + x] + G[1, 1, 1, 1, x]*
       (Pi^2*RATIO[1/4] + Log[mu2]^2*RATIO[3/2] + 
        Log[mu2]*RATIO[3 + (3*x)/2] + RATIO[17/2 + (3*x)/2]) + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Pi^2*RATIO[7/12 + 1/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[5/2 + 3/(2*(-1 + x)^2) + 3/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[3 + 3/(2*(-1 + x)^2) + 17/(2*(-1 + x)) + (3*x)/2]) + 
        RATIO[19/2 + 9/(2*(-1 + x)^2) + 15/(-1 + x) + (3*x)/2]) + 
      (I*Pi^3*RATIO[7/18 + 7/(18*(-1 + x)^2) + 7/(9*(-1 + x))] + 
        I*Pi*RATIO[49/6 + 7/(2*(-1 + x))] + 
        Pi^2*RATIO[-79/24 - 1/(24*(-1 + x)^2) - 11/(8*(-1 + x)) - (5*x)/8] + 
        RATIO[67/3 + 3/(-1 + x)^2 + 9/(-1 + x) + x])*Zeta[3] + 
      RATIO[-133/18 - 7/(3*(-1 + x)^2) - 14/(3*(-1 + x))]*Zeta[3]^2 + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-3/(2*(-1 + x)^2) - 9/(2*(-1 + x))] + 
        I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)^2) + 1/(6*(-1 + x))] + 
        Log[mu2]^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[1/(4*(-1 + x)^2) + 5/(4*(-1 + x))]) + 
        Log[mu2]*(I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
          RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))]) + 
        RATIO[3/(-1 + x)^2 + 9/(-1 + x)] + 
        Pi^2*RATIO[-1/2 + 5/(24*(-1 + x)^2) + 25/(24*(-1 + x)) - x/4] + 
        RATIO[-7/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Pi^2*RATIO[-7/12 - (7*x)/24] + Log[mu2]^2*RATIO[1/2 + x/4] + 
        Log[mu2]*(Pi^2*RATIO[-7/12] + RATIO[3 + x/2]) + RATIO[6 + x] + 
        RATIO[-13/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
        I*Pi*RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))] + 
        Pi^2*RATIO[-7/12 - 1/(4*(-1 + x)^2) - 5/(4*(-1 + x)) - (7*x)/24] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[1/2 + x/4]) + Log[mu2]*
         (Pi^2*RATIO[-13/12 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + RATIO[3 + x/2]) + 
        RATIO[6 + x] + RATIO[-13/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 1, x]*(Pi^2*Log[mu2]*RATIO[-1/2] + 
        I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Pi^2*RATIO[-1/2 - x/4] + RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)]*
         Zeta[3]) + Log[mu2]^3*(RATIO[-7/6] + 
        I*Pi*RATIO[-7/12 - 1/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-1/36 - 1/(36*(-1 + x)^2) - 1/(18*(-1 + x))] + 
        Pi^2*RATIO[11/48 + 1/(12*(-1 + x)) + x/24] + 
        RATIO[13/18 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        Pi^2*RATIO[-7/12 - (7*x)/24] + Log[mu2]^2*RATIO[1/2 + x/4] + 
        Log[mu2]*(Pi^2*RATIO[-7/12] + RATIO[3 + x/2]) + RATIO[6 + x] + 
        RATIO[-7/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi*RATIO[-3/(2*(-1 + x)^2) - 9/(2*(-1 + x))] + 
        I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)^2) + 1/(6*(-1 + x))] + 
        Pi^2*RATIO[-7/12 + 1/(4*(-1 + x)^2) + 5/(4*(-1 + x)) - (7*x)/24] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[1/2 + x/4]) + Log[mu2]*
         (I*Pi*RATIO[-1/(2*(-1 + x)^2) - 5/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/12 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[3 + x/2]) + RATIO[6 + x] + 
        RATIO[-7/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]) + 
      G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-1/3] + 
        I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        RATIO[-11 - 2*x] + Log[mu2]*(Pi^2*RATIO[-1/3] + RATIO[-11/2 - x]) + 
        Log[mu2]^2*RATIO[-1 - x/2] + Pi^2*RATIO[-1/3 - x/6] + 
        RATIO[14/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]) + 
      G[0, 0, 0, x]*(Log[mu2]^3*RATIO[-1/2 - 1/(3*(-1 + x)^2) - 
           2/(3*(-1 + x))] + I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 
           1/(6*(-1 + x))] + I*Pi*RATIO[3/(2*(-1 + x)^2) + 9/(2*(-1 + x))] + 
        RATIO[-13 - 6/(-1 + x)^2 - 21/(-1 + x) - 2*x] + 
        Log[mu2]*(Pi^2*RATIO[-3/4 - 1/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2) + 5/(2*(-1 + x))] + 
          RATIO[-13/2 - 3/(-1 + x)^2 - 21/(2*(-1 + x)) - x]) + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[-1 - 1/(2*(-1 + x)^2) - 3/(-1 + x) - x/2]) + 
        Pi^2*RATIO[-1/3 - 1/(6*(-1 + x)^2) - 3/(4*(-1 + x)) - x/6] + 
        RATIO[5 + 11/(3*(-1 + x)^2) + 22/(3*(-1 + x))]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-7] + I*Pi*RATIO[-7/2 - 3/(2*(-1 + x))] + 
        I*Pi^3*RATIO[3/16 - 1/(24*(-1 + x)^2) - 1/(12*(-1 + x))] + 
        Pi^4*RATIO[143/2880 + 3/(80*(-1 + x)^2) + 3/(40*(-1 + x))] + 
        Pi^2*RATIO[85/48 + 3/(8*(-1 + x)) + x/8] + 
        RATIO[9/4 + 1/(4*(-1 + x)^2) + 5/(4*(-1 + x)) + x/4]*Zeta[3]) + 
      G[0, 0, x]*(I*Pi*RATIO[-3/(-1 + x)^2 - 9/(-1 + x)] + 
        Pi^4*RATIO[-71/1440 - 59/(1440*(-1 + x)^2) - 59/(720*(-1 + x))] + 
        Log[mu2]^4*RATIO[1/24 + 1/(24*(-1 + x)^2) + 1/(12*(-1 + x))] + 
        I*Pi^3*RATIO[1/(24*(-1 + x)^2) + 5/(24*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          RATIO[1/6 + 1/(12*(-1 + x)^2) + 7/(12*(-1 + x)) + x/12]) + 
        Pi^2*RATIO[29/24 + 5/(8*(-1 + x)^2) + 7/(4*(-1 + x)) + (5*x)/24] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/(4*(-1 + x)^2) - 5/(4*(-1 + x))] + 
          Pi^2*RATIO[11/24 + 5/(24*(-1 + x)^2) + 5/(12*(-1 + x))] + 
          RATIO[7/4 + 3/(4*(-1 + x)^2) + 3/(-1 + x) + x/4]) + 
        RATIO[14 + 6/(-1 + x)^2 + 24/(-1 + x) + 2*x] + 
        (I*Pi*RATIO[7/3 + 7/(3*(-1 + x)^2) + 14/(3*(-1 + x))] + 
          RATIO[-4/3 - 2/(3*(-1 + x)^2) - 17/(3*(-1 + x)) - (2*x)/3])*
         Zeta[3] + Log[mu2]*(I*Pi*RATIO[-3/(2*(-1 + x)^2) - 9/(2*(-1 + x))] + 
          I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)^2) + 1/(6*(-1 + x))] + 
          Pi^2*RATIO[5/12 + 5/(24*(-1 + x)^2) + 23/(24*(-1 + x)) + 
             (5*x)/24] + RATIO[7 + 3/(-1 + x)^2 + 12/(-1 + x) + x] + 
          RATIO[-1/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[-1/24] + 
        Pi^4*RATIO[-73/1440 - 3/(40*(-1 + x)^2) - 3/(20*(-1 + x))] + 
        I*Pi^3*RATIO[1/(12*(-1 + x)^2) + 5/(12*(-1 + x))] + 
        RATIO[-12 - 2*x] + Log[mu2]^2*(Pi^2*RATIO[7/24] + 
          RATIO[-3/2 - x/4]) + Log[mu2]^3*RATIO[-1/6 - x/12] + 
        Pi^2*RATIO[7/4 + (7*x)/24] + RATIO[10/3 - 1/(2*(-1 + x)^2) - 
           5/(2*(-1 + x)) + (5*x)/3]*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          RATIO[-6 - x] + Pi^2*RATIO[7/12 + (7*x)/24] + 
          RATIO[7/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[-1/24] + 
        I*Pi^3*RATIO[-1/(24*(-1 + x)^2) - 5/(24*(-1 + x))] + 
        Pi^4*RATIO[47/1440 + 1/(120*(-1 + x)^2) + 1/(60*(-1 + x))] + 
        I*Pi*RATIO[3/(-1 + x)^2 + 9/(-1 + x)] + RATIO[-12 - 2*x] + 
        Log[mu2]^2*(Pi^2*RATIO[1/24 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[1/(4*(-1 + x)^2) + 5/(4*(-1 + x))] + 
          RATIO[-3/2 - x/4]) + Log[mu2]^3*
         (I*Pi*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          RATIO[-1/6 - x/12]) + Pi^2*RATIO[7/4 - 3/(4*(-1 + x)^2) - 
           9/(4*(-1 + x)) + (7*x)/24] + 
        (I*Pi*RATIO[-7/3 - 7/(3*(-1 + x)^2) - 14/(3*(-1 + x))] + 
          RATIO[10/3 - 1/(2*(-1 + x)^2) - 5/(2*(-1 + x)) + (5*x)/3])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 
             1/(6*(-1 + x))] + I*Pi*RATIO[3/(2*(-1 + x)^2) + 
             9/(2*(-1 + x))] + RATIO[-6 - x] + 
          Pi^2*RATIO[7/12 - 1/(4*(-1 + x)^2) - 5/(4*(-1 + x)) + (7*x)/24] + 
          RATIO[7/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[1/24] + 
        I*Pi^3*RATIO[-1/(12*(-1 + x)^2) - 5/(12*(-1 + x))] + 
        Pi^4*RATIO[49/1440 + 3/(40*(-1 + x)^2) + 3/(20*(-1 + x))] + 
        Log[mu2]^3*RATIO[1/6 + x/12] + Pi^2*RATIO[31/24 + (5*x)/24] + 
        Log[mu2]^2*(Pi^2*RATIO[5/24] + RATIO[5/4 + x/4]) + RATIO[10 + 2*x] + 
        RATIO[-4/3 + 1/(2*(-1 + x)^2) + 5/(2*(-1 + x)) - (2*x)/3]*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          Pi^2*RATIO[5/12 + (5*x)/24] + RATIO[5 + x] + 
          RATIO[-1/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3])) + 
      RATIO[103/10 + 1/(2*(-1 + x)^2) + 5/(2*(-1 + x)) + x/2]*Zeta[5] + 
      G[0, x]*(Log[mu2]^5*RATIO[1/120] + RATIO[-4 - 12/(-1 + x)] + 
        I*Pi^3*RATIO[-1/(8*(-1 + x)^2) - 3/(8*(-1 + x))] + 
        I*Pi^5*RATIO[-47/1440 - 47/(1440*(-1 + x)^2) - 47/(720*(-1 + x))] + 
        Log[mu2]^3*(RATIO[-1/12 - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[-13/72 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          I*Pi*RATIO[1/(12*(-1 + x)^2) + 5/(12*(-1 + x))]) + 
        I*Pi*RATIO[6/(-1 + x)^2 + 18/(-1 + x)] + 
        Pi^2*RATIO[-35/12 - 3/(2*(-1 + x)^2) - 17/(4*(-1 + x)) - x/2] + 
        Pi^4*RATIO[1/120 + 1/(240*(-1 + x)^2) + 77/(1440*(-1 + x)) + x/240] + 
        Log[mu2]^4*(I*Pi*RATIO[1/24 + 1/(24*(-1 + x)^2) + 1/(12*(-1 + x))] + 
          RATIO[-1/(24*(-1 + x))]) + 
        (I*Pi*RATIO[-7/(6*(-1 + x)^2) - 35/(6*(-1 + x))] + 
          Pi^2*RATIO[97/36 + 5/(4*(-1 + x)^2) + 5/(2*(-1 + x))] + 
          RATIO[-11/6 - 3/(2*(-1 + x)^2) - (-1 + x)^(-1) - x/2])*Zeta[3] + 
        Log[mu2]^2*(RATIO[-1/2 - 3/(2*(-1 + x))] + 
          I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x)^2) - 1/(12*(-1 + x))] + 
          I*Pi*RATIO[3/(4*(-1 + x)^2) + 9/(4*(-1 + x))] + 
          Pi^2*RATIO[-1/4 - 1/(8*(-1 + x)^2) - 7/(12*(-1 + x)) - x/8] + 
          RATIO[-13/6 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)]*Zeta[3]) + 
        Log[mu2]*(RATIO[-2 - 6/(-1 + x)] + I*Pi^3*RATIO[-1/(24*(-1 + x)^2) - 
             5/(24*(-1 + x))] + Pi^4*RATIO[-23/1440 + 1/(120*(-1 + x)^2) + 
             1/(60*(-1 + x))] + I*Pi*RATIO[3/(-1 + x)^2 + 9/(-1 + x)] + 
          Pi^2*RATIO[-35/24 - 3/(4*(-1 + x)^2) - 17/(8*(-1 + x)) - x/4] + 
          (I*Pi*RATIO[-7/3 - 7/(3*(-1 + x)^2) - 14/(3*(-1 + x))] + 
            RATIO[-1 - 1/(2*(-1 + x)^2) - 1/(6*(-1 + x)) - x/2])*Zeta[3]) + 
        RATIO[-41/5 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^3*(Pi^2*RATIO[-1/12] + RATIO[1/12]) + RATIO[4] + 
        I*Pi^3*RATIO[-1/(4*(-1 + x)^2) - 3/(4*(-1 + x))] + 
        I*Pi^5*RATIO[1/45 + 1/(45*(-1 + x)^2) + 2/(45*(-1 + x))] + 
        Pi^2*RATIO[-37/12 - x/2] + Pi^4*RATIO[1/120 + 3/(80*(-1 + x)^2) + 
           3/(16*(-1 + x)) + x/240] + 
        (Pi^2*RATIO[7/6 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          RATIO[-25/6 + 3/(2*(-1 + x)^2) + 9/(2*(-1 + x)) - x/2])*Zeta[3] + 
        Log[mu2]^2*(RATIO[1/2] + I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 
             1/(6*(-1 + x))] + Pi^2*RATIO[-1/4 - x/8] + 
          RATIO[1/(2*(-1 + x)^2) + (-1 + x)^(-1)]*Zeta[3]) + 
        Log[mu2]*(RATIO[2] + I*Pi^3*RATIO[-1/(12*(-1 + x)^2) - 
             5/(12*(-1 + x))] + Pi^4*RATIO[1/12 + 3/(40*(-1 + x)^2) + 
             3/(20*(-1 + x))] + Pi^2*RATIO[-37/24 - x/4] + 
          RATIO[-1 + 1/(2*(-1 + x)^2) + 5/(2*(-1 + x)) - x/2]*Zeta[3]) + 
        RATIO[(-1 + x)^(-2) + 2/(-1 + x)]*Zeta[5]) + 
      Log[mu2]*(RATIO[-28] + I*Pi*RATIO[-14 - 6/(-1 + x)] + 
        I*Pi^3*RATIO[7/8 - 1/(4*(-1 + x)^2) - 3/(8*(-1 + x))] + 
        I*Pi^5*RATIO[1/45 + 1/(45*(-1 + x)^2) + 2/(45*(-1 + x))] + 
        Pi^4*RATIO[-27/320 + 3/(80*(-1 + x)^2) + 5/(48*(-1 + x)) - x/240] + 
        Pi^2*RATIO[85/12 + 3/(2*(-1 + x)) + x/2] + 
        (Pi^2*RATIO[-55/36 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          I*Pi*RATIO[7/2 + 7/(3*(-1 + x))] + RATIO[67/6 + 3/(2*(-1 + x)^2) + 
            9/(2*(-1 + x)) + x/2])*Zeta[3] + 
        RATIO[41/5 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[5]))/Nc)}


==> anc/H_qg_qa_-++-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*((G[0, 1, 1, x]*RATIO[-2/3] + G[1, 0, 1, x]*RATIO[-2/3] + 
      G[1, 1, 0, x]*RATIO[-2/3] + G[1, 1, x]*(RATIO[-19/9] + 
        Log[mu2]*RATIO[-2/3]) + Log[mu2]^3*RATIO[1/9] + 
      Pi^2*G[1, x]*RATIO[2/9] + Log[mu2]^2*RATIO[19/18] + 
      G[1, 1, 1, x]*RATIO[4/3] + G[0, 1, x]*(Log[mu2]*RATIO[2/3] + 
        RATIO[19/9]) + G[1, 0, x]*(Log[mu2]*RATIO[2/3] + RATIO[19/9]) + 
      RATIO[3401/648] + G[0, 0, x]*(RATIO[-19/9 - 19/(9*(-1 + x)^2) - 
          38/(9*(-1 + x))] + Log[mu2]*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 
           4/(3*(-1 + x))]) + Pi^2*RATIO[-163/108 - 4/(9*(-1 + x))] + 
      Log[mu2]*(Pi^2*RATIO[-2/9] + RATIO[191/54] + 
        I*Pi*RATIO[1 + 2/(3*(-1 + x))]) + G[0, 0, 0, x]*
       RATIO[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
      G[0, x]*(Log[mu2]^2*RATIO[-1/3] + 
        I*Pi*RATIO[-10/9 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          RATIO[-10/9 + 2/(3*(-1 + x))]) + 
        Pi^2*RATIO[4/9 + 4/(9*(-1 + x)^2) + 8/(9*(-1 + x))] + 
        RATIO[-28/27 + 19/(9*(-1 + x))]) + 
      I*Pi*RATIO[5/2 + 19/(9*(-1 + x))] + RATIO[1/9]*Zeta[3])/Nc + 
    Nc*(RATIO[-3661/648] + G[1, 1, 1, x]*RATIO[-2/3] + 
      Log[mu2]^2*(RATIO[-29/18] + I*Pi*RATIO[-1/3]) + 
      Log[mu2]^3*RATIO[-2/9] + I*Pi^3*RATIO[1/9] + 
      Log[mu2]*(RATIO[-229/54] + I*Pi*RATIO[-19/9] + Pi^2*RATIO[1/3]) + 
      I*Pi*G[0, 1, x]*RATIO[2/3] + G[0, 1, 1, x]*RATIO[2/3] + 
      Pi^2*RATIO[31/27] + I*Pi*RATIO[-173/54 - x^(-1)] + 
      G[1, 1, x]*(I*Pi*RATIO[-2/3] + RATIO[-x^(-2) + 2/x]) + 
      G[1, x]*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/3] + 
        Log[mu2]*(I*Pi*RATIO[2/3] + RATIO[10/9]) + RATIO[28/27 - x^(-1)] + 
        I*Pi*RATIO[10/9 - x^(-2) + 2/x]) + RATIO[4/9]*Zeta[3])) + 
  Qf*(RATIO[-14135/648] + G[1, 0, 1, 1, x]*RATIO[-2] + 
    G[0, 1, 1, 1, x]*RATIO[-1] + Log[mu2]^4*RATIO[1/2] + 
    Log[mu2]^3*(I*Pi*RATIO[1/2] + RATIO[59/36]) + 
    G[1, 1, 1, x]*(RATIO[-22/3] + I*Pi*RATIO[3] + Log[mu2]*RATIO[3]) + 
    G[1, 0, 0, 0, x]*RATIO[-2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
    G[0, 1, 0, 0, x]*RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
    G[1, 1, 0, 0, x]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
    G[0, 1, 0, 1, x]*RATIO[1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
    G[0, 1, 1, 0, x]*RATIO[1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
    G[0, 0, 1, 1, x]*RATIO[2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
    I*Pi^3*RATIO[-13/8 - 3/(4*(-1 + x)^2) - 4/(3*(-1 + x))] + 
    Pi^4*RATIO[4/15 + 1/(90*(-1 + x)^2) + 1/(45*(-1 + x))] + 
    Log[mu2]^2*(Pi^2*RATIO[-3/4] + RATIO[37/36] + 
      I*Pi*RATIO[15/4 + (-1 + x)^(-1)]) + G[1, 1, 0, x]*
     (Log[mu2]*RATIO[-2] + I*Pi*RATIO[-3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      RATIO[31/6 + (-1 + x)^(-1)]) + G[0, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
      I*Pi*RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      RATIO[31/6 + (-1 + x)^(-1)]) + G[0, 0, 0, 1, x]*
     RATIO[-2 + (-1 + x)^(-2) + 2/(-1 + x)] + G[0, 0, 1, 0, x]*
     RATIO[-2 + (-1 + x)^(-2) + 2/(-1 + x)] + 
    G[1, 0, 1, x]*(Log[mu2]*RATIO[-2] + RATIO[31/6 + (-1 + x)^(-1)] + 
      I*Pi*RATIO[-2 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
    G[0, 1, 0, x]*(RATIO[-3 - 3/(2*(-1 + x)^2) - 5/(-1 + x)] + 
      I*Pi*RATIO[-(-1 + x)^(-2) - 2/(-1 + x)] + 
      Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
    G[0, 0, 1, x]*(RATIO[-3 - 3/(2*(-1 + x)^2) - 5/(-1 + x)] + 
      I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
    G[1, 0, 0, 1, x]*RATIO[2 + (-1 + x)^(-2) + 2/(-1 + x)] + 
    G[1, 0, 1, 0, x]*RATIO[2 + (-1 + x)^(-2) + 2/(-1 + x)] + 
    G[1, 0, 0, x]*(I*Pi*RATIO[1] + Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 
         2/(-1 + x)] + RATIO[3/2 + 3/(-1 + x)^2 + 3/(-1 + x)]) + 
    G[0, 0, 0, 0, x]*RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
    G[0, 0, 0, x]*(RATIO[-11/3 - 43/(6*(-1 + x)^2) - 22/(3*(-1 + x))] + 
      I*Pi*RATIO[2 + 3/(-1 + x)^2 + 6/(-1 + x)]) + 
    I*Pi*RATIO[-9/2 - 94/(9*(-1 + x)) - x^(-1)] + 
    G[0, 1, x]*(Log[mu2]^2*RATIO[2] + 
      I*Pi*RATIO[-3/(2*(-1 + x)^2) - 5/(-1 + x)] + 
      Pi^2*RATIO[-5/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
      Log[mu2]*(RATIO[-13/6 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[3 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
      RATIO[-89/18 - 1/(2*(-1 + x)) - (3*x)/2]) + 
    G[1, 0, x]*(Log[mu2]^2*RATIO[2] + 
      Pi^2*RATIO[-13/6 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      Log[mu2]*(RATIO[-13/6 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[3 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
      I*Pi*RATIO[9/2 + 3/(-1 + x)^2 + 3/(-1 + x)] + 
      RATIO[-89/18 - 1/(2*(-1 + x)) - (3*x)/2]) + 
    Pi^2*RATIO[121/108 - 23/(36*(-1 + x)) + (3*x)/4] + 
    G[0, 0, x]*(I*Pi*RATIO[-9/2 - 13/(2*(-1 + x)^2) - 8/(-1 + x)] + 
      Log[mu2]^2*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      Pi^2*RATIO[1 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
      Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        RATIO[13/6 + 13/(6*(-1 + x)^2) + 13/(3*(-1 + x))]) + 
      RATIO[89/18 + 179/(18*(-1 + x)^2) + 197/(9*(-1 + x)) + (3*x)/2]) + 
    G[1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[1/3] + 
      Log[mu2]*(I*Pi*RATIO[-1] + RATIO[13/6]) + I*Pi*RATIO[(-1 + x)^(-1)] + 
      RATIO[89/18 - x^(-2) + 2/x + (3*x)/2]) + 
    (RATIO[35/9 + 9/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
      I*Pi*RATIO[1 + 7/(-1 + x)^2 + 14/(-1 + x)])*Zeta[3] + 
    Log[mu2]*(RATIO[-647/54] + I*Pi^3*RATIO[-7/12] + 
      I*Pi*RATIO[5/2 - 13/(6*(-1 + x))] + 
      Pi^2*RATIO[-83/72 - (-1 + x)^(-1)] + RATIO[1]*Zeta[3]) + 
    G[1, x]*(Log[mu2]^3*RATIO[-1/2] + Log[mu2]^2*(RATIO[-3/2] + 
        I*Pi*RATIO[-1/2]) + Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[7/12] + 
        I*Pi*RATIO[-3 - (-1 + x)^(-1)]) + 
      Pi^2*RATIO[-13/18 + 2/(3*(-1 + x))] + 
      I*Pi^3*RATIO[3/4 + 1/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
      RATIO[9/2 - x^(-1)] + I*Pi*RATIO[-7/2 - 1/(2*(-1 + x)) - x^(-2) + 
         2/x] + RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3]) + 
    G[0, x]*(Log[mu2]^3*RATIO[-1] + RATIO[161/54 - 94/(9*(-1 + x))] + 
      I*Pi^3*RATIO[5/6 + 1/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
      Log[mu2]^2*(I*Pi*RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        RATIO[1/3 + (-1 + x)^(-1)]) + 
      Pi^2*RATIO[29/36 + 35/(36*(-1 + x)^2) + 10/(9*(-1 + x))] + 
      Log[mu2]*(RATIO[71/18 - 13/(6*(-1 + x))] + 
        Pi^2*RATIO[4/3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        I*Pi*RATIO[2/3 + 13/(6*(-1 + x)^2) + 16/(3*(-1 + x))]) + 
      I*Pi*RATIO[71/18 + 179/(18*(-1 + x)^2) + 173/(9*(-1 + x))] + 
      RATIO[1 + 5/(-1 + x)^2 + 10/(-1 + x)]*Zeta[3]) + 
    Nc^2*(Pi^2*RATIO[-911/216] + I*Pi*G[0, 1, x]*RATIO[-11/3] + 
      I*Pi*G[1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 1, x]*RATIO[-1] + G[0, 1, 1, x]*(RATIO[-11/3] + 
        I*Pi*RATIO[-1]) + Log[mu2]^4*RATIO[-1/2] + 
      Log[mu2]^3*(I*Pi*RATIO[-1] + RATIO[-5/18]) + Pi^4*RATIO[-17/120] + 
      I*Pi^3*RATIO[-1/9] + I*Pi*G[0, 0, 1, x]*RATIO[2] + 
      G[0, 0, 1, 1, x]*RATIO[2] + G[1, 1, 1, x]*RATIO[11/3] + 
      Log[mu2]^2*(I*Pi*RATIO[-7/6] + Pi^2*RATIO[5/6] + RATIO[401/72]) + 
      RATIO[89959/2592 - 1/(4*(-1 + x))] + G[1, 1, x]*
       (I*Pi*Log[mu2]*RATIO[-2] + Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[1] + 
        I*Pi*RATIO[11/3] + RATIO[11/(4*x^2) - 7/x]) + 
      I*Pi*RATIO[3569/216 + 11/(4*x)] + (RATIO[-76/9] + I*Pi*RATIO[-4])*
       Zeta[3] + Log[mu2]*(Pi^2*RATIO[1/6] + I*Pi^3*RATIO[1/3] + 
        I*Pi*RATIO[259/36] + RATIO[5185/216] + RATIO[-8]*Zeta[3]) + 
      G[1, x]*(Log[mu2]*(RATIO[-71/18] + Pi^2*RATIO[-4/3] + 
          I*Pi*RATIO[-2/3]) + I*Pi^3*RATIO[-1/2] + Pi^2*RATIO[1/3] + 
        Log[mu2]^3*RATIO[1] + Log[mu2]^2*(RATIO[-1/3] + I*Pi*RATIO[2]) + 
        I*Pi*RATIO[-71/18 + 11/(4*x^2) - 7/x] + RATIO[-202/27 + 11/(4*x)] + 
        RATIO[4]*Zeta[3])) + (G[1, 1, 0, 0, x]*RATIO[-4] + 
      G[1, 1, 1, 1, x]*RATIO[-3] + G[0, 1, 0, 1, x]*RATIO[-2] + 
      G[0, 1, 1, 0, x]*RATIO[-2] + G[1, 0, 0, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 0, x]*RATIO[-1] + G[1, 0, 1, x]*(RATIO[-3/2] + 
        Log[mu2]*RATIO[-1]) + G[1, 1, 0, x]*(I*Pi*RATIO[-2] + RATIO[-3/2] + 
        Log[mu2]*RATIO[-1]) + Log[mu2]^3*RATIO[-3/4] + 
      Log[mu2]^4*RATIO[-1/8] + G[0, 0, 0, 0, x]*RATIO[1] + 
      G[1, 0, 0, 0, x]*RATIO[1] + G[1, 0, 1, 1, x]*RATIO[2] + 
      G[0, 1, 1, 1, x]*RATIO[3] + G[1, 1, 0, 1, x]*RATIO[3] + 
      G[1, 1, 1, 0, x]*RATIO[3] + G[0, 0, 1, 1, x]*
       RATIO[-3 - 14/(-1 + x)^2 - 16/(-1 + x)] + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[2] + RATIO[-9 - 3/(-1 + x)^2 - 
          10/(-1 + x)] + I*Pi*RATIO[-10/(-1 + x)^2 - 8/(-1 + x)]) + 
      G[0, 1, 0, 0, x]*RATIO[1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[2] + RATIO[-9 - 3/(-1 + x)^2 - 
          10/(-1 + x)] + I*Pi*RATIO[1 - (-1 + x)^(-2) - 2/(-1 + x)]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[2] + Log[mu2]*RATIO[2] + 
        RATIO[9/2 + (-1 + x)^(-2) - (-1 + x)^(-1)]) + 
      I*Pi^3*RATIO[-7/8 - 2/(3*(-1 + x)^2) - 11/(12*(-1 + x))] + 
      Log[mu2]^2*(RATIO[-23/8] + Pi^2*RATIO[7/24] + 
        I*Pi*RATIO[-3/4 - 1/(2*(-1 + x))]) + 
      Pi^4*RATIO[3/32 + 1/(12*(-1 + x)^2) - 1/(5*(-1 + x))] + 
      RATIO[-187/32 + 1/(4*(-1 + x))] + G[0, 0, 0, x]*
       (Log[mu2]*RATIO[-3 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[-1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[6 + 1/(2*(-1 + x)^2) + 6/(-1 + x)]) + 
      G[0, 0, 0, 1, x]*RATIO[1 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
      G[0, 0, 1, 0, x]*RATIO[1 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[21/2 + 14/(-1 + x)]) + 
      I*Pi*RATIO[-39/8 - 29/(4*(-1 + x)) - 3/x] + 
      G[0, 0, x]*(Pi^2*RATIO[13/12 - 5/(12*(-1 + x)^2) - 5/(6*(-1 + x))] + 
        I*Pi*RATIO[-3/2 - (-1 + x)^(-2) + (-1 + x)^(-1)] + 
        Log[mu2]^2*RATIO[-1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[3/2 + 3/(2*(-1 + x)^2) + 5/(-1 + x)]) + 
        RATIO[-7/4 + 13/(4*(-1 + x)^2) + 2/(-1 + x) - 2*x]) + 
      G[1, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[3/2] + RATIO[-7/4 - 3/x^2 + 4/x - 2*x]) + 
      Pi^2*RATIO[1/24 + 1/(3*(-1 + x)) - x] + 
      G[1, 0, x]*(Log[mu2]*RATIO[-3/2] + Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[-1/4] + I*Pi*RATIO[3/2 + (-1 + x)^(-2) - (-1 + x)^(-1)] + 
        RATIO[7/4 + 3/(-1 + x) + 2*x]) + G[0, 1, x]*(Log[mu2]*RATIO[-3/2] + 
        Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[1/4 + (-1 + x)^(-2)] + 
        I*Pi*RATIO[-3/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[7/4 + 3/(-1 + x) + 2*x]) + 
      (I*Pi*RATIO[4 - 8/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-3/2 + 4/(-1 + x)^2 - 2/(-1 + x)])*Zeta[3] + 
      G[1, x]*(I*Pi^3*RATIO[1/3] + Pi^2*RATIO[1 - (-1 + x)^(-1)] + 
        RATIO[1 - 3/x] + I*Pi*RATIO[3/(-1 + x) - 3/x^2 + 4/x] + 
        RATIO[-4]*Zeta[3]) + Log[mu2]*(RATIO[-39/8] + Pi^2*RATIO[3/8] + 
        I*Pi*RATIO[-9/4 - 3/(2*(-1 + x))] + RATIO[6]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*RATIO[1/2] + RATIO[-1 - 29/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-1/12 + 1/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
        Log[mu2]^2*(RATIO[3/2 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[1/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]) + 
        Pi^2*RATIO[11/4 + 2/(3*(-1 + x)^2) + 7/(4*(-1 + x))] + 
        I*Pi*RATIO[7/2 + 13/(4*(-1 + x)^2) + 7/(2*(-1 + x))] + 
        Log[mu2]*(Pi^2*RATIO[-7/12] + RATIO[7/2 - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[3 + 3/(2*(-1 + x)^2) + 4/(-1 + x)]) + 
        RATIO[2 + 6/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]))/Nc^2) + 
  Nfv*(Nc*(G[0, 0, 0, x]*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
      G[0, 0, 0, 1, x]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 0, 1, 0, x]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
      Pi^4*RATIO[17/(45*(-1 + x)^2) + 17/(90*(-1 + x))] + 
      G[0, 0, 0, 0, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 0, 1, 1, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 0, 1, x]*RATIO[2/3 + 2/(3*(-1 + x)^2) + 22/(3*(-1 + x))] + 
      G[0, 1, 0, x]*RATIO[2/3 + 2/(3*(-1 + x)^2) + 22/(3*(-1 + x))] + 
      G[1, 0, 0, x]*RATIO[4/3 - 4/(3*x)] + 
      I*Pi^3*RATIO[-1/3 + 1/(9*(-1 + x)^2) - 1/(9*(-1 + x)) + 4/(9*x)] + 
      G[1, 0, 1, x]*RATIO[-2/3 + 2/(3*x)] + G[1, 1, 0, x]*
       RATIO[-2/3 + 2/(3*x)] + G[1, x]*
       (Pi^2*RATIO[1/9 - 4/(3*(-1 + x)) - 1/(9*x)] + 
        I*Pi*RATIO[-2/(3*(-1 + x)) + x^(-1)] + RATIO[-3 + 4/(3*x)]) + 
      I*Pi*RATIO[5/(3*(-1 + x)) + 4/(3*x)] + 
      G[0, 0, x]*(I*Pi*RATIO[-2/3 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
        Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        RATIO[6 - (-1 + x)^(-2) - 5/(3*(-1 + x)) - 3*x]) + 
      G[1, 1, x]*(I*Pi*RATIO[-2/3 + 2/(3*x)] + RATIO[6 + x^(-1) - 3*x]) + 
      Pi^2*RATIO[3 + 13/(9*(-1 + x)) - (3*x)/2] + 
      G[0, 1, 1, x]*RATIO[-8/(-1 + x)] + G[0, 1, x]*
       (I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        Pi^2*RATIO[4/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
        RATIO[-6 - 2/(3*(-1 + x)) + 3*x]) + G[1, 0, x]*
       (I*Pi*RATIO[2/3 - 2/(3*x)] + RATIO[-6 - 2/(3*(-1 + x)) + 3*x]) + 
      RATIO[-2/3 - 2/(3*(-1 + x)^2) + 26/(3*(-1 + x))]*Zeta[3] + 
      G[0, x]*(Pi^2*RATIO[-1/9 - 1/(9*(-1 + x)^2) - 23/(9*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2) - 7/(3*(-1 + x))] + 
        RATIO[3 + 5/(3*(-1 + x))] + RATIO[-8/(-1 + x)^2 - 4/(-1 + x)]*
         Zeta[3])) + 
    (G[0, 0, 1, x]*RATIO[-8/3 - 8/(3*(-1 + x)^2) - 88/(3*(-1 + x))] + 
      G[0, 1, 0, x]*RATIO[-8/3 - 8/(3*(-1 + x)^2) - 88/(3*(-1 + x))] + 
      G[0, 0, 0, 0, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      G[0, 0, 1, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      Pi^4*RATIO[-68/(45*(-1 + x)^2) - 34/(45*(-1 + x))] + 
      G[0, 0, 0, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 0, 1, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 0, 0, x]*RATIO[16/3 + 16/(3*(-1 + x)^2) + 80/(3*(-1 + x))] + 
      I*Pi*RATIO[-20/(3*(-1 + x)) - 16/(3*x)] + G[1, 0, 1, x]*
       RATIO[8/3 - 8/(3*x)] + G[1, 1, 0, x]*RATIO[8/3 - 8/(3*x)] + 
      I*Pi^3*RATIO[4/3 - 4/(9*(-1 + x)^2) + 4/(9*(-1 + x)) - 16/(9*x)] + 
      G[1, x]*(RATIO[12 - 16/(3*x)] + I*Pi*RATIO[8/(3*(-1 + x)) - 4/x] + 
        Pi^2*RATIO[-4/9 + 16/(3*(-1 + x)) + 4/(9*x)]) + 
      G[1, 0, 0, x]*RATIO[-16/3 + 16/(3*x)] + 
      G[0, 1, x]*(Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        I*Pi*RATIO[-8/3 - 8/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        RATIO[24 + 8/(3*(-1 + x)) - 12*x]) + 
      G[1, 0, x]*(I*Pi*RATIO[-8/3 + 8/(3*x)] + 
        RATIO[24 + 8/(3*(-1 + x)) - 12*x]) + G[0, 1, 1, x]*
       RATIO[32/(-1 + x)] + Pi^2*RATIO[-12 - 52/(9*(-1 + x)) + 6*x] + 
      G[0, 0, x]*(Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        I*Pi*RATIO[8/3 + 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        RATIO[-24 + 4/(-1 + x)^2 + 20/(3*(-1 + x)) + 12*x]) + 
      G[1, 1, x]*(I*Pi*RATIO[8/3 - 8/(3*x)] + RATIO[-24 - 4/x + 12*x]) + 
      RATIO[8/3 + 8/(3*(-1 + x)^2) - 104/(3*(-1 + x))]*Zeta[3] + 
      G[0, x]*(RATIO[-12 - 20/(3*(-1 + x))] + 
        I*Pi*RATIO[4/(-1 + x)^2 + 28/(3*(-1 + x))] + 
        Pi^2*RATIO[4/9 + 4/(9*(-1 + x)^2) + 92/(9*(-1 + x))] + 
        RATIO[32/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3]))/Nc) + 
  e*(Nf*Qf*(Nc*(RATIO[-89353/3888] + G[0, 1, 1, 1, x]*RATIO[-4] + 
        I*Pi*G[1, 0, 1, x]*RATIO[-2] + G[1, 0, 1, 1, x]*RATIO[-2] + 
        Log[mu2]^3*(RATIO[-67/54] + I*Pi*RATIO[-1/3]) + 
        Log[mu2]^4*RATIO[-1/6] + Pi^4*RATIO[-11/108] + 
        Log[mu2]^2*(RATIO[-146/27] + I*Pi*RATIO[-47/18] + Pi^2*RATIO[5/9]) + 
        I*Pi^3*RATIO[113/108] + I*Pi*G[0, 0, 1, x]*RATIO[2] + 
        G[0, 0, 1, 1, x]*RATIO[2] + G[1, 1, 1, 1, x]*RATIO[4] + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[-2] + I*Pi*RATIO[2] + 
          RATIO[-20/9 + 4/x^2 - 10/x]) + I*Pi*RATIO[-4517/324 - 31/(6*x)] + 
        Pi^2*RATIO[3097/648 + x^(-1)] + G[0, 1, 1, x]*(I*Pi*RATIO[-2] + 
          Log[mu2]*RATIO[2] + RATIO[20/9 - 2/x^2 + 5/x]) + 
        G[0, 1, x]*(Pi^2*RATIO[-1] + I*Pi*Log[mu2]*RATIO[2] + 
          I*Pi*RATIO[20/9 - 2/x^2 + 5/x]) + G[1, 1, x]*(Pi^2*RATIO[1] + 
          I*Pi*RATIO[-20/9 + 2/x^2 - 5/x] + Log[mu2]*(I*Pi*RATIO[-2] + 
            RATIO[-2/x^2 + 5/x]) + RATIO[-19/(6*x^2) + 27/(2*x)]) + 
        (I*Pi*RATIO[2] + RATIO[241/27])*Zeta[3] + 
        G[1, x]*(I*Pi^3*RATIO[-7/18] + Log[mu2]^3*RATIO[1/3] + 
          Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[10/9]) + 
          RATIO[164/81 - 31/(6*x)] + Pi^2*RATIO[-65/54 + x^(-2) - 5/(2*x)] + 
          Log[mu2]*(Pi^2*RATIO[-19/18] + RATIO[56/27 - 2/x] + 
            I*Pi*RATIO[20/9 - 2/x^2 + 5/x]) + 
          I*Pi*RATIO[56/27 - 19/(6*x^2) + 23/(2*x)] + RATIO[-2]*Zeta[3]) + 
        Log[mu2]*(RATIO[-5173/324] + I*Pi^3*RATIO[7/18] + 
          Pi^2*RATIO[311/108] + I*Pi*RATIO[-236/27 - 2/x] + 
          RATIO[4]*Zeta[3])) + (G[1, 1, 1, 1, x]*RATIO[-6] + 
        G[0, 0, 1, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3]) + 
        G[0, 1, 0, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3]) + 
        Log[mu2]^4*RATIO[1/12] + G[0, 0, 1, 1, x]*RATIO[2/3] + 
        G[0, 1, 0, 1, x]*RATIO[2/3] + G[0, 1, 1, 0, x]*RATIO[2/3] + 
        G[0, 1, 1, 1, x]*RATIO[2/3] + G[1, 0, 0, 1, x]*RATIO[2/3] + 
        G[1, 0, 1, 0, x]*RATIO[2/3] + Log[mu2]^3*RATIO[47/54] + 
        G[1, 0, 1, 1, x]*RATIO[4/3] + G[1, 1, 0, 1, x]*RATIO[2] + 
        G[1, 1, 1, 0, x]*RATIO[2] + RATIO[87665/3888] + 
        G[0, 0, 0, 0, x]*RATIO[-10/3 - 8/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        G[1, 0, 0, x]*(RATIO[-10/9 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))]) + 
        Pi^4*RATIO[-83/1080 - 11/(135*(-1 + x)^2) - 22/(135*(-1 + x))] + 
        I*Pi^3*RATIO[-43/108 + 19/(54*(-1 + x)^2) + 11/(54*(-1 + x))] + 
        Log[mu2]^2*(Pi^2*RATIO[-5/12] + RATIO[127/27] + 
          I*Pi*RATIO[3/2 + (-1 + x)^(-1)]) + G[1, 0, 0, 0, x]*
         RATIO[2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        I*Pi*RATIO[473/36 + 263/(27*(-1 + x))] + 
        Pi^2*RATIO[-5413/648 - 169/(54*(-1 + x)) - (19*x)/36] + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[-2] + RATIO[-44/9 - x/3]) + 
        G[1, 1, 0, x]*(Log[mu2]*RATIO[-2] + RATIO[-44/9 - x/3]) + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-13/18] + 
          RATIO[-469/54 - (19*x)/18] + Log[mu2]*RATIO[-44/9 - x/3]) + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[-4/3] + RATIO[-25/9 - x/3]) + 
        G[0, 0, x]*(Log[mu2]^2*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          Pi^2*RATIO[-13/18 - 11/(18*(-1 + x)^2) - 11/(9*(-1 + x))] + 
          I*Pi*RATIO[10/9 + 19/(9*(-1 + x)^2) + 32/(9*(-1 + x))] + 
          RATIO[-505/54 - 206/(27*(-1 + x)^2) - 1091/(54*(-1 + x)) - 
            (19*x)/18] + Log[mu2]*(I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + RATIO[-44/9 - 41/(9*(-1 + x)^2) - 
              97/(9*(-1 + x)) - x/3])) + G[1, x]*(RATIO[-19/18] + 
          Log[mu2]*(RATIO[-1/3] + Pi^2*RATIO[7/9]) + 
          Pi^2*RATIO[107/54 + x/9]) + G[0, 0, 0, x]*
         (Log[mu2]*RATIO[10/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
          RATIO[73/9 + 20/(3*(-1 + x)^2) + 43/(3*(-1 + x)) + x/3]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[4] + RATIO[88/9 + (2*x)/3]) + 
        G[0, 1, x]*(Pi^2*RATIO[-5/18] + Log[mu2]^2*RATIO[1] + 
          Log[mu2]*RATIO[44/9 + x/3] + RATIO[487/54 + (19*x)/18]) + 
        G[1, 0, x]*(Log[mu2]^2*RATIO[1] + 
          I*Pi*RATIO[-10/9 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
          Pi^2*RATIO[1/18 + 4/(9*(-1 + x)^2) + 8/(9*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
            RATIO[44/9 + x/3]) + RATIO[487/54 + (19*x)/18]) + 
        RATIO[-233/27 - 19/(9*(-1 + x)^2) - 38/(9*(-1 + x))]*Zeta[3] + 
        Log[mu2]*(RATIO[4913/324] + I*Pi^3*RATIO[1/9 + 1/(9*(-1 + x)^2) + 
             2/(9*(-1 + x))] + I*Pi*RATIO[22/3 + 47/(9*(-1 + x))] + 
          Pi^2*RATIO[-425/108 - 11/(9*(-1 + x)) - x/6] + 
          RATIO[-8/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^3*RATIO[-1/3] + 
          I*Pi*RATIO[-56/27 - 206/(27*(-1 + x)^2) - 809/(54*(-1 + x))] + 
          I*Pi^3*RATIO[7/18 + 7/(18*(-1 + x)^2) + 7/(9*(-1 + x))] + 
          Log[mu2]^2*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
            RATIO[-10/9 + (-1 + x)^(-1)]) + Log[mu2]*
           (I*Pi*RATIO[-20/9 - 41/(9*(-1 + x)^2) - 79/(9*(-1 + x))] + 
            Pi^2*RATIO[29/18 + 11/(9*(-1 + x)^2) + 22/(9*(-1 + x))] + 
            RATIO[-47/27 + 47/(9*(-1 + x))]) + 
          RATIO[-157/162 + 263/(27*(-1 + x))] + 
          Pi^2*RATIO[49/18 + 145/(54*(-1 + x)^2) + 293/(54*(-1 + x)) + 
             x/18] + RATIO[8/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*Zeta[3]))/
       Nc) + Qf*(RATIO[-352379/3888] + G[1, 1, 1, 1, 1, x]*RATIO[-10] + 
      Log[mu2]^5*RATIO[1/3] + Log[mu2]^4*(I*Pi*RATIO[5/12] + RATIO[17/12]) + 
      G[1, 1, 0, 0, 0, x]*RATIO[3] + G[1, 1, 1, 0, 1, x]*RATIO[4] + 
      G[1, 1, 1, 1, 0, x]*RATIO[4] + G[0, 1, 1, 1, 1, x]*RATIO[11] + 
      G[1, 0, 1, 1, 1, x]*RATIO[13] + G[1, 1, 0, 1, 1, x]*RATIO[13] + 
      G[0, 0, 0, 0, 0, x]*RATIO[-24 - 12/(-1 + x)^2 - 24/(-1 + x)] + 
      G[1, 0, 1, 0, 1, x]*RATIO[-10 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 0, 1, 1, 0, x]*RATIO[-10 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 0, 0, 1, x]*RATIO[8 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 0, 1, 0, x]*RATIO[8 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 1, 1, 0, 0, x]*RATIO[1 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
      G[1, 0, 0, 0, 1, x]*RATIO[-2 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-2 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      G[1, 1, 1, 0, 0, x]*RATIO[-2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 1, 0, 0, 1, x]*RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[0, 1, 0, 1, 0, x]*RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[0, 1, 0, 1, 1, x]*RATIO[-(-1 + x)^(-2) - 2/(-1 + x)] + 
      I*Pi^5*RATIO[71/720 + 179/(360*(-1 + x)^2) + 179/(180*(-1 + x))] + 
      Log[mu2]^3*(Pi^2*RATIO[-10/9] + RATIO[217/54] + 
        I*Pi*RATIO[9/2 + 4/(3*(-1 + x))]) + G[1, 1, 0, 0, 1, x]*
       RATIO[-3 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 1, 0, 1, 0, x]*
       RATIO[-3 + (-1 + x)^(-2) + 2/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
       RATIO[5 + (-1 + x)^(-2) + 2/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
       RATIO[5 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 0, 0, 0, x]*
       (RATIO[-21/2 - 121/(6*(-1 + x)^2) - 91/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-7 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        I*Pi*RATIO[-1 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
      G[0, 0, 1, 1, 1, x]*RATIO[-10 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*RATIO[-9 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-7 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[0, 1, 1, 1, 0, x]*RATIO[-7 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 0, 1, 0, 0, x]*RATIO[5 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 0, 0, 1, 1, x]*RATIO[-1 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 1, 0, 0, x]*RATIO[8 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 0, 0, 0, 0, x]*RATIO[8 + 11/(-1 + x)^2 + 22/(-1 + x)] + 
      G[0, 1, 0, 0, 0, x]*RATIO[8 + 14/(-1 + x)^2 + 28/(-1 + x)] + 
      I*Pi*RATIO[-1199/36 - 5711/(108*(-1 + x)) - 15/(4*x)] + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-3] + 
        I*Pi*RATIO[1 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[-29/3 - 3/(-1 + x) - 3/x]) + G[1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-3] + I*Pi*RATIO[-6/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[-49/3 + (-1 + x)^(-1) - (3*x)/2]) + G[0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-7] + I*Pi*RATIO[-8 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[15/2 + 23/(2*(-1 + x)^2) + 51/(2*(-1 + x)) - (3*x)/2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-7] + 
        I*Pi*RATIO[6 + 7/(-1 + x)^2 + 14/(-1 + x)] + 
        RATIO[15/2 + 23/(2*(-1 + x)^2) + 51/(2*(-1 + x)) - (3*x)/2]) + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[(-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-1/2 + 5/(2*(-1 + x)^2) + 11/(2*(-1 + x)) + 21/(2*x) - x]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-7 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[-1 + 9/(-1 + x)^2 + 18/(-1 + x)] + 
        RATIO[-5/2 - 14/(-1 + x)^2 - 17/(2*(-1 + x)) - x/2]) + 
      G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-7/2] + 
        Pi^2*RATIO[17/4 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        RATIO[389/18 + 10/(-1 + x) - 2/x^2 + 29/(4*x) - (35*x)/12] + 
        Log[mu2]*(I*Pi*RATIO[-5 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[41/6 + 2/(-1 + x) + 3/(2*x) - x]) + 
        I*Pi*RATIO[1/2 + 10/(-1 + x)^2 + 25/(2*(-1 + x)) - x/2]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        Pi^2*RATIO[-7/3 + 17/(6*(-1 + x)^2) + 17/(3*(-1 + x))] + 
        Log[mu2]*(RATIO[-83/6 - 56/(3*(-1 + x)^2) - 70/(3*(-1 + x))] + 
          I*Pi*RATIO[7 + 8/(-1 + x)^2 + 16/(-1 + x)]) + 
        RATIO[-251/18 - 593/(12*(-1 + x)^2) - 961/(12*(-1 + x)) - 
          (115*x)/12] + I*Pi*RATIO[17 + 55/(2*(-1 + x)^2) + 79/(2*(-1 + x)) - 
           x/2]) + G[1, 1, 1, 1, x]*(I*Pi*RATIO[-14] + Log[mu2]*RATIO[-8] + 
        RATIO[35 + 15/(2*x) - x/2]) + 
      Pi^4*RATIO[301/864 - 1393/(2160*(-1 + x)^2) - 583/(1080*(-1 + x)) + 
         (47*x)/360] + I*Pi^3*RATIO[-1123/216 - 373/(54*(-1 + x)^2) - 
         943/(108*(-1 + x)) + (3*x)/8] + G[1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[2] + I*Pi*RATIO[4 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-29/2 - 3/(-1 + x) - 15/(2*x) + x/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[2] + 
        I*Pi*RATIO[12 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-29/2 - 3/(-1 + x) - 15/(2*x) + x/2]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[-1 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        Log[mu2]*RATIO[5 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[10/3 + 10/(-1 + x)^2 + 27/(2*(-1 + x)) + 3/(2*x) + x/2]) + 
      G[0, 1, 0, 1, x]*(I*Pi*RATIO[3 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        Log[mu2]*RATIO[5 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[10/3 + 10/(-1 + x)^2 + 27/(2*(-1 + x)) + 3/(2*x) + x/2]) + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[-8 - 14/(-1 + x)^2 - 28/(-1 + x)] + 
        Log[mu2]*RATIO[8 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        RATIO[70/3 + 104/(3*(-1 + x)^2) + 112/(3*(-1 + x)) + x]) + 
      G[1, 0, 1, 0, x]*(I*Pi*RATIO[1] + Log[mu2]*
         RATIO[6 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[-37/6 + 2/(-1 + x)^2 + 1/(2*(-1 + x)) - 3/(2*x) + x]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[6 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        I*Pi*RATIO[3 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[-37/6 + 2/(-1 + x)^2 + 1/(2*(-1 + x)) - 3/(2*x) + x]) + 
      G[1, 1, 1, x]*(Pi^2*RATIO[-7/3] + Log[mu2]^2*RATIO[7] + 
        RATIO[-226/9 + 4/x^2 - 17/(2*x) - (17*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[8] + RATIO[-29/2 + (3*x)/2]) + 
        I*Pi*RATIO[6 - 3/(-1 + x) + (3*x)/2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[8 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[5/6 - 17/(-1 + x)^2 - 49/(2*(-1 + x)) - 3/(2*x) + (3*x)/2]) + 
      G[1, 0, 0, x]*(Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)^2) + 
           (-1 + x)^(-1)] + Pi^2*RATIO[-1/12 + 23/(12*(-1 + x)^2) + 
           23/(6*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[37/6 + 26/(3*(-1 + x)^2) + 83/(6*(-1 + x)) + x/2]) + 
        RATIO[103/9 + 229/(9*(-1 + x)^2) + 535/(18*(-1 + x)) + x] + 
        I*Pi*RATIO[-21/2 - 19/(2*(-1 + x)^2) - 16/(-1 + x) - 3/(2*x) + 
           (3*x)/2]) + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-4] + 
        Pi^2*RATIO[3 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        I*Pi*RATIO[-9/2 + 5/(2*(-1 + x)^2) + 9/(2*(-1 + x)) + 9/(2*x) - 
           (3*x)/2] + Log[mu2]*(I*Pi*RATIO[-6] + RATIO[21/2 + 2/(-1 + x) + 
            3/(2*x) - x]) + RATIO[551/36 - (-1 + x)^(-1) + 9/(4*x) + 
          (7*x)/3]) + G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-4] + 
        Pi^2*RATIO[31/6 + 5/(6*(-1 + x)^2) + 5/(3*(-1 + x))] + 
        I*Pi*RATIO[-12 + 2/(-1 + x)^2 + 7/(2*(-1 + x)) - (3*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[-5 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
          RATIO[21/2 + 2/(-1 + x) + 3/(2*x) - x]) + 
        RATIO[551/36 - (-1 + x)^(-1) + 9/(4*x) + (7*x)/3]) + 
      Pi^2*RATIO[4769/324 - 439/(108*(-1 + x)) + x^(-1) + (269*x)/72] + 
      G[0, 0, 1, x]*(Pi^2*RATIO[-55/12 + 5/(12*(-1 + x)^2) + 
           5/(6*(-1 + x))] + Log[mu2]^2*RATIO[1/2 + 3/(2*(-1 + x)^2) + 
           3/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[2 + (-1 + x)^(-2) + 
             2/(-1 + x)] + RATIO[-17/6 - 5/(2*(-1 + x)^2) - 13/(2*(-1 + x)) + 
            x/2]) + I*Pi*RATIO[11/2 - 8/(-1 + x)^2 - 11/(2*(-1 + x)) - 
           3/(2*x) + x/2] + RATIO[-443/36 - 16/(-1 + x)^2 - 
          105/(4*(-1 + x)) + (25*x)/4]) + G[0, 1, 0, x]*
       (Pi^2*RATIO[5/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[1/2 + 3/(2*(-1 + x)^2) + 3/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          RATIO[-17/6 - 5/(2*(-1 + x)^2) - 13/(2*(-1 + x)) + x/2]) + 
        I*Pi*RATIO[-2 - 13/(2*(-1 + x)^2) - 3/(2*(-1 + x)) + 3/(2*x) + x/2] + 
        RATIO[-443/36 - 16/(-1 + x)^2 - 105/(4*(-1 + x)) + (25*x)/4]) + 
      (Pi^2*RATIO[137/36 + 7/(2*(-1 + x)^2) + 7/(-1 + x)] + 
        I*Pi*RATIO[-85/2 - 13/(-1 + x)^2 - 175/(6*(-1 + x)) - x] + 
        RATIO[4619/108 + 373/(9*(-1 + x)^2) + 743/(36*(-1 + x)) + (21*x)/4])*
       Zeta[3] + G[0, 1, x]*(Log[mu2]^3*RATIO[7/3] + 
        I*Pi^3*RATIO[-19/6 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
        RATIO[-722/27 + 8/(-1 + x) - (269*x)/36] + 
        I*Pi*RATIO[-13/4 - 16/(-1 + x)^2 - 75/(4*(-1 + x)) - 2/x^2 + 
           29/(4*x) - (3*x)/4] + Pi^2*RATIO[-37/72 - 11/(2*(-1 + x)^2) - 
           77/(12*(-1 + x)) - 3/(2*x) - x/12] + Log[mu2]^2*
         (I*Pi*RATIO[4 + 3/(2*(-1 + x)^2) + 3/(-1 + x)] + 
          RATIO[-9/4 - 3/(2*(-1 + x)) + x/2]) + 
        Log[mu2]*(Pi^2*RATIO[-5 - 11/(6*(-1 + x)^2) - 11/(3*(-1 + x))] + 
          RATIO[-113/9 - 5/(2*(-1 + x)) - (49*x)/12] + 
          I*Pi*RATIO[-1/2 - 5/(2*(-1 + x)^2) - 15/(2*(-1 + x)) + 3/(2*x) + 
             x/2]) + RATIO[-26/3 - 8/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 
           8/(3*(-1 + x))] + I*Pi^3*RATIO[-1/4 - 5/(12*(-1 + x)^2) - 
           5/(6*(-1 + x))] + Log[mu2]^2*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[9/4 + 11/(4*(-1 + x)^2) + 3/(-1 + x) - x/2]) + 
        Pi^2*RATIO[31/72 - 247/(72*(-1 + x)^2) - 349/(36*(-1 + x)) + 
           (2*x)/3] + I*Pi*RATIO[-511/36 - 400/(9*(-1 + x)^2) - 
           1979/(36*(-1 + x)) + (3*x)/4] + Log[mu2]*
         (Pi^2*RATIO[1 - 7/(3*(-1 + x)^2) - 14/(3*(-1 + x))] + 
          I*Pi*RATIO[-73/6 - 47/(3*(-1 + x)^2) - 143/(6*(-1 + x)) - x/2] + 
          RATIO[217/18 + 755/(36*(-1 + x)^2) + 1849/(36*(-1 + x)) + 
            (49*x)/12]) + RATIO[839/27 + 3125/(108*(-1 + x)^2) + 
          10789/(108*(-1 + x)) + (269*x)/36] + 
        RATIO[32/3 - 22/(3*(-1 + x)^2) - 44/(3*(-1 + x))]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[-4/3] + 
        I*Pi^3*RATIO[-1/6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1] + RATIO[9/4 - 3/(4*x) - x/2]) + 
        Pi^2*RATIO[289/72 - 1/(6*(-1 + x)) + 21/(8*x) - x/6] + 
        I*Pi*RATIO[13/4 - (-1 + x)^(-1) + 2/x^2 - 9/(2*x) + (3*x)/4] + 
        Log[mu2]*(Pi^2*RATIO[-1/3] + I*Pi*RATIO[1/2 + 2/(-1 + x) - x/2] + 
          RATIO[235/18 - 2/x^2 + 7/(4*x) + (49*x)/12]) + 
        RATIO[605/27 - 7/(4*x^2) - 1/(2*x) + (269*x)/36] + 
        RATIO[-13/3 - 3/(-1 + x)^2 - 6/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-143/54] + I*Pi*RATIO[9 - 7/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-5/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Pi^2*RATIO[-43/12 - 2/(-1 + x) - x/4] + 
        RATIO[-17/3 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[7/3] + 
        I*Pi^3*RATIO[-15/4 - 13/(12*(-1 + x)^2) - 13/(6*(-1 + x))] + 
        RATIO[-722/27 + 8/(-1 + x) - (269*x)/36] + 
        I*Pi*RATIO[511/36 + 229/(9*(-1 + x)^2) + 236/(9*(-1 + x)) + 9/(4*x) - 
           (3*x)/4] + Pi^2*RATIO[71/72 - 145/(36*(-1 + x)^2) - 
           161/(36*(-1 + x)) - (2*x)/3] + Log[mu2]^2*
         (I*Pi*RATIO[7/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[-9/4 - 3/(2*(-1 + x)) + x/2]) + 
        Log[mu2]*(Pi^2*RATIO[-5 - 3/(2*(-1 + x)^2) - 3/(-1 + x)] + 
          RATIO[-113/9 - 5/(2*(-1 + x)) - (49*x)/12] + 
          I*Pi*RATIO[73/6 + 26/(3*(-1 + x)^2) + 77/(6*(-1 + x)) + 3/(2*x) + 
             x/2]) + RATIO[-26/3 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(RATIO[-15647/324] + Pi^4*RATIO[11/30 - 13/(90*(-1 + x)^2) - 
           13/(45*(-1 + x))] + I*Pi*RATIO[-13/3 - 869/(36*(-1 + x)) - 2/x] + 
        I*Pi^3*RATIO[-193/36 - 67/(36*(-1 + x)^2) - 35/(9*(-1 + x)) - x/4] + 
        Pi^2*RATIO[11/27 - 61/(36*(-1 + x)) + (49*x)/24] + 
        (RATIO[61/6 + 67/(6*(-1 + x)^2) + 19/(3*(-1 + x))] + 
          I*Pi*RATIO[-7/3 + 13/(-1 + x)^2 + 26/(-1 + x)])*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*(RATIO[-3/2] + I*Pi*RATIO[-2/3]) + 
        Log[mu2]^4*RATIO[-5/12] + Pi^4*RATIO[97/720 + 59/(180*(-1 + x)^2) + 
           59/(90*(-1 + x))] + RATIO[535/18 - 15/(4*x)] + 
        I*Pi*RATIO[-5/4 + 8/(-1 + x) - 7/(4*x^2) - 5/(2*x)] + 
        Log[mu2]^2*(RATIO[-23/4] + Pi^2*RATIO[5/3] + 
          I*Pi*RATIO[-9/2 - 3/(2*(-1 + x)) - 3/(4*x)]) + 
        Pi^2*RATIO[-1/108 + 29/(6*(-1 + x)) + x^(-2) - 2/x - (131*x)/72] + 
        I*Pi^3*RATIO[19/12 - 1/(12*(-1 + x)^2) + 1/(12*(-1 + x)) - 9/(8*x) + 
           (5*x)/12] + (I*Pi*RATIO[67/3 + 17/(-1 + x)^2 + 34/(-1 + x)] + 
          RATIO[-3/2 + 1/(2*(-1 + x)^2) + 9/(-1 + x) - (3*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[11/6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[37/12 - 2/x] + I*Pi*RATIO[-11 - 5/(2*(-1 + x)) - 2/x^2 + 
             7/(4*x)] + Pi^2*RATIO[-5/18 + 11/(6*(-1 + x)) + x/4] + 
          RATIO[7/3 - 3/(-1 + x)^2 - 6/(-1 + x)]*Zeta[3])) + 
      G[0, x]*(Log[mu2]^4*RATIO[-5/6] + RATIO[-2387/162 - 
          5711/(108*(-1 + x))] + Pi^4*RATIO[-137/180 + 1/(40*(-1 + x)^2) + 
           1/(20*(-1 + x))] + Log[mu2]^3*
         (I*Pi*RATIO[-7/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          RATIO[1/3 + 4/(3*(-1 + x))]) + Log[mu2]^2*
         (RATIO[97/36 - 7/(4*(-1 + x))] + Pi^2*RATIO[13/4 + 2/(-1 + x)^2 + 
             4/(-1 + x)] + I*Pi*RATIO[1 + 11/(4*(-1 + x)^2) + 
             11/(2*(-1 + x))]) + I*Pi*RATIO[239/108 + 3125/(108*(-1 + x)^2) + 
           4523/(54*(-1 + x))] + Pi^2*RATIO[13/9 + 124/(27*(-1 + x)^2) - 
           283/(108*(-1 + x)) - (89*x)/36] + 
        I*Pi^3*RATIO[109/36 + 203/(72*(-1 + x)^2) + 17/(9*(-1 + x)) + x/12] + 
        (I*Pi*RATIO[26/3 - 40/(3*(-1 + x)^2) - 80/(3*(-1 + x))] + 
          RATIO[-139/6 + 65/(6*(-1 + x)^2) - 1/(2*(-1 + x)) + (5*x)/2])*
         Zeta[3] + Log[mu2]*(RATIO[-229/108 - 869/(36*(-1 + x))] + 
          I*Pi^3*RATIO[3 + 7/(6*(-1 + x)^2) + 7/(3*(-1 + x))] + 
          Pi^2*RATIO[5/36 + 49/(36*(-1 + x)^2) + 23/(9*(-1 + x))] + 
          I*Pi*RATIO[44/9 + 755/(36*(-1 + x)^2) + 1633/(36*(-1 + x))] + 
          RATIO[20/3 + 10/(-1 + x)^2 + 20/(-1 + x)]*Zeta[3])) + 
      RATIO[-77/2 - 2/(-1 + x)^2 - 4/(-1 + x)]*Zeta[5] + 
      Nc^2*(G[0, 0, 1, 1, 1, x]*RATIO[-9] + I*Pi*G[0, 1, 0, 1, x]*RATIO[-5] + 
        I*Pi*G[1, 0, 0, 1, x]*RATIO[-5] + G[0, 1, 0, 1, 1, x]*RATIO[-5] + 
        G[1, 0, 0, 1, 1, x]*RATIO[-5] + I*Pi^3*RATIO[-1313/432] + 
        Log[mu2]^5*RATIO[-1/3] + Log[mu2]^4*(I*Pi*RATIO[-5/6] + 
          RATIO[-1/3]) + I*Pi^5*RATIO[-17/120] + Log[mu2]^3*
         (I*Pi*RATIO[-5/3] + Pi^2*RATIO[7/6] + RATIO[415/216]) + 
        I*Pi*G[1, 1, 0, 1, x]*RATIO[4] + G[0, 1, 1, 1, 1, x]*RATIO[4] + 
        G[1, 1, 0, 1, 1, x]*RATIO[4] + G[1, 0, 1, 1, 1, x]*RATIO[5] + 
        I*Pi*G[0, 0, 0, 1, x]*RATIO[6] + G[0, 0, 0, 1, 1, x]*RATIO[6] + 
        G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[-3] + I*Pi*RATIO[2] + RATIO[8]) + 
        G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-3] + Pi^2*RATIO[13/6] + 
          I*Pi*RATIO[8]) + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-5] + 
          I*Pi*RATIO[-1] + RATIO[47/2]) + RATIO[2012911/15552 - 
          (-1 + x)^(-1)] + Pi^4*RATIO[-59/2160 + 11/(36*(-1 + x)^2) - 
           11/(180*(-1 + x))] + G[0, 0, 1, 1, x]*(I*Pi*RATIO[-5] + 
          Log[mu2]*RATIO[4] + RATIO[-8 - 10/(-1 + x)^2 + 2/(-1 + x)]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-2] + I*Pi*Log[mu2]*RATIO[4] + 
          I*Pi*RATIO[-8 - 10/(-1 + x)^2 + 2/(-1 + x)]) + 
        G[0, 1, 1, x]*(Log[mu2]*(RATIO[-19/2] + I*Pi*RATIO[-3]) + 
          Log[mu2]^2*RATIO[1] + Pi^2*RATIO[17/6] + I*Pi*RATIO[14] + 
          RATIO[-98/9 + 10/(-1 + x) + 11/(2*x^2) - 73/(4*x)]) + 
        G[0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-19/2] + Pi^2*RATIO[-1]) + 
          I*Pi^3*RATIO[-2/3] + I*Pi*Log[mu2]^2*RATIO[1] + 
          Pi^2*RATIO[3 + 5/(3*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          I*Pi*RATIO[-98/9 + 10/(-1 + x) + 11/(2*x^2) - 73/(4*x)]) + 
        Pi^2*RATIO[-48913/2592 + 5/(3*(-1 + x)) - 11/(4*x)] + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[4] + Log[mu2]*RATIO[4] + 
          RATIO[-47/2 + 3/(2*x)]) + I*Pi*RATIO[90191/1296 + 307/(24*x)] + 
        G[1, 1, 1, x]*(Pi^2*RATIO[-3] + Log[mu2]^2*RATIO[-1] + 
          Log[mu2]*(I*Pi*RATIO[2] + RATIO[19/2 - 9/(2*x)]) + 
          I*Pi*RATIO[-14 - 3/x] + RATIO[98/9 - 11/x^2 + 35/x]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-1] + I*Pi^3*RATIO[11/6] + 
          RATIO[175/(24*x^2) - 449/(8*x)] + Log[mu2]*(Pi^2*RATIO[25/6] + 
            RATIO[11/(2*x^2) - 69/(4*x)] + I*Pi*RATIO[19/2 - 3/(2*x)]) + 
          Pi^2*RATIO[-3 + 2/x] + I*Pi*RATIO[98/9 - 11/(2*x^2) + 71/(4*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-4] + RATIO[3/(2*x)])) + 
        (RATIO[-7357/108] + Pi^2*RATIO[1] + 
          I*Pi*RATIO[-29/2 - 10/(-1 + x)^2 + 2/(-1 + x)])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[11/12] + Pi^2*RATIO[77/72] + 
          I*Pi*RATIO[257/72] + RATIO[1123/54] + RATIO[-10/3]*Zeta[3]) + 
        Log[mu2]*(Pi^2*RATIO[-2951/432] + Pi^4*RATIO[-8/15] + 
          I*Pi^3*RATIO[1/9] + RATIO[109615/1296 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[908/27 + 11/(2*x)] + (RATIO[-27] + I*Pi*RATIO[-10/3])*
           Zeta[3]) + G[1, x]*(Pi^4*RATIO[67/120] + Log[mu2]^4*RATIO[5/6] + 
          Log[mu2]^3*(RATIO[-1/3] + I*Pi*RATIO[7/3]) + 
          I*Pi*RATIO[-215/27 + 175/(24*x^2) - 405/(8*x)] + 
          I*Pi^3*RATIO[7/18 - 1/(2*x)] + Log[mu2]^2*(Pi^2*RATIO[-11/4] + 
            RATIO[-79/36] + I*Pi*RATIO[-1 + 3/(2*x)]) + 
          Pi^2*RATIO[545/216 - 5/(3*(-1 + x)) - 11/(4*x^2) + 69/(8*x)] + 
          RATIO[-1214/81 + 1/(2*(-1 + x)) + 307/(24*x)] + 
          (I*Pi*RATIO[16/3] + RATIO[20])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-11/6] + I*Pi*RATIO[-79/18 + 11/(2*x^2) - 69/
                (4*x)] + Pi^2*RATIO[19/18 - 3/(2*x)] + 
            RATIO[-215/27 + 11/(2*x)] + RATIO[10/3]*Zeta[3])) + 
        RATIO[-4]*Zeta[5]) + (G[1, 1, 1, 0, 1, x]*RATIO[-14] + 
        G[1, 1, 1, 1, 0, x]*RATIO[-14] + G[0, 1, 1, 1, 1, x]*RATIO[-11] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-10] + G[1, 0, 1, 1, 1, x]*RATIO[-10] + 
        G[1, 1, 0, 1, 1, x]*RATIO[-9] + G[1, 0, 1, 0, 1, x]*RATIO[-2] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-2] + G[1, 1, 0, 0, 1, x]*RATIO[-1] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-1] + Log[mu2]^4*RATIO[-5/8] + 
        Log[mu2]^5*RATIO[-1/12] + G[0, 1, 1, 0, 1, x]*RATIO[3] + 
        G[0, 1, 1, 1, 0, x]*RATIO[3] + G[1, 1, 1, 0, 0, x]*RATIO[8] + 
        G[1, 1, 0, 0, 0, x]*RATIO[11] + G[1, 1, 1, 1, 1, x]*RATIO[20] + 
        G[0, 0, 0, 0, 1, x]*RATIO[-10 - 20/(-1 + x)^2 - 40/(-1 + x)] + 
        G[0, 0, 0, 1, 0, x]*RATIO[-10 - 20/(-1 + x)^2 - 40/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*RATIO[-5 - 26/(-1 + x)^2 - 16/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[4 - 14/(-1 + x)^2 - 16/(-1 + x)] + 
        G[0, 1, 0, 0, 1, x]*RATIO[6 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 1, 0, 1, 0, x]*RATIO[6 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 0, 1, 0, 1, x]*RATIO[7 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 0, 1, 1, 0, x]*RATIO[7 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 1, 1, 0, 0, x]*RATIO[1 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
        G[1, 0, 1, 0, 0, x]*RATIO[7 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]^3*(RATIO[-83/24] + Pi^2*RATIO[7/18] + 
          I*Pi*RATIO[-1 - 2/(3*(-1 + x))]) + 
        I*Pi^5*RATIO[43/360 - 3/(8*(-1 + x)^2) - 29/(60*(-1 + x))] + 
        RATIO[-1585/64 + (-1 + x)^(-1)] + G[0, 0, 1, 0, 0, x]*
         RATIO[-10 + 2/(-1 + x)^2 + 4/(-1 + x)] + G[1, 0, 0, 0, 1, x]*
         RATIO[8 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         RATIO[8 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[10] + RATIO[-39 - 8/(-1 + x)^2 - 46/(-1 + x)] + 
          Log[mu2]*RATIO[14 + 8/(-1 + x)^2 + 16/(-1 + x)]) + 
        G[0, 1, 0, 0, 0, x]*RATIO[-10 + 10/(-1 + x)^2 + 20/(-1 + x)] + 
        G[0, 0, 0, 0, 0, x]*RATIO[6 + 12/(-1 + x)^2 + 24/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[7 + 42/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*RATIO[7 + 56/(-1 + x)^2 + 64/(-1 + x)] + 
        I*Pi*RATIO[-355/16 - 127/(4*(-1 + x)) - 27/(2*x)] + 
        Pi^2*RATIO[-361/32 - 7/(24*(-1 + x)) + 3/x - (107*x)/16] + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-6] + RATIO[-5/2 - (13*x)/2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-6 - 28/(-1 + x)^2 - 32/(-1 + x)] + 
          I*Pi*RATIO[8 + 22/(-1 + x)^2 + 20/(-1 + x)] + 
          RATIO[17/2 - 19/(-1 + x)^2 + 17/(-1 + x) - (11*x)/2]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[-10] + RATIO[-9/2 + (-1 + x)^(-2) + 
            3/(-1 + x) - 3*x]) + G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-5] + 
          I*Pi*RATIO[-1 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
          RATIO[35/2 + 11/(-1 + x)^2 + 20/(-1 + x) - x]) + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-5] + 
          I*Pi*RATIO[8 + 36/(-1 + x)^2 + 36/(-1 + x)] + 
          RATIO[35/2 + 11/(-1 + x)^2 + 20/(-1 + x) - x]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[13/3] + 
          RATIO[-14 - 11/(-1 + x) - (13*x)/4] + 
          I*Pi*RATIO[7/2 + (-1 + x)^(-2) + 3/(-1 + x) - 2*x] + 
          Log[mu2]*(I*Pi*RATIO[-4] + RATIO[-5/2 - x/2])) + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-4] + 
          I*Pi*RATIO[8 - 10/(-1 + x)^2 - 8/(-1 + x)] + 
          RATIO[13/2 - 2/(-1 + x)^2 - 2/(-1 + x) - x/2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-4] + 
          I*Pi*RATIO[1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[13/2 - 2/(-1 + x)^2 - 2/(-1 + x) - x/2]) + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[-16 - 38/(-1 + x)^2 - 40/(-1 + x)] + 
          Log[mu2]*RATIO[-1 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[32 + 19/(-1 + x)^2 + 50/(-1 + x) - x/2]) + 
        G[0, 0, 1, 0, x]*(I*Pi*RATIO[-4 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
          Log[mu2]*RATIO[-1 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[32 + 19/(-1 + x)^2 + 50/(-1 + x) - x/2]) + 
        Pi^4*RATIO[-181/480 - 233/(180*(-1 + x)^2) - 73/(30*(-1 + x)) + 
           (5*x)/16] + I*Pi^3*RATIO[-25/16 - 127/(24*(-1 + x)^2) - 
           25/(12*(-1 + x)) + (3*x)/4] + G[0, 0, 1, x]*
         (Log[mu2]^2*RATIO[7/2] + Pi^2*RATIO[-5/4 + 52/(3*(-1 + x)^2) + 
             62/(3*(-1 + x))] + I*Pi*RATIO[26 - 6/(-1 + x)^2 + 47/(-1 + x) - 
             5*x] + RATIO[-187/4 - 20/(-1 + x)^2 - 111/(2*(-1 + x)) - 
            (7*x)/2] + Log[mu2]*(I*Pi*RATIO[-20/(-1 + x)^2 - 16/(-1 + x)] + 
            RATIO[-29/2 - 6/(-1 + x)^2 - 20/(-1 + x) + x])) + 
        G[1, 1, 0, 1, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[8] + 
          RATIO[21/2 + (3*x)/2]) + G[1, 1, 1, 0, x]*(I*Pi*RATIO[2] + 
          Log[mu2]*RATIO[8] + RATIO[21/2 + (3*x)/2]) + 
        G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[-1 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[-3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-33/2 - 7/(2*(-1 + x)^2) + 4/(-1 + x) + (3*x)/2]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-1 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[-5 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-13/2 - 29/(2*(-1 + x)^2) - 19/(2*(-1 + x)) + 2*x]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[7/2] + 
          Pi^2*RATIO[-5/4 + 11/(2*(-1 + x)^2) + 11/(-1 + x)] + 
          RATIO[-187/4 - 20/(-1 + x)^2 - 111/(2*(-1 + x)) - (7*x)/2] + 
          Log[mu2]*(I*Pi*RATIO[1 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
            RATIO[-29/2 - 6/(-1 + x)^2 - 20/(-1 + x) + x]) + 
          I*Pi*RATIO[-7/2 - 19/(2*(-1 + x)^2) - 19/(2*(-1 + x)) + 2*x]) + 
        G[1, 0, 0, x]*(Pi^2*RATIO[-11/4 - 5/(12*(-1 + x)^2) - 
             5/(6*(-1 + x))] + Log[mu2]^2*RATIO[7/2 + 1/(2*(-1 + x)^2) + 
             (-1 + x)^(-1)] + RATIO[19 + 47/(4*(-1 + x)^2) + 3/(2*(-1 + x)) - 
            (3*x)/2] + Log[mu2]*(I*Pi*RATIO[2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
            RATIO[25/2 + 7/(2*(-1 + x)^2) + (-1 + x)^(-1) + x]) + 
          I*Pi*RATIO[5/2 - 2/(-1 + x)^2 + 3/(-1 + x) + 2*x]) + 
        G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-1] + 
          Pi^2*RATIO[4/3 + (-1 + x)^(-2)] + RATIO[-14 - 11/(-1 + x) - 
            (13*x)/4] + Log[mu2]*RATIO[-5/2 - x/2] + 
          I*Pi*RATIO[-26 - 2/(-1 + x)^2 - 44/(-1 + x) + 5*x]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-3/2] + 
          Pi^2*RATIO[-5/4 - 13/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          RATIO[207/4 + 75/(-1 + x) - 6/x^2 + 9/x - (5*x)/4] + 
          Log[mu2]*RATIO[20 + 28/(-1 + x) - x/2] + 
          I*Pi*RATIO[-5 + 11/(-1 + x)^2 - 8/(-1 + x) + 5*x]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[-6] + Log[mu2]*RATIO[6] + 
          RATIO[-30 - 42/(-1 + x) + 6*x]) + G[0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[8] + RATIO[-85/2 - 56/(-1 + x) + (13*x)/2]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[-3] + Log[mu2]^2*RATIO[-1] + 
          Pi^2*RATIO[8/3] + I*Pi*RATIO[5 - 5*x] + 
          RATIO[19/2 + 12/x^2 - 33/(2*x) + 8*x]) + G[0, 0, 0, x]*
         (Log[mu2]^2*RATIO[-6 - 11/(2*(-1 + x)^2) - 11/(-1 + x)] + 
          Pi^2*RATIO[-1/3 + 43/(12*(-1 + x)^2) + 43/(6*(-1 + x))] + 
          I*Pi*RATIO[-5/2 + 15/(2*(-1 + x)^2) - 1/(2*(-1 + x)) - 2*x] + 
          Log[mu2]*(I*Pi*RATIO[1 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
            RATIO[9/2 - 7/(2*(-1 + x)^2) - 9/(2*(-1 + x)) - (3*x)/2]) + 
          RATIO[165/4 + 25/(2*(-1 + x)^2) + 203/(4*(-1 + x)) + (33*x)/4]) + 
        (Pi^2*RATIO[-241/36 + 49/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
          RATIO[-185/6 + 127/(4*(-1 + x)^2) - 56/(-1 + x) - 2*x] + 
          I*Pi*RATIO[-31/2 - 5/(-1 + x)^2 - 17/(3*(-1 + x)) + 7*x])*Zeta[3] + 
        G[1, 1, x]*(I*Pi^3*RATIO[-2/3] + Log[mu2]^3*RATIO[2/3] + 
          RATIO[-271/8 - 15/(2*x^2) + 47/(2*x) - (107*x)/8] + 
          Log[mu2]*(Pi^2*RATIO[-7/6] + RATIO[-2 - 6/x^2 + 8/x - (13*x)/4]) + 
          Log[mu2]^2*RATIO[11/4 + x/4] + 
          Pi^2*RATIO[-67/24 + 13/(3*(-1 + x)) + (13*x)/24] + 
          I*Pi*RATIO[-13/2 - 11/(-1 + x) + 6/x^2 - 17/(2*x) + (3*x)/2] + 
          RATIO[-10/3]*Zeta[3]) + G[0, 1, x]*(Log[mu2]^3*RATIO[-2/3] + 
          I*Pi^3*RATIO[5/6 + 9/(2*(-1 + x)^2) + 5/(-1 + x)] + 
          I*Pi*RATIO[13/2 - 20/(-1 + x)^2 + 51/(2*(-1 + x)) - 6/x^2 + 9/x - 
             (3*x)/2] + Pi^2*RATIO[-311/24 - 25/(6*(-1 + x)^2) - 
             131/(6*(-1 + x)) - (13*x)/24] + Log[mu2]^2*RATIO[-11/4 - x/4] + 
          Log[mu2]*(Pi^2*RATIO[1 + 2/(-1 + x)^2] + 
            I*Pi*RATIO[-6/(-1 + x)^2 + 8/(-1 + x)] + 
            RATIO[3/2 + 6/(-1 + x) + (13*x)/4]) + 
          RATIO[309/8 + 33/(-1 + x) + (107*x)/8] + 
          RATIO[-5/3 - 39/(-1 + x)^2 - 54/(-1 + x)]*Zeta[3]) + 
        G[0, 0, x]*(Log[mu2]^3*RATIO[-1/3 + 2/(3*(-1 + x)^2) + 
             4/(3*(-1 + x))] + I*Pi^3*RATIO[29/12 + 3/(4*(-1 + x)^2) + 
             3/(2*(-1 + x))] + RATIO[-347/8 - 16/(-1 + x)^2 - 
            409/(8*(-1 + x)) - (107*x)/8] + Log[mu2]*
           (I*Pi*RATIO[-9/2 - 9/(2*(-1 + x)^2) - 6/(-1 + x)] + 
            Pi^2*RATIO[13/3 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
            RATIO[-1 + 29/(4*(-1 + x)^2) + 49/(4*(-1 + x)) - (13*x)/4]) + 
          Log[mu2]^2*(I*Pi*RATIO[-7/2 - 7/(2*(-1 + x)^2) - 7/(-1 + x)] + 
            RATIO[11/4 + 5/(2*(-1 + x)^2) + 37/(4*(-1 + x)) + x/4]) + 
          Pi^2*RATIO[-193/24 - 29/(6*(-1 + x)^2) - 289/(24*(-1 + x)) + 
             (13*x)/24] + I*Pi*RATIO[-13/2 - 1/(4*(-1 + x)^2) + 
             15/(2*(-1 + x)) + (3*x)/2] + RATIO[11/3 - 58/(3*(-1 + x)^2) - 
             116/(3*(-1 + x))]*Zeta[3]) + Log[mu2]*
         (I*Pi^3*RATIO[-2 - 19/(12*(-1 + x)^2) - 7/(3*(-1 + x))] + 
          Pi^4*RATIO[3/16 + 1/(6*(-1 + x)^2) - 2/(5*(-1 + x))] + 
          RATIO[-355/16 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-15 - 67/(4*(-1 + x)) - 6/x] + 
          Pi^2*RATIO[103/48 + 17/(12*(-1 + x)) - (13*x)/8] + 
          (I*Pi*RATIO[8 - 16/(-1 + x)^2 - 8/(-1 + x)] + 
            RATIO[7/2 + 19/(2*(-1 + x)^2) - (-1 + x)^(-1)])*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-11] + I*Pi*RATIO[-41/8 - 3/(-1 + x)] + 
          I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          Pi^2*RATIO[3/2 + 1/(4*(-1 + x)) + x/8] + 
          RATIO[49/6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[-2/3] + 
          I*Pi^3*RATIO[-5/12 + 1/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[13/2 + 47/(4*(-1 + x)^2) - 7/(2*(-1 + x)) - (3*x)/2] + 
          Pi^2*RATIO[-227/24 - 5/(6*(-1 + x)^2) - 7/(6*(-1 + x)) - 
             (7*x)/24] + Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)^2) + 
               (-1 + x)^(-1)] + RATIO[-11/4 - x/4]) + 
          Log[mu2]*(I*Pi*RATIO[9/2 + 7/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
            RATIO[3/2 + 6/(-1 + x) + (13*x)/4]) + 
          RATIO[309/8 + 33/(-1 + x) + (107*x)/8] + 
          RATIO[-5/3 + 6/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[1/4]) + 
          Pi^4*RATIO[-229/360 + 1/(12*(-1 + x)^2) - 1/(5*(-1 + x))] + 
          RATIO[29/8 - 1/(2*(-1 + x)) - 27/(2*x)] + 
          I*Pi*RATIO[15/2 + 33/(-1 + x) - 15/(2*x^2) + 35/(2*x)] + 
          I*Pi^3*RATIO[-31/12 - 1/(2*(-1 + x)^2) - 11/(2*(-1 + x)) + x/3] + 
          Pi^2*RATIO[43/4 - 7/(6*(-1 + x)) + 3/x^2 - 4/x + (5*x)/3] + 
          (I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 4/(-1 + x)] + 
            RATIO[75/2 + 3/(-1 + x)^2 + 45/(-1 + x) - 3*x])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[2/3] + Pi^2*RATIO[5/4 - 2/(-1 + x)] + 
            RATIO[11/4 - 6/x] + I*Pi*RATIO[6/(-1 + x) - 6/x^2 + 8/x] + 
            RATIO[-8]*Zeta[3])) + G[0, x]*(Log[mu2]^4*RATIO[5/12] + 
          I*Pi*RATIO[-1/2 - 16/(-1 + x)^2 - 279/(8*(-1 + x))] + 
          RATIO[-29/8 - 127/(4*(-1 + x))] + 
          Pi^4*RATIO[-209/720 + 11/(360*(-1 + x)^2) + 11/(180*(-1 + x))] + 
          Log[mu2]^3*(RATIO[3/2 - 2/(3*(-1 + x))] + 
            I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]) + 
          Log[mu2]^2*(RATIO[5 - 3/(-1 + x)] + 
            Pi^2*RATIO[-17/12 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
            I*Pi*RATIO[9/2 + 5/(2*(-1 + x)^2) + 29/(4*(-1 + x))]) + 
          I*Pi^3*RATIO[5/6 + 41/(12*(-1 + x)^2) + 91/(24*(-1 + x)) - x/3] + 
          Pi^2*RATIO[89/6 + 79/(24*(-1 + x)^2) + 44/(3*(-1 + x)) + 
             (41*x)/24] + (I*Pi*RATIO[5/3 + 5/(3*(-1 + x)^2) + 10/
                (3*(-1 + x))] + RATIO[21 + 57/(2*(-1 + x)^2) + 
              151/(3*(-1 + x)) + 3*x])*Zeta[3] + Log[mu2]*
           (RATIO[17/4 - 67/(4*(-1 + x))] + I*Pi^3*RATIO[2/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + I*Pi*RATIO[21/2 + 29/(4*(-1 + x)^2) + 49/
                (4*(-1 + x))] + Pi^2*RATIO[5/2 + 7/(12*(-1 + x)^2) + 3/
                (2*(-1 + x)) - x/4] + RATIO[-1/3 + 11/(-1 + x)^2 + 22/
                (-1 + x)]*Zeta[3])) + RATIO[-11 - 39/(-1 + x)^2 - 
           54/(-1 + x)]*Zeta[5])/Nc^2) + 
    Nfv*((G[0, 0, 0, 0, 1, x]*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
        G[0, 0, 0, 1, 0, x]*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
        G[0, 1, 0, 0, 1, x]*RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + 
        G[0, 1, 0, 1, 0, x]*RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + 
        G[0, 0, 1, 0, 1, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        G[0, 0, 1, 1, 0, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          RATIO[8/3 - 16/(3*(-1 + x)^2) - 8/(3*(-1 + x))]) + 
        G[1, 0, 0, 0, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        G[1, 0, 0, 1, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 1, 0, 0, 0, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
          RATIO[-8/3 + 16/(3*(-1 + x)^2) + 200/(3*(-1 + x))]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
          RATIO[-8/3 + 16/(3*(-1 + x)^2) + 200/(3*(-1 + x))]) + 
        G[0, 0, 0, 0, 0, x]*RATIO[224/(-1 + x)^2 + 112/(-1 + x)] + 
        I*Pi*RATIO[-418/(9*(-1 + x)) - 278/(9*x)] + G[1, 0, 0, 1, x]*
         RATIO[32/3 - 8/(3*(-1 + x)^2) + 296/(3*(-1 + x)) - 40/(3*x)] + 
        G[1, 0, 1, 0, x]*RATIO[32/3 - 8/(3*(-1 + x)^2) + 296/(3*(-1 + x)) - 
           40/(3*x)] + G[1, 0, 1, 1, x]*RATIO[-8/3 - 96/(-1 + x) + 8/(3*x)] + 
        G[0, 1, 0, 1, x]*RATIO[8/3 + 8/(-1 + x)^2 + 56/(-1 + x) + 16/(3*x)] + 
        G[0, 1, 1, 0, x]*RATIO[8/3 + 8/(-1 + x)^2 + 56/(-1 + x) + 16/(3*x)] + 
        G[1, 1, 0, 1, x]*RATIO[-32/3 + 32/(3*x)] + G[1, 1, 1, 0, x]*
         RATIO[-32/3 + 32/(3*x)] + G[1, 1, 1, x]*
         (I*Pi*RATIO[-32/3 + 32/(3*x)] + RATIO[96 + 16/x - 48*x]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          RATIO[32/3 - 40/(3*(-1 + x)^2) - 344/(3*(-1 + x)) - 16*x]) + 
        G[0, 0, 0, x]*(Pi^2*RATIO[160/(3*(-1 + x)^2) + 80/(3*(-1 + x))] + 
          Log[mu2]*RATIO[32/3 + 32/(3*(-1 + x)^2) + 160/(3*(-1 + x))] + 
          RATIO[1064/9 + 140/(9*(-1 + x)^2) + 556/(9*(-1 + x)) - (136*x)/3] + 
          I*Pi*RATIO[56/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 16*x]) + 
        G[1, 1, 0, 0, x]*RATIO[88/3 - 40/(3*x) - 16*x] + 
        I*Pi^3*RATIO[38/9 - 53/(27*(-1 + x)^2) - 97/(27*(-1 + x)) - 
           80/(27*x) + (2*x)/3] + G[0, 1, 1, 1, x]*RATIO[-128/(-1 + x)] + 
        G[0, 1, 1, x]*(Pi^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[400/(3*(-1 + x)) - 16/x] + I*Pi*RATIO[8/3 + 8/(-1 + x)^2 - 
             8/(-1 + x) + 16/(3*x)] + Log[mu2]*RATIO[64/(-1 + x)]) + 
        Pi^4*RATIO[-187/135 - 14/(27*(-1 + x)^2) + 23/(27*(-1 + x)) + 
           (56*x)/45] + G[0, 1, 0, 0, x]*RATIO[-40/3 - 8/(-1 + x)^2 - 
           32/(3*x) + 16*x] + G[1, 0, 0, x]*
         (Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-32/3 + 32/(3*x)] + RATIO[-200/9 + 32/(-1 + x) + 
            80/(9*x) - (8*x)/3] + I*Pi*RATIO[-80/3 + 8/(3*(-1 + x)^2) - 
             8/(3*(-1 + x)) + 40/(3*x) + 16*x]) + G[1, 0, 0, 0, x]*
         RATIO[-80/3 + 16/(3*(-1 + x)^2) - 304/(3*(-1 + x)) + 16/x + 16*x] + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[-16/3 - 16/(3*(-1 + x)^2) - 
             176/(3*(-1 + x))] + I*Pi*RATIO[-16/3 - 16/(3*(-1 + x)^2) + 
             16/(3*(-1 + x))] + Pi^2*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[-460/9 - 106/(9*(-1 + x)^2) - 1058/(9*(-1 + x)) + 
            (68*x)/3]) + G[0, 1, 0, x]*
         (Log[mu2]*RATIO[-16/3 - 16/(3*(-1 + x)^2) - 176/(3*(-1 + x))] + 
          Pi^2*RATIO[128/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
          I*Pi*RATIO[-16 - 16/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - 16/(3*x) + 
             16*x] + RATIO[-460/9 - 106/(9*(-1 + x)^2) - 1058/(9*(-1 + x)) + 
            (68*x)/3]) + G[1, 0, 1, x]*
         (Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          I*Pi*RATIO[40/3 - 8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 16/x] + 
          Log[mu2]*RATIO[16/3 - 16/(3*x)] + RATIO[-404/9 - 8/(-1 + x) - 
            4/(9*x) + (76*x)/3]) + G[1, 1, 0, x]*
         (Log[mu2]*RATIO[16/3 - 16/(3*x)] + I*Pi*RATIO[24 - 8/x - 16*x] + 
          RATIO[-404/9 - 8/(-1 + x) - 4/(9*x) + (76*x)/3]) + 
        Pi^2*RATIO[-461/9 - 653/(27*(-1 + x)) + 26*x] + 
        G[1, 1, x]*(Pi^2*RATIO[-4/9 - 16/(-1 + x) + 4/(9*x)] + 
          I*Pi*RATIO[28/9 - 8/(-1 + x) + 68/(9*x) + (4*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[16/3 - 16/(3*x)] + RATIO[-48 - 8/x + 24*x]) + 
          RATIO[-362/3 + 10/x^2 - 48/x + 52*x]) + 
        (Pi^2*RATIO[-224/(3*(-1 + x)^2) - 112/(3*(-1 + x))] + 
          I*Pi*RATIO[-16/(3*(-1 + x)^2) + 64/(3*(-1 + x)) - 64/(3*x) + 
             16*x] + RATIO[-548/9 + 106/(9*(-1 + x)^2) - 622/(9*(-1 + x)) + 
            (76*x)/3])*Zeta[3] + G[0, 0, x]*
         (I*Pi*RATIO[172/9 + 106/(9*(-1 + x)^2) - 382/(9*(-1 + x)) + 
             (4*x)/3] + Pi^2*RATIO[-44/9 - 44/(9*(-1 + x)^2) - 
             184/(9*(-1 + x)) + (8*x)/3] + Log[mu2]*
           (Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
            I*Pi*RATIO[16/3 + 16/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
            RATIO[-48 + 8/(-1 + x)^2 + 40/(3*(-1 + x)) + 24*x]) + 
          RATIO[-226/3 + 64/(3*(-1 + x)^2) + 322/(9*(-1 + x)) + 52*x] + 
          RATIO[-224/(-1 + x)^2 - 112/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-136/(45*(-1 + x)^2) - 68/(45*(-1 + x))] + 
          I*Pi*RATIO[-40/(3*(-1 + x)) - 32/(3*x)] + 
          I*Pi^3*RATIO[8/3 - 8/(9*(-1 + x)^2) + 8/(9*(-1 + x)) - 32/(9*x)] + 
          Pi^2*RATIO[-24 - 104/(9*(-1 + x)) + 12*x] + 
          RATIO[16/3 + 16/(3*(-1 + x)^2) - 208/(3*(-1 + x))]*Zeta[3]) + 
        G[0, 1, x]*(Pi^2*RATIO[16/9 - 4/(9*(-1 + x)^2) - 296/(9*(-1 + x)) - 
             8/(9*x)] + RATIO[98 + 202/(9*(-1 + x)) + 32/(3*x) - 52*x] + 
          Log[mu2]*(Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
            I*Pi*RATIO[-16/3 - 16/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
            RATIO[48 + 16/(3*(-1 + x)) - 24*x]) + 
          I*Pi*RATIO[-28/9 - 106/(9*(-1 + x)^2) + 190/(9*(-1 + x)) - 16/x - 
             (4*x)/3] + RATIO[-32/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
        G[1, 0, x]*(RATIO[98 + 202/(9*(-1 + x)) + 32/(3*x) - 52*x] + 
          Log[mu2]*(I*Pi*RATIO[-16/3 + 16/(3*x)] + 
            RATIO[48 + 16/(3*(-1 + x)) - 24*x]) + 
          Pi^2*RATIO[32/9 + 4/(9*(-1 + x)^2) - 388/(9*(-1 + x)) - 4/(9*x) - 
             (8*x)/3] + I*Pi*RATIO[-172/9 + 88/(3*(-1 + x)) + 76/(9*x) - 
             (4*x)/3] + RATIO[32/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[-68/(45*(-1 + x)^2) - 34/(45*(-1 + x))] + 
          I*Pi*RATIO[4/3 + 202/(9*(-1 + x)) + 10/x^2 - 48/x] + 
          RATIO[232/3 - 278/(9*x)] + Log[mu2]*(RATIO[24 - 32/(3*x)] + 
            I*Pi*RATIO[16/(3*(-1 + x)) - 8/x] + 
            Pi^2*RATIO[-8/9 + 32/(3*(-1 + x)) + 8/(9*x)]) + 
          Pi^2*RATIO[634/27 + 196/(9*(-1 + x)) + 74/(27*x) - (110*x)/9] + 
          I*Pi^3*RATIO[-16/3 - 4/(9*(-1 + x)^2) + 4/(9*(-1 + x)) + 20/(9*x) + 
             (8*x)/3] + RATIO[8/3 + 8/(3*(-1 + x)^2) + 88/(3*(-1 + x)) + 
             16/x - 16*x]*Zeta[3]) + G[0, x]*
         (RATIO[-232/3 - 418/(9*(-1 + x))] + 
          Pi^4*RATIO[32/(9*(-1 + x)^2) + 16/(9*(-1 + x))] + 
          I*Pi*RATIO[-4/3 + 64/(3*(-1 + x)^2) + 404/(9*(-1 + x)) + 
             32/(3*x)] + Pi^2*RATIO[590/27 - 91/(27*(-1 + x)^2) + 
             1177/(27*(-1 + x)) - (106*x)/9] + 
          I*Pi^3*RATIO[4/3 + 20/(9*(-1 + x)^2) - 8/(9*(-1 + x)) + 32/(9*x) - 
             (8*x)/3] + RATIO[-32/3 + 40/(3*(-1 + x)^2) + 416/(3*(-1 + x)) + 
             16*x]*Zeta[3] + Log[mu2]*(RATIO[-24 - 40/(3*(-1 + x))] + 
            I*Pi*RATIO[8/(-1 + x)^2 + 56/(3*(-1 + x))] + 
            Pi^2*RATIO[8/9 + 8/(9*(-1 + x)^2) + 184/(9*(-1 + x))] + 
            RATIO[64/(-1 + x)^2 + 32/(-1 + x)]*Zeta[3])) + 
        RATIO[-192/(-1 + x)^2 - 96/(-1 + x)]*Zeta[5])/Nc + 
      Nc*(G[0, 0, 0, 0, 0, x]*RATIO[-56/(-1 + x)^2 - 28/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 1, 0, 0, 0, x]*RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + 
        G[0, 0, 0, 1, x]*(RATIO[2/3 - 4/(3*(-1 + x)^2) - 50/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]) + 
        G[0, 0, 1, 0, x]*(RATIO[2/3 - 4/(3*(-1 + x)^2) - 50/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]) + 
        G[1, 0, 0, 0, 1, x]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        G[1, 0, 0, 1, 0, x]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        G[1, 0, 0, 0, 0, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        G[0, 0, 1, 0, 1, x]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
        G[0, 0, 1, 1, 0, x]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
        G[0, 0, 1, 1, x]*(RATIO[-2/3 + 4/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          Log[mu2]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)]) + 
        G[0, 1, 0, 0, 1, x]*RATIO[24/(-1 + x)^2 + 12/(-1 + x)] + 
        G[0, 1, 0, 1, 0, x]*RATIO[24/(-1 + x)^2 + 12/(-1 + x)] + 
        G[0, 0, 0, 0, 1, x]*RATIO[40/(-1 + x)^2 + 20/(-1 + x)] + 
        G[0, 0, 0, 1, 0, x]*RATIO[40/(-1 + x)^2 + 20/(-1 + x)] + 
        G[1, 1, 0, 1, x]*RATIO[8/3 - 8/(3*x)] + G[1, 1, 1, 0, x]*
         RATIO[8/3 - 8/(3*x)] + G[0, 1, 0, 1, x]*
         RATIO[-2/3 - 2/(-1 + x)^2 - 14/(-1 + x) - 4/(3*x)] + 
        G[0, 1, 1, 0, x]*RATIO[-2/3 - 2/(-1 + x)^2 - 14/(-1 + x) - 4/(3*x)] + 
        G[1, 0, 1, 1, x]*RATIO[2/3 + 24/(-1 + x) - 2/(3*x)] + 
        G[1, 0, 0, 1, x]*RATIO[-8/3 + 2/(3*(-1 + x)^2) - 74/(3*(-1 + x)) + 
           10/(3*x)] + G[1, 0, 1, 0, x]*RATIO[-8/3 + 2/(3*(-1 + x)^2) - 
           74/(3*(-1 + x)) + 10/(3*x)] + 
        I*Pi*RATIO[209/(18*(-1 + x)) + 139/(18*x)] + 
        Pi^2*RATIO[461/36 + 653/(108*(-1 + x)) - (13*x)/2] + 
        G[1, 0, 1, x]*(Pi^2*RATIO[4/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-4/3 + 4/(3*x)] + 
          I*Pi*RATIO[-10/3 + 2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 4/x] + 
          RATIO[101/9 + 2/(-1 + x) + 1/(9*x) - (19*x)/3]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-12/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[4/3 + 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          Log[mu2]*RATIO[4/3 + 4/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
          RATIO[115/9 + 53/(18*(-1 + x)^2) + 529/(18*(-1 + x)) - (17*x)/3]) + 
        G[1, 0, 0, 0, x]*RATIO[20/3 - 4/(3*(-1 + x)^2) + 76/(3*(-1 + x)) - 
           4/x - 4*x] + G[0, 1, 0, x]*
         (Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
          Log[mu2]*RATIO[4/3 + 4/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
          RATIO[115/9 + 53/(18*(-1 + x)^2) + 529/(18*(-1 + x)) - (17*x)/3] + 
          I*Pi*RATIO[4 + 4/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 4/(3*x) - 
             4*x]) + G[0, 1, 0, 0, x]*RATIO[10/3 + 2/(-1 + x)^2 + 8/(3*x) - 
           4*x] + G[1, 1, x]*(Pi^2*RATIO[1/9 + 4/(-1 + x) - 1/(9*x)] + 
          RATIO[181/6 - 5/(2*x^2) + 12/x - 13*x] + 
          Log[mu2]*(I*Pi*RATIO[-4/3 + 4/(3*x)] + RATIO[12 + 2/x - 6*x]) + 
          I*Pi*RATIO[-7/9 + 2/(-1 + x) - 17/(9*x) - x/3]) + 
        Pi^4*RATIO[187/540 + 7/(54*(-1 + x)^2) - 23/(108*(-1 + x)) - 
           (14*x)/45] + I*Pi^3*RATIO[-19/18 + 53/(108*(-1 + x)^2) + 
           97/(108*(-1 + x)) + 20/(27*x) - x/6] + G[1, 0, 0, x]*
         (Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          Log[mu2]*RATIO[8/3 - 8/(3*x)] + 
          I*Pi*RATIO[20/3 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 10/(3*x) - 
             4*x] + RATIO[50/9 - 8/(-1 + x) - 20/(9*x) + (2*x)/3]) + 
        G[0, 1, 1, x]*(Pi^2*RATIO[-4/(-1 + x)^2 - 2/(-1 + x)] + 
          I*Pi*RATIO[-2/3 - 2/(-1 + x)^2 + 2/(-1 + x) - 4/(3*x)] + 
          RATIO[-100/(3*(-1 + x)) + 4/x] + Log[mu2]*RATIO[-16/(-1 + x)]) + 
        G[0, 1, 1, 1, x]*RATIO[32/(-1 + x)] + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[-8/3 + 10/(3*(-1 + x)^2) + 86/(3*(-1 + x)) + 4*x]) + 
        G[1, 1, 0, x]*(Log[mu2]*RATIO[-4/3 + 4/(3*x)] + 
          RATIO[101/9 + 2/(-1 + x) + 1/(9*x) - (19*x)/3] + 
          I*Pi*RATIO[-6 + 2/x + 4*x]) + G[1, 1, 0, 0, x]*
         RATIO[-22/3 + 10/(3*x) + 4*x] + G[0, 0, 0, x]*
         (Log[mu2]*RATIO[-8/3 - 8/(3*(-1 + x)^2) - 40/(3*(-1 + x))] + 
          Pi^2*RATIO[-40/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
          I*Pi*RATIO[-14/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 4*x] + 
          RATIO[-266/9 - 35/(9*(-1 + x)^2) - 139/(9*(-1 + x)) + (34*x)/3]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[8/3 - 8/(3*x)] + RATIO[-24 - 4/x + 12*x]) + 
        (Pi^2*RATIO[56/(3*(-1 + x)^2) + 28/(3*(-1 + x))] + 
          RATIO[137/9 - 53/(18*(-1 + x)^2) + 311/(18*(-1 + x)) - (19*x)/3] + 
          I*Pi*RATIO[4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 16/(3*x) - 4*x])*
         Zeta[3] + G[1, 0, x]*(I*Pi*RATIO[43/9 - 22/(3*(-1 + x)) - 19/(9*x) + 
             x/3] + Pi^2*RATIO[-8/9 - 1/(9*(-1 + x)^2) + 97/(9*(-1 + x)) + 
             1/(9*x) + (2*x)/3] + Log[mu2]*(I*Pi*RATIO[4/3 - 4/(3*x)] + 
            RATIO[-12 - 4/(3*(-1 + x)) + 6*x]) + 
          RATIO[-49/2 - 101/(18*(-1 + x)) - 8/(3*x) + 13*x] + 
          RATIO[-8/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3]) + 
        G[0, 1, x]*(Pi^2*RATIO[-4/9 + 1/(9*(-1 + x)^2) + 74/(9*(-1 + x)) + 
             2/(9*x)] + I*Pi*RATIO[7/9 + 53/(18*(-1 + x)^2) - 
             95/(18*(-1 + x)) + 4/x + x/3] + Log[mu2]*
           (I*Pi*RATIO[4/3 + 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
            Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
            RATIO[-12 - 4/(3*(-1 + x)) + 6*x]) + 
          RATIO[-49/2 - 101/(18*(-1 + x)) - 8/(3*x) + 13*x] + 
          RATIO[8/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[34/(45*(-1 + x)^2) + 17/(45*(-1 + x))] + 
          I*Pi^3*RATIO[-2/3 + 2/(9*(-1 + x)^2) - 2/(9*(-1 + x)) + 8/(9*x)] + 
          I*Pi*RATIO[10/(3*(-1 + x)) + 8/(3*x)] + 
          Pi^2*RATIO[6 + 26/(9*(-1 + x)) - 3*x] + 
          RATIO[-4/3 - 4/(3*(-1 + x)^2) + 52/(3*(-1 + x))]*Zeta[3]) + 
        G[0, 0, x]*(RATIO[113/6 - 16/(3*(-1 + x)^2) - 161/(18*(-1 + x)) - 
            13*x] + Log[mu2]*(I*Pi*RATIO[-4/3 - 4/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/
                (3*(-1 + x))] + RATIO[12 - 2/(-1 + x)^2 - 10/(3*(-1 + x)) - 
              6*x]) + Pi^2*RATIO[11/9 + 11/(9*(-1 + x)^2) + 46/(9*(-1 + x)) - 
             (2*x)/3] + I*Pi*RATIO[-43/9 - 53/(18*(-1 + x)^2) + 
             191/(18*(-1 + x)) - x/3] + RATIO[56/(-1 + x)^2 + 28/(-1 + x)]*
           Zeta[3]) + G[1, x]*(Pi^4*RATIO[17/(45*(-1 + x)^2) + 
             17/(90*(-1 + x))] + Log[mu2]*
           (Pi^2*RATIO[2/9 - 8/(3*(-1 + x)) - 2/(9*x)] + 
            I*Pi*RATIO[-4/(3*(-1 + x)) + 2/x] + RATIO[-6 + 8/(3*x)]) + 
          RATIO[-58/3 + 139/(18*x)] + I*Pi*RATIO[-1/3 - 101/(18*(-1 + x)) - 
             5/(2*x^2) + 12/x] + I*Pi^3*RATIO[4/3 + 1/(9*(-1 + x)^2) - 
             1/(9*(-1 + x)) - 5/(9*x) - (2*x)/3] + 
          Pi^2*RATIO[-317/54 - 49/(9*(-1 + x)) - 37/(54*x) + (55*x)/18] + 
          RATIO[-2/3 - 2/(3*(-1 + x)^2) - 22/(3*(-1 + x)) - 4/x + 4*x]*
           Zeta[3]) + G[0, x]*(Pi^4*RATIO[-8/(9*(-1 + x)^2) - 
             4/(9*(-1 + x))] + RATIO[58/3 + 209/(18*(-1 + x))] + 
          I*Pi*RATIO[1/3 - 16/(3*(-1 + x)^2) - 101/(9*(-1 + x)) - 8/(3*x)] + 
          I*Pi^3*RATIO[-1/3 - 5/(9*(-1 + x)^2) + 2/(9*(-1 + x)) - 8/(9*x) + 
             (2*x)/3] + Pi^2*RATIO[-295/54 + 91/(108*(-1 + x)^2) - 
             1177/(108*(-1 + x)) + (53*x)/18] + 
          RATIO[8/3 - 10/(3*(-1 + x)^2) - 104/(3*(-1 + x)) - 4*x]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-2/9 - 2/(9*(-1 + x)^2) - 46/(9*(-1 + x))] + 
            I*Pi*RATIO[-2/(-1 + x)^2 - 14/(3*(-1 + x))] + 
            RATIO[6 + 10/(3*(-1 + x))] + RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]*
             Zeta[3])) + RATIO[48/(-1 + x)^2 + 24/(-1 + x)]*Zeta[5]))) + 
  e^2*(Nf*Qf*(Nc*(RATIO[-1903945/23328] + G[1, 1, 1, 1, 1, x]*RATIO[-14] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-28/3] + I*Pi*G[0, 1, 0, 1, x]*
         RATIO[-14/3] + I*Pi*G[1, 0, 0, 1, x]*RATIO[-14/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-14/3] + G[1, 0, 0, 1, 1, x]*RATIO[-14/3] + 
        Pi^4*RATIO[-2419/4320] + Log[mu2]^4*(RATIO[-143/216] + 
          I*Pi*RATIO[-7/36]) + Log[mu2]^5*RATIO[-7/90] + 
        I*Pi^5*RATIO[-77/2160] + Log[mu2]^3*(RATIO[-647/162] + 
          I*Pi*RATIO[-103/54] + Pi^2*RATIO[4/9]) + I*Pi*G[0, 0, 0, 1, x]*
         RATIO[14/3] + I*Pi*G[1, 1, 0, 1, x]*RATIO[14/3] + 
        G[0, 0, 0, 1, 1, x]*RATIO[14/3] + G[1, 1, 0, 1, 1, x]*RATIO[14/3] + 
        G[1, 0, 1, 1, 1, x]*RATIO[28/3] + G[0, 1, 1, 1, 1, x]*RATIO[14] + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-28/3] + I*Pi*RATIO[14/3] + 
          RATIO[-80/9 + 8/x^2 - 22/x]) + 
        I*Pi*RATIO[-99689/1944 - 709/(36*x)] + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-14/3] + I*Pi*RATIO[14/3] + 
          RATIO[-40/9 + 4/x^2 - 11/x]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-14/3] + Pi^2*RATIO[7/3] + 
          I*Pi*RATIO[-40/9 + 4/x^2 - 11/x]) + 
        I*Pi^3*RATIO[331/81 + 5/(6*x)] + Pi^2*RATIO[69025/3888 + 31/(6*x)] + 
        G[0, 0, 1, 1, x]*(I*Pi*RATIO[-14/3] + Log[mu2]*RATIO[14/3] + 
          RATIO[40/9 - 4/x^2 + 11/x]) + G[0, 0, 1, x]*(Pi^2*RATIO[-7/3] + 
          I*Pi*Log[mu2]*RATIO[14/3] + I*Pi*RATIO[40/9 - 4/x^2 + 11/x]) + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-7/3] + Pi^2*RATIO[-13/6] + 
          RATIO[-121/27 + 38/(3*x^2) - 54/x] + Log[mu2]*(I*Pi*RATIO[14/3] + 
            RATIO[-40/9 + 8/x^2 - 22/x]) + I*Pi*RATIO[40/9 - 4/x^2 + 11/x]) + 
        G[0, 1, 1, x]*(Pi^2*RATIO[13/6] + Log[mu2]^2*RATIO[7/3] + 
          I*Pi*RATIO[-40/9 + 4/x^2 - 11/x] + Log[mu2]*(I*Pi*RATIO[-14/3] + 
            RATIO[40/9 - 4/x^2 + 11/x]) + RATIO[121/27 - 19/(3*x^2) + 
            25/x]) + G[0, 1, x]*(I*Pi^3*RATIO[-17/18] + I*Pi*Log[mu2]^2*
           RATIO[7/3] + Pi^2*RATIO[-20/9 + 2/x^2 - 11/(2*x)] + 
          Log[mu2]*(Pi^2*RATIO[-7/3] + I*Pi*RATIO[40/9 - 4/x^2 + 11/x]) + 
          I*Pi*RATIO[121/27 - 19/(3*x^2) + 25/x]) + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[-14/3] + Log[mu2]*RATIO[28/3] + 
          RATIO[80/9 - 12/x^2 + 33/x]) + G[1, 1, x]*(I*Pi^3*RATIO[17/18] + 
          I*Pi*RATIO[-121/27 + 19/(3*x^2) - 74/(3*x)] + 
          Pi^2*RATIO[20/9 - 11/(6*x^2) + 61/(12*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-7/3] + RATIO[-2/x^2 + 11/(2*x)]) + 
          Log[mu2]*(Pi^2*RATIO[7/3] + I*Pi*RATIO[-40/9 + 4/x^2 - 11/x] + 
            RATIO[-19/(3*x^2) + 88/(3*x)]) + RATIO[-337/(36*x^2) + 
            2027/(36*x)]) + (Pi^2*RATIO[-28/9] + I*Pi*RATIO[385/27] + 
          RATIO[2426/81])*Zeta[3] + Log[mu2]^2*(RATIO[-5929/324] + 
          I*Pi^3*RATIO[17/36] + Pi^2*RATIO[685/216] + 
          I*Pi*RATIO[-535/54 - 2/x] + RATIO[50/9]*Zeta[3]) + 
        Log[mu2]*(RATIO[-107497/1944] + Pi^4*RATIO[-233/1080] + 
          I*Pi^3*RATIO[253/108] + I*Pi*RATIO[-5273/162 - 31/(3*x)] + 
          Pi^2*RATIO[1769/162 + 2/x] + (I*Pi*RATIO[50/9] + RATIO[545/27])*
           Zeta[3]) + G[1, x]*(Log[mu2]^4*RATIO[7/36] + 
          Pi^4*RATIO[533/2160] + Log[mu2]^3*(RATIO[20/27] + 
            I*Pi*RATIO[7/9]) + RATIO[976/243 - 709/(36*x)] + 
          Pi^2*RATIO[-182/81 + 19/(6*x^2) - 38/(3*x)] + 
          I*Pi^3*RATIO[-25/27 + 5/(6*x^2) - 9/(4*x)] + 
          Log[mu2]^2*(Pi^2*RATIO[-5/4] + RATIO[56/27 - 2/x] + 
            I*Pi*RATIO[20/9 - 2/x^2 + 11/(2*x)]) + 
          I*Pi*RATIO[328/81 - 337/(36*x^2) + 1655/(36*x)] + 
          (RATIO[-160/27] + I*Pi*RATIO[-50/9])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-17/18] + RATIO[328/81 - 31/(3*x)] + 
            Pi^2*RATIO[-65/27 + 2/x^2 - 11/(2*x)] + 
            I*Pi*RATIO[112/27 - 19/(3*x^2) + 76/(3*x)] + RATIO[-50/9]*
             Zeta[3])) + RATIO[148/15]*Zeta[5]) + 
      (G[1, 1, 1, 0, 1, x]*RATIO[-14/3] + G[1, 1, 1, 1, 0, x]*RATIO[-14/3] + 
        G[1, 1, 0, 1, 1, x]*RATIO[-8/3] + G[0, 1, 1, 0, 1, x]*RATIO[-2] + 
        G[0, 1, 1, 1, 0, x]*RATIO[-2] + G[1, 0, 1, 0, 1, x]*RATIO[-2] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-2] + G[1, 1, 0, 0, 1, x]*RATIO[-2] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-2] + G[0, 1, 0, 1, 1, x]*RATIO[-4/3] + 
        G[1, 0, 0, 1, 1, x]*RATIO[-4/3] + G[0, 0, 0, 1, 1, x]*RATIO[-2/3] + 
        G[0, 0, 1, 0, 1, x]*RATIO[-2/3] + G[0, 0, 1, 1, 0, x]*RATIO[-2/3] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-2/3] + G[0, 1, 0, 0, 1, x]*RATIO[-2/3] + 
        G[0, 1, 0, 1, 0, x]*RATIO[-2/3] + G[1, 0, 0, 0, 1, x]*RATIO[-2/3] + 
        G[1, 0, 0, 1, 0, x]*RATIO[-2/3] + G[1, 0, 1, 1, 1, x]*RATIO[-2/3] + 
        Log[mu2]^5*RATIO[7/180] + Log[mu2]^4*RATIO[103/216] + 
        G[0, 1, 1, 1, 1, x]*RATIO[4/3] + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[2/3] + RATIO[19/9]) + G[0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[2/3] + RATIO[19/9]) + G[1, 1, 1, 1, 1, x]*
         RATIO[56/3] + RATIO[1893305/23328] + G[1, 0, 0, 0, 0, x]*
         RATIO[-8/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + G[1, 1, 0, 0, x]*
         (RATIO[-10/9 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))]) + 
        G[0, 1, 0, 0, 0, x]*RATIO[-2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        I*Pi^5*RATIO[-7/108 - 7/(108*(-1 + x)^2) - 7/(54*(-1 + x))] + 
        I*Pi^3*RATIO[-251/81 + 103/(81*(-1 + x)^2) + 25/(162*(-1 + x))] + 
        Log[mu2]^3*(Pi^2*RATIO[-37/108] + RATIO[571/162] + 
          I*Pi*RATIO[7/6 + 7/(9*(-1 + x))]) + G[1, 1, 0, 0, 0, x]*
         RATIO[8/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[2/3 + 2/(3*(-1 + x)^2) + 
             4/(3*(-1 + x))] + RATIO[10/9 + 19/(9*(-1 + x)^2) + 
            32/(9*(-1 + x))]) + G[1, 0, 0, x]*
         (RATIO[-56/27 - 206/(27*(-1 + x)^2) - 809/(54*(-1 + x))] + 
          Log[mu2]^2*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          Pi^2*RATIO[-1/18 - 11/(18*(-1 + x)^2) - 11/(9*(-1 + x))] + 
          Log[mu2]*(RATIO[-20/9 - 41/(9*(-1 + x)^2) - 79/(9*(-1 + x))] + 
            I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]) + 
          I*Pi*RATIO[10/9 + 19/(9*(-1 + x)^2) + 32/(9*(-1 + x))]) + 
        G[0, 0, 0, 0, 0, x]*RATIO[10 + 22/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        I*Pi*RATIO[10889/216 + 5885/(162*(-1 + x))] + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-14] + RATIO[-94/3 - 3*x]) + 
        Pi^2*RATIO[-131155/3888 - 2057/(162*(-1 + x)) - (469*x)/216] + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-10 - 22/(3*(-1 + x)^2) - 
             44/(3*(-1 + x))] + RATIO[-187/9 - 145/(9*(-1 + x)^2) - 
            326/(9*(-1 + x)) - (4*x)/3]) + G[1, 0, 1, x]*
         (Log[mu2]^2*RATIO[-7/3] + Pi^2*RATIO[17/18] + 
          RATIO[-541/27 - (22*x)/9] + Log[mu2]*RATIO[-94/9 - x]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-7/3] + 
          I*Pi*RATIO[-10/9 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
          Pi^2*RATIO[29/18 + 4/(9*(-1 + x)^2) + 8/(9*(-1 + x))] + 
          RATIO[-541/27 - (22*x)/9] + Log[mu2]*
           (I*Pi*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
            RATIO[-94/9 - x])) + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-4/3] + 
          Pi^2*RATIO[8/9] + RATIO[-595/54 - (25*x)/18] + 
          Log[mu2]*RATIO[-50/9 - (2*x)/3]) + G[0, 0, 1, x]*
         (Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[5/18] + 
          RATIO[-487/54 - (19*x)/18] + Log[mu2]*RATIO[-44/9 - x/3]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-1] + 
          Pi^2*RATIO[-1/18 - 4/(9*(-1 + x)^2) - 8/(9*(-1 + x))] + 
          I*Pi*RATIO[10/9 + 19/(9*(-1 + x)^2) + 32/(9*(-1 + x))] + 
          RATIO[-487/54 - (19*x)/18] + Log[mu2]*
           (I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
            RATIO[-44/9 - x/3])) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[2/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
          RATIO[-14/9 + 20/(3*(-1 + x)^2) + 37/(3*(-1 + x)) - x/3]) + 
        Pi^4*RATIO[125/864 - 1481/(3240*(-1 + x)^2) - 52/(81*(-1 + x)) + 
           x/1080] + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[2/3] + 
          RATIO[2/3 + x/3]) + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[4/3] + 
          RATIO[25/9 + x/3]) + G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[2] + 
          RATIO[44/9 + x/3]) + G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[2] + 
          RATIO[44/9 + x/3]) + G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[2] + 
          RATIO[44/9 + x/3]) + G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[2] + 
          RATIO[44/9 + x/3]) + G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[8/3] + 
          RATIO[50/9 + (2*x)/3]) + G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[14/3] + 
          RATIO[94/9 + x]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[14/3] + 
          RATIO[94/9 + x]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[-10/9 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
          Pi^2*RATIO[7/6 + 8/(9*(-1 + x)^2) + 16/(9*(-1 + x))] + 
          Log[mu2]^2*RATIO[13/3 + 10/(3*(-1 + x)^2) + 20/(3*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
            RATIO[158/9 + 14/(-1 + x)^2 + 98/(3*(-1 + x)) + (4*x)/3]) + 
          RATIO[1735/54 + 215/(9*(-1 + x)^2) + 1069/(18*(-1 + x)) + 
            (7*x)/2]) + G[1, 1, 1, x]*(Pi^2*RATIO[14/9] + 
          Log[mu2]^2*RATIO[14/3] + Log[mu2]*RATIO[188/9 + 2*x] + 
          RATIO[1055/27 + (44*x)/9]) + (I*Pi*RATIO[-25/3 - 50/(9*(-1 + x))] + 
          Pi^2*RATIO[56/27 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          RATIO[-5873/162 - 206/(27*(-1 + x)^2) - 977/(54*(-1 + x)) - 
            (19*x)/18])*Zeta[3] + G[0, 1, x]*(Log[mu2]^3*RATIO[7/9] + 
          Pi^2*RATIO[-43/18 - (5*x)/36] + Log[mu2]^2*RATIO[47/9 + x/2] + 
          Log[mu2]*(Pi^2*RATIO[-17/18] + RATIO[541/27 + (22*x)/9]) + 
          RATIO[11047/324 + (469*x)/108] + RATIO[-50/9]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-7/9] + RATIO[-10147/324 - 
            (469*x)/108] + Log[mu2]*(Pi^2*RATIO[-31/18] + 
            RATIO[-514/27 - (22*x)/9]) + Log[mu2]^2*RATIO[-47/9 - x/2] + 
          Pi^2*RATIO[-35/9 - (13*x)/36] + RATIO[44/9]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[5669/324] + I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)^2) + 
             1/(3*(-1 + x))] + I*Pi*RATIO[17/2 + 103/(18*(-1 + x))] + 
          Pi^2*RATIO[-949/216 - 25/(18*(-1 + x)) - x/4] + 
          RATIO[-37/9 - (-1 + x)^(-2) - 2/(-1 + x)]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[7/9] + 
          I*Pi*RATIO[-56/27 - 206/(27*(-1 + x)^2) - 809/(54*(-1 + x))] + 
          I*Pi^3*RATIO[7/18 + 7/(18*(-1 + x)^2) + 7/(9*(-1 + x))] + 
          Pi^2*RATIO[-14/9 + 145/(54*(-1 + x)^2) + 142/(27*(-1 + x)) - 
             (7*x)/36] + Log[mu2]^2*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/
                (-1 + x)] + RATIO[47/9 + x/2]) + Log[mu2]*
           (I*Pi*RATIO[-20/9 - 41/(9*(-1 + x)^2) - 79/(9*(-1 + x))] + 
            Pi^2*RATIO[1/18 + 11/(9*(-1 + x)^2) + 22/(9*(-1 + x))] + 
            RATIO[541/27 + (22*x)/9]) + RATIO[11047/324 + (469*x)/108] + 
          RATIO[-50/9 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*Zeta[3]) + 
        G[0, 0, x]*(Log[mu2]^3*RATIO[-7/9 - 7/(9*(-1 + x)^2) - 
             14/(9*(-1 + x))] + I*Pi^3*RATIO[-7/18 - 7/(18*(-1 + x)^2) - 
             7/(9*(-1 + x))] + I*Pi*RATIO[56/27 + 206/(27*(-1 + x)^2) + 
             809/(54*(-1 + x))] + RATIO[-11947/324 - 4307/(162*(-1 + x)^2) - 
            24047/(324*(-1 + x)) - (469*x)/108] + 
          Log[mu2]*(Pi^2*RATIO[-37/18 - 3/(2*(-1 + x)^2) - 3/(-1 + x)] + 
            I*Pi*RATIO[20/9 + 41/(9*(-1 + x)^2) + 79/(9*(-1 + x))] + 
            RATIO[-568/27 - 439/(27*(-1 + x)^2) - 1199/(27*(-1 + x)) - 
              (22*x)/9]) + Log[mu2]^2*(I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/
                (-1 + x)] + RATIO[-47/9 - 85/(18*(-1 + x)^2) - 
              215/(18*(-1 + x)) - x/2]) + 
          Pi^2*RATIO[-10/3 - 337/(108*(-1 + x)^2) - 707/(108*(-1 + x)) - 
             (5*x)/36] + RATIO[26/9 + 32/(9*(-1 + x)^2) + 64/(9*(-1 + x))]*
           Zeta[3]) + Log[mu2]*(RATIO[105809/1944] + 
          Pi^4*RATIO[-95/432 - 23/(108*(-1 + x)^2) - 23/(54*(-1 + x))] + 
          I*Pi^3*RATIO[-113/108 + 41/(54*(-1 + x)^2) + 14/(27*(-1 + x))] + 
          I*Pi*RATIO[557/18 + 580/(27*(-1 + x))] + 
          Pi^2*RATIO[-3089/162 - 365/(54*(-1 + x)) - (11*x)/9] + 
          RATIO[-547/27 - 41/(9*(-1 + x)^2) - 91/(9*(-1 + x)) - x/3]*
           Zeta[3]) + G[1, x]*(RATIO[-583/108] + Log[mu2]^2*
           (RATIO[-1/2] + Pi^2*RATIO[17/18]) + 
          Pi^4*RATIO[-19/180 - 11/(135*(-1 + x)^2) - 22/(135*(-1 + x))] + 
          I*Pi^3*RATIO[5/27 + 19/(54*(-1 + x)^2) + 16/(27*(-1 + x))] + 
          Pi^2*RATIO[665/81 + (107*x)/108] + 
          RATIO[1 - 19/(9*(-1 + x)^2) - 32/(9*(-1 + x))]*Zeta[3] + 
          Log[mu2]*(RATIO[-25/9] + I*Pi^3*RATIO[1/9 + 1/(9*(-1 + x)^2) + 2/
                (9*(-1 + x))] + Pi^2*RATIO[116/27 + (7*x)/18] + 
            RATIO[-2/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*Zeta[3])) + 
        G[0, x]*(Log[mu2]^4*RATIO[-7/36] + 
          I*Pi*RATIO[-328/81 - 4307/(162*(-1 + x)^2) - 
             17087/(324*(-1 + x))] + Pi^4*RATIO[-329/2160 - 
             49/(270*(-1 + x)^2) - 49/(135*(-1 + x))] + 
          Log[mu2]^3*(I*Pi*RATIO[-7/9 - 7/(9*(-1 + x)^2) - 14/(9*(-1 + x))] + 
            RATIO[-20/27 + 7/(9*(-1 + x))]) + 
          I*Pi^3*RATIO[20/27 + 173/(108*(-1 + x)^2) + 361/(108*(-1 + x))] + 
          Log[mu2]^2*(I*Pi*RATIO[-20/9 - 85/(18*(-1 + x)^2) - 173/
                (18*(-1 + x))] + Pi^2*RATIO[71/36 + 25/(18*(-1 + x)^2) + 25/
                (9*(-1 + x))] + RATIO[-85/54 + 103/(18*(-1 + x))]) + 
          RATIO[1343/972 + 5885/(162*(-1 + x))] + 
          Pi^2*RATIO[937/108 + 775/(81*(-1 + x)^2) + 3253/(162*(-1 + x)) + 
             (41*x)/54] + (I*Pi*RATIO[50/9 + 50/(9*(-1 + x)^2) + 100/
                (9*(-1 + x))] + RATIO[322/27 + 41/(9*(-1 + x)^2) + 
              41/(9*(-1 + x)) + x/3])*Zeta[3] + Log[mu2]*
           (I*Pi*RATIO[-112/27 - 439/(27*(-1 + x)^2) - 890/(27*(-1 + x))] + 
            I*Pi^3*RATIO[5/6 + 5/(6*(-1 + x)^2) + 5/(3*(-1 + x))] + 
            RATIO[-103/81 + 580/(27*(-1 + x))] + 
            Pi^2*RATIO[52/9 + 299/(54*(-1 + x)^2) + 314/(27*(-1 + x)) + (5*x)/
                18] + RATIO[74/9 + 2/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3])) + 
        RATIO[-33/5 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Zeta[5])/Nc) + 
    Qf*(RATIO[-8008019/23328] + G[1, 0, 1, 1, 1, 1, x]*RATIO[-54] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-51] + G[1, 1, 1, 0, 1, 1, x]*RATIO[-48] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-39] + G[1, 1, 1, 1, 0, 1, x]*RATIO[-20] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-20] + Log[mu2]^6*RATIO[5/36] + 
      Log[mu2]^5*(I*Pi*RATIO[5/24] + RATIO[521/720]) + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[70] + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[-22 - 63/(-1 + x)^2 - 126/(-1 + x)] + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[-22 - 55/(-1 + x)^2 - 110/(-1 + x)] + G[1, 0, 0, 0, 0, 0, x]*
       RATIO[-22 - 40/(-1 + x)^2 - 80/(-1 + x)] + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[3 - 32/(-1 + x)^2 - 64/(-1 + x)] + G[0, 0, 0, 1, 0, 0, x]*
       RATIO[-22 - 21/(-1 + x)^2 - 42/(-1 + x)] + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[-12 - 19/(-1 + x)^2 - 38/(-1 + x)] + G[1, 0, 1, 0, 1, 1, x]*
       RATIO[-20 - 18/(-1 + x)^2 - 36/(-1 + x)] + G[0, 0, 0, 1, 1, 1, x]*
       RATIO[20 - 17/(-1 + x)^2 - 34/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[12 - 12/(-1 + x)^2 - 24/(-1 + x)] + G[0, 1, 1, 1, 0, 1, x]*
       RATIO[17 - 11/(-1 + x)^2 - 22/(-1 + x)] + G[0, 1, 1, 1, 1, 0, x]*
       RATIO[17 - 11/(-1 + x)^2 - 22/(-1 + x)] + G[0, 0, 1, 1, 1, 1, x]*
       RATIO[31 - 11/(-1 + x)^2 - 22/(-1 + x)] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[11 - 10/(-1 + x)^2 - 20/(-1 + x)] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[11 - 10/(-1 + x)^2 - 20/(-1 + x)] + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[-12 - 7/(-1 + x)^2 - 14/(-1 + x)] + G[1, 0, 0, 1, 0, 0, x]*
       RATIO[-9 - 7/(-1 + x)^2 - 14/(-1 + x)] + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[-17 - 6/(-1 + x)^2 - 12/(-1 + x)] + G[0, 0, 1, 1, 1, 0, x]*
       RATIO[-17 - 6/(-1 + x)^2 - 12/(-1 + x)] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[-1 - 6/(-1 + x)^2 - 12/(-1 + x)] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[-1 - 6/(-1 + x)^2 - 12/(-1 + x)] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[-3 - 4/(-1 + x)^2 - 8/(-1 + x)] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[-3 - 3/(-1 + x)^2 - 6/(-1 + x)] + G[1, 1, 0, 0, 0, 1, x]*
       RATIO[3 - 3/(-1 + x)^2 - 6/(-1 + x)] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[3 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      Pi^6*RATIO[517/60480 + 73/(756*(-1 + x)^2) + 73/(378*(-1 + x))] + 
      Log[mu2]^4*(Pi^2*RATIO[-113/144] + RATIO[1417/432] + 
        I*Pi*RATIO[47/16 + 11/(12*(-1 + x))]) + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[8 + (-1 + x)^(-2) + 2/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[8 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[12 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[12 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[-6 + 2/(-1 + x)^2 + 4/(-1 + x)] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[-33 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[1, 1, 0, 1, 0, 0, x]*
       RATIO[10 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[1, 0, 0, 0, 0, 1, x]*
       RATIO[-6 + 6/(-1 + x)^2 + 12/(-1 + x)] + G[1, 0, 0, 0, 1, 0, x]*
       RATIO[-6 + 6/(-1 + x)^2 + 12/(-1 + x)] + G[1, 1, 0, 0, 1, 1, x]*
       RATIO[19 + 6/(-1 + x)^2 + 12/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[25 + 6/(-1 + x)^2 + 12/(-1 + x)] + G[0, 1, 0, 0, 0, 1, x]*
       RATIO[6 + 7/(-1 + x)^2 + 14/(-1 + x)] + G[0, 1, 0, 0, 1, 0, x]*
       RATIO[6 + 7/(-1 + x)^2 + 14/(-1 + x)] + G[0, 0, 1, 0, 0, 1, x]*
       RATIO[-22 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[-22 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[-3 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[24 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[6 + 10/(-1 + x)^2 + 20/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[-9 + 11/(-1 + x)^2 + 22/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[-4 + 11/(-1 + x)^2 + 22/(-1 + x)] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[15 + 11/(-1 + x)^2 + 22/(-1 + x)] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[15 + 11/(-1 + x)^2 + 22/(-1 + x)] + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[2 + 15/(-1 + x)^2 + 30/(-1 + x)] + G[1, 0, 0, 1, 1, 0, x]*
       RATIO[2 + 15/(-1 + x)^2 + 30/(-1 + x)] + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[9 + 15/(-1 + x)^2 + 30/(-1 + x)] + G[0, 0, 0, 1, 1, 0, x]*
       RATIO[9 + 15/(-1 + x)^2 + 30/(-1 + x)] + G[1, 0, 1, 1, 0, 1, x]*
       RATIO[38 + 16/(-1 + x)^2 + 32/(-1 + x)] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[38 + 16/(-1 + x)^2 + 32/(-1 + x)] + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[15 + 20/(-1 + x)^2 + 40/(-1 + x)] + G[0, 0, 0, 0, 0, 1, x]*
       RATIO[-22 + 23/(-1 + x)^2 + 46/(-1 + x)] + G[0, 0, 0, 0, 1, 0, x]*
       RATIO[-22 + 23/(-1 + x)^2 + 46/(-1 + x)] + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[1 + 28/(-1 + x)^2 + 56/(-1 + x)] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[92 + 46/(-1 + x)^2 + 92/(-1 + x)] + 
      I*Pi*RATIO[-34691/216 - 67501/(324*(-1 + x)) - 97/(8*x)] + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[6] + 
        I*Pi*RATIO[-17 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[217/6 + 11/(-1 + x) + 36/x]) + G[1, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[6] + I*Pi*RATIO[-30 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[217/6 + 11/(-1 + x) + 36/x]) + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-48 - 24/(-1 + x)^2 - 48/(-1 + x)] + 
        I*Pi*RATIO[22 + 45/(-1 + x)^2 + 90/(-1 + x)] + 
        RATIO[-85 - 689/(6*(-1 + x)^2) - 386/(3*(-1 + x)) - 6*x]) + 
      G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[-10 - 11/(-1 + x)^2 - 22/(-1 + x)] + 
        Log[mu2]*RATIO[-24 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[-25/3 + 165/(2*(-1 + x)^2) + 247/(2*(-1 + x)) - (9*x)/2]) + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[12 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        Log[mu2]*RATIO[-17 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[49/6 - 2/(-1 + x)^2 + 31/(2*(-1 + x)) - 3/x - (9*x)/2]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[2 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        Log[mu2]*RATIO[-7 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[5 + 2/(-1 + x)^2 + 19/(2*(-1 + x)) + 33/(2*x) - (9*x)/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-7 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        I*Pi*RATIO[15 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[5 + 2/(-1 + x)^2 + 19/(2*(-1 + x)) + 33/(2*x) - (9*x)/2]) + 
      G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[4 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
        Log[mu2]*RATIO[-19 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[-25/2 - 51/(2*(-1 + x)^2) - 63/(2*(-1 + x)) - 27/(2*x) - 
          (7*x)/2]) + G[0, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-19 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        I*Pi*RATIO[-17 + 7/(-1 + x)^2 + 14/(-1 + x)] + 
        RATIO[-25/2 - 51/(2*(-1 + x)^2) - 63/(2*(-1 + x)) - 27/(2*x) - 
          (7*x)/2]) + G[0, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[5 - 25/(-1 + x)^2 - 50/(-1 + x)] + 
        Log[mu2]*RATIO[21 + 31/(-1 + x)^2 + 62/(-1 + x)] + 
        RATIO[12 + 535/(6*(-1 + x)^2) + 322/(3*(-1 + x)) - 3*x]) + 
      G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-1 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
        Log[mu2]*RATIO[-6 + 12/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[-121/6 + 15/(2*(-1 + x)^2) + 15/(-1 + x) - (5*x)/2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[77/12 - 25/(3*(-1 + x)^2) - 
           50/(3*(-1 + x))] + Log[mu2]^2*RATIO[-15/2 - (-1 + x)^(-2) - 
           2/(-1 + x)] + RATIO[1577/36 + 323/(4*(-1 + x)^2) + 
          245/(2*(-1 + x)) - (41*x)/2] + Log[mu2]*
         (I*Pi*RATIO[15 + 15/(-1 + x)^2 + 30/(-1 + x)] + 
          RATIO[65/6 + 22/(-1 + x)^2 + 45/(-1 + x) - 4*x]) + 
        I*Pi*RATIO[-2 + 34/(-1 + x)^2 + 21/(2*(-1 + x)) + 3/(2*x) - 
           (5*x)/2]) + G[1, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-29 - 19/(-1 + x)^2 - 38/(-1 + x)] + 
        Log[mu2]*RATIO[-24 - 12/(-1 + x)^2 - 24/(-1 + x)] + 
        RATIO[18 - 15/(2*(-1 + x)^2) - 4/(-1 + x) + 33/(2*x) - (5*x)/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-24 - 12/(-1 + x)^2 - 
           24/(-1 + x)] + I*Pi*RATIO[2 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[18 - 15/(2*(-1 + x)^2) - 4/(-1 + x) + 33/(2*x) - (5*x)/2]) + 
      G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-5] + I*Pi*RATIO[45] + 
        RATIO[-374/3 - 51/x - 2*x]) + G[1, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[5 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-17/2 + 2/(-1 + x)^2 - 11/(-1 + x) - 3/(2*x) - 2*x]) + 
      G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-13] + 
        Log[mu2]*RATIO[-6 - 8/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[79/6 - 5/(2*(-1 + x)^2) - 3/(2*(-1 + x)) + 9/(2*x) - 2*x]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-6 - 8/(-1 + x)^2 - 16/(-1 + x)] + 
        I*Pi*RATIO[12 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[79/6 - 5/(2*(-1 + x)^2) - 3/(2*(-1 + x)) + 9/(2*x) - 2*x]) + 
      G[1, 1, 0, 0, x]*(Pi^2*RATIO[10/3 + 3/(2*(-1 + x)^2) + 3/(-1 + x)] + 
        I*Pi*RATIO[-15/2 - 9/(-1 + x)^2 - 23/(2*(-1 + x)) - 6/x] + 
        RATIO[457/36 + 503/(18*(-1 + x)^2) + 416/(9*(-1 + x)) - 47/(4*x) - 
          (25*x)/4] + Log[mu2]*(I*Pi*RATIO[-3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[7/6 + 49/(6*(-1 + x)^2) + 61/(3*(-1 + x)) + 21/x - 2*x])) + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-7 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
        Log[mu2]*RATIO[21 + 25/(-1 + x)^2 + 50/(-1 + x)] + 
        RATIO[75/2 + 451/(6*(-1 + x)^2) + 755/(6*(-1 + x)) - (3*x)/2]) + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[47/12 - 53/(6*(-1 + x)^2) - 
           53/(3*(-1 + x))] + Log[mu2]^2*RATIO[-15/2 - (-1 + x)^(-2) - 
           2/(-1 + x)] + RATIO[1577/36 + 323/(4*(-1 + x)^2) + 
          245/(2*(-1 + x)) - (41*x)/2] + Log[mu2]*
         (I*Pi*RATIO[-11 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
          RATIO[65/6 + 22/(-1 + x)^2 + 45/(-1 + x) - 4*x]) + 
        I*Pi*RATIO[9/2 - 26/(-1 + x)^2 - 59/(2*(-1 + x)) - 3/x - (3*x)/2]) + 
      G[0, 1, 0, 0, x]*(Pi^2*RATIO[-1/12 - 43/(6*(-1 + x)^2) - 
           43/(3*(-1 + x))] + Log[mu2]^2*RATIO[-15/2 - 4/(-1 + x)^2 - 
           8/(-1 + x)] + I*Pi*RATIO[1/2 + 29/(-1 + x)^2 + 73/(2*(-1 + x)) - 
           9/x - (7*x)/2] + Log[mu2]*
         (I*Pi*RATIO[20/(-1 + x)^2 + 40/(-1 + x)] + 
          RATIO[-55/6 - 187/(6*(-1 + x)^2) - 82/(3*(-1 + x)) - 2*x]) + 
        RATIO[-1195/36 - 805/(9*(-1 + x)^2) - 2483/(36*(-1 + x)) - 
          (5*x)/4]) + G[0, 1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-5 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[-1 + 10/(-1 + x)^2 + 20/(-1 + x)] + 
        RATIO[83/6 + 37/(-1 + x)^2 + 89/(2*(-1 + x)) + 6/x - x/2]) + 
      I*Pi^5*RATIO[-16093/8640 - 1507/(2160*(-1 + x)^2) - 89/(540*(-1 + x)) - 
         (83*x)/720] + G[0, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[9 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[7 + 16/(-1 + x)^2 + 32/(-1 + x)] + 
        RATIO[-53/6 - 33/(-1 + x)^2 - 123/(2*(-1 + x)) + 3/(2*x) + x/2]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[9 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[12 + 16/(-1 + x)^2 + 32/(-1 + x)] + 
        RATIO[-53/6 - 33/(-1 + x)^2 - 123/(2*(-1 + x)) + 3/(2*x) + x/2]) + 
      Pi^4*RATIO[-293/8640 - 6803/(1620*(-1 + x)^2) - 
         31223/(12960*(-1 + x)) + (1249*x)/2160] + G[0, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[-23 - 32/(-1 + x)^2 - 64/(-1 + x)] + 
        Log[mu2]*RATIO[21 + 15/(-1 + x)^2 + 30/(-1 + x)] + 
        RATIO[-4 + 45/(-1 + x)^2 + 27/(-1 + x) + x]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[12 - 8/(-1 + x)^2 - 16/(-1 + x)] + 
        Log[mu2]*RATIO[-6 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[-7/3 - 29/(-1 + x)^2 - 87/(2*(-1 + x)) - 9/x + (3*x)/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-6 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[-31 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-7/3 - 29/(-1 + x)^2 - 87/(2*(-1 + x)) - 9/x + (3*x)/2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[15/2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        Pi^2*RATIO[-35/12 + 53/(6*(-1 + x)^2) + 53/(3*(-1 + x))] + 
        RATIO[1357/36 + 147/(2*(-1 + x)^2) + 305/(4*(-1 + x)) + 8/x - 
          (37*x)/12] + Log[mu2]*(I*Pi*RATIO[-4 - 10/(-1 + x)^2 - 
             20/(-1 + x)] + RATIO[13/2 + 20/(-1 + x)^2 + 27/(-1 + x) + 
            9/(2*x) + 2*x]) + I*Pi*RATIO[1 - 6/(-1 + x)^2 + 21/(-1 + x) + 
           12/x + 2*x]) + G[1, 1, 1, 0, x]*(Pi^2*RATIO[-9] + 
        Log[mu2]^2*RATIO[4] + RATIO[-358/9 - 3/(2*(-1 + x)) - 17/(4*x) - 
          (17*x)/2] + I*Pi*RATIO[-1/2 + 2/(-1 + x)^2 - 6/(-1 + x) + 
           33/(2*x) + x/2] + Log[mu2]*
         (I*Pi*RATIO[13 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[-169/6 - 6/(-1 + x) - 18/x + (5*x)/2])) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[4/3 - 139/(12*(-1 + x)^2) - 
           139/(6*(-1 + x))] + Log[mu2]^2*RATIO[8 + 7/(2*(-1 + x)^2) + 
           7/(-1 + x)] + RATIO[-1/18 - (-1 + x)^(-2) + 3/(4*(-1 + x)) - 
          23/(4*x) - (13*x)/3] + I*Pi*RATIO[-41/2 + 19/(2*(-1 + x)^2) + 
           17/(-1 + x) + 3/(2*x) - 2*x] + Log[mu2]*
         (I*Pi*RATIO[4 + 11/(-1 + x)^2 + 22/(-1 + x)] + 
          RATIO[-27/2 + 9/(2*(-1 + x)^2) + 7/(2*(-1 + x)) - 3/x + 
            (5*x)/2])) + G[0, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[15/2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        Pi^2*RATIO[-55/12 + 23/(6*(-1 + x)^2) + 23/(3*(-1 + x))] + 
        RATIO[1357/36 + 147/(2*(-1 + x)^2) + 305/(4*(-1 + x)) + 8/x - 
          (37*x)/12] + Log[mu2]*(I*Pi*RATIO[4 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
          RATIO[13/2 + 20/(-1 + x)^2 + 27/(-1 + x) + 9/(2*x) + 2*x]) + 
        I*Pi*RATIO[18 + 28/(-1 + x)^2 + 28/(-1 + x) + 3/(2*x) + 3*x]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[28] + 
        I*Pi*RATIO[6 - 11/(-1 + x)^2 - 22/(-1 + x)] + 
        RATIO[50/3 + 11/(-1 + x) + 21/x + 3*x]) + G[1, 0, 1, 1, x]*
       (Log[mu2]^2*RATIO[-2] + Pi^2*RATIO[-14 - 4/(3*(-1 + x)^2) - 
           8/(3*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[1 - 12/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-175/6 + 2/(-1 + x) - 3/x - 2*x]) + 
        I*Pi*RATIO[49/2 - 15/(2*(-1 + x)^2) - 13/(-1 + x) + 3/(2*x) + 
           (5*x)/2] + RATIO[-2303/36 - 8/(-1 + x) + 4/x^2 - 15/x + 
          (37*x)/12]) + G[0, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-12/(-1 + x)^2 - 24/(-1 + x)] + 
        I*Pi*RATIO[12 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[7 - 1/(2*(-1 + x)^2) + 51/(2*(-1 + x)) + 21/x + (7*x)/2]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[19/2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        Pi^2*RATIO[107/12 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        I*Pi*RATIO[-15 + 31/(2*(-1 + x)^2) + 13/(-1 + x) + 3/(2*x)] + 
        RATIO[-157/36 - 207/(2*(-1 + x)^2) - 377/(4*(-1 + x)) - 4/x^2 + 
          39/(4*x) + (8*x)/3] + Log[mu2]*
         (I*Pi*RATIO[4 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[13/6 - 34/(-1 + x)^2 - 49/(-1 + x) + 4*x])) + 
      I*Pi^3*RATIO[-3067/324 - 38839/(1296*(-1 + x)^2) - 3146/(81*(-1 + x)) + 
         5/(6*x) + (75*x)/16] + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[8 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        I*Pi*RATIO[20 + 10/(-1 + x)^2 + 20/(-1 + x)] + 
        RATIO[41/2 - 3/(-1 + x)^2 + 11/(2*(-1 + x)) - 75/(2*x) + 5*x]) + 
      G[1, 0, 1, 0, x]*(Pi^2*RATIO[-10 - 73/(12*(-1 + x)^2) - 
           73/(6*(-1 + x))] + Log[mu2]^2*RATIO[8 + 7/(2*(-1 + x)^2) + 
           7/(-1 + x)] + RATIO[-1/18 - (-1 + x)^(-2) + 3/(4*(-1 + x)) - 
          23/(4*x) - (13*x)/3] + Log[mu2]*
         (I*Pi*RATIO[-2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[-27/2 + 9/(2*(-1 + x)^2) + 7/(2*(-1 + x)) - 3/x + (5*x)/2]) + 
        I*Pi*RATIO[25 - 6/(-1 + x)^2 + 5/(-1 + x) - 24/x + 5*x]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[4] + 
        Pi^2*RATIO[-32/3 + 5/(6*(-1 + x)^2) + 5/(3*(-1 + x))] + 
        RATIO[-358/9 - 3/(2*(-1 + x)) - 17/(4*x) - (17*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[27 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
          RATIO[-169/6 - 6/(-1 + x) - 18/x + (5*x)/2]) + 
        I*Pi*RATIO[43/2 + 2/(-1 + x)^2 - 15/(2*(-1 + x)) + (11*x)/2]) + 
      Pi^2*RATIO[307063/3888 - 53831/(1296*(-1 + x)) + 15/(4*x) + 
         (1237*x)/216] + G[1, 1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[4 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[4 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-41/3 - 115/(6*(-1 + x)^2) - 124/(3*(-1 + x)) - 87/(2*x) + 
          (13*x)/2]) + G[0, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[8 - 15/(-1 + x)^2 - 30/(-1 + x)] + 
        Log[mu2]*RATIO[21 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
        RATIO[-29/2 - 46/(-1 + x)^2 - 90/(-1 + x) + 7*x]) + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[21 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
        I*Pi*RATIO[-13 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
        RATIO[-29/2 - 46/(-1 + x)^2 - 90/(-1 + x) + 7*x]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[29] + 
        I*Pi*RATIO[13 + 16/(-1 + x)^2 + 32/(-1 + x)] + 
        RATIO[107/3 - 11/(-1 + x) - 12/x + 7*x]) + G[1, 1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[26] + I*Pi*RATIO[-26 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[134/3 - 11/(-1 + x) + 3/(2*x) + (15*x)/2]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-15/2 - 5/(-1 + x)^2 - 
           10/(-1 + x)] + Pi^2*RATIO[71/12 - 17/(6*(-1 + x)^2) - 
           17/(3*(-1 + x))] + I*Pi*RATIO[51/2 + 27/(-1 + x)^2 + 49/(-1 + x) + 
           9/(2*x) - (9*x)/2] + Log[mu2]*
         (I*Pi*RATIO[7/(-1 + x)^2 + 14/(-1 + x)] + 
          RATIO[-151/6 - 137/(3*(-1 + x)^2) - 226/(3*(-1 + x)) - x]) + 
        RATIO[-995/18 - 1373/(12*(-1 + x)^2) - 1843/(12*(-1 + x)) + 
          (97*x)/12]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-7/2] + 
        Pi^2*RATIO[-21/4 + 5/(2*(-1 + x)^2) + 5/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[-85/6 - 6/(-1 + x) - 9/x]) + 
        I*Pi*RATIO[-10 - 51/(2*(-1 + x)^2) - 53/(2*(-1 + x)) - 3/(2*x) - 
           x/2] + RATIO[-218/3 - 79/(2*(-1 + x)) + 8/x^2 - 73/(2*x) + 
          (119*x)/12]) + G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-16] + 
        Pi^2*RATIO[53/6] + I*Pi*RATIO[-23 + 11/(-1 + x) - 7*x] + 
        Log[mu2]*(I*Pi*RATIO[-31] + RATIO[131/2 + 15/x - 5*x]) + 
        RATIO[301/3 - 12/x^2 + 105/(4*x) + (83*x)/4]) + 
      G[0, 0, 0, 0, x]*(Pi^2*RATIO[4/3 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
        Log[mu2]^2*RATIO[3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-21 - 31/(-1 + x)^2 - 62/(-1 + x)] + 
          RATIO[115/2 + 455/(6*(-1 + x)^2) + 263/(3*(-1 + x)) + 2*x]) + 
        I*Pi*RATIO[-42 - 85/(-1 + x)^2 - 131/(-1 + x) + 3*x] + 
        RATIO[298/9 + 1525/(9*(-1 + x)^2) + 2060/(9*(-1 + x)) + (215*x)/6]) + 
      (I*Pi^3*RATIO[13/6 + 155/(36*(-1 + x)^2) + 155/(18*(-1 + x))] + 
        Pi^2*RATIO[-341/108 + 71/(24*(-1 + x)^2) + 67/(2*(-1 + x)) - 
           (13*x)/12] + I*Pi*RATIO[-115/3 - 503/(4*(-1 + x)^2) - 
           4381/(36*(-1 + x)) + 17*x] + RATIO[55471/324 + 
          38839/(216*(-1 + x)^2) + 8657/(216*(-1 + x)) + (2149*x)/72])*
       Zeta[3] + RATIO[-407/18 + 91/(6*(-1 + x)^2) + 91/(3*(-1 + x))]*
       Zeta[3]^2 + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[41/6] + 
        I*Pi^3*RATIO[3/4 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        RATIO[-13685/108 + 7/x^2 - 37/(4*x) - (479*x)/36] + 
        Pi^2*RATIO[-883/72 - 5/(2*(-1 + x)) - 45/(4*x) - (7*x)/24] + 
        I*Pi*RATIO[27/2 - 3/(2*(-1 + x)) - 4/x^2 + 19/(2*x) + x/4] + 
        Log[mu2]^2*(I*Pi*RATIO[17/2] + RATIO[-149/12 + 3/(2*x) + (13*x)/4]) + 
        Log[mu2]*(Pi^2*RATIO[-41/12] + RATIO[-847/18 + 8/x^2 - 25/(2*x) - 
            12*x] + I*Pi*RATIO[25/2 - 6/(-1 + x) + 4*x]) + 
        RATIO[-11/3 - 4/(-1 + x)^2 - 8/(-1 + x)]*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^3*RATIO[-1/6 - 1/(6*(-1 + x)^2) - 
           1/(3*(-1 + x))] + I*Pi^3*RATIO[4 + 7/(3*(-1 + x)^2) + 
           14/(3*(-1 + x))] + RATIO[2669/108 + 10523/(108*(-1 + x)^2) + 
          6737/(54*(-1 + x))] + Pi^2*RATIO[-557/72 + 247/(36*(-1 + x)^2) + 
           733/(72*(-1 + x)) - 3/(4*x) - (17*x)/24] + 
        Log[mu2]^2*(I*Pi*RATIO[-2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[31/4 + 19/(2*(-1 + x)^2) + 61/(4*(-1 + x)) + (3*x)/4]) + 
        Log[mu2]*(Pi^2*RATIO[-1/4 + 13/(4*(-1 + x)^2) + 13/(2*(-1 + x))] + 
          RATIO[475/18 + 1925/(36*(-1 + x)^2) + 2551/(36*(-1 + x)) + 
            (5*x)/2] + I*Pi*RATIO[-139/6 - 133/(6*(-1 + x)^2) - 
             124/(3*(-1 + x)) - 3/x + 3*x]) + 
        I*Pi*RATIO[-521/18 - 1115/(18*(-1 + x)^2) - 2951/(36*(-1 + x)) - 
           23/(4*x) + (25*x)/4] + RATIO[-53/3 - 11/(3*(-1 + x)^2) - 
           22/(3*(-1 + x))]*Zeta[3]) + G[0, 1, 0, x]*
       (I*Pi^3*RATIO[21/4 - 5/(4*(-1 + x)^2) - 5/(2*(-1 + x))] + 
        Log[mu2]^3*RATIO[-1/6 + 7/(6*(-1 + x)^2) + 7/(3*(-1 + x))] + 
        Pi^2*RATIO[163/72 + 1115/(72*(-1 + x)^2) + 1009/(72*(-1 + x)) + 
           9/(4*x) - (17*x)/24] + Log[mu2]^2*
         (I*Pi*RATIO[-1/2 - 5/(2*(-1 + x)^2) - 5/(-1 + x)] + 
          RATIO[-9/4 - 9/(4*(-1 + x)^2) - 19/(4*(-1 + x)) + x/4]) + 
        I*Pi*RATIO[-130/9 - 418/(9*(-1 + x)^2) - 353/(9*(-1 + x)) + 8/x + 
           (39*x)/4] + Log[mu2]*(Pi^2*RATIO[1/4 + 1/(4*(-1 + x)^2) + 
             1/(2*(-1 + x))] + I*Pi*RATIO[-43/6 - 47/(3*(-1 + x)^2) - 
             59/(6*(-1 + x)) + 9/(2*x) + x/2] + 
          RATIO[-341/18 - 61/(2*(-1 + x)^2) - 93/(2*(-1 + x)) + 
            (169*x)/12]) + RATIO[-4213/108 - 659/(8*(-1 + x)^2) - 
          1041/(8*(-1 + x)) + (2149*x)/72] + 
        RATIO[-53/3 - 10/(3*(-1 + x)^2) - 20/(3*(-1 + x))]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[785/162] + I*Pi*RATIO[119/12 - 19/(36*(-1 + x))] + 
        I*Pi^3*RATIO[-5/8 + 2/(9*(-1 + x)^2) + 4/(9*(-1 + x))] + 
        Pi^2*RATIO[-1643/432 - 11/(6*(-1 + x)) - x/3] + 
        RATIO[-74/9 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-11/3] + 
        I*Pi^3*RATIO[13/3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[-11/36 + 503/(18*(-1 + x)^2) + 769/(18*(-1 + x)) - 8/x - 
           10*x] + Log[mu2]^2*(I*Pi*RATIO[-7] + RATIO[115/12 + 2/(-1 + x) + 
            9/(4*x) - 2*x]) + Pi^2*RATIO[55/72 - 34/(9*(-1 + x)^2) - 
           437/(36*(-1 + x)) - 127/(8*x) + (13*x)/4] + 
        Log[mu2]*(Pi^2*RATIO[23/3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          I*Pi*RATIO[-47/6 + 49/(6*(-1 + x)^2) + 55/(3*(-1 + x)) + 15/(2*x) - 
             (7*x)/2] + RATIO[241/9 - 2/(-1 + x) + 8/x + (19*x)/4]) + 
        RATIO[1579/27 - 85/(2*(-1 + x)) + 25/(2*x) + (479*x)/72] + 
        RATIO[88/3 + 2/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^3*RATIO[-3] + 
        I*Pi^3*RATIO[5 - 1/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        I*Pi*RATIO[9/4 + 147/(2*(-1 + x)^2) + 227/(4*(-1 + x)) + 4/x^2 - 
           51/(4*x)] + RATIO[3179/27 + 80/(-1 + x) - 7/(2*x^2) + 71/(4*x) - 
          (835*x)/36] + Log[mu2]^2*(I*Pi*RATIO[-5 - 2/(-1 + x)^2 - 
             4/(-1 + x)] + RATIO[61/12 + 2/(-1 + x) + 3/(2*x) - (3*x)/2]) + 
        Log[mu2]*(Pi^2*RATIO[61/6 + 1/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          RATIO[335/9 + 20/(-1 + x) - 4/x^2 + 63/(4*x) - (41*x)/6] + 
          I*Pi*RATIO[5/2 + 20/(-1 + x)^2 + 25/(-1 + x) - 3/(2*x) - x]) + 
        Pi^2*RATIO[143/72 + 9/(2*(-1 + x)^2) + 77/(12*(-1 + x)) + 13/(2*x) + 
           x] + RATIO[34 + 2/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-11/3] + 
        I*Pi^3*RATIO[11/2 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-5 + 7/(2*(-1 + x)^2) + 7/(-1 + x)] + 
          RATIO[115/12 + 2/(-1 + x) + 9/(4*x) - 2*x]) + 
        Pi^2*RATIO[67/72 - 1/(4*(-1 + x)^2) - 55/(12*(-1 + x)) - 57/(8*x) + 
           (5*x)/2] + I*Pi*RATIO[-149/4 - (-1 + x)^(-2) - 37/(4*(-1 + x)) + 
           4/x^2 - 51/(4*x) + (7*x)/2] + Log[mu2]*
         (Pi^2*RATIO[23/2 + 7/(6*(-1 + x)^2) + 7/(3*(-1 + x))] + 
          I*Pi*RATIO[-47/2 + 9/(2*(-1 + x)^2) + 19/(2*(-1 + x)) - 3/(2*x) - 
             (7*x)/2] + RATIO[241/9 - 2/(-1 + x) + 8/x + (19*x)/4]) + 
        RATIO[1579/27 - 85/(2*(-1 + x)) + 25/(2*x) + (479*x)/72] + 
        RATIO[73/3 + 8/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi^3*RATIO[-17/4 - 47/(12*(-1 + x)^2) - 
           47/(6*(-1 + x))] + Log[mu2]^3*RATIO[-1/6 + 7/(6*(-1 + x)^2) + 
           7/(3*(-1 + x))] + I*Pi*RATIO[41/2 - 213/(4*(-1 + x)^2) - 
           73/(4*(-1 + x)) - 4/x^2 + 39/(4*x) - (15*x)/4] + 
        Pi^2*RATIO[-131/72 + 679/(24*(-1 + x)^2) + 1091/(24*(-1 + x)) - 
           3/(4*x) - (41*x)/24] + Log[mu2]^2*
         (I*Pi*RATIO[3/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[-9/4 - 9/(4*(-1 + x)^2) - 19/(4*(-1 + x)) + x/4]) + 
        Log[mu2]*(Pi^2*RATIO[-37/4 + 5/(4*(-1 + x)^2) + 5/(2*(-1 + x))] + 
          I*Pi*RATIO[17/2 - 33/(2*(-1 + x)^2) - 27/(2*(-1 + x)) + x/2] + 
          RATIO[-341/18 - 61/(2*(-1 + x)^2) - 93/(2*(-1 + x)) + 
            (169*x)/12]) + RATIO[-4213/108 - 659/(8*(-1 + x)^2) - 
          1041/(8*(-1 + x)) + (2149*x)/72] + 
        RATIO[-53/3 + 92/(3*(-1 + x)^2) + 184/(3*(-1 + x))]*Zeta[3]) + 
      G[0, 0, 0, x]*(I*Pi^3*RATIO[-19/12 + 1/(6*(-1 + x)^2) + 
           1/(3*(-1 + x))] + Log[mu2]^3*RATIO[4 + 8/(3*(-1 + x)^2) + 
           16/(3*(-1 + x))] + RATIO[-2953/54 - 1328/(9*(-1 + x)^2) - 
          5365/(18*(-1 + x)) - (73*x)/2] + Log[mu2]*
         (Pi^2*RATIO[-11/3 + 20/(3*(-1 + x)^2) + 40/(3*(-1 + x))] + 
          I*Pi*RATIO[229/6 + 349/(6*(-1 + x)^2) + 268/(3*(-1 + x))] + 
          RATIO[-290/9 - 101/(-1 + x)^2 - 1039/(6*(-1 + x)) - (64*x)/3]) + 
        I*Pi*RATIO[1609/36 + 5371/(36*(-1 + x)^2) + 1604/(9*(-1 + x)) - 
           6*x] + Pi^2*RATIO[-29/24 + 421/(36*(-1 + x)^2) + 
           1205/(36*(-1 + x)) - (19*x)/12] + Log[mu2]^2*
         (I*Pi*RATIO[15/2 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[-181/12 - 119/(6*(-1 + x)^2) - 65/(3*(-1 + x)) + x]) + 
        RATIO[14 + 122/(3*(-1 + x)^2) + 244/(3*(-1 + x))]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-9599/324] + 
        Pi^4*RATIO[139/720 - 109/(360*(-1 + x)^2) - 109/(180*(-1 + x))] + 
        I*Pi*RATIO[17/2 - 1639/(72*(-1 + x)) - 2/x] + 
        I*Pi^3*RATIO[-335/48 - 47/(24*(-1 + x)^2) - 13/(3*(-1 + x)) - 
           (3*x)/8] + Pi^2*RATIO[-2191/432 - 191/(72*(-1 + x)) + (33*x)/16] + 
        (I*Pi*RATIO[-17/3 + 25/(2*(-1 + x)^2) + 25/(-1 + x)] + 
          RATIO[46/9 + 47/(4*(-1 + x)^2) + 6/(-1 + x) - x/2])*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[3/2] + 
        Pi^4*RATIO[77/360 - 13/(24*(-1 + x)^2) - 13/(12*(-1 + x))] + 
        RATIO[-35341/324 + 699/(8*(-1 + x)) - (1237*x)/108] + 
        I*Pi*RATIO[71/4 - 659/(8*(-1 + x)^2) - 297/(8*(-1 + x)) - 7/(2*x^2) + 
           71/(4*x) - (75*x)/8] + I*Pi^3*RATIO[-77/24 - 31/(24*(-1 + x)^2) - 
           29/(8*(-1 + x)) - 17/(4*x) - (19*x)/24] + 
        Log[mu2]^3*(I*Pi*RATIO[17/6 + 7/(6*(-1 + x)^2) + 7/(3*(-1 + x))] + 
          RATIO[-43/36 - 7/(6*(-1 + x)) + (2*x)/3]) + 
        Log[mu2]^2*(Pi^2*RATIO[-37/6 - 25/(12*(-1 + x)^2) - 
             25/(6*(-1 + x))] + RATIO[-98/9 - 13/(4*(-1 + x)) - (33*x)/8] + 
          I*Pi*RATIO[-3/4 - 9/(4*(-1 + x)^2) - 25/(4*(-1 + x)) + 3/(2*x) + 
             (3*x)/4]) + Pi^2*RATIO[-133/9 - 28/(-1 + x)^2 - 
           787/(24*(-1 + x)) + 2/x^2 - 95/(8*x) + (677*x)/144] + 
        (I*Pi*RATIO[-158/3 - 55/(3*(-1 + x)^2) - 110/(3*(-1 + x))] + 
          RATIO[43/18 - 55/(-1 + x)^2 - 185/(3*(-1 + x)) + (8*x)/3])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-29/4 - 7/(12*(-1 + x)^2) - 
             7/(6*(-1 + x))] + RATIO[-3293/54 + 13/(-1 + x) - (577*x)/36] + 
          I*Pi*RATIO[-7/2 - 61/(2*(-1 + x)^2) - 33/(-1 + x) - 4/x^2 + 
             63/(4*x) - x] + Pi^2*RATIO[35/72 - 45/(4*(-1 + x)^2) - 
             14/(-1 + x) - 15/(4*x) - (5*x)/12] + 
          RATIO[-24 - 17/(-1 + x)^2 - 34/(-1 + x)]*Zeta[3])) + 
      G[0, 0, x]*(Log[mu2]^4*RATIO[-11/12 - 11/(12*(-1 + x)^2) - 
           11/(6*(-1 + x))] + Pi^4*RATIO[19/80 - 233/(720*(-1 + x)^2) - 
           233/(360*(-1 + x))] + Log[mu2]^3*
         (I*Pi*RATIO[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          RATIO[43/36 + 67/(36*(-1 + x)^2) + 7/(18*(-1 + x)) - (2*x)/3]) + 
        I*Pi^3*RATIO[-197/72 - 205/(36*(-1 + x)^2) - 355/(72*(-1 + x)) + 
           (3*x)/8] + Log[mu2]^2*(Pi^2*RATIO[-5/12 - 13/(4*(-1 + x)^2) - 
             13/(2*(-1 + x))] + I*Pi*RATIO[-55/4 - 33/(2*(-1 + x)^2) - 
             101/(4*(-1 + x)) - (3*x)/4] + RATIO[347/36 + 
            1441/(72*(-1 + x)^2) + 3539/(72*(-1 + x)) + (33*x)/8]) + 
        Pi^2*RATIO[-9 - 8819/(432*(-1 + x)^2) - 14203/(432*(-1 + x)) + 
           (947*x)/144] + I*Pi*RATIO[-647/27 - 36463/(216*(-1 + x)^2) - 
           46523/(216*(-1 + x)) + (75*x)/8] + 
        RATIO[82823/648 + 28565/(648*(-1 + x)^2) + 99473/(324*(-1 + x)) + 
          (1237*x)/108] + (I*Pi*RATIO[53/3 + 152/(3*(-1 + x)^2) + 
             304/(3*(-1 + x))] + RATIO[-2/9 - 1273/(18*(-1 + x)^2) - 
            961/(9*(-1 + x)) - (11*x)/3])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-17/12 - 5/(4*(-1 + x)^2) - 5/(2*(-1 + x))] + 
          I*Pi*RATIO[-287/9 - 3293/(36*(-1 + x)^2) - 4369/(36*(-1 + x)) + 
             x] + Pi^2*RATIO[205/72 - 155/(24*(-1 + x)^2) - 
             241/(12*(-1 + x)) + (4*x)/3] + RATIO[7531/108 + 
            6601/(108*(-1 + x)^2) + 11491/(54*(-1 + x)) + (577*x)/36] + 
          RATIO[64/3 - 44/(3*(-1 + x)^2) - 88/(3*(-1 + x))]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[-11/12] + 
        Pi^4*RATIO[479/720 + 91/(360*(-1 + x)^2) + 91/(180*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-1/2] + RATIO[43/36 - x^(-1) - (2*x)/3]) + 
        I*Pi^3*RATIO[-19/24 + 5/(12*(-1 + x)) - 9/(8*x) - (11*x)/24] + 
        Pi^2*RATIO[305/36 - 2/(3*(-1 + x)) - 11/(6*x^2) + 215/(48*x) + 
           (475*x)/144] + Log[mu2]^2*(Pi^2*RATIO[-3/2] + 
          I*Pi*RATIO[3/4 + 2/(-1 + x) + 3/(4*x) - (3*x)/4] + 
          RATIO[437/36 - 2/x^2 - 9/(8*x) + (33*x)/8]) + 
        I*Pi*RATIO[-16 - 85/(2*(-1 + x)) + 7/(2*x^2) - 3/x + (75*x)/8] + 
        RATIO[58541/648 - 37/(8*x^2) - 175/(8*x) + (1237*x)/108] + 
        (I*Pi*RATIO[12 + 17/(-1 + x)^2 + 34/(-1 + x)] + 
          RATIO[-247/18 - 5/(2*(-1 + x)) + 115/(2*x) - (8*x)/3])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-13/12 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          Pi^2*RATIO[517/72 - 1/(3*(-1 + x)) + 21/(4*x) - (5*x)/6] + 
          I*Pi*RATIO[4 - 2/(-1 + x) + 4/x^2 - 27/(4*x) + x] + 
          RATIO[5641/108 - 7/(2*x^2) - 25/(4*x) + (577*x)/36] + 
          RATIO[-26/3 - 4/(-1 + x)^2 - 8/(-1 + x)]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[3/2] + 
        Pi^4*RATIO[617/360 - 17/(120*(-1 + x)^2) - 17/(60*(-1 + x))] + 
        RATIO[-35341/324 + 699/(8*(-1 + x)) - (1237*x)/108] + 
        I*Pi*RATIO[2399/108 + 10523/(108*(-1 + x)^2) + 2572/(27*(-1 + x)) + 
           25/(2*x) - (75*x)/8] + I*Pi^3*RATIO[-361/72 - 43/(18*(-1 + x)^2) - 
           173/(72*(-1 + x)) + 9/(8*x) - (13*x)/8] + 
        Log[mu2]^3*(I*Pi*RATIO[13/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          RATIO[-43/36 - 7/(6*(-1 + x)) + (2*x)/3]) + 
        Log[mu2]^2*(Pi^2*RATIO[-65/12 - 3/(4*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          RATIO[-98/9 - 13/(4*(-1 + x)) - (33*x)/8] + 
          I*Pi*RATIO[55/4 + 19/(2*(-1 + x)^2) + 55/(4*(-1 + x)) + 9/(4*x) + 
             (3*x)/4]) + Pi^2*RATIO[-95/18 - 2069/(108*(-1 + x)^2) - 
           1181/(54*(-1 + x)) - 17/(8*x) + (523*x)/144] + 
        (I*Pi*RATIO[-283/3 - 125/(3*(-1 + x)^2) - 250/(3*(-1 + x))] + 
          RATIO[-19/9 - 37/(6*(-1 + x)^2) - 41/(2*(-1 + x)) - (11*x)/6])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-95/12 - 7/(4*(-1 + x)^2) - 
             7/(2*(-1 + x))] + RATIO[-3293/54 + 13/(-1 + x) - (577*x)/36] + 
          Pi^2*RATIO[119/72 - 80/(9*(-1 + x)^2) - 88/(9*(-1 + x)) - 3/(4*x) - 
             (19*x)/12] + I*Pi*RATIO[565/18 + 1925/(36*(-1 + x)^2) + 
             2245/(36*(-1 + x)) + 8/x - x] + 
          RATIO[-24 + (-1 + x)^(-2) + 2/(-1 + x)]*Zeta[3])) + 
      (I*Pi*RATIO[-49 + 152/(-1 + x)^2 + 304/(-1 + x)] + 
        RATIO[41/20 + 109/(12*(-1 + x)^2) + 32/(3*(-1 + x)) - x])*Zeta[5] + 
      G[1, x]*(Log[mu2]^4*(RATIO[-7/8] + I*Pi*RATIO[-11/24]) + 
        Log[mu2]^5*RATIO[-5/24] + I*Pi^5*RATIO[2921/1440 + 
           139/(120*(-1 + x)^2) + 139/(60*(-1 + x))] + 
        I*Pi*RATIO[231/8 + 699/(8*(-1 + x)) - 37/(8*x^2) - 235/(8*x)] + 
        RATIO[27551/216 - 97/(8*x)] + Log[mu2]^3*(RATIO[-19/4] + 
          Pi^2*RATIO[125/72] + I*Pi*RATIO[-7/2 - 7/(6*(-1 + x)) - x^(-1)]) + 
        Pi^2*RATIO[-16091/1296 + 107/(4*(-1 + x)) + 7/(4*x^2) - 29/(24*x) - 
           (3107*x)/432] + Pi^4*RATIO[-1513/1440 + 1487/(2160*(-1 + x)^2) + 
           347/(270*(-1 + x)) + 7/(16*x) - (3*x)/16] + 
        I*Pi^3*RATIO[289/108 - 521/(108*(-1 + x)^2) - 517/(108*(-1 + x)) + 
           5/(6*x^2) - 37/(16*x) + (41*x)/24] + 
        (Pi^2*RATIO[245/18 + 61/(12*(-1 + x)^2) + 61/(6*(-1 + x))] + 
          RATIO[265/4 + 521/(18*(-1 + x)^2) + 3059/(36*(-1 + x)) + 6/x - 
            18*x] + I*Pi*RATIO[-45/2 + 22/(-1 + x)^2 + 65/(6*(-1 + x)) + 
             7/(2*x) + 4*x])*Zeta[3] + Log[mu2]^2*
         (I*Pi^3*RATIO[55/24 + 7/(12*(-1 + x)^2) + 7/(6*(-1 + x))] + 
          RATIO[-7/8 - 2/x] + I*Pi*RATIO[-13 - 13/(4*(-1 + x)) - 2/x^2 - 
             9/(8*x)] + Pi^2*RATIO[29/36 + 25/(12*(-1 + x)) + 3/(8*x) + 
             (5*x)/8] + RATIO[17/3 - 7/(2*(-1 + x)^2) - 7/(-1 + x)]*
           Zeta[3]) + Log[mu2]*(Pi^4*RATIO[97/480 + 203/(360*(-1 + x)^2) + 
             203/(180*(-1 + x))] + I*Pi*RATIO[-21/2 + 13/(-1 + x) - 
             7/(2*x^2) - 41/(4*x)] + RATIO[857/18 - 15/(2*x)] + 
          Pi^2*RATIO[527/216 + 125/(12*(-1 + x)) + 2/x^2 - 23/(8*x) - 
             (283*x)/72] + I*Pi^3*RATIO[73/18 - 11/(18*(-1 + x)^2) - 
             13/(18*(-1 + x)) - 9/(4*x) + (13*x)/12] + 
          (I*Pi*RATIO[134/3 + 33/(-1 + x)^2 + 66/(-1 + x)] + 
            RATIO[5 + 11/(3*(-1 + x)^2) + 149/(6*(-1 + x)) - (5*x)/2])*
           Zeta[3]) + RATIO[49 - 19/(2*(-1 + x)^2) - 19/(-1 + x)]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[-5/12] + RATIO[-189655/1944 - 
          67501/(324*(-1 + x))] + I*Pi^5*RATIO[-53/120 - 
           779/(720*(-1 + x)^2) - 779/(360*(-1 + x))] + 
        Log[mu2]^4*(I*Pi*RATIO[-3/2 - 11/(12*(-1 + x)^2) - 11/(6*(-1 + x))] + 
          RATIO[7/36 + 11/(12*(-1 + x))]) + Log[mu2]^3*
         (RATIO[167/108 - 19/(36*(-1 + x))] + 
          I*Pi*RATIO[7/9 + 67/(36*(-1 + x)^2) + 26/(9*(-1 + x))] + 
          Pi^2*RATIO[19/6 + 11/(6*(-1 + x)^2) + 11/(3*(-1 + x))]) + 
        I*Pi*RATIO[-17431/648 + 28565/(648*(-1 + x)^2) + 
           182821/(648*(-1 + x))] + 
        Pi^2*RATIO[4061/432 + 52451/(1296*(-1 + x)^2) + 715/(324*(-1 + x)) - 
           (4777*x)/432] + I*Pi^3*RATIO[1961/216 + 9067/(432*(-1 + x)^2) + 
           3935/(432*(-1 + x)) - (19*x)/12] + 
        Pi^4*RATIO[-485/432 + 1207/(1080*(-1 + x)^2) + 607/(216*(-1 + x)) - 
           (37*x)/240] + (Pi^2*RATIO[-37/3 - 29/(3*(-1 + x)^2) - 
             58/(3*(-1 + x))] + RATIO[-1684/27 + 376/(9*(-1 + x)^2) + 
            353/(18*(-1 + x)) + (2*x)/3] + 
          I*Pi*RATIO[701/18 - 182/(9*(-1 + x)^2) - 673/(9*(-1 + x)) + 8*x])*
         Zeta[3] + Log[mu2]^2*(RATIO[-1115/216 - 1639/(72*(-1 + x))] + 
          I*Pi^3*RATIO[15/4 + 3/(2*(-1 + x)^2) + 3/(-1 + x)] + 
          I*Pi*RATIO[61/18 + 1441/(72*(-1 + x)^2) + 3191/(72*(-1 + x))] + 
          Pi^2*RATIO[-7/72 + 95/(72*(-1 + x)^2) + 35/(9*(-1 + x)) + x/4] + 
          RATIO[40/3 + 11/(-1 + x)^2 + 22/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(RATIO[-7393/162 - 3031/(27*(-1 + x))] + 
          Pi^4*RATIO[-1169/720 - 1/(30*(-1 + x)^2) - 1/(15*(-1 + x))] + 
          I*Pi*RATIO[-85/54 + 6601/(108*(-1 + x)^2) + 19469/(108*(-1 + x))] + 
          Pi^2*RATIO[277/72 + 2191/(216*(-1 + x)^2) - 353/(108*(-1 + x)) - 
             (395*x)/72] + I*Pi^3*RATIO[27/4 + 137/(24*(-1 + x)^2) + 
             55/(12*(-1 + x)) + (5*x)/12] + 
          (I*Pi*RATIO[24 - 77/(3*(-1 + x)^2) - 154/(3*(-1 + x))] + 
            RATIO[-470/9 + 39/(2*(-1 + x)^2) - 16/(3*(-1 + x)) + 5*x])*
           Zeta[3]) + RATIO[-21 - 9/(-1 + x)^2 - 18/(-1 + x)]*Zeta[5]) + 
      Log[mu2]*(RATIO[-370523/1944] + 
        I*Pi^5*RATIO[47/480 + 331/(360*(-1 + x)^2) + 331/(180*(-1 + x))] + 
        I*Pi*RATIO[-1031/18 - 3031/(27*(-1 + x)) - 15/(2*x)] + 
        Pi^4*RATIO[11353/8640 - 523/(432*(-1 + x)^2) - 199/(216*(-1 + x)) + 
           (47*x)/180] + I*Pi^3*RATIO[-2957/216 - 3023/(216*(-1 + x)^2) - 
           1003/(54*(-1 + x)) + x/2] + 
        Pi^2*RATIO[2191/81 - 2053/(216*(-1 + x)) + 2/x + (577*x)/72] + 
        (Pi^2*RATIO[137/18 + 7/(-1 + x)^2 + 14/(-1 + x)] + 
          I*Pi*RATIO[-93 - 53/(2*(-1 + x)^2) - 365/(6*(-1 + x)) - (5*x)/2] + 
          RATIO[2431/27 + 3023/(36*(-1 + x)^2) + 1681/(36*(-1 + x)) + 
            (139*x)/12])*Zeta[3] + RATIO[-77 - 4/(-1 + x)^2 - 8/(-1 + x)]*
         Zeta[5]) + Nc^2*(G[0, 0, 0, 1, 1, 1, x]*RATIO[-25] + 
        I*Pi*G[0, 0, 1, 0, 1, x]*RATIO[-13] + I*Pi*G[0, 1, 0, 0, 1, x]*
         RATIO[-13] + I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[-13] + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[-13] + G[0, 1, 0, 0, 1, 1, x]*
         RATIO[-13] + G[1, 0, 0, 0, 1, 1, x]*RATIO[-13] + 
        G[1, 0, 1, 1, 1, 1, x]*RATIO[-13] + G[1, 1, 0, 1, 1, 1, x]*
         RATIO[-13] + I*Pi*G[1, 1, 1, 0, 1, x]*RATIO[-11] + 
        G[1, 1, 1, 0, 1, 1, x]*RATIO[-11] + G[1, 1, 1, 1, 1, 1, x]*
         RATIO[-10] + Log[mu2]^5*(I*Pi*RATIO[-5/12] + RATIO[-71/360]) + 
        Log[mu2]^6*RATIO[-5/36] + Pi^6*RATIO[589/90720] + 
        Log[mu2]^4*(I*Pi*RATIO[-85/72] + RATIO[191/864] + 
          Pi^2*RATIO[19/24]) + G[0, 1, 1, 1, 1, 1, x]*RATIO[1] + 
        I*Pi*G[0, 1, 1, 0, 1, x]*RATIO[6] + G[0, 1, 1, 0, 1, 1, x]*RATIO[6] + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[11] + I*Pi*G[1, 0, 1, 0, 1, x]*
         RATIO[12] + G[1, 0, 1, 0, 1, 1, x]*RATIO[12] + 
        I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[14] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[14] + I*Pi*G[1, 1, 0, 0, 1, x]*RATIO[18] + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[18] + G[1, 0, 0, 1, 1, 1, x]*RATIO[21] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[28] + G[0, 0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-21] + I*Pi*RATIO[7] + RATIO[245/6 + 40/(-1 + x)^2 - 
            8/(-1 + x)]) + G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-11] + 
          RATIO[32/3 + 30/(-1 + x)^2 - 6/(-1 + x)]) + G[0, 1, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-11] + Pi^2*RATIO[19/2] + 
          I*Pi*RATIO[32/3 + 30/(-1 + x)^2 - 6/(-1 + x)]) + 
        RATIO[41892391/93312 - 3/(-1 + x)] + 
        I*Pi^5*RATIO[163/4320 - 2/(9*(-1 + x)^2) + 2/(45*(-1 + x))] + 
        G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-11] + I*Pi*RATIO[10] + 
          RATIO[50/3 - 10/(-1 + x)^2 + 2/(-1 + x)]) + G[1, 0, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-11] + Pi^2*RATIO[37/6] + 
          I*Pi*RATIO[50/3 - 10/(-1 + x)^2 + 2/(-1 + x)]) + 
        G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-13] + Log[mu2]*RATIO[12] + 
          RATIO[-50/3 - 30/(-1 + x)^2 + 6/(-1 + x)]) + 
        G[0, 0, 0, 1, x]*(Pi^2*RATIO[-6] + I*Pi*Log[mu2]*RATIO[12] + 
          I*Pi*RATIO[-50/3 - 30/(-1 + x)^2 + 6/(-1 + x)]) + 
        Pi^2*RATIO[-1189459/15552 + 87/(8*(-1 + x)) - 307/(24*x)] + 
        G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[2] + Log[mu2]*RATIO[15] + 
          RATIO[-245/6 - 9/x]) + G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-3] + 
          Log[mu2]*RATIO[10] + RATIO[-32/3 - 9/(2*x)]) + 
        G[1, 1, 0, 1, x]*(Pi^2*RATIO[-26/3] + I*Pi*Log[mu2]*RATIO[10] + 
          I*Pi*RATIO[-32/3 - 9/(2*x)]) + 
        I*Pi^3*RATIO[-9287/648 + 10/(3*(-1 + x)) - 55/(24*x)] + 
        G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[16] + I*Pi*RATIO[17] + 
          RATIO[-86 + 3/(2*x)]) + G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[-20] + 
          Log[mu2]*RATIO[-10] + RATIO[86 + 6/x]) + 
        I*Pi*RATIO[2015567/7776 + 6835/(144*x)] + G[1, 1, 1, 1, x]*
         (Pi^2*RATIO[6] + Log[mu2]^2*RATIO[8] + Log[mu2]*(I*Pi*RATIO[6] + 
            RATIO[-154/3 + 15/x]) + I*Pi*RATIO[104/3 + 21/x] + 
          RATIO[-356/9 + 33/x^2 - 477/(4*x) - 5*x]) + G[0, 0, 1, 1, x]*
         (Log[mu2]^2*RATIO[5] + Pi^2*RATIO[13/2] + 
          I*Pi*RATIO[68/3 + 20/(-1 + x)^2 - 4/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[-11] + RATIO[-109/6 - 20/(-1 + x)^2 + 
              4/(-1 + x)]) + RATIO[-34/9 - 15/(-1 + x)^2 + 51/(-1 + x) + 
            11/x^2 - 163/(4*x) - 5*x]) + G[0, 0, 1, x]*(I*Pi^3*RATIO[-7/3] + 
          I*Pi*Log[mu2]^2*RATIO[5] + Pi^2*RATIO[22/3 + 35/(3*(-1 + x)^2) - 
             7/(3*(-1 + x))] + Log[mu2]*(Pi^2*RATIO[-5] + 
            I*Pi*RATIO[-109/6 - 20/(-1 + x)^2 + 4/(-1 + x)]) + 
          I*Pi*RATIO[-34/9 - 15/(-1 + x)^2 + 51/(-1 + x) + 11/x^2 - 
             163/(4*x) - 5*x]) + Pi^4*RATIO[5983/17280 + 11/(24*(-1 + x)^2) - 
           77/(120*(-1 + x)) + (11*x)/72] + G[1, 0, 1, 1, x]*
         (Pi^2*RATIO[-27/4] + Log[mu2]^2*RATIO[-9/2] + 
          I*Pi*RATIO[-68/3 - 21/(2*x)] + Log[mu2]*(I*Pi*RATIO[6] + 
            RATIO[109/6 - 3/(2*x)]) + RATIO[34/9 - 30/(-1 + x) - 11/x^2 + 
            161/(4*x) + 5*x]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-17/2] + 
          Pi^2*RATIO[-27/4] + Log[mu2]*(I*Pi*RATIO[-1] + 
            RATIO[154/3 - 9/(2*x)]) + I*Pi*RATIO[-104/3 - 3/x] + 
          RATIO[356/9 - 40/(-1 + x) - 22/x^2 + 80/x + 5*x]) + 
        (I*Pi^3*RATIO[1/18] + RATIO[-79523/324 - 20/(-1 + x)] + 
          Pi^2*RATIO[643/36 + 20/(-1 + x)^2 - 4/(-1 + x)] + 
          I*Pi*RATIO[-13315/108 - 15/(-1 + x)^2 + 21/(-1 + x) + 5*x])*
         Zeta[3] + RATIO[412/9]*Zeta[3]^2 + G[1, 1, 1, x]*
         (I*Pi^3*RATIO[-13/3] + Log[mu2]^3*RATIO[-4/3] + 
          Log[mu2]^2*(I*Pi*RATIO[4] + RATIO[127/12 - 39/(4*x)]) + 
          Pi^2*RATIO[193/24 - 41/(8*x)] + Log[mu2]*(Pi^2*RATIO[-17/2] + 
            I*Pi*RATIO[-181/6 - 9/(2*x)] + RATIO[196/9 - 22/x^2 + 66/x]) + 
          RATIO[466/27 - 175/(6*x^2) + 469/(2*x)] + 
          I*Pi*RATIO[-160/9 + 11/x^2 - 213/(4*x) - 5*x] + 
          RATIO[-34/3]*Zeta[3]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]^2*RATIO[-9/2] + I*Pi^3*RATIO[11/4] + 
          Log[mu2]*(Pi^2*RATIO[35/6] + I*Pi*RATIO[109/6 - 3/(2*x)]) + 
          Pi^2*RATIO[-22/3 + 5/(3*(-1 + x)^2) - 1/(3*(-1 + x)) + 9/(2*x)] + 
          I*Pi*RATIO[34/9 - 30/(-1 + x) - 11/x^2 + 161/(4*x) + 5*x] + 
          RATIO[-2]*Zeta[3]) + Log[mu2]^3*(I*Pi*RATIO[1/216] + 
          I*Pi^3*RATIO[8/9] + Pi^2*RATIO[47/36] + RATIO[6779/648] + 
          RATIO[8/9]*Zeta[3]) + Log[mu2]^2*(Pi^2*RATIO[-3445/864] + 
          Pi^4*RATIO[-487/720] + I*Pi^3*RATIO[47/72] + 
          RATIO[101299/1296 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[5815/216 + 11/(2*x)] + (RATIO[-257/9] + I*Pi*RATIO[4/3])*
           Zeta[3]) + G[0, 1, 1, x]*(Log[mu2]^3*RATIO[4/3] + 
          I*Pi^3*RATIO[47/12] + RATIO[-466/27 + 55/(-1 + x) + 175/(12*x^2) - 
            121/x] + Log[mu2]*(Pi^2*RATIO[23/3] + 
            RATIO[-196/9 + 20/(-1 + x) + 11/x^2 - 159/(4*x)] + 
            I*Pi*RATIO[181/6 - 3/(2*x)]) + Log[mu2]^2*(I*Pi*RATIO[-9/2] + 
            RATIO[-127/12 + 3/(2*x)]) + Pi^2*RATIO[-193/24 - 5/(-1 + x)^2 + 
             (-1 + x)^(-1) + 2/x] + I*Pi*RATIO[160/9 - 20/(-1 + x) - 11/x^2 + 
             161/(4*x) + 5*x] + RATIO[40/3]*Zeta[3]) + 
        G[0, 1, x]*(Pi^4*RATIO[7/12] + I*Pi*Log[mu2]^3*RATIO[4/3] + 
          I*Pi*RATIO[-466/27 + 55/(-1 + x) + 175/(12*x^2) - 121/x] + 
          Log[mu2]*(I*Pi^3*RATIO[-11/6] + I*Pi*RATIO[-196/9 + 20/(-1 + x) + 
               11/x^2 - 159/(4*x)] + Pi^2*RATIO[85/12 + 10/(3*(-1 + x)^2) - 2/
                (3*(-1 + x)) - 3/(2*x)]) + I*Pi^3*
           RATIO[167/72 + 10/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 1/(2*x)] + 
          Log[mu2]^2*(Pi^2*RATIO[-2] + I*Pi*RATIO[-127/12 + 3/(2*x)]) + 
          Pi^2*RATIO[83/9 + 5/(2*(-1 + x)^2) - 91/(6*(-1 + x)) - 11/(2*x^2) + 
             159/(8*x) - (5*x)/6] + (I*Pi*RATIO[22/3] + 
            RATIO[51/2 - 20/(-1 + x)^2 + 4/(-1 + x)])*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[-1157/720] + Log[mu2]^4*RATIO[-7/12] + 
          RATIO[-(-1 + x)^(-1) + 3151/(144*x^2) - 37805/(144*x)] + 
          Log[mu2]^2*(Pi^2*RATIO[23/4] + RATIO[11/(2*x^2) - 123/(8*x)] + 
            I*Pi*RATIO[127/12 - 15/(4*x)]) + 
          I*Pi^3*RATIO[-167/72 + 21/(8*x)] + 
          I*Pi*RATIO[466/27 - 175/(12*x^2) + 344/(3*x)] + 
          Pi^2*RATIO[-83/9 + 5/(-1 + x) + 121/(24*x^2) - 521/(48*x) + 
             (5*x)/6] + Log[mu2]^3*(I*Pi*RATIO[-11/3] + RATIO[2/x]) + 
          (I*Pi*RATIO[-26/3] + RATIO[-51/2 + 13/(2*x)])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[14/3] + RATIO[175/(12*x^2) - 719/(6*x)] + 
            Pi^2*RATIO[-85/12 + 7/x] + I*Pi*RATIO[196/9 - 11/x^2 + 141/
                (4*x)] + RATIO[14/3]*Zeta[3])) + 
        (I*Pi*RATIO[-4] + RATIO[-904/15 - 20/(-1 + x)^2 + 4/(-1 + x)])*
         Zeta[5] + Log[mu2]*(I*Pi^3*RATIO[-2095/432] + 
          I*Pi^5*RATIO[-217/720] + RATIO[2248783/7776 - 2/(-1 + x)] + 
          Pi^4*RATIO[-1687/4320 + 11/(18*(-1 + x)^2) - 11/(90*(-1 + x))] + 
          Pi^2*RATIO[-22787/648 + 10/(3*(-1 + x)) - 11/(2*x)] + 
          I*Pi*RATIO[90947/648 + 307/(12*x)] + (RATIO[-15533/108] + 
            Pi^2*RATIO[-1/3] + I*Pi*RATIO[-275/9 - 20/(-1 + x)^2 + 4/
                (-1 + x)])*Zeta[3] + RATIO[-8]*Zeta[5]) + 
        G[1, x]*(I*Pi^5*RATIO[73/180] + Log[mu2]^5*RATIO[5/12] + 
          Log[mu2]^4*(RATIO[-7/36] + I*Pi*RATIO[3/2]) + 
          I*Pi*RATIO[-1294/81 + 3151/(144*x^2) - 34121/(144*x)] + 
          Pi^4*RATIO[23/432 + 11/(36*(-1 + x)^2) - 11/(180*(-1 + x)) + 
             3/(8*x)] + Log[mu2]^3*(Pi^2*RATIO[-5/2] + RATIO[-95/108] + 
            I*Pi*RATIO[-7/9 + 2/x]) + I*Pi^3*RATIO[269/216 - 
             10/(3*(-1 + x)) - 55/(24*x^2) + 323/(48*x)] + 
          RATIO[-7288/243 + 2/(-1 + x) + 6835/(144*x)] + 
          Pi^2*RATIO[1931/324 - 55/(6*(-1 + x)) - 175/(24*x^2) + 
             1297/(24*x)] + (Pi^2*RATIO[-7/2] + RATIO[2837/54 + 
              20/(-1 + x)] + I*Pi*RATIO[374/9 - 10/(-1 + x)^2 + 2/(-1 + x) + 
               2/x])*Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[-5/2] + 
            I*Pi*RATIO[-95/36 + 11/(2*x^2) - 123/(8*x)] + 
            Pi^2*RATIO[5/4 - 3/x] + RATIO[-241/54 + 11/(2*x)] + 
            RATIO[-4/3]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[997/720] + 
            I*Pi*RATIO[-241/27 + 175/(12*x^2) - 653/(6*x)] + 
            I*Pi^3*RATIO[17/18 - 7/(4*x)] + Pi^2*RATIO[649/216 - 10/
                (3*(-1 + x)) - 11/(2*x^2) + 123/(8*x)] + 
            RATIO[-1294/81 + (-1 + x)^(-1) + 307/(12*x)] + 
            (I*Pi*RATIO[6] + RATIO[374/9])*Zeta[3]) + RATIO[4]*Zeta[5])) + 
      (G[1, 1, 1, 1, 1, 1, x]*RATIO[-85] + G[1, 1, 1, 1, 0, 0, x]*
         RATIO[-20] + G[1, 1, 1, 0, 0, 0, x]*RATIO[-19] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[-18] + Log[mu2]^5*RATIO[-5/16] + 
        Log[mu2]^6*RATIO[-5/144] + G[1, 1, 1, 0, 0, 1, x]*RATIO[5] + 
        G[1, 1, 1, 0, 1, 0, x]*RATIO[5] + G[1, 0, 1, 1, 0, 1, x]*RATIO[11] + 
        G[1, 0, 1, 1, 1, 0, x]*RATIO[11] + G[1, 1, 0, 1, 0, 1, x]*RATIO[16] + 
        G[1, 1, 0, 1, 1, 0, x]*RATIO[16] + G[1, 0, 1, 1, 1, 1, x]*RATIO[24] + 
        G[0, 1, 1, 1, 1, 1, x]*RATIO[25] + G[1, 1, 0, 1, 1, 1, x]*RATIO[27] + 
        G[1, 1, 1, 0, 1, 1, x]*RATIO[28] + G[1, 1, 1, 1, 0, 1, x]*RATIO[45] + 
        G[1, 1, 1, 1, 1, 0, x]*RATIO[45] + G[0, 1, 0, 1, 1, 1, x]*
         RATIO[-18 - 168/(-1 + x)^2 - 192/(-1 + x)] + G[0, 0, 1, 1, 1, 1, x]*
         RATIO[-12 - 168/(-1 + x)^2 - 192/(-1 + x)] + G[0, 0, 0, 0, 0, 0, x]*
         RATIO[-73 - 86/(-1 + x)^2 - 172/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[-14 - 112/(-1 + x)^2 - 128/(-1 + x)] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[-43 - 106/(-1 + x)^2 - 128/(-1 + x)] + G[0, 1, 0, 0, 0, 0, x]*
         RATIO[43 - 39/(-1 + x)^2 - 78/(-1 + x)] + G[0, 0, 1, 0, 0, 0, x]*
         RATIO[43 - 38/(-1 + x)^2 - 76/(-1 + x)] + G[0, 0, 0, 0, 1, x]*
         (RATIO[-93 - 71/(-1 + x)^2 - 170/(-1 + x)] + 
          Log[mu2]*RATIO[-16 - 40/(-1 + x)^2 - 80/(-1 + x)] + 
          I*Pi*RATIO[-16 - 78/(-1 + x)^2 - 72/(-1 + x)]) + 
        G[1, 0, 0, 0, 0, 1, x]*RATIO[-23 - 20/(-1 + x)^2 - 40/(-1 + x)] + 
        G[1, 0, 0, 0, 1, 0, x]*RATIO[-23 - 20/(-1 + x)^2 - 40/(-1 + x)] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[28 - 26/(-1 + x)^2 - 16/(-1 + x)] + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[-24 - 14/(-1 + x)^2 - 16/(-1 + x)] + 
        G[1, 0, 0, 1, 0, 1, x]*RATIO[-15 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[1, 0, 0, 1, 1, 0, x]*RATIO[-15 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[1, 0, 1, 0, 0, 1, x]*RATIO[-10 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[1, 0, 1, 0, 1, 0, x]*RATIO[-10 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        G[1, 0, 1, 1, 0, 0, x]*RATIO[-7 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
        G[0, 0, 0, 1, 0, x]*(RATIO[-93 - 71/(-1 + x)^2 - 170/(-1 + x)] + 
          Log[mu2]*RATIO[-16 - 40/(-1 + x)^2 - 80/(-1 + x)] + 
          I*Pi*RATIO[29 - 3/(-1 + x)^2 - 6/(-1 + x)]) + 
        G[0, 1, 1, 0, 0, 0, x]*RATIO[-2/(-1 + x)^2 - 4/(-1 + x)] + 
        G[1, 1, 0, 1, 0, 0, x]*RATIO[-15 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        G[0, 0, 0, 1, 0, 0, x]*RATIO[43 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]^4*(RATIO[-217/96] + Pi^2*RATIO[77/288] + 
          I*Pi*RATIO[-11/16 - 11/(24*(-1 + x))]) + 
        Pi^6*RATIO[46307/362880 + 24443/(30240*(-1 + x)^2) + 
           13039/(15120*(-1 + x))] + RATIO[-9939/128 + 3/(-1 + x)] + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[-8 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        G[0, 1, 1, 1, 0, 0, x]*RATIO[-3 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        G[1, 1, 0, 0, 0, 1, x]*RATIO[4/(-1 + x)^2 + 8/(-1 + x)] + 
        G[1, 1, 0, 0, 1, 0, x]*RATIO[4/(-1 + x)^2 + 8/(-1 + x)] + 
        G[0, 1, 0, 1, 0, 1, x]*RATIO[-17 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        G[0, 1, 0, 1, 1, 0, x]*RATIO[-17 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        G[0, 1, 0, 0, 0, 1, x]*RATIO[-21 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
        G[0, 1, 0, 0, 1, 0, x]*RATIO[-21 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
        G[0, 0, 1, 1, 0, 1, x]*RATIO[-20 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
        G[0, 0, 1, 1, 1, 0, x]*RATIO[-20 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[-10 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[-6 + 10/(-1 + x)^2 + 20/(-1 + x)] + 
        G[1, 0, 0, 0, 0, 0, x]*RATIO[43 + 12/(-1 + x)^2 + 24/(-1 + x)] + 
        G[0, 1, 1, 0, 0, 1, x]*RATIO[-6 + 14/(-1 + x)^2 + 28/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[-6 + 14/(-1 + x)^2 + 28/(-1 + x)] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[2 + 14/(-1 + x)^2 + 28/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 1, x]*RATIO[32 + 88/(-1 + x)^2 + 32/(-1 + x)] + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[13 + 62/(-1 + x)^2 + 40/(-1 + x)] + 
        G[1, 0, 1, 0, 1, 1, x]*RATIO[3 + 42/(-1 + x)^2 + 48/(-1 + x)] + 
        G[1, 0, 0, 1, 1, 1, x]*RATIO[-19 + 56/(-1 + x)^2 + 64/(-1 + x)] + 
        G[0, 0, 1, 0, 0, 1, x]*RATIO[-5 + 34/(-1 + x)^2 + 68/(-1 + x)] + 
        G[0, 0, 1, 0, 1, 0, x]*RATIO[-5 + 34/(-1 + x)^2 + 68/(-1 + x)] + 
        G[0, 0, 0, 1, 0, 1, x]*RATIO[2 + 38/(-1 + x)^2 + 76/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 0, x]*RATIO[2 + 38/(-1 + x)^2 + 76/(-1 + x)] + 
        G[0, 0, 0, 0, 0, 1, x]*RATIO[43 + 68/(-1 + x)^2 + 136/(-1 + x)] + 
        G[0, 0, 0, 0, 1, 0, x]*RATIO[43 + 68/(-1 + x)^2 + 136/(-1 + x)] + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[30 + 128/(-1 + x)^2 + 136/(-1 + x)] + 
        I*Pi*RATIO[-2257/32 - 875/(8*(-1 + x)) - 193/(4*x)] + 
        G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-23] + I*Pi*RATIO[12] + 
          RATIO[285/2 + 168/(-1 + x) - 45*x]) + 
        Pi^2*RATIO[-7437/64 - 327/(8*(-1 + x)) + 27/(2*x) - (1203*x)/32] + 
        G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-21] + I*Pi*RATIO[22] + 
          RATIO[82 + 112/(-1 + x) - (59*x)/2]) + G[0, 1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-25] + RATIO[132 + 168/(-1 + x) - (51*x)/2]) + 
        G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-10 - 52/(-1 + x)^2 - 
             32/(-1 + x)] + I*Pi*RATIO[24 + 74/(-1 + x)^2 + 76/(-1 + x)] + 
          RATIO[135/2 - 3/(-1 + x)^2 + 127/(-1 + x) - (33*x)/2]) + 
        G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[6 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
          Log[mu2]*RATIO[-16 + 25/(-1 + x)^2 + 50/(-1 + x)] + 
          RATIO[93/2 + 163/(2*(-1 + x)^2) + 87/(-1 + x) - 15*x]) + 
        G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[22 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
          Log[mu2]*RATIO[-16 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[7/2 + 56/(-1 + x)^2 + 42/(-1 + x) - 11*x]) + 
        G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[4] + Log[mu2]*
           RATIO[-16 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[95/2 + 4/(-1 + x)^2 - 19/(-1 + x) - 10*x]) + 
        G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-31] + I*Pi*RATIO[-6] + 
          RATIO[-79/2 - 7*x]) + G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-31] + 
          I*Pi*RATIO[2] + RATIO[-79/2 - 7*x]) + G[1, 0, 1, 1, 0, x]*
         (Log[mu2]*RATIO[-3] + I*Pi*RATIO[1 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
          RATIO[-31/2 + 6/(-1 + x)^2 + 18/(-1 + x) - x]) + 
        G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-3] + 
          I*Pi*RATIO[-10 + 36/(-1 + x)^2 + 36/(-1 + x)] + 
          RATIO[-31/2 + 6/(-1 + x)^2 + 18/(-1 + x) - x]) + 
        G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[-24 - 10/(-1 + x)^2 - 8/(-1 + x)] + 
          RATIO[-71/2 - 2/(-1 + x)^2 - 22/(-1 + x) - x/2]) + 
        G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[-71/2 - 2/(-1 + x)^2 - 22/(-1 + x) - x/2]) + 
        I*Pi^5*RATIO[-1139/960 - 173/(90*(-1 + x)^2) - 553/(160*(-1 + x)) + 
           (3*x)/5] + Pi^4*RATIO[-21559/5760 - 683/(96*(-1 + x)^2) - 
           11749/(720*(-1 + x)) + (949*x)/1440] + G[1, 1, 1, 0, 0, x]*
         (I*Pi*RATIO[4] + Log[mu2]*RATIO[18] + RATIO[43/2 + (-1 + x)^(-2) - 
            5/(-1 + x) + x]) + G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[6] + 
          I*Pi*RATIO[-14 - 98/(-1 + x)^2 - 100/(-1 + x)] + 
          RATIO[-81/2 - 29/(-1 + x)^2 - 46/(-1 + x) + (3*x)/2]) + 
        G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[6] + 
          I*Pi*RATIO[3 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
          RATIO[-81/2 - 29/(-1 + x)^2 - 46/(-1 + x) + (3*x)/2]) + 
        G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[15 - 12/(-1 + x)^2 - 
             24/(-1 + x)] + I*Pi*RATIO[8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[-75/2 - 28/(-1 + x)^2 - 53/(-1 + x) + 3*x]) + 
        G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[15 - 12/(-1 + x)^2 - 
             24/(-1 + x)] + I*Pi*RATIO[24 + 124/(-1 + x)^2 + 128/(-1 + x)] + 
          RATIO[-75/2 - 28/(-1 + x)^2 - 53/(-1 + x) + 3*x]) + 
        G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-3 - 11/(2*(-1 + x)^2) - 
             11/(-1 + x)] + Pi^2*RATIO[22/3 + 43/(12*(-1 + x)^2) + 
             43/(6*(-1 + x))] + I*Pi*RATIO[5/2 + 15/(2*(-1 + x)^2) + 
             11/(2*(-1 + x)) - 4*x] + RATIO[-96 - 43/(2*(-1 + x)^2) - 
            43/(4*(-1 + x)) + x/4] + Log[mu2]*
           (I*Pi*RATIO[-3 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
            RATIO[-69/2 - 23/(2*(-1 + x)^2) - 11/(2*(-1 + x)) + 3*x])) + 
        G[1, 1, 0, 0, x]*(Pi^2*RATIO[-7/4 - 5/(12*(-1 + x)^2) - 
             5/(6*(-1 + x))] + Log[mu2]^2*RATIO[-21/2 + 1/(2*(-1 + x)^2) + 
             (-1 + x)^(-1)] + RATIO[19/2 + 79/(4*(-1 + x)^2) + 
            73/(2*(-1 + x)) - (23*x)/2] + Log[mu2]*
           (I*Pi*RATIO[-2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
            RATIO[-19/2 + 7/(2*(-1 + x)^2) + 9/(-1 + x) - 7*x]) + 
          I*Pi*RATIO[-9/2 - 2/(-1 + x)^2 + 3/(-1 + x) + 3*x]) + 
        G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[24 - 38/(-1 + x)^2 - 40/(-1 + x)] + 
          Log[mu2]*RATIO[19 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[-21/2 + 15/(-1 + x)^2 + 30/(-1 + x) + 3*x]) + 
        G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-4 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
          Log[mu2]*RATIO[19 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[-21/2 + 15/(-1 + x)^2 + 30/(-1 + x) + 3*x]) + 
        G[0, 0, 0, 1, x]*(Pi^2*RATIO[28/3 + 44/(3*(-1 + x)^2) - 
             26/(3*(-1 + x))] + Log[mu2]^2*RATIO[-3 + 8/(-1 + x)^2 + 
             16/(-1 + x)] + I*Pi*RATIO[34 - 36/(-1 + x)^2 + 57/(-1 + x) - 
             19*x] + Log[mu2]*(I*Pi*RATIO[-32 - 76/(-1 + x)^2 - 80/
                (-1 + x)] + RATIO[119/2 + 38/(-1 + x)^2 + 100/(-1 + x) - 
              (5*x)/2]) + RATIO[641/4 + 221/(2*(-1 + x)^2) + 
            473/(2*(-1 + x)) + 4*x]) + G[0, 0, 1, 0, x]*
         (Pi^2*RATIO[-1/6 - 77/(3*(-1 + x)^2) - 154/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[-3 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
          I*Pi*RATIO[15/2 + 53/(-1 + x)^2 + 53/(-1 + x) - 9*x] + 
          Log[mu2]*(I*Pi*RATIO[-6 + 10/(-1 + x)^2 + 20/(-1 + x)] + 
            RATIO[119/2 + 38/(-1 + x)^2 + 100/(-1 + x) - (5*x)/2]) + 
          RATIO[641/4 + 221/(2*(-1 + x)^2) + 473/(2*(-1 + x)) + 4*x]) + 
        G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[16 - 12/(-1 + x)^2 - 
             24/(-1 + x)] + I*Pi*RATIO[-14 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[-111/2 - 41/(-1 + x)^2 - 89/(-1 + x) + (9*x)/2]) + 
        G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[16 - 12/(-1 + x)^2 - 
             24/(-1 + x)] + I*Pi*RATIO[24 + 84/(-1 + x)^2 + 84/(-1 + x)] + 
          RATIO[-111/2 - 41/(-1 + x)^2 - 89/(-1 + x) + (9*x)/2]) + 
        I*Pi^3*RATIO[-17/8 - 463/(24*(-1 + x)^2) + 125/(24*(-1 + x)) + 
           5/(2*x) + (47*x)/8] + G[1, 0, 1, 0, 0, x]*
         (Log[mu2]*RATIO[15 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[-1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-9/2 - 23/(2*(-1 + x)^2) - 55/(2*(-1 + x)) + 6*x]) + 
        G[0, 0, 0, 0, 0, x]*(I*Pi*RATIO[-43 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
          Log[mu2]*RATIO[-13 + 9/(-1 + x)^2 + 18/(-1 + x)] + 
          RATIO[174 + 103/(2*(-1 + x)^2) + 232/(-1 + x) + 6*x]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-6] + 
          Pi^2*RATIO[23/6 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          Log[mu2]*(I*Pi*RATIO[-3 - 11/(-1 + x)^2 - 22/(-1 + x)] + 
            RATIO[65/2 + 22/(-1 + x)^2 + 40/(-1 + x) - (5*x)/2]) + 
          RATIO[77 + 69/(-1 + x)^2 + 211/(2*(-1 + x)) + (17*x)/4] + 
          I*Pi*RATIO[-19/2 - 85/(2*(-1 + x)^2) - 103/(2*(-1 + x)) + 8*x]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-11/2] + 
          Pi^2*RATIO[15/4 + 11/(2*(-1 + x)^2) + 11/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[1 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
            RATIO[19/2 - 4/(-1 + x)^2 - 4/(-1 + x) - 2*x]) + 
          I*Pi*RATIO[-21/2 - 19/(2*(-1 + x)^2) - 27/(2*(-1 + x)) + 3*x] + 
          RATIO[51 - 31/(2*(-1 + x)^2) + 8/(-1 + x) + (33*x)/4]) + 
        G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[17/2] + 
          Pi^2*RATIO[-103/12 + (-1 + x)^(-2)] + 
          I*Pi*RATIO[68 - 2/(-1 + x)^2 + 90/(-1 + x) - 26*x] + 
          Log[mu2]*(I*Pi*RATIO[-4] + RATIO[43/2 + 4*x]) + 
          RATIO[66 + 29/(-1 + x) + (35*x)/4]) + G[1, 1, 1, 0, x]*
         (Pi^2*RATIO[-115/12] + Log[mu2]^2*RATIO[17/2] + 
          I*Pi*RATIO[7/2 + (-1 + x)^(-2) - 5/(-1 + x) - 2*x] + 
          Log[mu2]*(I*Pi*RATIO[4] + RATIO[43/2 + 4*x]) + 
          RATIO[66 + 29/(-1 + x) + (35*x)/4]) + G[0, 1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[3 - 11/(-1 + x)^2 - 22/(-1 + x)] + 
          I*Pi*RATIO[-3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-3/2 - 71/(2*(-1 + x)^2) - 91/(2*(-1 + x)) + 9*x]) + 
        G[0, 0, 0, 0, x]*(Pi^2*RATIO[-39/4 - 199/(12*(-1 + x)^2) - 
             199/(6*(-1 + x))] + Log[mu2]^2*RATIO[45/2 + 27/(2*(-1 + x)^2) + 
             27/(-1 + x)] + RATIO[-953/4 - 397/(4*(-1 + x)^2) - 
            317/(-1 + x) - 28*x] + Log[mu2]*
           (I*Pi*RATIO[16 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
            RATIO[-125/2 - 15/(2*(-1 + x)^2) - 59/(-1 + x) + 4*x]) + 
          I*Pi*RATIO[37/2 - 27/(-1 + x)^2 + 3/(-1 + x) + 10*x]) + 
        G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-22 - 78/(-1 + x)^2 - 84/(-1 + x)] + 
          Log[mu2]*RATIO[13 + 84/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[-30 + 53/(-1 + x)^2 - 27/(-1 + x) + (21*x)/2]) + 
        G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[19 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[81/2 - 7/(2*(-1 + x)^2) + 16/(-1 + x) + (21*x)/2]) + 
        G[0, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-6] + 
          Pi^2*RATIO[-1/3 - 139/(3*(-1 + x)^2) - 146/(3*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[16 + 72/(-1 + x)^2 + 72/(-1 + x)] + 
            RATIO[65/2 + 22/(-1 + x)^2 + 40/(-1 + x) - (5*x)/2]) + 
          RATIO[77 + 69/(-1 + x)^2 + 211/(2*(-1 + x)) + (17*x)/4] + 
          I*Pi*RATIO[-35 + 47/(-1 + x)^2 - 40/(-1 + x) + 11*x]) + 
        G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[7] + 
          Pi^2*RATIO[7/6 - 13/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          I*Pi*RATIO[69 + 6/(-1 + x)^2 + 102/(-1 + x) - 33*x] + 
          RATIO[-295/2 - 207/(-1 + x) + 12/x^2 - 37/(2*x) + (15*x)/2] + 
          Log[mu2]*(I*Pi*RATIO[-12] + RATIO[-58 - 84/(-1 + x) + 13*x])) + 
        G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[19/2] + 
          Pi^2*RATIO[35/12 + 40/(3*(-1 + x)^2) + 32/(3*(-1 + x))] + 
          I*Pi*RATIO[10 - 29/(-1 + x)^2 + 10/(-1 + x) - 10*x] + 
          RATIO[-237 - 315/(-1 + x) + 24/x^2 - 73/(2*x) + (7*x)/4] + 
          Log[mu2]*RATIO[-163/2 - 112/(-1 + x) + 14*x]) + 
        G[0, 1, 0, 0, x]*(Pi^2*RATIO[25/3 - 17/(2*(-1 + x)^2) - 
             17/(-1 + x)] + Log[mu2]^2*RATIO[-3 - 4/(-1 + x)^2 - 
             8/(-1 + x)] + I*Pi*RATIO[-15/2 + 45/(2*(-1 + x)^2) + 
             19/(2*(-1 + x)) - 9*x] + Log[mu2]*
           (I*Pi*RATIO[-7 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
            RATIO[-33/2 - 31/(-1 + x)^2 - 49/(2*(-1 + x)) + 3*x]) + 
          RATIO[-55/2 - 345/(4*(-1 + x)^2) - 121/(2*(-1 + x)) + 14*x]) + 
        G[0, 0, 1, 1, x]*(Pi^2*RATIO[-8/3 - 104/(3*(-1 + x)^2) - 
             124/(3*(-1 + x))] + Log[mu2]^2*RATIO[-6 - 28/(-1 + x)^2 - 
             32/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[16 + 44/(-1 + x)^2 + 40/
                (-1 + x)] + RATIO[17 - 38/(-1 + x)^2 + 34/(-1 + x) - 11*x]) + 
          RATIO[273/4 - 191/(2*(-1 + x)^2) + 122/(-1 + x) - 12/x^2 + 19/x - 
            (17*x)/4] + I*Pi*RATIO[-45 + 12/(-1 + x)^2 - 89/(-1 + x) + 
             18*x]) + G[0, 0, 1, 1, 1, x]*
         (I*Pi*RATIO[-20 - 48/(-1 + x)^2 - 48/(-1 + x)] + 
          Log[mu2]*RATIO[12 + 112/(-1 + x)^2 + 128/(-1 + x)] + 
          RATIO[-13/2 + 91/(-1 + x)^2 - 34/(-1 + x) + (49*x)/2]) + 
        G[1, 1, 1, 1, x]*(Pi^2*RATIO[-33/4] + Log[mu2]^2*RATIO[-9/2] + 
          RATIO[-40 - 36/x^2 + 95/(2*x) - (121*x)/4] + 
          Log[mu2]*RATIO[-1/2 - 13*x] + I*Pi*RATIO[-25 + 25*x]) + 
        G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[8 - 28/(-1 + x)^2 - 
             32/(-1 + x)] + I*Pi*RATIO[-26 + 22/(-1 + x)^2 + 20/(-1 + x)] + 
          RATIO[-75 - 12/(-1 + x)^2 - 151/(-1 + x) + 33*x]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-11/2] + 
          Pi^2*RATIO[23/12 + 52/(3*(-1 + x)^2) + 62/(3*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[16 - 20/(-1 + x)^2 - 16/(-1 + x)] + 
            RATIO[19/2 - 4/(-1 + x)^2 - 4/(-1 + x) - 2*x]) + 
          RATIO[51 - 31/(2*(-1 + x)^2) + 8/(-1 + x) + (33*x)/4] + 
          I*Pi*RATIO[-76 - (-1 + x)^(-2) - 125/(-1 + x) + 34*x]) + 
        G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[40] + RATIO[15 + 45*x]) + 
        (I*Pi^3*RATIO[43/18 + 631/(18*(-1 + x)^2) + 325/(9*(-1 + x))] + 
          RATIO[-6019/24 + 463/(4*(-1 + x)^2) - 3241/(8*(-1 + x)) - 
            (81*x)/8] + Pi^2*RATIO[-52/3 - 197/(6*(-1 + x)^2) - 
             1843/(24*(-1 + x)) - (47*x)/24] + 
          I*Pi*RATIO[-1831/12 - 43/(-1 + x)^2 - 281/(2*(-1 + x)) + 25*x])*
         Zeta[3] + RATIO[-1663/18 - 223/(3*(-1 + x)^2) - 284/(3*(-1 + x))]*
         Zeta[3]^2 + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-4/3] + 
          I*Pi^3*RATIO[4/3] + I*Pi*RATIO[42 + 29/(-1 + x) - 12/x^2 + 
             29/(2*x) - 7*x] + Log[mu2]^2*RATIO[-11/2 - x/2] + 
          Pi^2*RATIO[23/6 - 40/(3*(-1 + x)) + (13*x)/6] + 
          Log[mu2]*(Pi^2*RATIO[16/3] + I*Pi*RATIO[10 - 10*x] + 
            RATIO[16 + 24/x^2 - 33/x + (29*x)/2]) + 
          RATIO[533/4 + 30/x^2 - 77/x + 57*x] + RATIO[77/3]*Zeta[3]) + 
        G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-1/2] + 
          I*Pi^3*RATIO[5/6 + 9/(2*(-1 + x)^2) + 5/(-1 + x)] + 
          RATIO[-509/4 - 104/(-1 + x) - 3/(2*x) - (77*x)/4] + 
          Pi^2*RATIO[893/24 - 8/(3*(-1 + x)^2) + 233/(6*(-1 + x)) - 
             (5*x)/6] + Log[mu2]^2*RATIO[-7/4 - x/2] + 
          I*Pi*RATIO[-251/2 - 31/(2*(-1 + x)^2) - 221/(-1 + x) + 12/x^2 - 
             37/(2*x) + (19*x)/2] + Log[mu2]*
           (Pi^2*RATIO[9/4 + 2/(-1 + x)^2] + RATIO[-29 - 22/(-1 + x) - 
              (25*x)/4] + I*Pi*RATIO[-52 - 4/(-1 + x)^2 - 88/(-1 + x) + 10*
                x]) + RATIO[-17 - 39/(-1 + x)^2 - 54/(-1 + x)]*Zeta[3]) + 
        G[1, 0, 0, x]*(Log[mu2]^3*RATIO[3 + 2/(3*(-1 + x)^2) + 
             4/(3*(-1 + x))] + I*Pi^3*RATIO[-1/4 + 3/(4*(-1 + x)^2) + 
             3/(2*(-1 + x))] + RATIO[117/2 + 47/(2*(-1 + x)^2) - 
            291/(8*(-1 + x)) - (37*x)/2] + 
          Pi^2*RATIO[235/24 - 11/(6*(-1 + x)^2) - 143/(24*(-1 + x)) - 
             (13*x)/6] + Log[mu2]^2*(I*Pi*RATIO[1/2 - 7/(2*(-1 + x)^2) - 7/
                (-1 + x)] + RATIO[57/4 + 9/(2*(-1 + x)^2) + 15/(4*(-1 + x)) + 
              (3*x)/2]) + Log[mu2]*(Pi^2*RATIO[-17/3 + 1/(6*(-1 + x)^2) + 1/
                (3*(-1 + x))] + RATIO[44 + 97/(4*(-1 + x)^2) + 
              27/(4*(-1 + x)) - 2*x] + I*Pi*RATIO[7/2 - 13/(2*(-1 + x)^2) - 2/
                (-1 + x) + 4*x]) + I*Pi*RATIO[-1 - 51/(4*(-1 + x)^2) + 
             4/(-1 + x) + (13*x)/2] + RATIO[-29 - 58/(3*(-1 + x)^2) - 
             116/(3*(-1 + x))]*Zeta[3]) + G[0, 1, 0, x]*
         (Log[mu2]^3*RATIO[3] + I*Pi^3*RATIO[-2 - (-1 + x)^(-2) - 
             2/(-1 + x)] + RATIO[-1905/8 - 369/(4*(-1 + x)^2) - 
            1123/(4*(-1 + x)) - (229*x)/8] + 
          Pi^2*RATIO[253/8 + 325/(12*(-1 + x)^2) + 595/(12*(-1 + x)) - 
             (19*x)/8] + Log[mu2]^2*(I*Pi*RATIO[-4/(-1 + x)^2 - 8/(-1 + x)] + 
            RATIO[-49/4 - 6/(-1 + x)^2 - 20/(-1 + x) + (7*x)/4]) + 
          Log[mu2]*(Pi^2*RATIO[-19/6 + 23/(2*(-1 + x)^2) + 23/(-1 + x)] + 
            RATIO[-86 - 40/(-1 + x)^2 - 111/(-1 + x) - (21*x)/4] + 
            I*Pi*RATIO[-17/2 - 21/(-1 + x)^2 - 49/(2*(-1 + x)) + 4*x]) + 
          I*Pi*RATIO[-73/2 - 229/(4*(-1 + x)^2) - 66/(-1 + x) + 13*x] + 
          RATIO[-29 - 3/(-1 + x)^2 - 6/(-1 + x)]*Zeta[3]) + 
        Log[mu2]^3*(RATIO[-253/24] + I*Pi*RATIO[-119/24 - 11/(4*(-1 + x))] + 
          I*Pi^3*RATIO[-1/9 - 1/(9*(-1 + x)^2) - 2/(9*(-1 + x))] + 
          Pi^2*RATIO[77/48 + 1/(3*(-1 + x)) + x/6] + 
          RATIO[62/9 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*Zeta[3]) + 
        G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-1/2] + 
          I*Pi^3*RATIO[13/4 + 1/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
          RATIO[-509/4 - 104/(-1 + x) - 3/(2*x) - (77*x)/4] + 
          I*Pi*RATIO[93/2 + 79/(4*(-1 + x)^2) + 87/(2*(-1 + x)) - 9*x] + 
          Log[mu2]*(Pi^2*RATIO[33/4] + RATIO[-29 - 22/(-1 + x) - (25*x)/4] + 
            I*Pi*RATIO[17/2 + 7/(2*(-1 + x)^2) + 9/(-1 + x) - 4*x]) + 
          Log[mu2]^2*(I*Pi*RATIO[-7/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
            RATIO[-7/4 - x/2]) + Pi^2*RATIO[141/8 - 5/(6*(-1 + x)^2) + 
             29/(6*(-1 + x)) + 3*x] + RATIO[38 + 6/(-1 + x)^2 + 12/(-1 + x)]*
           Zeta[3]) + G[0, 0, 1, x]*(Log[mu2]^3*RATIO[3] + 
          I*Pi^3*RATIO[1/3 + 32/(3*(-1 + x)^2) + 22/(3*(-1 + x))] + 
          RATIO[-1905/8 - 369/(4*(-1 + x)^2) - 1123/(4*(-1 + x)) - 
            (229*x)/8] + I*Pi*RATIO[285/2 - 25/(-1 + x)^2 + 
             495/(2*(-1 + x)) - 12/x^2 + 19/x - (11*x)/2] + 
          Log[mu2]*(Pi^2*RATIO[-11/3 + 104/(3*(-1 + x)^2) + 124/
                (3*(-1 + x))] + I*Pi*RATIO[52 - 12/(-1 + x)^2 + 94/(-1 + x) - 
               10*x] + RATIO[-86 - 40/(-1 + x)^2 - 111/(-1 + x) - 
              (21*x)/4]) + Log[mu2]^2*(I*Pi*RATIO[-20/(-1 + x)^2 - 16/
                (-1 + x)] + RATIO[-49/4 - 6/(-1 + x)^2 - 20/(-1 + x) + 
              (7*x)/4]) + Pi^2*RATIO[163/24 + 193/(6*(-1 + x)^2) + 
             8/(-1 + x) + (53*x)/24] + RATIO[-29 + 8/(-1 + x)^2 + 
             40/(-1 + x)]*Zeta[3]) + G[0, 1, 1, x]*(Log[mu2]^3*RATIO[-7/6] + 
          I*Pi^3*RATIO[-3/2 - 73/(6*(-1 + x)^2) - 37/(3*(-1 + x))] + 
          RATIO[1815/8 + 741/(2*(-1 + x)) - 15/x^2 + 36/x - (73*x)/8] + 
          Pi^2*RATIO[383/12 + 9/(2*(-1 + x)^2) + 265/(6*(-1 + x)) - 
             (91*x)/24] + Log[mu2]^2*RATIO[39/2 + 28/(-1 + x) - (3*x)/4] + 
          I*Pi*RATIO[-59 + 69/(-1 + x)^2 - 119/(2*(-1 + x)) + 12/x^2 - 
             37/(2*x) + 3*x] + Log[mu2]*
           (Pi^2*RATIO[-35/12 - 26/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
            RATIO[101 + 150/(-1 + x) - 12/x^2 + 18/x - 3*x] + 
            I*Pi*RATIO[-10 + 22/(-1 + x)^2 - 16/(-1 + x) + 10*x]) + 
          RATIO[-2/3 + 55/(-1 + x)^2 + 74/(-1 + x)]*Zeta[3]) + 
        G[0, 0, 0, x]*(Log[mu2]^3*RATIO[-11/2 - 29/(6*(-1 + x)^2) - 
             29/(3*(-1 + x))] + I*Pi^3*RATIO[-7 - 3/(-1 + x)^2 - 
             6/(-1 + x)] + I*Pi*RATIO[-9 + 121/(4*(-1 + x)^2) - 6/(-1 + x) - 
             (21*x)/2] + Log[mu2]^2*(I*Pi*RATIO[3 + 7/(-1 + x)^2 + 14/
                (-1 + x)] + RATIO[-1/4 - 25/(4*(-1 + x)^2) - 
              63/(4*(-1 + x)) - (11*x)/4]) + 
          Pi^2*RATIO[599/24 + 383/(24*(-1 + x)^2) + 983/(24*(-1 + x)) + 
             x/24] + Log[mu2]*(Pi^2*RATIO[-41/12 + 71/(12*(-1 + x)^2) + 71/
                (6*(-1 + x))] + I*Pi*RATIO[-7/2 + 18/(-1 + x)^2 + 19/
                (2*(-1 + x)) - 4*x] + RATIO[69 + 19/(-1 + x)^2 + 
              149/(2*(-1 + x)) + (27*x)/2]) + 
          RATIO[2497/8 + 701/(4*(-1 + x)^2) + 3841/(8*(-1 + x)) + 
            (531*x)/8] + RATIO[42 + 293/(3*(-1 + x)^2) + 586/(3*(-1 + x))]*
           Zeta[3]) + Log[mu2]^2*(I*Pi^3*RATIO[-31/16 - 7/(4*(-1 + x)^2) - 
             8/(3*(-1 + x))] + Pi^4*RATIO[683/2880 + 49/(240*(-1 + x)^2) - 
             13/(40*(-1 + x))] + RATIO[-551/16 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-169/8 - 155/(8*(-1 + x)) - 6/x] + 
          Pi^2*RATIO[475/96 + 13/(6*(-1 + x)) - (21*x)/16] + 
          (I*Pi*RATIO[8 - 16/(-1 + x)^2 - 8/(-1 + x)] + 
            RATIO[9 + 21/(2*(-1 + x)^2) + 7/(4*(-1 + x)) + x/4])*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^4*RATIO[11/24] + 
          Pi^4*RATIO[223/1440 + 1/(12*(-1 + x)^2) - 1/(5*(-1 + x))] + 
          RATIO[-4003/16 + (-1 + x)^(-1) - 85/(4*x^2) + 505/(4*x) - 
            (1203*x)/16] + Pi^2*RATIO[-181/8 + 79/(6*(-1 + x)) - 11/(2*x^2) + 
             35/(4*x) - (215*x)/48] + Log[mu2]^2*(Pi^2*RATIO[-23/24] + 
            RATIO[-6/x^2 + 8/x - (21*x)/8]) + 
          I*Pi^3*RATIO[43/12 - 1/(2*(-1 + x)^2) + 67/(6*(-1 + x)) + x/6] + 
          Log[mu2]^3*RATIO[29/12 + x/3] + I*Pi*RATIO[-58 - 104/(-1 + x) + 
             15/x^2 - 63/(2*x) + (47*x)/4] + 
          (I*Pi*RATIO[-2 - 8/(-1 + x)^2 - 4/(-1 + x)] + 
            RATIO[-341/6 + 3/(-1 + x)^2 - 49/(-1 + x) - (44*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-4/3] + RATIO[-64 - 15/x^2 + 47/x - 26*x] + 
            Pi^2*RATIO[-119/24 + 26/(3*(-1 + x)) + (13*x)/12] + 
            I*Pi*RATIO[-13 - 22/(-1 + x) + 12/x^2 - 17/x + 3*x] + 
            RATIO[-20/3]*Zeta[3])) + G[0, 1, x]*(Log[mu2]^4*RATIO[-11/24] + 
          Pi^4*RATIO[817/1440 - 313/(72*(-1 + x)^2) - 719/(180*(-1 + x))] + 
          I*Pi*RATIO[121/2 - 369/(4*(-1 + x)^2) + 623/(4*(-1 + x)) - 15/x^2 + 
             36/x - (47*x)/4] + Pi^2*RATIO[-367/6 - 73/(3*(-1 + x)^2) - 
             667/(6*(-1 + x)) + 6/x^2 - 9/x - (91*x)/48] + 
          I*Pi^3*RATIO[-13/12 + 97/(12*(-1 + x)^2) - 5/(4*(-1 + x)) - 
             (7*x)/6] + Log[mu2]^3*RATIO[-29/12 - x/3] + 
          Log[mu2]^2*(Pi^2*RATIO[37/24 + 2/(-1 + x)^2] + 
            I*Pi*RATIO[-6/(-1 + x)^2 + 8/(-1 + x)] + 
            RATIO[-1 + 6/(-1 + x) + (21*x)/8]) + 
          RATIO[4763/16 + 879/(4*(-1 + x)) + (1203*x)/16] + 
          (I*Pi*RATIO[-2 - 54/(-1 + x)^2 - 72/(-1 + x)] + 
            RATIO[-131/3 - 223/(2*(-1 + x)^2) - 277/(2*(-1 + x)) + (71*x)/3])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[11/6 + 55/(6*(-1 + x)^2) + 31/
                (3*(-1 + x))] + I*Pi*RATIO[13 - 40/(-1 + x)^2 + 51/(-1 + x) - 
               12/x^2 + 18/x - 3*x] + Pi^2*RATIO[-589/24 - 25/
                (3*(-1 + x)^2) - 131/(3*(-1 + x)) - (5*x)/6] + 
            RATIO[287/4 + 66/(-1 + x) + 26*x] + 
            RATIO[-10/3 - 79/(-1 + x)^2 - 110/(-1 + x)]*Zeta[3])) + 
        G[0, 0, x]*(Pi^4*RATIO[-119/288 - 1061/(1440*(-1 + x)^2) - 
             1061/(720*(-1 + x))] + Log[mu2]^4*
           RATIO[-1/8 + 11/(24*(-1 + x)^2) + 11/(12*(-1 + x))] + 
          RATIO[-5523/16 - 1441/(8*(-1 + x)^2) - 7955/(16*(-1 + x)) - 
            (1203*x)/16] + Log[mu2]^2*(I*Pi*RATIO[-21/4 - 6/(-1 + x)^2 - 45/
                (4*(-1 + x))] + Pi^2*RATIO[47/8 + 7/(8*(-1 + x)^2) + 7/
                (4*(-1 + x))] + RATIO[2 + 67/(8*(-1 + x)^2) + 
              155/(8*(-1 + x)) - (21*x)/8]) + 
          Pi^2*RATIO[-1063/24 - 1753/(48*(-1 + x)^2) - 3541/(48*(-1 + x)) - 
             (29*x)/16] + Log[mu2]^3*(I*Pi*RATIO[-3 - 3/(-1 + x)^2 - 6/
                (-1 + x)] + RATIO[29/12 + 25/(12*(-1 + x)^2) + 
              49/(6*(-1 + x)) + x/3]) + I*Pi^3*
           RATIO[-19/24 - 101/(12*(-1 + x)^2) - 209/(24*(-1 + x)) + 
             (5*x)/3] + I*Pi*RATIO[-11/2 + 213/(4*(-1 + x)^2) + 
             897/(8*(-1 + x)) + (47*x)/4] + 
          (I*Pi*RATIO[29 + 29/(-1 + x)^2 + 58/(-1 + x)] + 
            RATIO[-371/6 - 176/(3*(-1 + x)^2) - 406/(3*(-1 + x)) - (29*x)/3])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[5 + 5/(3*(-1 + x)^2) + 10/
                (3*(-1 + x))] + RATIO[-159/2 - 119/(4*(-1 + x)^2) - 
              349/(4*(-1 + x)) - 26*x] + Pi^2*RATIO[-329/24 - 205/
                (24*(-1 + x)^2) - 41/(2*(-1 + x)) + (19*x)/12] + 
            I*Pi*RATIO[-13 - 17/(4*(-1 + x)^2) + 9/(4*(-1 + x)) + 3*x] + 
            RATIO[16 - 110/(3*(-1 + x)^2) - 220/(3*(-1 + x))]*Zeta[3])) + 
        G[1, 0, x]*(Log[mu2]^4*RATIO[-11/24] + 
          Pi^4*RATIO[337/1440 + 11/(360*(-1 + x)^2) + 11/(180*(-1 + x))] + 
          I*Pi*RATIO[3 + 47/(2*(-1 + x)^2) - 595/(8*(-1 + x)) - 3/(2*x) - 
             (47*x)/4] + Pi^2*RATIO[-397/8 - 179/(24*(-1 + x)^2) - 
             119/(12*(-1 + x)) - (71*x)/16] + 
          I*Pi^3*RATIO[67/24 + 23/(12*(-1 + x)^2) + 205/(24*(-1 + x)) - 
             (2*x)/3] + Log[mu2]^3*(I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + RATIO[-29/12 - x/3]) + 
          Log[mu2]^2*(Pi^2*RATIO[7/24 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
            I*Pi*RATIO[21/4 + 9/(2*(-1 + x)^2) + 15/(4*(-1 + x))] + 
            RATIO[-1 + 6/(-1 + x) + (21*x)/8]) + 
          RATIO[4763/16 + 879/(4*(-1 + x)) + (1203*x)/16] + 
          (I*Pi*RATIO[5/3 + 5/(3*(-1 + x)^2) + 10/(3*(-1 + x))] + 
            RATIO[-199/6 + 47/(2*(-1 + x)^2) + 44/(-1 + x) + (7*x)/6])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-2/3 + 2/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + I*Pi*RATIO[13 + 97/(4*(-1 + x)^2) - 13/
                (4*(-1 + x)) - 3*x] + Pi^2*RATIO[-439/24 - 29/
                (12*(-1 + x)^2) - 23/(6*(-1 + x)) - x/3] + 
            RATIO[287/4 + 66/(-1 + x) + 26*x] + 
            RATIO[-10/3 + 11/(-1 + x)^2 + 22/(-1 + x)]*Zeta[3])) + 
        (I*Pi*RATIO[-4 - 484/(-1 + x)^2 - 488/(-1 + x)] + 
          RATIO[-63/2 - 43/(2*(-1 + x)^2) - 183/(2*(-1 + x)) - (39*x)/2])*
         Zeta[5] + Log[mu2]*(I*Pi^5*RATIO[43/180 - 3/(4*(-1 + x)^2) - 
             29/(30*(-1 + x))] + RATIO[-2257/32 + 2/(-1 + x)] + 
          I*Pi*RATIO[-439/8 - 68/(-1 + x) - 27/x] + 
          Pi^2*RATIO[-69/4 + 13/(24*(-1 + x)) + 6/x - 13*x] + 
          Pi^4*RATIO[-581/960 - 1783/(720*(-1 + x)^2) - 557/(120*(-1 + x)) + 
             (5*x)/8] + I*Pi^3*RATIO[-41/16 - 257/(24*(-1 + x)^2) - 
             53/(12*(-1 + x)) + (3*x)/2] + 
          (Pi^2*RATIO[-241/18 + 49/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
            RATIO[-659/12 + 257/(4*(-1 + x)^2) - 433/(4*(-1 + x)) - 
              (13*x)/4] + I*Pi*RATIO[-31 - 10/(-1 + x)^2 - 34/(3*(-1 + x)) + 
               14*x])*Zeta[3] + RATIO[-22 - 78/(-1 + x)^2 - 108/(-1 + x)]*
           Zeta[5]) + G[1, x]*(Log[mu2]^3*(Pi^2*RATIO[-1/3] + RATIO[1/3]) + 
          I*Pi^5*RATIO[-55/72 - 3/(8*(-1 + x)^2) - 29/(60*(-1 + x))] + 
          RATIO[75/16 - 2/(-1 + x) - 193/(4*x)] + 
          I*Pi*RATIO[225/4 + 879/(4*(-1 + x)) - 85/(4*x^2) + 397/(4*x)] + 
          Pi^4*RATIO[10/9 - 65/(72*(-1 + x)^2) + 209/(180*(-1 + x)) - 
             (611*x)/720] + I*Pi^3*RATIO[-59/4 - 47/(8*(-1 + x)^2) - 
             121/(4*(-1 + x)) + 5/(2*x^2) - 7/(2*x) + (5*x)/6] + 
          Pi^2*RATIO[1741/24 + 17/(2*(-1 + x)) + 15/(2*x^2) - 211/(12*x) + 
             (179*x)/16] + (Pi^2*RATIO[-47/6 + 49/(4*(-1 + x)^2) + 1/
                (2*(-1 + x))] + I*Pi*RATIO[31 + 5/(-1 + x)^2 + 30/(-1 + x) - 
               16*x] + RATIO[1975/12 + 141/(4*(-1 + x)^2) + 
              477/(2*(-1 + x)) - 14*x])*Zeta[3] + Log[mu2]^2*
           (I*Pi^3*RATIO[7/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
            RATIO[29/8 - 6/x] + I*Pi*RATIO[6/(-1 + x) - 6/x^2 + 8/x] + 
            Pi^2*RATIO[5/8 - 2/(-1 + x) - x/8] + 
            RATIO[-8 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]*Zeta[3]) + 
          Log[mu2]*(Pi^4*RATIO[-229/180 + 1/(6*(-1 + x)^2) - 2/
                (5*(-1 + x))] + RATIO[35/4 - (-1 + x)^(-1) - 27/x] + 
            I*Pi*RATIO[15 + 66/(-1 + x) - 15/x^2 + 35/x] + 
            I*Pi^3*RATIO[-65/12 - 5/(4*(-1 + x)^2) - 23/(2*(-1 + x)) + (2*x)/
                3] + Pi^2*RATIO[83/4 - 7/(3*(-1 + x)) + 6/x^2 - 8/x + (71*x)/
                24] + (I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 8/(-1 + x)] + 
              RATIO[75 + 15/(2*(-1 + x)^2) + 93/(-1 + x) - 6*x])*Zeta[3]) + 
          RATIO[4 - 39/(-1 + x)^2 - 54/(-1 + x)]*Zeta[5]) + 
        G[0, x]*(Log[mu2]^5*RATIO[5/24] + 
          I*Pi*RATIO[-169/4 - 1441/(8*(-1 + x)^2) - 5527/(16*(-1 + x))] + 
          RATIO[-75/16 - 875/(8*(-1 + x))] + 
          I*Pi^5*RATIO[-85/288 - 43/(480*(-1 + x)^2) - 43/(240*(-1 + x))] + 
          Log[mu2]^4*(RATIO[7/8 - 11/(24*(-1 + x))] + 
            I*Pi*RATIO[11/24 + 11/(24*(-1 + x)^2) + 11/(12*(-1 + x))]) + 
          Log[mu2]^3*(RATIO[15/4 - 11/(4*(-1 + x))] + 
            Pi^2*RATIO[-101/72 - 1/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
            I*Pi*RATIO[7/2 + 25/(12*(-1 + x)^2) + 19/(3*(-1 + x))]) + 
          I*Pi^3*RATIO[115/24 + 965/(48*(-1 + x)^2) + 1139/(48*(-1 + x)) - 
             (17*x)/6] + Pi^4*RATIO[1583/1440 + 229/(144*(-1 + x)^2) + 
             3823/(1440*(-1 + x)) - (4*x)/45] + 
          Pi^2*RATIO[1609/16 + 1063/(24*(-1 + x)^2) + 3259/(24*(-1 + x)) + 
             (51*x)/4] + (Pi^2*RATIO[86/9 + 25/(3*(-1 + x)^2) + 50/
                (3*(-1 + x))] + I*Pi*RATIO[28 + 208/(3*(-1 + x)^2) + 665/
                (6*(-1 + x)) - 5*x] + RATIO[137/2 + 567/(4*(-1 + x)^2) + 
              811/(4*(-1 + x)) + (95*x)/4])*Zeta[3] + 
          Log[mu2]^2*(RATIO[55/8 - 155/(8*(-1 + x))] + 
            I*Pi^3*RATIO[1/24 + 17/(24*(-1 + x)^2) + 17/(12*(-1 + x))] + 
            I*Pi*RATIO[49/4 + 67/(8*(-1 + x)^2) + 137/(8*(-1 + x))] + 
            Pi^2*RATIO[3/4 + 1/(12*(-1 + x)^2) - 1/(12*(-1 + x)) - x/2] + 
            RATIO[-14/3 + 10/(-1 + x)^2 + 20/(-1 + x)]*Zeta[3]) + 
          Log[mu2]*(RATIO[21/4 - 68/(-1 + x)] + 
            I*Pi*RATIO[6 - 119/(4*(-1 + x)^2) - 60/(-1 + x)] + 
            Pi^4*RATIO[-979/1440 - 1/(72*(-1 + x)^2) - 1/(36*(-1 + x))] + 
            I*Pi^3*RATIO[7/6 + 163/(24*(-1 + x)^2) + 15/(2*(-1 + x)) - (2*x)/
                3] + Pi^2*RATIO[203/8 + 149/(24*(-1 + x)^2) + 161/
                (6*(-1 + x)) + (67*x)/24] + 
            (I*Pi*RATIO[10/3 + 10/(3*(-1 + x)^2) + 20/(3*(-1 + x))] + 
              RATIO[31 + 55/(-1 + x)^2 + 571/(6*(-1 + x)) + (11*x)/2])*
             Zeta[3]) + RATIO[14 + 57/(-1 + x)^2 + 114/(-1 + x)]*Zeta[5]))/
       Nc^2) + 
    Nfv*(Nc*(G[0, 0, 0, 0, 0, 1, x]*RATIO[-136/(-1 + x)^2 - 68/(-1 + x)] + 
        G[0, 0, 0, 0, 1, 0, x]*RATIO[-136/(-1 + x)^2 - 68/(-1 + x)] + 
        G[0, 0, 1, 0, 0, 1, x]*RATIO[-112/(-1 + x)^2 - 56/(-1 + x)] + 
        G[0, 0, 1, 0, 1, 0, x]*RATIO[-112/(-1 + x)^2 - 56/(-1 + x)] + 
        G[0, 0, 0, 1, 0, 1, x]*RATIO[-80/(-1 + x)^2 - 40/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 0, x]*RATIO[-80/(-1 + x)^2 - 40/(-1 + x)] + 
        G[0, 1, 1, 0, 0, 1, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          RATIO[-8/(-1 + x)^2 - 32/(-1 + x)]) + G[1, 0, 0, 0, 0, 0, x]*
         RATIO[-56/(-1 + x)^2 - 28/(-1 + x)] + G[0, 1, 0, 1, 0, 1, x]*
         RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + G[0, 1, 0, 0, 0, 1, x]*
         RATIO[-40/(-1 + x)^2 - 20/(-1 + x)] + G[0, 1, 0, 0, 1, 0, x]*
         RATIO[-40/(-1 + x)^2 - 20/(-1 + x)] + G[0, 0, 1, 1, 0, 1, x]*
         RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + G[0, 0, 1, 1, 1, 0, x]*
         RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + G[1, 0, 0, 1, 1, 1, x]*
         RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + G[1, 0, 0, 0, 1, 1, x]*
         RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + G[1, 0, 1, 0, 0, 0, x]*
         RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + G[1, 0, 1, 0, 1, 1, x]*
         RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
         RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + G[1, 1, 0, 0, 0, 1, x]*
         RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + G[1, 1, 0, 0, 1, 0, x]*
         RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        Pi^6*RATIO[19/(210*(-1 + x)^2) + 19/(420*(-1 + x))] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[10 + 4/(-1 + x)^2 + 6/(-1 + x)]) + G[1, 0, 0, 1, 0, 1, x]*
         RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + G[1, 0, 0, 1, 1, 0, x]*
         RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + G[1, 0, 1, 0, 0, 1, x]*
         RATIO[24/(-1 + x)^2 + 12/(-1 + x)] + G[1, 0, 1, 0, 1, 0, x]*
         RATIO[24/(-1 + x)^2 + 12/(-1 + x)] + G[1, 0, 0, 0, 0, 1, x]*
         RATIO[40/(-1 + x)^2 + 20/(-1 + x)] + G[1, 0, 0, 0, 1, 0, x]*
         RATIO[40/(-1 + x)^2 + 20/(-1 + x)] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[56/(-1 + x)^2 + 28/(-1 + x)] + G[0, 1, 1, 0, 0, 0, x]*
         RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
         RATIO[80/(-1 + x)^2 + 40/(-1 + x)] + G[0, 0, 0, 0, 1, x]*
         (RATIO[-26/3 + 4/(3*(-1 + x)^2) + 74/(3*(-1 + x))] + 
          Log[mu2]*RATIO[80/(-1 + x)^2 + 40/(-1 + x)]) + 
        G[0, 0, 0, 1, 0, x]*(RATIO[-26/3 + 4/(3*(-1 + x)^2) + 
            74/(3*(-1 + x))] + Log[mu2]*RATIO[80/(-1 + x)^2 + 40/(-1 + x)]) + 
        G[0, 1, 0, 0, 0, 0, x]*RATIO[88/(-1 + x)^2 + 44/(-1 + x)] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 0, 1, 0, 0, 0, x]*RATIO[112/(-1 + x)^2 + 56/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 1, x]*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
        G[0, 0, 0, 0, 0, 0, x]*RATIO[248/(-1 + x)^2 + 124/(-1 + x)] + 
        G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[2 + 4/(3*(-1 + x)^2) + 134/(3*(-1 + x)) - 20/(3*x)]) + 
        G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[2 + 4/(3*(-1 + x)^2) + 134/(3*(-1 + x)) - 20/(3*x)]) + 
        G[1, 0, 1, 0, 1, x]*RATIO[14/3 - 2/(-1 + x)^2 + 50/(-1 + x) - 
           20/(3*x)] + G[1, 0, 1, 1, 0, x]*RATIO[14/3 - 2/(-1 + x)^2 + 
           50/(-1 + x) - 20/(3*x)] + G[1, 0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
          RATIO[20/3 - 4/(3*(-1 + x)^2) + 190/(3*(-1 + x)) - 6/x]) + 
        G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
          RATIO[20/3 - 4/(3*(-1 + x)^2) + 190/(3*(-1 + x)) - 6/x]) + 
        G[1, 1, 0, 0, 1, x]*RATIO[6 + 2/(3*(-1 + x)^2) + 190/(3*(-1 + x)) - 
           16/(3*x)] + G[1, 1, 0, 1, 0, x]*RATIO[6 + 2/(3*(-1 + x)^2) + 
           190/(3*(-1 + x)) - 16/(3*x)] + G[0, 1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[2/3 - 4/(-1 + x)^2 - 10/(-1 + x) + 4/(3*x)]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[-8/3 - 64/(-1 + x) + 8/(3*x)] + 
        G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[-8/3 + 4/(-1 + x)^2 + 32/(-1 + x) + 8/(3*x)]) + 
        G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[-8/3 + 4/(-1 + x)^2 + 32/(-1 + x) + 8/(3*x)]) + 
        G[0, 1, 1, 0, 1, x]*RATIO[16/(3*(-1 + x)^2) + 80/(3*(-1 + x)) + 
           16/(3*x)] + G[0, 1, 1, 1, 0, x]*RATIO[16/(3*(-1 + x)^2) + 
           80/(3*(-1 + x)) + 16/(3*x)] + G[1, 0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[-8 + 4/(3*(-1 + x)^2) - 46/(3*(-1 + x)) + 22/(3*x)]) + 
        G[1, 1, 1, 0, 1, x]*RATIO[-8 + 8/x] + G[1, 1, 1, 1, 0, x]*
         RATIO[-8 + 8/x] + I*Pi*RATIO[1460/(27*(-1 + x)) + 3391/(108*x)] + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[-8 + 8/x] + RATIO[72 + 12/x - 36*x]) + 
        G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-112/(-1 + x)^2 - 56/(-1 + x)] + 
          RATIO[128/3 + 2/(3*(-1 + x)^2) - 242/(3*(-1 + x)) - 28*x]) + 
        G[0, 1, 1, 0, 0, x]*RATIO[36 + 16/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 
           20/(3*x) - 24*x] + Pi^2*RATIO[4129/108 + 14717/(648*(-1 + x)) + 
           3/x - (271*x)/12] + G[1, 1, 0, 0, 0, x]*
         RATIO[74/3 - 4/(3*(-1 + x)^2) - 188/(3*(-1 + x)) - 6/x - 20*x] + 
        G[1, 0, 1, 0, 0, x]*RATIO[16 + 2/(-1 + x)^2 - 6/x - 8*x] + 
        I*Pi^3*RATIO[-415/108 + 1463/(648*(-1 + x)^2) + 2305/(648*(-1 + x)) + 
           130/(81*x) - (59*x)/72] + 
        Pi^4*RATIO[353/405 + 2537/(6480*(-1 + x)^2) - 1849/(1296*(-1 + x)) - 
           (79*x)/216] + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-4/3 + 8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          Pi^2*RATIO[28/(-1 + x)^2 + 14/(-1 + x)] + 
          I*Pi*RATIO[-4 - 4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + 8/(3*x)] + 
          RATIO[-16/9 + 73/(18*(-1 + x)^2) - 37/(18*(-1 + x)) + 8/x - x/3]) + 
        I*Pi^5*RATIO[-13/540 + 181/(540*(-1 + x)^2) - 46/(135*(-1 + x)) + 
           74/(135*x) - (17*x)/90] + G[1, 0, 1, 1, x]*
         (Pi^2*RATIO[-4/(-1 + x)^2 - 2/(-1 + x)] + 
          I*Pi*RATIO[6 - 2/(-1 + x)^2 + 2/(-1 + x) - 8/x] + 
          Log[mu2]*RATIO[4/3 + 48/(-1 + x) - 4/(3*x)] + 
          RATIO[16/9 + 92/(-1 + x) - 109/(9*x) + x/3]) + 
        G[0, 1, 1, 1, 1, x]*RATIO[-96/(-1 + x)] + G[1, 0, 1, 1, 1, x]*
         RATIO[-96/(-1 + x)] + G[0, 1, 1, 1, x]*
         (Pi^2*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
          I*Pi*RATIO[16/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 16/(3*x)] + 
          RATIO[24 + 136/(-1 + x) - 16/x - 12*x] + 
          Log[mu2]*RATIO[64/(-1 + x)]) + G[0, 0, 0, 0, x]*
         (Log[mu2]^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          Pi^2*RATIO[44/(-1 + x)^2 + 22/(-1 + x)] + 
          RATIO[788/9 + 98/(9*(-1 + x)^2) + 652/(9*(-1 + x)) - (97*x)/3] + 
          I*Pi*RATIO[86/3 + 26/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 20*x] + 
          Log[mu2]*RATIO[-16/3 + 20/(3*(-1 + x)^2) + 172/(3*(-1 + x)) + 
             8*x]) + G[1, 0, 0, 0, x]*
         (Pi^2*RATIO[-40/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
          RATIO[82/9 - 71/(9*(-1 + x)^2) + 1175/(9*(-1 + x)) - 20/(3*x) - 
            (41*x)/3] + Log[mu2]*RATIO[40/3 - 8/(3*(-1 + x)^2) + 
             152/(3*(-1 + x)) - 8/x - 8*x] + 
          I*Pi*RATIO[-44/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 6/x + 
             8*x]) + G[1, 1, 0, 0, x]*
         (Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          I*Pi*RATIO[16 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 14/(3*x) - 
             12*x] + RATIO[64/9 + 2/(-1 + x)^2 - 52/(3*(-1 + x)) - 13/(9*x) + 
            (4*x)/3] + Log[mu2]*RATIO[-44/3 + 20/(3*x) + 8*x]) + 
        G[1, 0, 0, 1, x]*(Pi^2*RATIO[-12/(-1 + x)^2 - 6/(-1 + x)] + 
          Log[mu2]*RATIO[-16/3 + 4/(3*(-1 + x)^2) - 148/(3*(-1 + x)) + 
             20/(3*x)] + I*Pi*RATIO[-20/3 + 4/(3*(-1 + x)^2) - 
             4/(3*(-1 + x)) + 8/x] + RATIO[-253/9 + 53/(18*(-1 + x)^2) - 
            1679/(18*(-1 + x)) + 95/(9*x) + (32*x)/3]) + 
        G[1, 0, 1, 0, x]*(Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-16/3 + 4/(3*(-1 + x)^2) - 148/(3*(-1 + x)) + 
             20/(3*x)] + I*Pi*RATIO[46/3 + 4/(3*(-1 + x)^2) + 
             2/(3*(-1 + x)) - 6/x - 8*x] + RATIO[-253/9 + 
            53/(18*(-1 + x)^2) - 1679/(18*(-1 + x)) + 95/(9*x) + (32*x)/3]) + 
        G[0, 1, 0, 1, x]*(Pi^2*RATIO[68/(3*(-1 + x)^2) + 34/(3*(-1 + x))] + 
          I*Pi*RATIO[4/3 - 20/(3*(-1 + x)^2) + 20/(3*(-1 + x)) - 8/x] + 
          Log[mu2]*RATIO[-4/3 - 4/(-1 + x)^2 - 28/(-1 + x) - 8/(3*x)] + 
          RATIO[-223/9 - 53/(6*(-1 + x)^2) - 337/(6*(-1 + x)) - 20/(9*x) + 
            (35*x)/3]) + G[0, 1, 1, 0, x]*
         (Pi^2*RATIO[88/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-4/3 - 4/(-1 + x)^2 - 28/(-1 + x) - 8/(3*x)] + 
          I*Pi*RATIO[104/3 + 20/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 4/x - 
             24*x] + RATIO[-223/9 - 53/(6*(-1 + x)^2) - 337/(6*(-1 + x)) - 
            20/(9*x) + (35*x)/3]) + G[1, 1, 1, 0, 0, x]*
         RATIO[-14 + 2/x + 12*x] + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[4/3 - 8/(3*(-1 + x)^2) - 100/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
          I*Pi*RATIO[8/3 + 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          Pi^2*RATIO[152/(3*(-1 + x)^2) + 76/(3*(-1 + x))] + 
          RATIO[-200/9 - 73/(18*(-1 + x)^2) - 1211/(18*(-1 + x)) + 
            (37*x)/3]) + G[1, 1, 0, 1, x]*
         (Pi^2*RATIO[4/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          I*Pi*RATIO[26/3 + 2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 8/x] + 
          Log[mu2]*RATIO[16/3 - 16/(3*x)] + RATIO[-188/9 - 16/(3*(-1 + x)) - 
            4/(9*x) + (40*x)/3]) + G[1, 1, 1, 0, x]*
         (Log[mu2]*RATIO[16/3 - 16/(3*x)] + 
          I*Pi*RATIO[-50/3 + 14/(3*x) + 12*x] + 
          RATIO[-188/9 - 16/(3*(-1 + x)) - 4/(9*x) + (40*x)/3]) + 
        G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[-104/3 + 10/(3*(-1 + x)^2) - 346/(3*(-1 + x)) + 20/x + 
            16*x]) + G[0, 0, 1, 0, 0, x]*RATIO[-26 - 34/(3*(-1 + x)^2) + 
           4/(3*(-1 + x)) - 16/(3*x) + 20*x] + G[0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[4/3 - 8/(3*(-1 + x)^2) - 100/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
          Pi^2*RATIO[52/(-1 + x)^2 + 26/(-1 + x)] + 
          RATIO[-200/9 - 73/(18*(-1 + x)^2) - 1211/(18*(-1 + x)) + 
            (37*x)/3] + I*Pi*RATIO[-82/3 - 10/(-1 + x)^2 - 8/(3*x) + 20*x]) + 
        G[0, 1, 0, 0, x]*(Pi^2*RATIO[56/(3*(-1 + x)^2) + 28/(3*(-1 + x))] + 
          Log[mu2]*RATIO[20/3 + 4/(-1 + x)^2 + 16/(3*x) - 8*x] + 
          RATIO[-70/9 + 41/(6*(-1 + x)^2) + 41/(2*(-1 + x)) + 40/(9*x) - 
            (10*x)/3] + I*Pi*RATIO[-36 - 16/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 
             20/(3*x) + 24*x]) + G[0, 1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-134/3 - 32/(3*(-1 + x)^2) - 142/(3*(-1 + x)) + 8/x + 
            32*x]) + G[1, 1, 1, x]*(Pi^2*RATIO[-8/9 - 32/(3*(-1 + x)) + 
             8/(9*x)] + I*Pi*RATIO[28/9 - 16/(3*(-1 + x)) + 32/(9*x) + 
             (4*x)/3] + Log[mu2]*(I*Pi*RATIO[16/3 - 16/(3*x)] + 
            RATIO[-48 - 8/x + 24*x]) + RATIO[-326/3 + 10/x^2 - 160/(3*x) + 
            52*x]) + (RATIO[1534/27 - 1463/(108*(-1 + x)^2) + 
            7841/(108*(-1 + x)) - (959*x)/36] + 
          I*Pi*RATIO[-35/3 + 53/(9*(-1 + x)^2) - 137/(9*(-1 + x)) + 
             80/(9*x) - 5*x] + Pi^2*RATIO[-17/3 + 7/(3*(-1 + x)^2) + 
             4/(3*(-1 + x)) + (10*x)/3])*Zeta[3] + 
        RATIO[72/(-1 + x)^2 + 36/(-1 + x)]*Zeta[3]^2 + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-8/3 - 8/(3*(-1 + x)^2) - 
             40/(3*(-1 + x))] + Pi^2*RATIO[3 - (-1 + x)^(-2) - 6/(-1 + x) - 
             (2*x)/3] + I*Pi*RATIO[56/9 - 17/(18*(-1 + x)^2) - 
             463/(18*(-1 + x)) + (8*x)/3] + Log[mu2]*
           (Pi^2*RATIO[-80/(3*(-1 + x)^2) - 40/(3*(-1 + x))] + 
            I*Pi*RATIO[-28/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 8*x] + 
            RATIO[-532/9 - 70/(9*(-1 + x)^2) - 278/(9*(-1 + x)) + 
              (68*x)/3]) + RATIO[-5627/54 - 671/(54*(-1 + x)^2) - 
            1295/(27*(-1 + x)) + (859*x)/18] + 
          RATIO[-240/(-1 + x)^2 - 120/(-1 + x)]*Zeta[3]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[4/3 + 4/(3*(-1 + x)^2) + 
             44/(3*(-1 + x))] + Pi^2*RATIO[2/3 - 25/(9*(-1 + x)^2) - 
             134/(9*(-1 + x)) - 4/(9*x)] + RATIO[1265/27 + 
            1319/(108*(-1 + x)^2) + 12043/(108*(-1 + x)) + 16/(3*x) - 
            (841*x)/36] + Log[mu2]*(Pi^2*RATIO[-24/(-1 + x)^2 - 12/
                (-1 + x)] + I*Pi*RATIO[8/3 + 8/(3*(-1 + x)^2) - 8/
                (3*(-1 + x))] + RATIO[230/9 + 53/(9*(-1 + x)^2) + 
              529/(9*(-1 + x)) - (34*x)/3]) + 
          I*Pi*RATIO[14/9 + 53/(9*(-1 + x)^2) - 95/(9*(-1 + x)) + 8/x + 
             (2*x)/3] + RATIO[-40/(-1 + x)^2 - 20/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 1, x]*(Pi^2*RATIO[5/9 - 2/(9*(-1 + x)^2) - 151/(9*(-1 + x)) + 
             2/(9*x)] + Log[mu2]*(Pi^2*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
            I*Pi*RATIO[-4/3 - 4/(-1 + x)^2 + 4/(-1 + x) - 8/(3*x)] + 
            RATIO[-200/(3*(-1 + x)) + 8/x]) + 
          RATIO[5/2 - 2329/(18*(-1 + x)) - 3/x^2 + 35/x - x] + 
          I*Pi*RATIO[-7/9 - 53/(6*(-1 + x)^2) + 79/(6*(-1 + x)) - 92/(9*x) - 
             x/3] + Log[mu2]^2*RATIO[-16/(-1 + x)] + 
          RATIO[-40/(-1 + x)^2 - 20/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[4/3 + 4/(3*(-1 + x)^2) + 
             44/(3*(-1 + x))] + RATIO[1265/27 + 1319/(108*(-1 + x)^2) + 
            12043/(108*(-1 + x)) + 16/(3*x) - (841*x)/36] + 
          Log[mu2]*(Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
            RATIO[230/9 + 53/(9*(-1 + x)^2) + 529/(9*(-1 + x)) - (34*x)/3] + 
            I*Pi*RATIO[8 + 8/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + 8/(3*x) - 8*
                x]) + I*Pi*RATIO[-7 + 35/(9*(-1 + x)^2) + 208/(9*(-1 + x)) + 
             20/(9*x) - 3*x] + Pi^2*RATIO[-1/9 - 5/(3*(-1 + x)^2) - 
             67/(3*(-1 + x)) - 2/(9*x) + (4*x)/3] + 
          RATIO[-32/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-4/3 + 4/(3*x)] + 
          RATIO[2573/54 + 97/(6*(-1 + x)) - x^(-2) + 139/(54*x) - 
            (995*x)/36] + Pi^2*RATIO[25/9 - 1/(9*(-1 + x)^2) - 
             263/(9*(-1 + x)) + 4/(9*x) - (10*x)/3] + 
          I*Pi*RATIO[26/3 + 2/(-1 + x)^2 - 56/(3*(-1 + x)) - 5/(3*x) + 2*x] + 
          Log[mu2]*(RATIO[202/9 + 4/(-1 + x) + 2/(9*x) - (38*x)/3] + 
            I*Pi*RATIO[-12 + 4/x + 8*x]) + RATIO[-8/(-1 + x)^2 - 4/(-1 + x)]*
           Zeta[3]) + G[1, 0, 1, x]*(Pi^2*RATIO[2/3 + 1/(9*(-1 + x)^2) - 
             238/(9*(-1 + x)) - 8/(9*x)] + Log[mu2]^2*RATIO[-4/3 + 4/(3*x)] + 
          RATIO[2573/54 + 97/(6*(-1 + x)) - x^(-2) + 139/(54*x) - 
            (995*x)/36] + Log[mu2]*(Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + I*Pi*RATIO[-20/3 + 4/(3*(-1 + x)^2) - 4/
                (3*(-1 + x)) + 8/x] + RATIO[202/9 + 4/(-1 + x) + 2/(9*x) - 
              (38*x)/3]) + I*Pi*RATIO[-35/9 + 53/(18*(-1 + x)^2) + 
             49/(18*(-1 + x)) - 4/(3*x) - (5*x)/3] + 
          RATIO[8/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
        Log[mu2]^2*(Pi^4*RATIO[34/(45*(-1 + x)^2) + 17/(45*(-1 + x))] + 
          I*Pi^3*RATIO[-2/3 + 2/(9*(-1 + x)^2) - 2/(9*(-1 + x)) + 8/(9*x)] + 
          I*Pi*RATIO[10/(3*(-1 + x)) + 8/(3*x)] + 
          Pi^2*RATIO[6 + 26/(9*(-1 + x)) - 3*x] + 
          RATIO[-4/3 - 4/(3*(-1 + x)^2) + 52/(3*(-1 + x))]*Zeta[3]) + 
        G[1, 0, 0, x]*(Log[mu2]^2*RATIO[8/3 - 8/(3*x)] + 
          I*Pi*RATIO[-71/9 - 89/(18*(-1 + x)^2) + 383/(18*(-1 + x)) - 
             5/(9*x) - (5*x)/3] + Log[mu2]*
           (Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
            I*Pi*RATIO[40/3 - 4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 20/(3*x) - 
               8*x] + RATIO[100/9 - 16/(-1 + x) - 40/(9*x) + (4*x)/3]) + 
          Pi^2*RATIO[-20/3 + 11/(9*(-1 + x)^2) - 242/(9*(-1 + x)) + 
             41/(9*x) + (8*x)/3] + RATIO[577/27 - 4/(3*(-1 + x)^2) - 
            113/(3*(-1 + x)) - 292/(27*x) + (59*x)/18] + 
          RATIO[56/(-1 + x)^2 + 28/(-1 + x)]*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[17/(45*(-1 + x)^2) + 17/(90*(-1 + x))] + 
          RATIO[3841/36 - 75/(4*x^2) + 345/(4*x) - (271*x)/6] + 
          Log[mu2]^2*(I*Pi*RATIO[-4/3 + 4/(3*x)] + RATIO[12 + 2/x - 6*x]) + 
          Pi^2*RATIO[305/27 + 134/(9*(-1 + x)) + 13/(27*x) - (49*x)/9] + 
          I*Pi^3*RATIO[23/9 + 1/(9*(-1 + x)^2) - 1/(9*(-1 + x)) - 4/(9*x) - 
             2*x] + I*Pi*RATIO[-37/54 + 97/(6*(-1 + x)) + 4/x^2 - 
             1445/(54*x) - (59*x)/36] + Log[mu2]*
           (Pi^2*RATIO[2/9 + 8/(-1 + x) - 2/(9*x)] + 
            RATIO[181/3 - 5/x^2 + 24/x - 26*x] + 
            I*Pi*RATIO[-14/9 + 4/(-1 + x) - 34/(9*x) - (2*x)/3]) + 
          RATIO[-70/3 - 2/(3*(-1 + x)^2) + 122/(3*(-1 + x)) + 32/(3*x) + 
             12*x]*Zeta[3]) + G[1, 0, x]*
         (Pi^4*RATIO[-8/(9*(-1 + x)^2) - 4/(9*(-1 + x))] + 
          Pi^2*RATIO[517/54 - 17/(108*(-1 + x)^2) + 5219/(108*(-1 + x)) - 
             71/(54*x) - (55*x)/9] + I*Pi^3*RATIO[-31/9 - 5/(9*(-1 + x)^2) + 
             2/(9*(-1 + x)) + 14/(9*x) + (4*x)/3] + 
          I*Pi*RATIO[1081/54 - 4/(3*(-1 + x)^2) - 589/(18*(-1 + x)) - 
             x^(-2) - 733/(54*x) + (59*x)/36] + Log[mu2]^2*
           (I*Pi*RATIO[4/3 - 4/(3*x)] + RATIO[-12 - 4/(3*(-1 + x)) + 6*x]) + 
          RATIO[-71 - 3671/(108*(-1 + x)) - 193/(9*x) + (271*x)/6] + 
          RATIO[28 - 10/(3*(-1 + x)^2) + 160/(3*(-1 + x)) - 40/(3*x) - 16*x]*
           Zeta[3] + Log[mu2]*(I*Pi*RATIO[86/9 - 44/(3*(-1 + x)) - 38/(9*x) + 
               (2*x)/3] + Pi^2*RATIO[-16/9 - 2/(9*(-1 + x)^2) + 194/
                (9*(-1 + x)) + 2/(9*x) + (4*x)/3] + 
            RATIO[-49 - 101/(9*(-1 + x)) - 16/(3*x) + 26*x] + 
            RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]*Zeta[3])) + 
        G[0, 1, x]*(Pi^4*RATIO[-44/(45*(-1 + x)^2) - 22/(45*(-1 + x))] + 
          Pi^2*RATIO[665/54 + 5/(27*(-1 + x)^2) + 1931/(54*(-1 + x)) - 
             98/(27*x) - (121*x)/18] + 
          I*Pi*RATIO[19/54 + 1319/(108*(-1 + x)^2) - 3143/(108*(-1 + x)) - 
             3/x^2 + 35/x + (59*x)/36] + I*Pi^3*
           RATIO[-59/9 - 13/(9*(-1 + x)^2) + 1/(9*(-1 + x)) + 10/(9*x) + 
             4*x] + Log[mu2]^2*(I*Pi*RATIO[4/3 + 4/(3*(-1 + x)^2) - 4/
                (3*(-1 + x))] + Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + RATIO[-12 - 4/(3*(-1 + x)) + 6*x]) + 
          RATIO[-71 - 3671/(108*(-1 + x)) - 193/(9*x) + (271*x)/6] + 
          RATIO[76/3 + 34/(3*(-1 + x)^2) + 44/(3*(-1 + x)) + 8/x - 24*x]*
           Zeta[3] + Log[mu2]*(Pi^2*RATIO[-8/9 + 2/(9*(-1 + x)^2) + 148/
                (9*(-1 + x)) + 4/(9*x)] + I*Pi*RATIO[14/9 + 53/
                (9*(-1 + x)^2) - 95/(9*(-1 + x)) + 8/x + (2*x)/3] + 
            RATIO[-49 - 101/(9*(-1 + x)) - 16/(3*x) + 26*x] + 
            RATIO[16/(-1 + x)^2 + 8/(-1 + x)]*Zeta[3])) + 
        G[0, 0, x]*(Pi^4*RATIO[98/(45*(-1 + x)^2) + 49/(45*(-1 + x))] + 
          RATIO[1271/36 - 521/(36*(-1 + x)^2) - 989/(27*(-1 + x)) - 
            (271*x)/6] + Log[mu2]^2*(I*Pi*RATIO[-4/3 - 4/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/
                (3*(-1 + x))] + RATIO[12 - 2/(-1 + x)^2 - 10/(3*(-1 + x)) - 
              6*x]) + Pi^2*RATIO[382/27 + 427/(108*(-1 + x)^2) + 
             2129/(108*(-1 + x)) - (103*x)/18] + 
          I*Pi^3*RATIO[40/9 + 26/(9*(-1 + x)^2) - 11/(9*(-1 + x)) + 
             16/(9*x) - (10*x)/3] + I*Pi*RATIO[-1063/54 - 
             1175/(108*(-1 + x)^2) + 4931/(108*(-1 + x)) + 16/(3*x) - 
             (59*x)/36] + RATIO[-36 + 6/(-1 + x)^2 + 90/(-1 + x) + 28*x]*
           Zeta[3] + Log[mu2]*(RATIO[113/3 - 32/(3*(-1 + x)^2) - 
              161/(9*(-1 + x)) - 26*x] + Pi^2*RATIO[22/9 + 22/
                (9*(-1 + x)^2) + 92/(9*(-1 + x)) - (4*x)/3] + 
            I*Pi*RATIO[-86/9 - 53/(9*(-1 + x)^2) + 191/(9*(-1 + x)) - (2*x)/
                3] + RATIO[112/(-1 + x)^2 + 56/(-1 + x)]*Zeta[3])) + 
        RATIO[-40 - 4/(-1 + x)^2 + 61/(-1 + x) + 24*x]*Zeta[5] + 
        G[0, x]*(RATIO[3077/36 + 1460/(27*(-1 + x))] + 
          I*Pi*RATIO[107/36 - 521/(36*(-1 + x)^2) - 5119/(108*(-1 + x)) - 
             193/(9*x)] + Pi^4*RATIO[-263/540 - 173/(540*(-1 + x)^2) + 
             127/(270*(-1 + x)) + (7*x)/18] + 
          I*Pi^3*RATIO[14/9 - 139/(108*(-1 + x)^2) - 65/(108*(-1 + x)) - 
             40/(27*x) + (2*x)/3] + Pi^2*RATIO[-7309/324 + 
             3145/(648*(-1 + x)^2) - 27073/(648*(-1 + x)) + (2677*x)/216] + 
          (Pi^2*RATIO[-52/(-1 + x)^2 - 26/(-1 + x)] + 
            RATIO[-383/9 - 116/(9*(-1 + x)^2) - 667/(9*(-1 + x)) + 
              (25*x)/3] + I*Pi*RATIO[-20 - 32/(3*(-1 + x)^2) + 38/
                (3*(-1 + x)) - 32/(3*x) + 20*x])*Zeta[3] + 
          Log[mu2]^2*(Pi^2*RATIO[-2/9 - 2/(9*(-1 + x)^2) - 46/(9*(-1 + x))] + 
            I*Pi*RATIO[-2/(-1 + x)^2 - 14/(3*(-1 + x))] + 
            RATIO[6 + 10/(3*(-1 + x))] + RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]*
             Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-16/(9*(-1 + x)^2) - 8/
                (9*(-1 + x))] + RATIO[116/3 + 209/(9*(-1 + x))] + 
            I*Pi*RATIO[2/3 - 32/(3*(-1 + x)^2) - 202/(9*(-1 + x)) - 16/
                (3*x)] + I*Pi^3*RATIO[-2/3 - 10/(9*(-1 + x)^2) + 4/
                (9*(-1 + x)) - 16/(9*x) + (4*x)/3] + 
            Pi^2*RATIO[-295/27 + 91/(54*(-1 + x)^2) - 1177/(54*(-1 + x)) + 
               (53*x)/9] + RATIO[16/3 - 20/(3*(-1 + x)^2) - 208/
                (3*(-1 + x)) - 8*x]*Zeta[3]) + 
          RATIO[-188/(-1 + x)^2 - 94/(-1 + x)]*Zeta[5]) + 
        G[1, x]*(Log[mu2]^2*(Pi^2*RATIO[2/9 - 8/(3*(-1 + x)) - 2/(9*x)] + 
            I*Pi*RATIO[-4/(3*(-1 + x)) + 2/x] + RATIO[-6 + 8/(3*x)]) + 
          RATIO[-3077/36 + 3391/(108*x)] + 
          I*Pi*RATIO[-107/36 - 3671/(108*(-1 + x)) - 75/(4*x^2) + 
             321/(4*x)] + I*Pi^3*RATIO[-19/18 + 17/(108*(-1 + x)^2) + 
             301/(108*(-1 + x)) - 7/(27*x) - x/6] + 
          Pi^4*RATIO[-149/270 + 7/(54*(-1 + x)^2) - 67/(540*(-1 + x)) + 
             23/(540*x) + (49*x)/90] + Pi^2*RATIO[-1856/81 - 
             554/(27*(-1 + x)) + 3/x^2 - 4081/(324*x) + (2831*x)/216] + 
          (Pi^2*RATIO[56/(3*(-1 + x)^2) + 28/(3*(-1 + x))] + 
            I*Pi*RATIO[20 + 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - 32/(3*x) - 8*
                x] + RATIO[-64/9 - 17/(18*(-1 + x)^2) - 1213/(18*(-1 + x)) - 
              20/(3*x) + (50*x)/3])*Zeta[3] + Log[mu2]*
           (Pi^4*RATIO[34/(45*(-1 + x)^2) + 17/(45*(-1 + x))] + 
            RATIO[-116/3 + 139/(9*x)] + I*Pi*RATIO[-2/3 - 101/(9*(-1 + x)) - 
               5/x^2 + 24/x] + I*Pi^3*RATIO[8/3 + 2/(9*(-1 + x)^2) - 2/
                (9*(-1 + x)) - 10/(9*x) - (4*x)/3] + 
            Pi^2*RATIO[-317/27 - 98/(9*(-1 + x)) - 37/(27*x) + (55*x)/9] + 
            RATIO[-4/3 - 4/(3*(-1 + x)^2) - 44/(3*(-1 + x)) - 8/x + 8*x]*
             Zeta[3]) + RATIO[48/(-1 + x)^2 + 24/(-1 + x)]*Zeta[5]) + 
        Log[mu2]*(I*Pi*RATIO[209/(9*(-1 + x)) + 139/(9*x)] + 
          Pi^2*RATIO[461/18 + 653/(54*(-1 + x)) - 13*x] + 
          Pi^4*RATIO[187/270 + 7/(27*(-1 + x)^2) - 23/(54*(-1 + x)) - 
             (28*x)/45] + I*Pi^3*RATIO[-19/9 + 53/(54*(-1 + x)^2) + 
             97/(54*(-1 + x)) + 40/(27*x) - x/3] + 
          (Pi^2*RATIO[112/(3*(-1 + x)^2) + 56/(3*(-1 + x))] + 
            RATIO[274/9 - 53/(9*(-1 + x)^2) + 311/(9*(-1 + x)) - (38*x)/3] + 
            I*Pi*RATIO[8/(3*(-1 + x)^2) - 32/(3*(-1 + x)) + 32/(3*x) - 8*x])*
           Zeta[3] + RATIO[96/(-1 + x)^2 + 48/(-1 + x)]*Zeta[5])) + 
      (G[0, 0, 0, 0, 0, 0, x]*RATIO[-992/(-1 + x)^2 - 496/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 1, x]*RATIO[-512/(-1 + x)^2 - 256/(-1 + x)] + 
        G[0, 0, 1, 0, 0, 0, x]*RATIO[-448/(-1 + x)^2 - 224/(-1 + x)] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[-384/(-1 + x)^2 - 192/(-1 + x)] + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[-384/(-1 + x)^2 - 192/(-1 + x)] + 
        G[0, 1, 0, 0, 0, 0, x]*RATIO[-352/(-1 + x)^2 - 176/(-1 + x)] + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[-320/(-1 + x)^2 - 160/(-1 + x)] + 
        G[0, 1, 1, 0, 0, 0, x]*RATIO[-256/(-1 + x)^2 - 128/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 1, x]*RATIO[-256/(-1 + x)^2 - 128/(-1 + x)] + 
        G[0, 0, 0, 0, 1, 1, x]*RATIO[-224/(-1 + x)^2 - 112/(-1 + x)] + 
        G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-320/(-1 + x)^2 - 160/(-1 + x)] + 
          RATIO[104/3 - 16/(3*(-1 + x)^2) - 296/(3*(-1 + x))]) + 
        G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-320/(-1 + x)^2 - 160/(-1 + x)] + 
          RATIO[104/3 - 16/(3*(-1 + x)^2) - 296/(3*(-1 + x))]) + 
        G[1, 0, 0, 0, 0, 1, x]*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
        G[1, 0, 0, 0, 1, 0, x]*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
        G[1, 0, 1, 0, 0, 1, x]*RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + 
        G[1, 0, 1, 0, 1, 0, x]*RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + 
        G[1, 0, 0, 1, 0, 1, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        G[1, 0, 0, 1, 1, 0, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        Pi^6*RATIO[-38/(105*(-1 + x)^2) - 19/(105*(-1 + x))] + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        G[1, 1, 0, 0, 0, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        G[1, 1, 0, 0, 1, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[1, 0, 1, 0, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 0, 1, 1, 0, 1, x]*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
        G[0, 0, 1, 1, 1, 0, x]*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
        G[1, 0, 0, 1, 1, 1, x]*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
        G[0, 1, 0, 0, 0, 1, x]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
        G[0, 1, 0, 0, 1, 0, x]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
        G[0, 1, 0, 1, 0, 1, x]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)] + 
        G[0, 1, 0, 1, 1, 0, x]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*(RATIO[-40 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          Log[mu2]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)]) + 
        G[1, 0, 0, 0, 0, 0, x]*RATIO[224/(-1 + x)^2 + 112/(-1 + x)] + 
        G[0, 1, 1, 0, 0, 1, x]*RATIO[256/(-1 + x)^2 + 128/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[256/(-1 + x)^2 + 128/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*(RATIO[32/(-1 + x)^2 + 128/(-1 + x)] + 
          Log[mu2]*RATIO[256/(-1 + x)^2 + 128/(-1 + x)]) + 
        G[0, 0, 0, 1, 0, 1, x]*RATIO[320/(-1 + x)^2 + 160/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 0, x]*RATIO[320/(-1 + x)^2 + 160/(-1 + x)] + 
        G[0, 0, 1, 0, 0, 1, x]*RATIO[448/(-1 + x)^2 + 224/(-1 + x)] + 
        G[0, 0, 1, 0, 1, 0, x]*RATIO[448/(-1 + x)^2 + 224/(-1 + x)] + 
        G[0, 0, 0, 0, 0, 1, x]*RATIO[544/(-1 + x)^2 + 272/(-1 + x)] + 
        G[0, 0, 0, 0, 1, 0, x]*RATIO[544/(-1 + x)^2 + 272/(-1 + x)] + 
        I*Pi*RATIO[-5840/(27*(-1 + x)) - 3391/(27*x)] + 
        G[1, 1, 1, 0, 1, x]*RATIO[32 - 32/x] + G[1, 1, 1, 1, 0, x]*
         RATIO[32 - 32/x] + G[1, 0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          RATIO[32 - 16/(3*(-1 + x)^2) + 184/(3*(-1 + x)) - 88/(3*x)]) + 
        G[0, 1, 1, 0, 1, x]*RATIO[-64/(3*(-1 + x)^2) - 320/(3*(-1 + x)) - 
           64/(3*x)] + G[0, 1, 1, 1, 0, x]*RATIO[-64/(3*(-1 + x)^2) - 
           320/(3*(-1 + x)) - 64/(3*x)] + G[0, 0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
          RATIO[32/3 - 16/(-1 + x)^2 - 128/(-1 + x) - 32/(3*x)]) + 
        G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
          RATIO[32/3 - 16/(-1 + x)^2 - 128/(-1 + x) - 32/(3*x)]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[32/3 + 256/(-1 + x) - 32/(3*x)] + 
        G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[-8/3 + 16/(-1 + x)^2 + 40/(-1 + x) - 16/(3*x)]) + 
        G[1, 1, 0, 0, 1, x]*RATIO[-24 - 8/(3*(-1 + x)^2) - 760/(3*(-1 + x)) + 
           64/(3*x)] + G[1, 1, 0, 1, 0, x]*RATIO[-24 - 8/(3*(-1 + x)^2) - 
           760/(3*(-1 + x)) + 64/(3*x)] + G[1, 0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
          RATIO[-80/3 + 16/(3*(-1 + x)^2) - 760/(3*(-1 + x)) + 24/x]) + 
        G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
          RATIO[-80/3 + 16/(3*(-1 + x)^2) - 760/(3*(-1 + x)) + 24/x]) + 
        G[1, 0, 1, 0, 1, x]*RATIO[-56/3 + 8/(-1 + x)^2 - 200/(-1 + x) + 
           80/(3*x)] + G[1, 0, 1, 1, 0, x]*RATIO[-56/3 + 8/(-1 + x)^2 - 
           200/(-1 + x) + 80/(3*x)] + G[0, 1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-192/(-1 + x)^2 - 96/(-1 + x)] + 
          RATIO[-8 - 16/(3*(-1 + x)^2) - 536/(3*(-1 + x)) + 80/(3*x)]) + 
        G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-192/(-1 + x)^2 - 96/(-1 + x)] + 
          RATIO[-8 - 16/(3*(-1 + x)^2) - 536/(3*(-1 + x)) + 80/(3*x)]) + 
        G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[536/3 + 128/(3*(-1 + x)^2) + 568/(3*(-1 + x)) - 32/x - 
            128*x]) + G[0, 0, 1, 0, 0, x]*RATIO[104 + 136/(3*(-1 + x)^2) - 
           16/(3*(-1 + x)) + 64/(3*x) - 80*x] + G[1, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          RATIO[416/3 - 40/(3*(-1 + x)^2) + 1384/(3*(-1 + x)) - 80/x - 
            64*x]) + G[1, 1, 0, 1, x]*
         (Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-64/3 + 64/(3*x)] + 
          I*Pi*RATIO[-104/3 - 8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 32/x] + 
          RATIO[752/9 + 64/(3*(-1 + x)) + 16/(9*x) - (160*x)/3]) + 
        G[0, 0, 0, 1, x]*(Pi^2*RATIO[-608/(3*(-1 + x)^2) - 
             304/(3*(-1 + x))] + I*Pi*RATIO[-32/3 - 32/(3*(-1 + x)^2) + 
             32/(3*(-1 + x))] + Log[mu2]^2*RATIO[64/(-1 + x)^2 + 
             32/(-1 + x)] + Log[mu2]*RATIO[-16/3 + 32/(3*(-1 + x)^2) + 
             400/(3*(-1 + x))] + RATIO[800/9 + 146/(9*(-1 + x)^2) + 
            2422/(9*(-1 + x)) - (148*x)/3]) + G[0, 0, 1, 0, x]*
         (Pi^2*RATIO[-208/(-1 + x)^2 - 104/(-1 + x)] + 
          Log[mu2]^2*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
          Log[mu2]*RATIO[-16/3 + 32/(3*(-1 + x)^2) + 400/(3*(-1 + x))] + 
          I*Pi*RATIO[328/3 + 40/(-1 + x)^2 + 32/(3*x) - 80*x] + 
          RATIO[800/9 + 146/(9*(-1 + x)^2) + 2422/(9*(-1 + x)) - 
            (148*x)/3]) + G[1, 1, 1, 0, x]*
         (Log[mu2]*RATIO[-64/3 + 64/(3*x)] + RATIO[752/9 + 64/(3*(-1 + x)) + 
            16/(9*x) - (160*x)/3] + I*Pi*RATIO[200/3 - 56/(3*x) - 48*x]) + 
        G[1, 1, 1, 0, 0, x]*RATIO[56 - 8/x - 48*x] + G[0, 1, 0, 1, x]*
         (Pi^2*RATIO[-272/(3*(-1 + x)^2) - 136/(3*(-1 + x))] + 
          Log[mu2]*RATIO[16/3 + 16/(-1 + x)^2 + 112/(-1 + x) + 32/(3*x)] + 
          I*Pi*RATIO[-16/3 + 80/(3*(-1 + x)^2) - 80/(3*(-1 + x)) + 32/x] + 
          RATIO[892/9 + 106/(3*(-1 + x)^2) + 674/(3*(-1 + x)) + 80/(9*x) - 
            (140*x)/3]) + G[1, 0, 0, 1, x]*
         (Pi^2*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
          I*Pi*RATIO[80/3 - 16/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 32/x] + 
          Log[mu2]*RATIO[64/3 - 16/(3*(-1 + x)^2) + 592/(3*(-1 + x)) - 
             80/(3*x)] + RATIO[1012/9 - 106/(9*(-1 + x)^2) + 
            3358/(9*(-1 + x)) - 380/(9*x) - (128*x)/3]) + 
        G[1, 1, 1, x]*(Pi^2*RATIO[32/9 + 128/(3*(-1 + x)) - 32/(9*x)] + 
          RATIO[1304/3 - 40/x^2 + 640/(3*x) - 208*x] + 
          Log[mu2]*(I*Pi*RATIO[-64/3 + 64/(3*x)] + 
            RATIO[192 + 32/x - 96*x]) + I*Pi*RATIO[-112/9 + 64/(3*(-1 + x)) - 
             128/(9*x) - (16*x)/3]) + G[1, 0, 1, 1, x]*
         (Pi^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          Log[mu2]*RATIO[-16/3 - 192/(-1 + x) + 16/(3*x)] + 
          I*Pi*RATIO[-24 + 8/(-1 + x)^2 - 8/(-1 + x) + 32/x] + 
          RATIO[-64/9 - 368/(-1 + x) + 436/(9*x) - (4*x)/3]) + 
        I*Pi^5*RATIO[13/135 - 181/(135*(-1 + x)^2) + 184/(135*(-1 + x)) - 
           296/(135*x) + (34*x)/45] + G[0, 1, 1, 1, 1, x]*
         RATIO[384/(-1 + x)] + G[1, 0, 1, 1, 1, x]*RATIO[384/(-1 + x)] + 
        G[0, 0, 1, 1, x]*(Pi^2*RATIO[-112/(-1 + x)^2 - 56/(-1 + x)] + 
          Log[mu2]^2*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          Log[mu2]*RATIO[16/3 - 32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
          I*Pi*RATIO[16 + 16/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - 32/(3*x)] + 
          RATIO[64/9 - 146/(9*(-1 + x)^2) + 74/(9*(-1 + x)) - 32/x + 
            (4*x)/3]) + Pi^4*RATIO[-1412/405 - 2537/(1620*(-1 + x)^2) + 
           1849/(324*(-1 + x)) + (79*x)/54] + 
        I*Pi^3*RATIO[415/27 - 1463/(162*(-1 + x)^2) - 2305/(162*(-1 + x)) - 
           520/(81*x) + (59*x)/18] + G[0, 1, 0, 0, x]*
         (Pi^2*RATIO[-224/(3*(-1 + x)^2) - 112/(3*(-1 + x))] + 
          I*Pi*RATIO[144 + 64/(3*(-1 + x)^2) + 32/(3*(-1 + x)) - 80/(3*x) - 
             96*x] + RATIO[280/9 - 82/(3*(-1 + x)^2) - 82/(-1 + x) - 
            160/(9*x) + (40*x)/3] + Log[mu2]*RATIO[-80/3 - 16/(-1 + x)^2 - 
             64/(3*x) + 32*x]) + G[1, 0, 1, 0, 0, x]*
         RATIO[-64 - 8/(-1 + x)^2 + 24/x + 32*x] + G[1, 0, 1, 0, x]*
         (Pi^2*RATIO[128/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
          Log[mu2]*RATIO[64/3 - 16/(3*(-1 + x)^2) + 592/(3*(-1 + x)) - 
             80/(3*x)] + RATIO[1012/9 - 106/(9*(-1 + x)^2) + 
            3358/(9*(-1 + x)) - 380/(9*x) - (128*x)/3] + 
          I*Pi*RATIO[-184/3 - 16/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 24/x + 
             32*x]) + G[1, 1, 0, 0, x]*
         (Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
          Log[mu2]*RATIO[176/3 - 80/(3*x) - 32*x] + 
          RATIO[-256/9 - 8/(-1 + x)^2 + 208/(3*(-1 + x)) + 52/(9*x) - 
            (16*x)/3] + I*Pi*RATIO[-64 + 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 
             56/(3*x) + 48*x]) + G[0, 1, 1, 1, x]*
         (Pi^2*RATIO[-128/(3*(-1 + x)^2) - 64/(3*(-1 + x))] + 
          I*Pi*RATIO[-64/(3*(-1 + x)^2) + 64/(3*(-1 + x)) - 64/(3*x)] + 
          Log[mu2]*RATIO[-256/(-1 + x)] + RATIO[-96 - 544/(-1 + x) + 64/x + 
            48*x]) + G[1, 0, 0, 0, x]*
         (Pi^2*RATIO[160/(3*(-1 + x)^2) + 80/(3*(-1 + x))] + 
          I*Pi*RATIO[176/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 24/x - 
             32*x] + Log[mu2]*RATIO[-160/3 + 32/(3*(-1 + x)^2) - 
             608/(3*(-1 + x)) + 32/x + 32*x] + 
          RATIO[-328/9 + 284/(9*(-1 + x)^2) - 4700/(9*(-1 + x)) + 80/(3*x) + 
            (164*x)/3]) + G[1, 1, 0, 0, 0, x]*
         RATIO[-296/3 + 16/(3*(-1 + x)^2) + 752/(3*(-1 + x)) + 24/x + 80*x] + 
        Pi^2*RATIO[-4129/27 - 14717/(162*(-1 + x)) - 12/x + (271*x)/3] + 
        G[0, 1, 1, 0, x]*(Pi^2*RATIO[-352/(3*(-1 + x)^2) - 
             176/(3*(-1 + x))] + Log[mu2]*RATIO[16/3 + 16/(-1 + x)^2 + 
             112/(-1 + x) + 32/(3*x)] + RATIO[892/9 + 106/(3*(-1 + x)^2) + 
            674/(3*(-1 + x)) + 80/(9*x) - (140*x)/3] + 
          I*Pi*RATIO[-416/3 - 80/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 16/x + 
             96*x]) + G[0, 1, 1, 0, 0, x]*RATIO[-144 - 64/(3*(-1 + x)^2) - 
           32/(3*(-1 + x)) + 80/(3*x) + 96*x] + G[0, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[448/(-1 + x)^2 + 224/(-1 + x)] + 
          RATIO[-512/3 - 8/(3*(-1 + x)^2) + 968/(3*(-1 + x)) + 112*x]) + 
        G[0, 0, 0, 0, x]*(Pi^2*RATIO[-176/(-1 + x)^2 - 88/(-1 + x)] + 
          Log[mu2]^2*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
          Log[mu2]*RATIO[64/3 - 80/(3*(-1 + x)^2) - 688/(3*(-1 + x)) - 
             32*x] + I*Pi*RATIO[-344/3 - 104/(3*(-1 + x)^2) - 
             16/(3*(-1 + x)) + 80*x] + RATIO[-3152/9 - 392/(9*(-1 + x)^2) - 
            2608/(9*(-1 + x)) + (388*x)/3]) + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[32 - 32/x] + RATIO[-288 - 48/x + 144*x]) + 
        (Pi^2*RATIO[68/3 - 28/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - (40*x)/3] + 
          I*Pi*RATIO[140/3 - 212/(9*(-1 + x)^2) + 548/(9*(-1 + x)) - 
             320/(9*x) + 20*x] + RATIO[-6136/27 + 1463/(27*(-1 + x)^2) - 
            7841/(27*(-1 + x)) + (959*x)/9])*Zeta[3] + 
        RATIO[-288/(-1 + x)^2 - 144/(-1 + x)]*Zeta[3]^2 + 
        G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-32/3 + 32/(3*x)] + 
          RATIO[-2308/27 + 16/(3*(-1 + x)^2) + 452/(3*(-1 + x)) + 
            1168/(27*x) - (118*x)/9] + Pi^2*RATIO[80/3 - 44/(9*(-1 + x)^2) + 
             968/(9*(-1 + x)) - 164/(9*x) - (32*x)/3] + 
          I*Pi*RATIO[284/9 + 178/(9*(-1 + x)^2) - 766/(9*(-1 + x)) + 
             20/(9*x) + (20*x)/3] + Log[mu2]*
           (Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
            RATIO[-400/9 + 64/(-1 + x) + 160/(9*x) - (16*x)/3] + 
            I*Pi*RATIO[-160/3 + 16/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 80/
                (3*x) + 32*x]) + RATIO[-224/(-1 + x)^2 - 112/(-1 + x)]*
           Zeta[3]) + Log[mu2]^2*(Pi^4*RATIO[-136/(45*(-1 + x)^2) - 
             68/(45*(-1 + x))] + I*Pi*RATIO[-40/(3*(-1 + x)) - 32/(3*x)] + 
          I*Pi^3*RATIO[8/3 - 8/(9*(-1 + x)^2) + 8/(9*(-1 + x)) - 32/(9*x)] + 
          Pi^2*RATIO[-24 - 104/(9*(-1 + x)) + 12*x] + 
          RATIO[16/3 + 16/(3*(-1 + x)^2) - 208/(3*(-1 + x))]*Zeta[3]) + 
        G[1, 0, 1, x]*(Log[mu2]^2*RATIO[16/3 - 16/(3*x)] + 
          Pi^2*RATIO[-8/3 - 4/(9*(-1 + x)^2) + 952/(9*(-1 + x)) + 32/(9*x)] + 
          I*Pi*RATIO[140/9 - 106/(9*(-1 + x)^2) - 98/(9*(-1 + x)) + 
             16/(3*x) + (20*x)/3] + Log[mu2]*
           (Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
            I*Pi*RATIO[80/3 - 16/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 32/x] + 
            RATIO[-808/9 - 16/(-1 + x) - 8/(9*x) + (152*x)/3]) + 
          RATIO[-5146/27 - 194/(3*(-1 + x)) + 4/x^2 - 278/(27*x) + 
            (995*x)/9] + RATIO[-32/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[16/3 - 16/(3*x)] + 
          I*Pi*RATIO[-104/3 - 8/(-1 + x)^2 + 224/(3*(-1 + x)) + 20/(3*x) - 
             8*x] + Pi^2*RATIO[-100/9 + 4/(9*(-1 + x)^2) + 
             1052/(9*(-1 + x)) - 16/(9*x) + (40*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[48 - 16/x - 32*x] + 
            RATIO[-808/9 - 16/(-1 + x) - 8/(9*x) + (152*x)/3]) + 
          RATIO[-5146/27 - 194/(3*(-1 + x)) + 4/x^2 - 278/(27*x) + 
            (995*x)/9] + RATIO[32/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-16/3 - 16/(3*(-1 + x)^2) - 
             176/(3*(-1 + x))] + Pi^2*RATIO[4/9 + 20/(3*(-1 + x)^2) + 
             268/(3*(-1 + x)) + 8/(9*x) - (16*x)/3] + 
          I*Pi*RATIO[28 - 140/(9*(-1 + x)^2) - 832/(9*(-1 + x)) - 80/(9*x) + 
             12*x] + Log[mu2]*(Pi^2*RATIO[256/(3*(-1 + x)^2) + 128/
                (3*(-1 + x))] + I*Pi*RATIO[-32 - 32/(3*(-1 + x)^2) - 16/
                (3*(-1 + x)) - 32/(3*x) + 32*x] + 
            RATIO[-920/9 - 212/(9*(-1 + x)^2) - 2116/(9*(-1 + x)) + 
              (136*x)/3]) + RATIO[-5060/27 - 1319/(27*(-1 + x)^2) - 
            12043/(27*(-1 + x)) - 64/(3*x) + (841*x)/9] + 
          RATIO[128/(-1 + x)^2 + 64/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 1, x]*(Pi^2*RATIO[-20/9 + 8/(9*(-1 + x)^2) + 
             604/(9*(-1 + x)) - 8/(9*x)] + Log[mu2]*
           (Pi^2*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
            RATIO[800/(3*(-1 + x)) - 32/x] + I*Pi*RATIO[16/3 + 16/
                (-1 + x)^2 - 16/(-1 + x) + 32/(3*x)]) + 
          Log[mu2]^2*RATIO[64/(-1 + x)] + 
          I*Pi*RATIO[28/9 + 106/(3*(-1 + x)^2) - 158/(3*(-1 + x)) + 
             368/(9*x) + (4*x)/3] + RATIO[-10 + 4658/(9*(-1 + x)) + 12/x^2 - 
            140/x + 4*x] + RATIO[160/(-1 + x)^2 + 80/(-1 + x)]*Zeta[3]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-16/3 - 16/(3*(-1 + x)^2) - 
             176/(3*(-1 + x))] + Pi^2*RATIO[-8/3 + 100/(9*(-1 + x)^2) + 
             536/(9*(-1 + x)) + 16/(9*x)] + 
          I*Pi*RATIO[-56/9 - 212/(9*(-1 + x)^2) + 380/(9*(-1 + x)) - 32/x - 
             (8*x)/3] + Log[mu2]*(I*Pi*RATIO[-32/3 - 32/(3*(-1 + x)^2) + 32/
                (3*(-1 + x))] + Pi^2*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
            RATIO[-920/9 - 212/(9*(-1 + x)^2) - 2116/(9*(-1 + x)) + 
              (136*x)/3]) + RATIO[-5060/27 - 1319/(27*(-1 + x)^2) - 
            12043/(27*(-1 + x)) - 64/(3*x) + (841*x)/9] + 
          RATIO[160/(-1 + x)^2 + 80/(-1 + x)]*Zeta[3]) + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[32/3 + 32/(3*(-1 + x)^2) + 
             160/(3*(-1 + x))] + RATIO[11254/27 + 1342/(27*(-1 + x)^2) + 
            5180/(27*(-1 + x)) - (1718*x)/9] + Log[mu2]*
           (Pi^2*RATIO[320/(3*(-1 + x)^2) + 160/(3*(-1 + x))] + 
            RATIO[2128/9 + 280/(9*(-1 + x)^2) + 1112/(9*(-1 + x)) - 
              (272*x)/3] + I*Pi*RATIO[112/3 + 16/(3*(-1 + x)^2) + 32/
                (3*(-1 + x)) - 32*x]) + 
          I*Pi*RATIO[-224/9 + 34/(9*(-1 + x)^2) + 926/(9*(-1 + x)) - 
             (32*x)/3] + Pi^2*RATIO[-12 + 4/(-1 + x)^2 + 24/(-1 + x) + 
             (8*x)/3] + RATIO[960/(-1 + x)^2 + 480/(-1 + x)]*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[-68/(45*(-1 + x)^2) - 34/(45*(-1 + x))] + 
          I*Pi*RATIO[74/27 - 194/(3*(-1 + x)) - 16/x^2 + 2890/(27*x) + 
             (59*x)/9] + I*Pi^3*RATIO[-92/9 - 4/(9*(-1 + x)^2) + 
             4/(9*(-1 + x)) + 16/(9*x) + 8*x] + 
          Pi^2*RATIO[-1220/27 - 536/(9*(-1 + x)) - 52/(27*x) + (196*x)/9] + 
          Log[mu2]^2*(I*Pi*RATIO[16/3 - 16/(3*x)] + 
            RATIO[-48 - 8/x + 24*x]) + Log[mu2]*
           (Pi^2*RATIO[-8/9 - 32/(-1 + x) + 8/(9*x)] + 
            I*Pi*RATIO[56/9 - 16/(-1 + x) + 136/(9*x) + (8*x)/3] + 
            RATIO[-724/3 + 20/x^2 - 96/x + 104*x]) + 
          RATIO[-3841/9 + 75/x^2 - 345/x + (542*x)/3] + 
          RATIO[280/3 + 8/(3*(-1 + x)^2) - 488/(3*(-1 + x)) - 128/(3*x) - 
             48*x]*Zeta[3]) + G[0, 0, x]*
         (Pi^4*RATIO[-392/(45*(-1 + x)^2) - 196/(45*(-1 + x))] + 
          I*Pi*RATIO[2126/27 + 1175/(27*(-1 + x)^2) - 4931/(27*(-1 + x)) - 
             64/(3*x) + (59*x)/9] + I*Pi^3*RATIO[-160/9 - 
             104/(9*(-1 + x)^2) + 44/(9*(-1 + x)) - 64/(9*x) + (40*x)/3] + 
          Pi^2*RATIO[-1528/27 - 427/(27*(-1 + x)^2) - 2129/(27*(-1 + x)) + 
             (206*x)/9] + Log[mu2]^2*(Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/
                (3*(-1 + x))] + I*Pi*RATIO[16/3 + 16/(3*(-1 + x)^2) - 16/
                (3*(-1 + x))] + RATIO[-48 + 8/(-1 + x)^2 + 40/(3*(-1 + x)) + 
              24*x]) + RATIO[-1271/9 + 521/(9*(-1 + x)^2) + 
            3956/(27*(-1 + x)) + (542*x)/3] + 
          RATIO[144 - 24/(-1 + x)^2 - 360/(-1 + x) - 112*x]*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[344/9 + 212/(9*(-1 + x)^2) - 764/
                (9*(-1 + x)) + (8*x)/3] + Pi^2*RATIO[-88/9 - 88/
                (9*(-1 + x)^2) - 368/(9*(-1 + x)) + (16*x)/3] + 
            RATIO[-452/3 + 128/(3*(-1 + x)^2) + 644/(9*(-1 + x)) + 104*x] + 
            RATIO[-448/(-1 + x)^2 - 224/(-1 + x)]*Zeta[3])) + 
        G[0, 1, x]*(Pi^4*RATIO[176/(45*(-1 + x)^2) + 88/(45*(-1 + x))] + 
          RATIO[284 + 3671/(27*(-1 + x)) + 772/(9*x) - (542*x)/3] + 
          Log[mu2]^2*(Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
            I*Pi*RATIO[-16/3 - 16/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
            RATIO[48 + 16/(3*(-1 + x)) - 24*x]) + 
          I*Pi^3*RATIO[236/9 + 52/(9*(-1 + x)^2) - 4/(9*(-1 + x)) - 
             40/(9*x) - 16*x] + I*Pi*RATIO[-38/27 - 1319/(27*(-1 + x)^2) + 
             3143/(27*(-1 + x)) + 12/x^2 - 140/x - (59*x)/9] + 
          Pi^2*RATIO[-1330/27 - 20/(27*(-1 + x)^2) - 3862/(27*(-1 + x)) + 
             392/(27*x) + (242*x)/9] + RATIO[-304/3 - 136/(3*(-1 + x)^2) - 
             176/(3*(-1 + x)) - 32/x + 96*x]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[32/9 - 8/(9*(-1 + x)^2) - 592/(9*(-1 + x)) - 
               16/(9*x)] + RATIO[196 + 404/(9*(-1 + x)) + 64/(3*x) - 104*x] + 
            I*Pi*RATIO[-56/9 - 212/(9*(-1 + x)^2) + 380/(9*(-1 + x)) - 32/
                x - (8*x)/3] + RATIO[-64/(-1 + x)^2 - 32/(-1 + x)]*
             Zeta[3])) + G[1, 0, x]*(Pi^4*RATIO[32/(9*(-1 + x)^2) + 
             16/(9*(-1 + x))] + RATIO[284 + 3671/(27*(-1 + x)) + 772/(9*x) - 
            (542*x)/3] + Log[mu2]^2*(I*Pi*RATIO[-16/3 + 16/(3*x)] + 
            RATIO[48 + 16/(3*(-1 + x)) - 24*x]) + 
          I*Pi*RATIO[-2162/27 + 16/(3*(-1 + x)^2) + 1178/(9*(-1 + x)) + 
             4/x^2 + 1466/(27*x) - (59*x)/9] + 
          I*Pi^3*RATIO[124/9 + 20/(9*(-1 + x)^2) - 8/(9*(-1 + x)) - 
             56/(9*x) - (16*x)/3] + Pi^2*RATIO[-1034/27 + 
             17/(27*(-1 + x)^2) - 5219/(27*(-1 + x)) + 142/(27*x) + 
             (220*x)/9] + RATIO[-112 + 40/(3*(-1 + x)^2) - 640/(3*(-1 + x)) + 
             160/(3*x) + 64*x]*Zeta[3] + Log[mu2]*
           (RATIO[196 + 404/(9*(-1 + x)) + 64/(3*x) - 104*x] + 
            Pi^2*RATIO[64/9 + 8/(9*(-1 + x)^2) - 776/(9*(-1 + x)) - 8/(9*x) - 
               (16*x)/3] + I*Pi*RATIO[-344/9 + 176/(3*(-1 + x)) + 152/(9*x) - 
               (8*x)/3] + RATIO[64/(-1 + x)^2 + 32/(-1 + x)]*Zeta[3])) + 
        RATIO[160 + 16/(-1 + x)^2 - 244/(-1 + x) - 96*x]*Zeta[5] + 
        Log[mu2]*(I*Pi*RATIO[-836/(9*(-1 + x)) - 556/(9*x)] + 
          I*Pi^3*RATIO[76/9 - 106/(27*(-1 + x)^2) - 194/(27*(-1 + x)) - 
             160/(27*x) + (4*x)/3] + Pi^4*RATIO[-374/135 - 
             28/(27*(-1 + x)^2) + 46/(27*(-1 + x)) + (112*x)/45] + 
          Pi^2*RATIO[-922/9 - 1306/(27*(-1 + x)) + 52*x] + 
          (Pi^2*RATIO[-448/(3*(-1 + x)^2) - 224/(3*(-1 + x))] + 
            I*Pi*RATIO[-32/(3*(-1 + x)^2) + 128/(3*(-1 + x)) - 128/(3*x) + 32*
                x] + RATIO[-1096/9 + 212/(9*(-1 + x)^2) - 1244/(9*(-1 + x)) + 
              (152*x)/3])*Zeta[3] + RATIO[-384/(-1 + x)^2 - 192/(-1 + x)]*
           Zeta[5]) + G[1, x]*(I*Pi*RATIO[107/9 + 3671/(27*(-1 + x)) + 
             75/x^2 - 321/x] + RATIO[3077/9 - 3391/(27*x)] + 
          Log[mu2]^2*(RATIO[24 - 32/(3*x)] + I*Pi*RATIO[16/(3*(-1 + x)) - 8/
                x] + Pi^2*RATIO[-8/9 + 32/(3*(-1 + x)) + 8/(9*x)]) + 
          Pi^2*RATIO[7424/81 + 2216/(27*(-1 + x)) - 12/x^2 + 4081/(81*x) - 
             (2831*x)/54] + Pi^4*RATIO[298/135 - 14/(27*(-1 + x)^2) + 
             67/(135*(-1 + x)) - 23/(135*x) - (98*x)/45] + 
          I*Pi^3*RATIO[38/9 - 17/(27*(-1 + x)^2) - 301/(27*(-1 + x)) + 
             28/(27*x) + (2*x)/3] + 
          (Pi^2*RATIO[-224/(3*(-1 + x)^2) - 112/(3*(-1 + x))] + 
            RATIO[256/9 + 34/(9*(-1 + x)^2) + 2426/(9*(-1 + x)) + 80/(3*x) - 
              (200*x)/3] + I*Pi*RATIO[-80 - 16/(3*(-1 + x)^2) + 64/
                (3*(-1 + x)) + 128/(3*x) + 32*x])*Zeta[3] + 
          Log[mu2]*(Pi^4*RATIO[-136/(45*(-1 + x)^2) - 68/(45*(-1 + x))] + 
            I*Pi*RATIO[8/3 + 404/(9*(-1 + x)) + 20/x^2 - 96/x] + 
            RATIO[464/3 - 556/(9*x)] + Pi^2*RATIO[1268/27 + 392/
                (9*(-1 + x)) + 148/(27*x) - (220*x)/9] + 
            I*Pi^3*RATIO[-32/3 - 8/(9*(-1 + x)^2) + 8/(9*(-1 + x)) + 40/
                (9*x) + (16*x)/3] + RATIO[16/3 + 16/(3*(-1 + x)^2) + 176/
                (3*(-1 + x)) + 32/x - 32*x]*Zeta[3]) + 
          RATIO[-192/(-1 + x)^2 - 96/(-1 + x)]*Zeta[5]) + 
        G[0, x]*(RATIO[-3077/9 - 5840/(27*(-1 + x))] + 
          I*Pi*RATIO[-107/9 + 521/(9*(-1 + x)^2) + 5119/(27*(-1 + x)) + 
             772/(9*x)] + Pi^2*RATIO[7309/81 - 3145/(162*(-1 + x)^2) + 
             27073/(162*(-1 + x)) - (2677*x)/54] + 
          I*Pi^3*RATIO[-56/9 + 139/(27*(-1 + x)^2) + 65/(27*(-1 + x)) + 
             160/(27*x) - (8*x)/3] + Pi^4*RATIO[263/135 + 
             173/(135*(-1 + x)^2) - 254/(135*(-1 + x)) - (14*x)/9] + 
          (Pi^2*RATIO[208/(-1 + x)^2 + 104/(-1 + x)] + 
            I*Pi*RATIO[80 + 128/(3*(-1 + x)^2) - 152/(3*(-1 + x)) + 128/
                (3*x) - 80*x] + RATIO[1532/9 + 464/(9*(-1 + x)^2) + 
              2668/(9*(-1 + x)) - (100*x)/3])*Zeta[3] + 
          Log[mu2]^2*(RATIO[-24 - 40/(3*(-1 + x))] + 
            I*Pi*RATIO[8/(-1 + x)^2 + 56/(3*(-1 + x))] + 
            Pi^2*RATIO[8/9 + 8/(9*(-1 + x)^2) + 184/(9*(-1 + x))] + 
            RATIO[64/(-1 + x)^2 + 32/(-1 + x)]*Zeta[3]) + 
          Log[mu2]*(RATIO[-464/3 - 836/(9*(-1 + x))] + 
            Pi^4*RATIO[64/(9*(-1 + x)^2) + 32/(9*(-1 + x))] + 
            I*Pi*RATIO[-8/3 + 128/(3*(-1 + x)^2) + 808/(9*(-1 + x)) + 64/
                (3*x)] + Pi^2*RATIO[1180/27 - 182/(27*(-1 + x)^2) + 2354/
                (27*(-1 + x)) - (212*x)/9] + I*Pi^3*
             RATIO[8/3 + 40/(9*(-1 + x)^2) - 16/(9*(-1 + x)) + 64/(9*x) - 
               (16*x)/3] + RATIO[-64/3 + 80/(3*(-1 + x)^2) + 832/
                (3*(-1 + x)) + 32*x]*Zeta[3]) + 
          RATIO[752/(-1 + x)^2 + 376/(-1 + x)]*Zeta[5]))/Nc))}


==> anc/H_qg_qa_-++-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*((RATIO[-125159/26244] + G[1, 1, 1, x]*(RATIO[-152/27] + 
        Log[mu2]*RATIO[-16/9]) + G[0, 1, 1, 1, x]*RATIO[-8/9] + 
      G[1, 0, 1, 1, x]*RATIO[-8/9] + G[1, 1, 0, 1, x]*RATIO[-8/9] + 
      G[1, 1, 1, 0, x]*RATIO[-8/9] + Log[mu2]^3*RATIO[-38/81] + 
      G[0, 1, x]*(RATIO[-406/81] + Log[mu2]*RATIO[-76/27] + 
        Log[mu2]^2*RATIO[-4/9]) + G[1, 0, x]*(RATIO[-406/81] + 
        Log[mu2]*RATIO[-76/27] + Log[mu2]^2*RATIO[-4/9]) + 
      G[1, x]*(Pi^2*RATIO[-76/81] + Pi^2*Log[mu2]*RATIO[-8/27]) + 
      Log[mu2]^4*RATIO[-1/27] + Pi^4*RATIO[43/2430] + 
      G[1, 1, 1, 1, x]*RATIO[8/3] + G[0, 1, 1, x]*(Log[mu2]*RATIO[8/9] + 
        RATIO[76/27]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[8/9] + RATIO[76/27]) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[8/9] + RATIO[76/27]) + 
      G[1, 1, x]*(Pi^2*RATIO[8/27] + Log[mu2]^2*RATIO[4/9] + 
        Log[mu2]*RATIO[76/27] + RATIO[406/81]) + 
      I*Pi*RATIO[-127/27 - 406/(81*(-1 + x))] + G[0, 0, 0, x]*
       (RATIO[-76/27 - 76/(27*(-1 + x)^2) - 152/(27*(-1 + x))] + 
        Log[mu2]*RATIO[-8/9 - 8/(9*(-1 + x)^2) - 16/(9*(-1 + x))]) + 
      Log[mu2]^2*(RATIO[-185/81] + Pi^2*RATIO[4/27] + 
        I*Pi*RATIO[-2/3 - 4/(9*(-1 + x))]) + 
      I*Pi^3*RATIO[2/9 + 4/(27*(-1 + x))] + G[0, 0, 0, 0, x]*
       RATIO[8/9 + 8/(9*(-1 + x)^2) + 16/(9*(-1 + x))] + 
      Pi^2*RATIO[961/243 + 152/(81*(-1 + x))] + 
      G[0, 0, x]*(Pi^2*RATIO[4/27 + 4/(27*(-1 + x)^2) + 8/(27*(-1 + x))] + 
        Log[mu2]^2*RATIO[4/9 + 4/(9*(-1 + x)^2) + 8/(9*(-1 + x))] + 
        Log[mu2]*RATIO[76/27 + 76/(27*(-1 + x)^2) + 152/(27*(-1 + x))] + 
        RATIO[406/81 + 406/(81*(-1 + x)^2) + 812/(81*(-1 + x))]) + 
      RATIO[-208/243]*Zeta[3] + Log[mu2]*(RATIO[-3893/729] + 
        I*Pi*RATIO[-10/3 - 76/(27*(-1 + x))] + 
        Pi^2*RATIO[148/81 + 16/(27*(-1 + x))] + RATIO[-8/27]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*RATIO[4/27] + RATIO[464/729 - 406/(81*(-1 + x))] + 
        Pi^2*RATIO[-98/81 - 152/(81*(-1 + x)^2) - 268/(81*(-1 + x))] + 
        I*Pi^3*RATIO[-4/27 - 4/(27*(-1 + x)^2) - 8/(27*(-1 + x))] + 
        Log[mu2]^2*(RATIO[20/27 - 4/(9*(-1 + x))] + 
          I*Pi*RATIO[4/9 + 4/(9*(-1 + x)^2) + 8/(9*(-1 + x))]) + 
        Log[mu2]*(RATIO[100/81 - 76/(27*(-1 + x))] + 
          Pi^2*RATIO[-16/27 - 16/(27*(-1 + x)^2) - 32/(27*(-1 + x))] + 
          I*Pi*RATIO[40/27 + 76/(27*(-1 + x)^2) + 128/(27*(-1 + x))]) + 
        I*Pi*RATIO[100/81 + 406/(81*(-1 + x)^2) + 584/(81*(-1 + x))] + 
        RATIO[8/27]*Zeta[3]))/Nc + Nc*(G[1, 1, 1, 1, x]*RATIO[-16/9] + 
      I*Pi*G[0, 0, 1, x]*RATIO[-8/9] + G[0, 0, 1, 1, x]*RATIO[-8/9] + 
      I*Pi^3*RATIO[-38/81] + Pi^4*RATIO[2/45] + Log[mu2]^4*RATIO[2/27] + 
      Log[mu2]^3*(I*Pi*RATIO[4/27] + RATIO[58/81]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[8/9] + G[1, 0, 1, 1, x]*RATIO[8/9] + 
      G[0, 1, 1, 1, x]*RATIO[16/9] + Log[mu2]^2*(Pi^2*RATIO[-2/9] + 
        I*Pi*RATIO[38/27] + RATIO[217/81]) + RATIO[107407/26244] + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[-8/9] + I*Pi*RATIO[8/9] + 
        RATIO[-40/27 + 4/(3*x^2) - 8/(3*x)]) + 
      G[0, 1, x]*(I*Pi*Log[mu2]*RATIO[-8/9] + Pi^2*RATIO[4/9] + 
        I*Pi*RATIO[-40/27 + 4/(3*x^2) - 8/(3*x)]) + 
      Pi^2*RATIO[-511/243 - 2/(3*x)] + G[1, 1, x]*(Pi^2*RATIO[-4/9] + 
        RATIO[2/x^2 - 22/(3*x)] + Log[mu2]*(I*Pi*RATIO[8/9] + 
          RATIO[4/(3*x^2) - 8/(3*x)]) + 
        I*Pi*RATIO[40/27 - 4/(3*x^2) + 8/(3*x)]) + 
      I*Pi*RATIO[3353/729 + 10/(3*x)] + G[1, 1, 1, x]*
       (I*Pi*RATIO[-8/9] + Log[mu2]*RATIO[8/9] + 
        RATIO[40/27 - 8/(3*x^2) + 16/(3*x)]) + 
      (I*Pi*RATIO[8/27] + RATIO[188/243])*Zeta[3] + 
      G[1, x]*(Log[mu2]^2*(RATIO[-20/27] + I*Pi*RATIO[-4/9]) + 
        Log[mu2]^3*RATIO[-4/27] + I*Pi^3*RATIO[4/27] + 
        I*Pi*RATIO[-100/81 + 2/x^2 - 6/x] + Log[mu2]*(Pi^2*RATIO[4/9] + 
          I*Pi*RATIO[-40/27 + 4/(3*x^2) - 8/(3*x)] + 
          RATIO[-100/81 + 4/(3*x)]) + Pi^2*RATIO[20/27 - 2/(3*x^2) + 
           4/(3*x)] + RATIO[-464/729 + 10/(3*x)] + RATIO[-8/27]*Zeta[3]) + 
      Log[mu2]*(Pi^2*RATIO[-38/27] + I*Pi^3*RATIO[-4/27] + RATIO[3817/729] + 
        I*Pi*RATIO[334/81 + 4/(3*x)] + RATIO[16/27]*Zeta[3]))) + 
  Qf*(Nc^3*(I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[-4] + I*Pi*G[0, 1, 1, 0, 1, x]*
       RATIO[-4] + G[0, 0, 0, 0, 1, 1, x]*RATIO[-4] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-4] + G[1, 0, 1, 1, 1, 1, x]*RATIO[-3] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-2] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-2] + Log[mu2]^4*(RATIO[-1493/216] + 
        I*Pi*RATIO[-29/36] + Pi^2*RATIO[-1/2]) + Pi^6*RATIO[59/102060] + 
      Log[mu2]^6*RATIO[1/6] + Log[mu2]^5*(RATIO[-17/36] + I*Pi*RATIO[1/2]) + 
      I*Pi*G[0, 0, 1, 0, 1, x]*RATIO[2] + I*Pi*G[0, 1, 0, 0, 1, x]*RATIO[2] + 
      I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[2] + I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[2] + G[0, 0, 1, 0, 1, 1, x]*RATIO[2] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[2] + G[1, 0, 0, 0, 1, 1, x]*RATIO[2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[2] + G[0, 1, 0, 1, 1, x]*
       (RATIO[-44/3] + Log[mu2]*RATIO[2]) + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[-44/3] + Pi^2*RATIO[-5/3] + I*Pi*Log[mu2]*RATIO[2]) + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[3] + G[1, 0, 0, 1, 1, 1, x]*RATIO[4] + 
      I*Pi*G[0, 0, 0, 1, x]*RATIO[44/3] + G[1, 0, 1, 1, 1, x]*
       (I*Pi*RATIO[-7] + Log[mu2]*RATIO[-4] + RATIO[44/3]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-4] + Log[mu2]*RATIO[-2] + 
        RATIO[44/3]) + G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[-1] + RATIO[44/3]) + G[0, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[2] + RATIO[44/3]) + G[1, 1, 0, 1, x]*
       (I*Pi*Log[mu2]*RATIO[-2] + Pi^2*RATIO[8/3] + I*Pi*RATIO[44/3]) + 
      G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[4] + Log[mu2]*RATIO[6] + 
        RATIO[-88/3 - 10/(-1 + x)^2 - 16/(-1 + x)]) + 
      RATIO[148756267/419904 - 439/(72*(-1 + x))] + 
      I*Pi^5*RATIO[311/2160 + 1/(6*(-1 + x)^2) + 4/(15*(-1 + x))] + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[2] + I*Pi*RATIO[6] + 
        RATIO[-44/3 + 10/(-1 + x)^2 + 16/(-1 + x)]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[-11/3] + I*Pi*Log[mu2]*RATIO[2] + 
        I*Pi*RATIO[-44/3 + 10/(-1 + x)^2 + 16/(-1 + x)]) + 
      Pi^2*RATIO[-1782961/34992 - 50/(9*(-1 + x)) - 385/(48*x)] + 
      I*Pi^3*RATIO[-15079/3888 + 11/(12*x)] + 
      I*Pi*RATIO[8599451/46656 + 1441/(18*x)] + G[1, 0, 1, 1, x]*
       (Log[mu2]*(RATIO[-19/2] + I*Pi*RATIO[-2]) + Log[mu2]^2*RATIO[1] + 
        Pi^2*RATIO[10/3] + I*Pi*RATIO[31/6] + RATIO[107/4 + 11/(4*x^2) - 
          7/x - 18*x]) + G[0, 1, 1, 1, x]*(I*Pi*RATIO[-13/6] + 
        Log[mu2]*(RATIO[-101/6] + I*Pi*RATIO[-2]) + Log[mu2]^2*RATIO[1] + 
        Pi^2*RATIO[7/3] + RATIO[1141/18 + 10/(-1 + x) + 11/(4*x^2) - 7/x - 
          18*x]) + Pi^4*RATIO[-4/15 - 407/(1080*(-1 + x)^2) - 
         253/(540*(-1 + x)) - (11*x)/20] + G[1, 1, 1, x]*
       (Pi^2*RATIO[-11] + Log[mu2]^2*(RATIO[-11/3] + I*Pi*RATIO[-3]) + 
        Log[mu2]^3*RATIO[-1] + I*Pi^3*RATIO[1] + 
        Log[mu2]*(Pi^2*RATIO[3] + I*Pi*RATIO[22/3] + 
          RATIO[385/18 + 33/(4*x^2) - 21/x]) + 
        RATIO[1861/27 - 451/(12*x^2) + 977/(12*x)] + 
        I*Pi*RATIO[-961/18 + 11/(2*x^2) - 14/x + 18*x]) + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[44/3] + Log[mu2]*RATIO[44/3] + 
        RATIO[-673/9 - 11/(4*x^2) + 7/x + 18*x]) + G[0, 0, 1, 1, x]*
       (Pi^2*RATIO[-3] + Log[mu2]^2*RATIO[-2] + 
        Log[mu2]*(I*Pi*RATIO[2] + RATIO[35/3]) + 
        I*Pi*RATIO[-53/3 - 10/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[-553/36 + 37/(3*(-1 + x)^2) + 46/(3*(-1 + x)) - 11/(2*x^2) + 
          14/x + 18*x]) + G[0, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-2] + 
        I*Pi^3*RATIO[2/3] + Log[mu2]*(Pi^2*RATIO[2] + I*Pi*RATIO[35/3]) + 
        Pi^2*RATIO[-13/3 + 10/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        I*Pi*RATIO[-553/36 + 37/(3*(-1 + x)^2) + 46/(3*(-1 + x)) - 
           11/(2*x^2) + 14/x + 18*x]) + 
      (I*Pi^3*RATIO[-8/9] + Pi^2*RATIO[110/27] + 
        RATIO[-616381/1944 - 10/(-1 + x)] + 
        I*Pi*RATIO[-3199/54 + 37/(3*(-1 + x)^2) + 46/(3*(-1 + x)) - 18*x])*
       Zeta[3] + RATIO[281/9]*Zeta[3]^2 + G[1, 0, 1, x]*
       (Log[mu2]*(I*Pi*RATIO[-19/2] + Pi^2*RATIO[-1]) + I*Pi^3*RATIO[-1/3] + 
        I*Pi*Log[mu2]^2*RATIO[1] + Pi^2*RATIO[127/18 - 5/(3*(-1 + x)^2) - 
           8/(3*(-1 + x))] + I*Pi*RATIO[107/4 + 11/(4*x^2) - 7/x - 18*x] + 
        RATIO[-4]*Zeta[3]) + G[0, 1, 1, x]*
       (Log[mu2]*(RATIO[-385/18] + I*Pi*RATIO[-19/2] + Pi^2*RATIO[-1]) + 
        I*Pi^3*RATIO[-1/3] + Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[11/3]) + 
        Pi^2*RATIO[149/18] + RATIO[-1861/27 - 67/(3*(-1 + x)) + 
          649/(24*x^2) - 299/(6*x)] + I*Pi*RATIO[42 + 10/(-1 + x) + 
           11/(4*x^2) - 7/x - 18*x] + RATIO[4]*Zeta[3]) + 
      Log[mu2]^3*(I*Pi*RATIO[-3535/216] + RATIO[-18551/1296] + 
        I*Pi^3*RATIO[-1/6] + Pi^2*RATIO[17/12] + RATIO[8]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[59/360] + I*Pi^3*RATIO[61/36] + 
        Pi^2*RATIO[2831/216] + RATIO[119929/2592 + 1/(4*(-1 + x))] + 
        I*Pi*RATIO[-11593/432 - 11/(4*x)] + (RATIO[-14/9] + I*Pi*RATIO[12])*
         Zeta[3]) + G[0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-385/18] + 
          Pi^2*RATIO[-11/3]) + I*Pi^3*RATIO[-22/9] + I*Pi*Log[mu2]^2*
         RATIO[11/3] + I*Pi*RATIO[-1861/27 - 67/(3*(-1 + x)) + 649/(24*x^2) - 
           299/(6*x)] + Pi^2*RATIO[203/72 - 37/(18*(-1 + x)^2) - 
           53/(9*(-1 + x)) + 3*x] + (I*Pi*RATIO[-4] + 
          RATIO[-10/(-1 + x)^2 - 16/(-1 + x)])*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[19/45] + Log[mu2]^4*RATIO[1] + 
        Log[mu2]^3*(RATIO[-13/6] + I*Pi*RATIO[3]) + I*Pi^3*RATIO[83/18] + 
        RATIO[4213/(72*x^2) - 9905/(72*x)] + Log[mu2]^2*(I*Pi*RATIO[-61/6] + 
          Pi^2*RATIO[-3] + RATIO[-205/18 - 11/(4*x^2) + 7/x]) + 
        I*Pi*RATIO[1457/27 - 517/(24*x^2) + 553/(12*x)] + 
        Pi^2*RATIO[617/72 - 33/(8*x^2) + 21/(2*x) - 3*x] + 
        I*Pi*RATIO[10]*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-4/3] + 
          Pi^2*RATIO[61/6] + RATIO[-404/27 + 385/(24*x^2) - 106/(3*x)] + 
          I*Pi*RATIO[-25/18 + 11/(4*x^2) - 7/x] + RATIO[8]*Zeta[3])) + 
      (I*Pi*RATIO[38] + RATIO[293/9 - 25/(-1 + x)^2 - 40/(-1 + x)])*Zeta[5] + 
      G[1, x]*(Log[mu2]^5*RATIO[-1/2] + I*Pi^5*RATIO[-23/120] + 
        Log[mu2]^4*(I*Pi*RATIO[-3/2] + RATIO[14/9]) + 
        Log[mu2]^3*(Pi^2*RATIO[3/2] + I*Pi*RATIO[73/18] + RATIO[2437/216]) + 
        Pi^4*RATIO[29/27 - 11/(36*(-1 + x)^2) - 22/(45*(-1 + x))] + 
        I*Pi*RATIO[-61465/2592 - 1/(4*(-1 + x)) + 4213/(72*x^2) - 
           4375/(36*x)] + I*Pi^3*RATIO[-1199/216 + 11/(12*x^2) - 7/(3*x)] + 
        Pi^2*RATIO[-11359/1944 + 67/(18*(-1 + x)) - 385/(48*x^2) + 
           121/(6*x)] + RATIO[-220673/2916 + 35/(24*(-1 + x)) + 
          1441/(18*x)] + (Pi^2*RATIO[44/9] + RATIO[5287/54 + 10/(-1 + x)] + 
          I*Pi*RATIO[200/9 + 10/(-1 + x)^2 + 16/(-1 + x)])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[-14/3] + I*Pi^3*RATIO[2/3] + 
          RATIO[3479/216 - 11/(4*x)] + I*Pi*RATIO[539/24 - 11/(4*x^2) + 
             7/x] + RATIO[-12]*Zeta[3]) + Log[mu2]*(I*Pi^3*RATIO[-15/4] + 
          Pi^4*RATIO[-119/360] + I*Pi*RATIO[69/4 + 385/(24*x^2) - 
             245/(6*x)] + Pi^2*RATIO[-3203/216 + 11/(4*x^2) - 7/x] + 
          RATIO[-61465/2592 - 1/(4*(-1 + x)) + 385/(24*x)] + 
          (I*Pi*RATIO[-16] + RATIO[68/9])*Zeta[3]) + RATIO[-38]*Zeta[5]) + 
      Log[mu2]*(Pi^4*RATIO[-1229/2160] + I*Pi^5*RATIO[59/360] + 
        I*Pi^3*RATIO[329/72] + RATIO[12130219/46656 - 35/(24*(-1 + x))] + 
        Pi^2*RATIO[7213/3888 + 11/(4*x)] + 
        I*Pi*RATIO[178393/2592 + 1/(4*(-1 + x)) + 385/(24*x)] + 
        (RATIO[-8567/54] + Pi^2*RATIO[-52/9] + I*Pi*RATIO[40/9])*Zeta[3] + 
        RATIO[76]*Zeta[5])) + (G[1, 1, 1, 0, 0, 1, x]*RATIO[-15] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[-15] + Log[mu2]^6*RATIO[1/8] + 
      Log[mu2]^5*(I*Pi*RATIO[1/8] + RATIO[91/144]) + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[1] + G[1, 0, 1, 1, 1, 1, x]*RATIO[5] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[6] + G[1, 1, 1, 1, 0, 0, x]*RATIO[6] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[7] + G[1, 1, 1, 0, 0, 0, x]*RATIO[11] + 
      G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[-15] + Log[mu2]*RATIO[-15] + 
        RATIO[220/3]) + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[-35 - 245/(-1 + x)^2 - 274/(-1 + x)] + G[0, 0, 1, 1, 1, 0, x]*
       RATIO[-35 - 245/(-1 + x)^2 - 274/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-25 - 153/(-1 + x)^2 - 174/(-1 + x)] + G[0, 0, 0, 1, 1, 1, x]*
       RATIO[-61 - 41/(-1 + x)^2 - 124/(-1 + x)] + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[12 - 27/(-1 + x)^2 - 54/(-1 + x)] + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[12 - 23/(-1 + x)^2 - 46/(-1 + x)] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[1 - 31/(-1 + x)^2 - 38/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[1 - 31/(-1 + x)^2 - 38/(-1 + x)] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[22 - 24/(-1 + x)^2 - 36/(-1 + x)] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[22 - 24/(-1 + x)^2 - 36/(-1 + x)] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[-4 - 18/(-1 + x)^2 - 36/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[-18 - 30/(-1 + x)^2 - 30/(-1 + x)] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[-2/(-1 + x)^2 - 28/(-1 + x)] + G[1, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[3] + Log[mu2]*RATIO[12] + RATIO[-262/3 - 24/(-1 + x)]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[12] + I*Pi*RATIO[18] + 
        RATIO[-262/3 - 24/(-1 + x)]) + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[-26 + 7/(-1 + x)^2 - 22/(-1 + x)] + G[1, 0, 0, 1, 0, 0, x]*
       RATIO[-26 - 10/(-1 + x)^2 - 20/(-1 + x)] + G[1, 0, 0, 0, 0, 1, x]*
       RATIO[-24 - 8/(-1 + x)^2 - 16/(-1 + x)] + G[1, 0, 0, 0, 1, 0, x]*
       RATIO[-24 - 8/(-1 + x)^2 - 16/(-1 + x)] + G[1, 0, 0, 1, 1, x]*
       (RATIO[-32 - 109/(2*(-1 + x)^2) - 51/(-1 + x)] + 
        Log[mu2]*RATIO[-1 - 14/(-1 + x)^2 - 16/(-1 + x)] + 
        I*Pi*RATIO[9 - 17/(-1 + x)^2 - 10/(-1 + x)]) + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[9 - 11/(-1 + x)^2 - 10/(-1 + x)] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[31 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[31 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-7 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[-7 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-15 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[-11 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-11 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-10 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      Pi^6*RATIO[-22339/19440 - 193/(144*(-1 + x)^2) - 
         2039/(1080*(-1 + x))] + 
      I*Pi^5*RATIO[-2593/2880 - 719/(1080*(-1 + x)^2) + 
         137/(1080*(-1 + x))] + Log[mu2]^4*(Pi^2*RATIO[-7/24] + 
        RATIO[41/144] + I*Pi*RATIO[27/16 + 1/(2*(-1 + x))]) + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-18 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[19 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      RATIO[-272435/5184 + 403/(72*(-1 + x))] + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-16] + Log[mu2]*RATIO[-12] + 
        RATIO[151/2 - 3/(-1 + x)^2 + 8/(-1 + x)]) + G[1, 0, 0, 0, 0, 0, x]*
       RATIO[12 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[13 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[13 + 4/(-1 + x)^2 + 8/(-1 + x)] + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-20 - 10/(-1 + x)^2 - 20/(-1 + x)] + 
        I*Pi*RATIO[-12 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        RATIO[-14 - 23/(6*(-1 + x)^2) + 34/(3*(-1 + x))]) + 
      G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[-27 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
        Log[mu2]*RATIO[-4 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-19/6 + 71/(6*(-1 + x)^2) + 35/(3*(-1 + x))]) + 
      G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-29 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*RATIO[-4 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-19/6 + 71/(6*(-1 + x)^2) + 35/(3*(-1 + x))]) + 
      G[0, 1, 1, 0, 0, x]*(RATIO[-350/3 - 42/(-1 + x)^2 - 185/(-1 + x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        I*Pi*RATIO[-1 + 12/(-1 + x)]) + G[0, 0, 0, 1, 0, 0, x]*
       RATIO[12 + 6/(-1 + x)^2 + 12/(-1 + x)] + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[1 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[1, 0, 0, 1, 1, 0, x]*
       RATIO[1 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
       (RATIO[26 - 10/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[-3 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        Log[mu2]*RATIO[9 + 8/(-1 + x)^2 + 16/(-1 + x)]) + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[-17 + 4/(-1 + x)^2 + 20/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[6 + 16/(-1 + x)^2 + 20/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-27 - 14/(-1 + x)^2 - 52/(-1 + x)] + 
        RATIO[-187/6 - 13/(3*(-1 + x)^2) - 128/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-4 + 11/(-1 + x)^2 + 22/(-1 + x)]) + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-37 + 35/(-1 + x)^2 + 22/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-37 + 35/(-1 + x)^2 + 22/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[12 - (-1 + x)^(-2) + 40/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-24 + 23/(-1 + x)^2 + 46/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[11 + 24/(-1 + x)^2 + 48/(-1 + x)] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[11 + 24/(-1 + x)^2 + 48/(-1 + x)] + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[12] + 
        RATIO[-739/3 - 326/(-1 + x)] + I*Pi*RATIO[24 + 24/(-1 + x)^2 + 
           48/(-1 + x)]) + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[38 + 16/(-1 + x)^2 + 50/(-1 + x)] + G[0, 0, 0, 1, 1, 0, x]*
       RATIO[38 + 16/(-1 + x)^2 + 50/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
       (RATIO[-11/2 - 109/(3*(-1 + x)^2) - 251/(3*(-1 + x))] + 
        Log[mu2]*RATIO[9 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[59 + 18/(-1 + x)^2 + 54/(-1 + x)]) + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[12 + 27/(-1 + x)^2 + 54/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[12 + 27/(-1 + x)^2 + 54/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[38 + 39/(-1 + x)^2 + 54/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[92/(-1 + x)^2 + 88/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[92/(-1 + x)^2 + 88/(-1 + x)] + 
      G[0, 0, 0, 0, 1, x]*(RATIO[-11/2 - 109/(3*(-1 + x)^2) - 
          251/(3*(-1 + x))] + Log[mu2]*RATIO[9 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[59 + 62/(-1 + x)^2 + 100/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[18 + 133/(-1 + x)^2 + 158/(-1 + x)] + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[-1 - 54/(-1 + x)^2 - 66/(-1 + x)] + 
        RATIO[181 + 26/(3*(-1 + x)^2) + 784/(3*(-1 + x))]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[6 + 22/(-1 + x)^2 + 20/(-1 + x)] + 
        RATIO[181 + 26/(3*(-1 + x)^2) + 784/(3*(-1 + x))]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[55 + 326/(-1 + x)^2 + 376/(-1 + x)] + 
      I*Pi*RATIO[-105113/1728 - 126599/(648*(-1 + x)) - 2293/(24*x)] + 
      I*Pi^3*RATIO[-4685/144 - 1115/(216*(-1 + x)^2) - 10499/(216*(-1 + x)) - 
         25/(4*x) - (25*x)/2] + Pi^2*RATIO[-507199/7776 + 
         835/(216*(-1 + x)) + 67/(24*x) + (11*x)/72] + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-5 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        Pi^2*RATIO[43/3 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]*(RATIO[13/3 - 23/(2*(-1 + x)^2) - 9/(-1 + x)] + 
          I*Pi*RATIO[-5 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
        I*Pi*RATIO[163/6 - 29/(3*(-1 + x)^2) + 20/(3*(-1 + x))] + 
        RATIO[-605/18 - 20/(-1 + x)^2 + 53/(6*(-1 + x)) - 27*x - 
          (9*x^2)/2]) + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[-22/3 + 203/(6*(-1 + x)^2) - 127/(3*(-1 + x))] + 
        Pi^2*RATIO[119/6 - 109/(12*(-1 + x)^2) - 73/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[-5 - 5/(2*(-1 + x)^2) - 5/(-1 + x)] + 
        Log[mu2]*(RATIO[40/3 - 41/(6*(-1 + x)^2) - 5/(3*(-1 + x))] + 
          I*Pi*RATIO[-3 + 4/(-1 + x)^2 + 8/(-1 + x)]) + 
        RATIO[-463/36 - 3137/(36*(-1 + x)^2) - 1799/(18*(-1 + x)) - 21*x - 
          (9*x^2)/2]) + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[-113/6 - 65/(6*(-1 + x)^2) - 167/(3*(-1 + x))] + 
        Pi^2*RATIO[-50/3 - 67/(4*(-1 + x)^2) - 61/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-5 - 13/(2*(-1 + x)^2) - 13/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-5 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
          RATIO[107/6 + 179/(6*(-1 + x)^2) + 212/(3*(-1 + x))]) + 
        RATIO[719/9 + 3619/(18*(-1 + x)^2) + 2881/(9*(-1 + x)) - 15*x - 
          (9*x^2)/2]) + G[0, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[-5 - 13/(2*(-1 + x)^2) - 13/(-1 + x)] + 
        Pi^2*RATIO[4/3 - 29/(12*(-1 + x)^2) + 13/(6*(-1 + x))] + 
        I*Pi*RATIO[-81/2 + 583/(6*(-1 + x)^2) + 49/(3*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[107/6 + 179/(6*(-1 + x)^2) + 212/(3*(-1 + x))]) + 
        RATIO[719/9 + 3619/(18*(-1 + x)^2) + 2881/(9*(-1 + x)) - 15*x - 
          (9*x^2)/2]) + G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-6] + 
        Pi^2*RATIO[83/6] + Log[mu2]*(I*Pi*RATIO[-12] + RATIO[61/3]) + 
        I*Pi*RATIO[17/2 - 3/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[-77/6 + 49/(3*(-1 + x)) - 53/x^2 + 59/x - 13*x - (9*x^2)/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-6] + 
        Log[mu2]*(I*Pi*RATIO[-8] + RATIO[61/3]) + 
        Pi^2*RATIO[-9/2 + 2/(-1 + x)] + I*Pi*RATIO[69/2 + 6/(-1 + x)^2 + 
           54/(-1 + x) + 1/(2*x^2) - 2/x] + RATIO[-77/6 + 49/(3*(-1 + x)) - 
          53/x^2 + 59/x - 13*x - (9*x^2)/2]) + G[1, 0, 1, 1, x]*
       (Log[mu2]^2*RATIO[-6] + Pi^2*RATIO[1/3 + 1/(2*(-1 + x)^2) + 
           (-1 + x)^(-1)] + Log[mu2]*(I*Pi*RATIO[-5] + 
          RATIO[47/2 + 14/(-1 + x)]) + I*Pi*RATIO[335/6 - 7/(6*(-1 + x)^2) + 
           152/(3*(-1 + x)) - 1/(2*x^2) + 2/x] + 
        RATIO[-3577/18 - 150/(-1 + x) - 11/x^2 + 53/(2*x) - (5*x)/2 - 
          (9*x^2)/2]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-13/2] + 
        Pi^2*RATIO[-161/12 - 41/(2*(-1 + x)^2) - 37/(-1 + x)] + 
        I*Pi*RATIO[-21/2 + 26/(3*(-1 + x)^2) - 68/(3*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-6] + RATIO[329/6 + 42/(-1 + x)]) + 
        RATIO[-319/3 + 1/(3*(-1 + x)) - 7/x^2 + 19/(2*x) + (7*x)/2 - 
          (9*x^2)/2]) + G[0, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-18 - 23/(-1 + x)^2 - 10/(-1 + x)] + 
        Log[mu2]*RATIO[-2 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        RATIO[-230/3 - 29/(2*(-1 + x)^2) - 175/(-1 + x) + 2*x - x^2/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-2 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        I*Pi*RATIO[-27 + 38/(-1 + x)^2 + 70/(-1 + x)] + 
        RATIO[-230/3 - 29/(2*(-1 + x)^2) - 175/(-1 + x) + 2*x - x^2/2]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[18] + Log[mu2]*
         RATIO[5 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[-49/2 + 1/(2*(-1 + x)^2) - 31/(-1 + x) + 2*x - x^2/2]) + 
      G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[9] + 
        I*Pi*RATIO[21 + 69/(-1 + x)^2 + 42/(-1 + x)] + 
        RATIO[5 + 89/(3*(-1 + x)^2) + 115/(3*(-1 + x)) + 2*x - x^2/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-2] + 
        I*Pi*RATIO[-11 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[269/6 - 7/(6*(-1 + x)^2) + 131/(3*(-1 + x)) + 2*x - x^2/2]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-2] + 
        I*Pi*RATIO[1 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[269/6 - 7/(6*(-1 + x)^2) + 131/(3*(-1 + x)) + 2*x - x^2/2]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-7 - 42/(-1 + x)^2 - 48/(-1 + x)] + 
        I*Pi*RATIO[13 + 39/(-1 + x)^2 + 54/(-1 + x)] + 
        RATIO[313/3 + 53/(3*(-1 + x)^2) + 580/(3*(-1 + x)) + 2*x - x^2/2]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[10] + 
        I*Pi*RATIO[10 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-65/3 + 30/(-1 + x) + 1/(2*x^2) - 2/x + 2*x - x^2/2]) + 
      Pi^4*RATIO[134233/77760 - 2181/(160*(-1 + x)^2) - 6757/(360*(-1 + x)) + 
         (4*x)/15 + (3*x^2)/16] + G[0, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-19 - 101/(-1 + x)^2 - 94/(-1 + x)] + 
        Log[mu2]*RATIO[-2 + 11/(-1 + x)^2 + 22/(-1 + x)] + 
        RATIO[-190/3 + 113/(3*(-1 + x)^2) - 278/(3*(-1 + x)) - 2*x + 
          x^2/2]) + G[0, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-27 - 50/(-1 + x)^2 - 64/(-1 + x)] + 
        Log[mu2]*RATIO[-2 + 11/(-1 + x)^2 + 22/(-1 + x)] + 
        RATIO[-190/3 + 113/(3*(-1 + x)^2) - 278/(3*(-1 + x)) - 2*x + 
          x^2/2]) + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[-3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-33 - 4/(3*(-1 + x)^2) + 7/(3*(-1 + x)) - 2*x + x^2/2]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-6] + I*Pi*RATIO[6] + 
        RATIO[215/6 + 6/(-1 + x)^2 + 24/(-1 + x) - 2*x + x^2/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-6] + 
        I*Pi*RATIO[31 + 12/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[215/6 + 6/(-1 + x)^2 + 24/(-1 + x) - 2*x + x^2/2]) + 
      G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[-16 + 13/(-1 + x)^2 - 22/(-1 + x)] + 
        Log[mu2]*RATIO[9 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
        RATIO[56 + 331/(6*(-1 + x)^2) + 403/(3*(-1 + x)) - 2*x + x^2/2]) + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-29 - 38/(-1 + x)^2 - 76/(-1 + x)] + 
        Log[mu2]*RATIO[-4 - 14/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[421/3 + 121/(-1 + x)^2 + 332/(-1 + x) - 2*x + x^2/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[9] + 
        I*Pi*RATIO[3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        RATIO[-25/2 - 7/(-1 + x) - 1/(2*x^2) + 2/x - 2*x + x^2/2]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[3] + 
        Log[mu2]*(RATIO[-35/2] + I*Pi*RATIO[3]) + 
        I*Pi*RATIO[-63/2 - 24/(-1 + x)] + RATIO[1279/12 + 66/x^2 - 76/x - 
          x/2 + (9*x^2)/2]) + G[0, 0, 1, 1, x]*
       (I*Pi*RATIO[-11/6 - 203/(6*(-1 + x)^2) - 53/(3*(-1 + x))] + 
        Log[mu2]*(RATIO[-257/6 - 535/(6*(-1 + x)^2) - 355/(3*(-1 + x))] + 
          I*Pi*RATIO[7 - 4/(-1 + x)^2 + 4/(-1 + x)]) + 
        Log[mu2]^2*RATIO[8 + 27/(2*(-1 + x)^2) + 15/(-1 + x)] + 
        Pi^2*RATIO[73/6 + 339/(4*(-1 + x)^2) + 173/(2*(-1 + x))] + 
        RATIO[124/3 - 7193/(18*(-1 + x)^2) - 5065/(18*(-1 + x)) + 5/x^2 - 
          6/x + (13*x)/2 + (9*x^2)/2]) + G[0, 1, 1, 0, x]*
       (Log[mu2]*(I*Pi*RATIO[9] + RATIO[-77/2 - 15/(2*(-1 + x)^2) - 
            25/(-1 + x)]) + Log[mu2]^2*RATIO[13/2 - 1/(2*(-1 + x)^2) - 
           (-1 + x)^(-1)] + Pi^2*RATIO[-149/12 + 181/(12*(-1 + x)^2) + 
           91/(6*(-1 + x))] + I*Pi*RATIO[155/6 - 245/(6*(-1 + x)^2) + 
           154/(3*(-1 + x))] + RATIO[1061/36 + 605/(6*(-1 + x)^2) + 
          127/(6*(-1 + x)) + 3/x^2 - 4/x + (15*x)/2 + (9*x^2)/2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*(RATIO[-77/2 - 15/(2*(-1 + x)^2) - 
            25/(-1 + x)] + I*Pi*RATIO[7 - 11/(-1 + x)^2 - 10/(-1 + x)]) + 
        Log[mu2]^2*RATIO[13/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        Pi^2*RATIO[73/4 + 129/(4*(-1 + x)^2) + 93/(2*(-1 + x))] + 
        I*Pi*RATIO[151/6 + 99/(-1 + x)^2 + 132/(-1 + x)] + 
        RATIO[1061/36 + 605/(6*(-1 + x)^2) + 127/(6*(-1 + x)) + 3/x^2 - 4/x + 
          (15*x)/2 + (9*x^2)/2]) + G[1, 0, 0, 1, x]*
       (I*Pi*RATIO[-317/6 - 259/(6*(-1 + x)^2) - 148/(3*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[7 - 12/(-1 + x)^2 - 12/(-1 + x)] + 
          RATIO[-53/3 - 1/(2*(-1 + x)^2) - 10/(-1 + x)]) + 
        Log[mu2]^2*RATIO[6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Pi^2*RATIO[25/6 + 55/(4*(-1 + x)^2) + 23/(2*(-1 + x))] + 
        RATIO[1091/18 - 8/(-1 + x)^2 - 17/(-1 + x) + 7/x^2 - 28/x + 
          (27*x)/2 + (9*x^2)/2]) + G[1, 0, 1, 0, x]*
       (Log[mu2]*(RATIO[-53/3 - 1/(2*(-1 + x)^2) - 10/(-1 + x)] + 
          I*Pi*RATIO[9 - (-1 + x)^(-2) - 2/(-1 + x)]) + 
        Pi^2*RATIO[-7/3 - 5/(12*(-1 + x)^2) - 5/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        I*Pi*RATIO[-35/6 - 3/(-1 + x)^2 + 36/(-1 + x)] + 
        RATIO[1091/18 - 8/(-1 + x)^2 - 17/(-1 + x) + 7/x^2 - 28/x + 
          (27*x)/2 + (9*x^2)/2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[7 - 17/(2*(-1 + x)^2) - 37/(-1 + x)] + 
        Pi^2*RATIO[-23/3 - 41/(6*(-1 + x)^2) - 41/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-9 - 12/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[53/2 + 95/(3*(-1 + x)^2) + 106/(3*(-1 + x))]) + 
        RATIO[-1325/18 + 13/(2*(-1 + x)^2) - 93/(-1 + x) + 26*x + 
          (9*x^2)/2]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[-89/6 + 7/(-1 + x)^2 - 14/(-1 + x)] + 
        Log[mu2]^2*RATIO[15/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        Pi^2*RATIO[-109/4 + 7/(12*(-1 + x)^2) + 7/(6*(-1 + x))] + 
        Log[mu2]*(RATIO[-157/6 + 1/(2*(-1 + x)^2) - 7/(-1 + x)] + 
          I*Pi*RATIO[14 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
        RATIO[-667/18 + 25/(12*(-1 + x)^2) + 335/(6*(-1 + x)) + 93/x^2 - 
          106/x + 29*x + (9*x^2)/2]) + 
      (I*Pi^3*RATIO[283/12 + 43/(12*(-1 + x)^2) + 187/(6*(-1 + x))] + 
        RATIO[-6505/108 + 1115/(36*(-1 + x)^2) - 3685/(9*(-1 + x)) - 
          (227*x)/6] + I*Pi*RATIO[-1541/18 - 3085/(9*(-1 + x)^2) - 
           1583/(6*(-1 + x)) + 3/x - 5*x] + 
        Pi^2*RATIO[-5497/108 + 3881/(72*(-1 + x)^2) - 2785/(36*(-1 + x)) - 
           (5*x)/3 + (5*x^2)/12])*Zeta[3] + 
      RATIO[67/3 - 59/(2*(-1 + x)^2) + 19/(-1 + x)]*Zeta[3]^2 + 
      G[0, 0, 0, x]*(I*Pi^3*RATIO[-7 - 53/(12*(-1 + x)^2) - 
           53/(6*(-1 + x))] + Log[mu2]^3*RATIO[3 + 3/(-1 + x)^2 + 
           6/(-1 + x)] + Log[mu2]^2*(RATIO[-119/6 - 193/(12*(-1 + x)^2) - 
            101/(3*(-1 + x))] + I*Pi*RATIO[5 + 7/(2*(-1 + x)^2) + 
             7/(-1 + x)]) + Log[mu2]*
         (Pi^2*RATIO[-3 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
          I*Pi*RATIO[14/3 + 88/(3*(-1 + x)^2) + 116/(3*(-1 + x))] + 
          RATIO[-23/3 - 60/(-1 + x)^2 - 259/(3*(-1 + x)) - (9*x)/2]) + 
        I*Pi*RATIO[-25/18 + 1328/(9*(-1 + x)^2) + 1267/(9*(-1 + x)) + 
           (13*x)/2] + RATIO[15391/72 - 317/(24*(-1 + x)^2) + 
          3245/(18*(-1 + x)) + (67*x)/4] + 
        Pi^2*RATIO[-341/36 - 83/(72*(-1 + x)^2) + 157/(9*(-1 + x)) + x/3 - 
           x^2/12] + RATIO[-15]*Zeta[3]) + Log[mu2]^3*
       (RATIO[-4871/432] + I*Pi^3*RATIO[-7/24] + 
        Pi^2*RATIO[-149/432 - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[89/24 - 7/(36*(-1 + x))] + RATIO[-11/2]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[-17/4] + Log[mu2]^3*RATIO[3/2] + 
        Log[mu2]^2*(RATIO[5/6] + I*Pi*RATIO[3/2]) + 
        RATIO[-1741/12 + 95/(4*x^2) + 1/(2*x) - (77*x)/3] + 
        I*Pi*RATIO[155/2 + 49/(3*(-1 + x)) + 4/x^2 - 5/x - (39*x)/2] + 
        Log[mu2]*(Pi^2*RATIO[-7/4] + I*Pi*RATIO[9/2] + 
          RATIO[-65/4 - 9/x^2 + 12/x - 6*x]) + 
        Pi^2*RATIO[1285/36 + 41/(2*(-1 + x)) - 1/(12*x^2) + 1/(3*x) + x/3 - 
           x^2/12] + RATIO[15]*Zeta[3]) + G[0, 0, 1, x]*
       (Log[mu2]^3*RATIO[-5/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]^2*(I*Pi*RATIO[-9/2 + 17/(2*(-1 + x)^2) + 5/(-1 + x)] + 
          RATIO[17 + 15/(4*(-1 + x)^2) + 25/(2*(-1 + x))]) + 
        I*Pi^3*RATIO[21/4 + 379/(12*(-1 + x)^2) + 151/(6*(-1 + x))] + 
        RATIO[-30361/108 + 409/(24*(-1 + x)^2) - 8483/(36*(-1 + x)) + 7/x - 
          (97*x)/3] + I*Pi*RATIO[349/4 - 3871/(18*(-1 + x)^2) - 
           217/(9*(-1 + x)) + 5/x^2 - 6/x - (15*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[9 - 311/(6*(-1 + x)^2) - 68/(3*(-1 + x))] + 
          Pi^2*RATIO[15/4 - 109/(12*(-1 + x)^2) - 37/(6*(-1 + x))] + 
          RATIO[-1223/36 - 33/(2*(-1 + x)^2) - 377/(6*(-1 + x)) + x]) + 
        Pi^2*RATIO[1063/36 + 2053/(72*(-1 + x)^2) + 2815/(36*(-1 + x)) + 
           (2*x)/3 - x^2/6] + RATIO[9 - 89/(-1 + x)^2 - 40/(-1 + x)]*
         Zeta[3]) + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[-11/6 - 19/(4*(-1 + x)^2) - 15/(2*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-179/12 - 27/(2*(-1 + x))] + 
          I*Pi*RATIO[-1/(2*(-1 + x)^2) - (-1 + x)^(-1)]) + 
        Log[mu2]*(Pi^2*RATIO[1/2 + 2/(-1 + x)^2] + 
          I*Pi*RATIO[-27/2 - 15/(2*(-1 + x)^2) - 10/(-1 + x)] + 
          RATIO[541/9 + 535/(6*(-1 + x)) + x^(-2) - 2/x + (5*x)/2]) + 
        I*Pi*RATIO[-67/4 + 605/(6*(-1 + x)^2) + 332/(3*(-1 + x)) - 3/x^2 + 
           7/(2*x) + (27*x)/2] + RATIO[40241/108 + 5296/(9*(-1 + x)) - 
          76/(3*x^2) + 161/(6*x) + (575*x)/12] + 
        Pi^2*RATIO[-3575/72 + 29/(12*(-1 + x)^2) - 1015/(12*(-1 + x)) - x/3 + 
           x^2/12] + RATIO[-16 - 47/(-1 + x)^2 - 40/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-5/2 + 1/(2*(-1 + x)^2) + 
           (-1 + x)^(-1)] + I*Pi^3*RATIO[7/2 + 79/(4*(-1 + x)^2) + 
           13/(2*(-1 + x))] + Log[mu2]^2*
         (I*Pi*RATIO[-6 - 3/(2*(-1 + x)^2) - 3/(-1 + x)] + 
          RATIO[17 + 15/(4*(-1 + x)^2) + 25/(2*(-1 + x))]) + 
        RATIO[-30361/108 + 409/(24*(-1 + x)^2) - 8483/(36*(-1 + x)) + 7/x - 
          (97*x)/3] + I*Pi*RATIO[-625/36 - 101/(36*(-1 + x)^2) - 
           2549/(18*(-1 + x)) + 3/x^2 - 4/x - (25*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[53/6 - 41/(6*(-1 + x)^2) - 5/(3*(-1 + x))] + 
          Pi^2*RATIO[21/4 + 1/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
          RATIO[-1223/36 - 33/(2*(-1 + x)^2) - 377/(6*(-1 + x)) + x]) + 
        Pi^2*RATIO[61/9 - 211/(72*(-1 + x)^2) + 1457/(36*(-1 + x)) - 
           (2*x)/3 + x^2/6] + RATIO[9 + 2/(-1 + x)^2 - 26/(-1 + x)]*
         Zeta[3]) + G[1, 0, 0, x]*
       (Log[mu2]^3*RATIO[-5/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        I*Pi^3*RATIO[25/4 + 11/(6*(-1 + x)^2) + 11/(3*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-13/2 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[23/4 + 2/(-1 + x)^2 + 15/(2*(-1 + x))]) + 
        I*Pi*RATIO[2827/36 - 173/(12*(-1 + x)^2) - 13/(2*(-1 + x)) + 7/x^2 - 
           28/x - (25*x)/2] + Log[mu2]*
         (I*Pi*RATIO[-11/6 - 8/(-1 + x)^2 - 4/(-1 + x)] + 
          Pi^2*RATIO[27/4 + 19/(12*(-1 + x)^2) + 19/(6*(-1 + x))] + 
          RATIO[1855/36 + 163/(12*(-1 + x)^2) + 5/(3*(-1 + x)) + x]) + 
        RATIO[4051/216 + 3457/(72*(-1 + x)^2) + 811/(36*(-1 + x)) + 93/x + 
          (11*x)/2] + Pi^2*RATIO[521/72 + 107/(18*(-1 + x)^2) - 
           541/(36*(-1 + x)) - x/3 + x^2/12] + 
        RATIO[9 - 7/(-1 + x)^2 - 14/(-1 + x)]*Zeta[3]) + 
      G[1, 1, 0, x]*(I*Pi^3*RATIO[-23/4 - 1/(12*(-1 + x)^2) - 
           1/(6*(-1 + x))] + Log[mu2]^2*
         (I*Pi*RATIO[3/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[-35/12 + 1/(2*(-1 + x))]) + Log[mu2]*(Pi^2*RATIO[-5/2] + 
          I*Pi*RATIO[-35/3 + 1/(2*(-1 + x)^2) - 6/(-1 + x)] + 
          RATIO[-89/9 + 15/(2*(-1 + x)) + x^(-2) - 2/x + (5*x)/2]) + 
        RATIO[5519/108 - 115/(-1 + x) + 209/(12*x^2) - 177/(2*x) + 
          (121*x)/12] + I*Pi*RATIO[-538/9 + 25/(12*(-1 + x)^2) + 
           239/(3*(-1 + x)) + 41/x^2 - 49/x + (37*x)/2] + 
        Pi^2*RATIO[-41/72 - 31/(6*(-1 + x)^2) - 89/(12*(-1 + x)) + (2*x)/3 - 
           x^2/6] + RATIO[-30 - 6/(-1 + x)^2 - 12/(-1 + x)]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*(RATIO[-35/12 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2) + (-1 + x)^(-1)]) + 
        I*Pi^3*RATIO[5/6 + 11/(4*(-1 + x)^2) + 7/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-1/(2*(-1 + x)^2) + 5/(-1 + x)] + 
          Pi^2*RATIO[(-1 + x)^(-2)] + RATIO[-89/9 + 15/(2*(-1 + x)) + 
            x^(-2) - 2/x + (5*x)/2]) + RATIO[5519/108 - 115/(-1 + x) + 
          209/(12*x^2) - 177/(2*x) + (121*x)/12] + 
        I*Pi*RATIO[-148 - 8/(-1 + x)^2 - 319/(2*(-1 + x)) - 3/x^2 - 7/(2*x) + 
           (27*x)/2] + Pi^2*RATIO[-259/8 + 65/(12*(-1 + x)^2) - 
           499/(12*(-1 + x)) + 1/(6*x^2) - 2/(3*x) - (2*x)/3 + x^2/6] + 
        RATIO[7 - 8/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-126523/2592 - 1/(4*(-1 + x))] + 
        Pi^4*RATIO[-83/1440 - 7/(90*(-1 + x)^2) + 19/(90*(-1 + x))] + 
        I*Pi^3*RATIO[-1/16 + 7/(24*(-1 + x)^2) + 5/(12*(-1 + x))] + 
        I*Pi*RATIO[-259/48 - 277/(36*(-1 + x)) + 5/(2*x)] + 
        Pi^2*RATIO[76/27 - 155/(72*(-1 + x)) + (11*x)/8] + 
        (RATIO[323/18 - 7/(4*(-1 + x)^2) + 5/(2*(-1 + x))] + 
          I*Pi*RATIO[-19/2 + 23/(2*(-1 + x)^2) + 11/(-1 + x)])*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[-1/2] + Log[mu2]^3*(I*Pi*RATIO[-1/2] + 
          RATIO[7/36]) + Pi^4*RATIO[-391/120 + 1/(10*(-1 + x)^2) + 
           17/(30*(-1 + x))] + I*Pi^3*RATIO[37/12 + 3/(2*(-1 + x)^2) + 
           15/(4*(-1 + x))] + I*Pi*RATIO[-681/8 - 115/(-1 + x) + 
           133/(6*x^2) - 203/(3*x) - 25*x] + 
        RATIO[-32887/162 - 1411/(24*x^2) + 1837/(18*x) + (11*x)/36] + 
        Log[mu2]^2*(Pi^2*RATIO[7/12] + I*Pi*RATIO[-3/2 + 1/(2*(-1 + x))] + 
          RATIO[251/18 + 5/(2*x^2) - 3/x + (11*x)/4]) + 
        Pi^2*RATIO[-653/108 - 281/(12*(-1 + x)) + 79/(4*x^2) - 275/(12*x) + 
           (27*x)/8 + (3*x^2)/4] + 
        (I*Pi*RATIO[-29 + 14/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[413/18 - 9/(-1 + x)^2 + 53/(-1 + x) + x^(-2) - 4/x - 6*x + 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[5/4] + 
          Pi^2*RATIO[-71/72 - 2/(-1 + x)] + RATIO[1913/216 - 19/x^2 + 
            61/(3*x) - (113*x)/12] + I*Pi*RATIO[7/4 + 15/(2*(-1 + x)) - 
             3/x^2 + 4/x + 2*x] + RATIO[-9]*Zeta[3])) + 
      G[0, 0, x]*(Log[mu2]^4*RATIO[1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        Pi^4*RATIO[-11/12 - 3/(20*(-1 + x)^2) - 3/(10*(-1 + x))] + 
        I*Pi^3*RATIO[25/24 - 163/(72*(-1 + x)^2) - 5/(18*(-1 + x))] + 
        Log[mu2]^3*(RATIO[-71/36 + 7/(36*(-1 + x)^2) - 29/(18*(-1 + x))] + 
          I*Pi*RATIO[5/2 + 3/(2*(-1 + x)^2) + 3/(-1 + x)]) + 
        I*Pi*RATIO[-3589/54 + 10229/(216*(-1 + x)^2) + 4775/(108*(-1 + x)) + 
           7/x - 25*x] + RATIO[-11327/81 + 42971/(648*(-1 + x)^2) - 
          7937/(162*(-1 + x)) + (11*x)/36] + Log[mu2]^2*
         (I*Pi*RATIO[-35/4 - 47/(4*(-1 + x)^2) - 26/(-1 + x)] + 
          Pi^2*RATIO[-11/4 - 25/(12*(-1 + x)^2) - 25/(6*(-1 + x))] + 
          RATIO[23/9 + 103/(9*(-1 + x)^2) + 655/(18*(-1 + x)) + (11*x)/4]) + 
        Pi^2*RATIO[625/216 - 1991/(54*(-1 + x)^2) - 5909/(108*(-1 + x)) + 
           (23*x)/24 + (3*x^2)/4] + 
        (I*Pi*RATIO[-9 + 30/(-1 + x)^2 + 60/(-1 + x)] + 
          RATIO[-116/9 - 2251/(18*(-1 + x)^2) - 1441/(9*(-1 + x)) - 6*x + 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[37/8 - 155/(24*(-1 + x)^2) - 107/(12*(-1 + x))] + 
          I*Pi^3*RATIO[-25/12 + 5/(12*(-1 + x)^2) + 5/(6*(-1 + x))] + 
          RATIO[193/216 + 9401/(216*(-1 + x)^2) + 5377/(54*(-1 + x)) - 
            (113*x)/12] + I*Pi*RATIO[-1315/36 - 965/(18*(-1 + x)^2) - 
             1375/(18*(-1 + x)) + 2*x] + RATIO[-3 - 11/(-1 + x)^2 - 
             22/(-1 + x)]*Zeta[3])) + G[1, 0, x]*(Log[mu2]^4*RATIO[1] + 
        I*Pi^3*RATIO[673/72 + 53/(36*(-1 + x)^2) - 755/(36*(-1 + x))] + 
        Pi^4*RATIO[373/360 - 139/(360*(-1 + x)^2) - 139/(180*(-1 + x))] + 
        Log[mu2]^3*(RATIO[47/36 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[3/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]) + 
        Log[mu2]^2*(Pi^2*RATIO[-5/4 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          I*Pi*RATIO[27/4 + 2/(-1 + x)^2 + 13/(2*(-1 + x))] + 
          RATIO[-94/9 - 19/(4*(-1 + x)) - (11*x)/4]) + 
        RATIO[55541/324 + 2299/(24*(-1 + x)) + 161/(12*x) - (11*x)/36] + 
        I*Pi*RATIO[115/2 + 3457/(72*(-1 + x)^2) - 2987/(36*(-1 + x)) + 
           209/(12*x^2) + 11/(2*x) + 25*x] + 
        Pi^2*RATIO[-394/9 - 43/(72*(-1 + x)^2) + 329/(24*(-1 + x)) - 4/x^2 + 
           58/(3*x) + (11*x)/24 - (3*x^2)/4] + 
        (I*Pi*RATIO[26 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
          RATIO[239/9 + 187/(6*(-1 + x)^2) + 16/(3*(-1 + x)) + 6*x - 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[25/72 + 1/(6*(-1 + x)^2) - 35/(12*(-1 + x))] + 
          I*Pi^3*RATIO[-7/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          I*Pi*RATIO[83/4 + 163/(12*(-1 + x)^2) - 1/(3*(-1 + x)) + x^(-2) - 
             2/x - 2*x] + RATIO[-2669/216 + 19/(2*(-1 + x)) + x^(-1) + 
            (113*x)/12] + RATIO[4 + 8/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[1] + 
        I*Pi^3*RATIO[-299/36 + 1363/(72*(-1 + x)^2) - 701/(36*(-1 + x))] + 
        Pi^4*RATIO[509/180 - 43/(10*(-1 + x)^2) - 17/(4*(-1 + x))] + 
        Log[mu2]^3*(RATIO[47/36 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[3/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]) + 
        Log[mu2]^2*(I*Pi*RATIO[6 + 15/(4*(-1 + x)^2) - 5/(2*(-1 + x))] + 
          Pi^2*RATIO[-3/2 - 4/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          RATIO[-94/9 - 19/(4*(-1 + x)) - (11*x)/4]) + 
        RATIO[55541/324 + 2299/(24*(-1 + x)) + 161/(12*x) - (11*x)/36] + 
        I*Pi*RATIO[633/8 + 409/(24*(-1 + x)^2) + 13043/(36*(-1 + x)) - 
           76/(3*x^2) + 209/(6*x) + 25*x] + 
        Pi^2*RATIO[-109/4 - 1793/(36*(-1 + x)^2) - 569/(8*(-1 + x)) - 2/x^2 + 
           19/(6*x) - (31*x)/24 - (3*x^2)/4] + 
        (I*Pi*RATIO[1 - 167/(-1 + x)^2 - 142/(-1 + x)] + 
          RATIO[-305/18 - 1199/(6*(-1 + x)^2) - 461/(3*(-1 + x)) + 6*x - 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[-13/12 - 13/(12*(-1 + x)^2) - 1/(6*(-1 + x))] + 
          Pi^2*RATIO[181/72 + 5/(2*(-1 + x)^2) + 37/(12*(-1 + x))] + 
          I*Pi*RATIO[21/4 - 33/(2*(-1 + x)^2) + 101/(6*(-1 + x)) + x^(-2) - 
             2/x - 2*x] + RATIO[-2669/216 + 19/(2*(-1 + x)) + x^(-1) + 
            (113*x)/12] + RATIO[4 + 8/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3])) + 
      (I*Pi*RATIO[-59/2 - 122/(-1 + x)^2 - 256/(-1 + x)] + 
        RATIO[-5887/36 - 904/(3*(-1 + x)^2) - 1367/(3*(-1 + x)) - 20*x + 
          5*x^2])*Zeta[5] + Log[mu2]*
       (Pi^4*RATIO[-1447/8640 - 59/(360*(-1 + x)^2) - 41/(20*(-1 + x))] + 
        I*Pi^5*RATIO[-3/32 - 1/(12*(-1 + x)^2) + 1/(5*(-1 + x))] + 
        RATIO[-150361/1728 + 35/(24*(-1 + x))] + 
        I*Pi*RATIO[-12781/288 - 14657/(216*(-1 + x)) - 19/x] + 
        Pi^2*RATIO[517/1296 - 451/(72*(-1 + x)) - 3/x - (113*x)/24] + 
        I*Pi^3*RATIO[-161/24 - 361/(72*(-1 + x)^2) - 547/(72*(-1 + x)) + x] + 
        (RATIO[905/12 + 361/(12*(-1 + x)^2) - 61/(6*(-1 + x))] + 
          Pi^2*RATIO[73/12 - 8/(-1 + x)^2 - 4/(-1 + x)] + 
          I*Pi*RATIO[113/6 - 241/(6*(-1 + x)^2) + 2/(3*(-1 + x))])*Zeta[3] + 
        RATIO[-60]*Zeta[5]) + G[0, x]*(Log[mu2]^5*RATIO[-1/2] + 
        RATIO[-14165/216 - 126599/(648*(-1 + x))] + 
        I*Pi^5*RATIO[-449/360 - 7/(20*(-1 + x)^2) - 7/(10*(-1 + x))] + 
        Log[mu2]^4*(I*Pi*RATIO[-1 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[-13/18 + 1/(2*(-1 + x))]) + Log[mu2]^3*
         (RATIO[49/9 - 7/(36*(-1 + x))] + 
          I*Pi*RATIO[-32/9 + 7/(36*(-1 + x)^2) - 1/(9*(-1 + x))] + 
          Pi^2*RATIO[13/12 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]) + 
        I*Pi*RATIO[50603/648 + 42971/(648*(-1 + x)^2) - 3371/(162*(-1 + x)) + 
           161/(12*x)] + I*Pi^3*RATIO[2239/108 + 1739/(24*(-1 + x)^2) + 
           1625/(18*(-1 + x)) + (13*x)/12] + 
        Pi^2*RATIO[40021/648 - 6623/(108*(-1 + x)^2) - 1459/(36*(-1 + x)) - 
           4/x + (655*x)/72] + Pi^4*RATIO[-2563/1080 - 943/(540*(-1 + x)^2) - 
           551/(540*(-1 + x)) + (17*x)/90 - (17*x^2)/360] + 
        (Pi^2*RATIO[565/12 + 145/(12*(-1 + x)^2) + 145/(6*(-1 + x))] + 
          I*Pi*RATIO[-127/18 - 230/(9*(-1 + x)^2) + 260/(9*(-1 + x))] + 
          RATIO[4825/36 + 2837/(12*(-1 + x)^2) + 8347/(18*(-1 + x)) - 
            (25*x)/2])*Zeta[3] + Log[mu2]^2*
         (RATIO[577/18 - 277/(36*(-1 + x))] + 
          I*Pi^3*RATIO[11/12 - 1/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-91/72 + 95/(72*(-1 + x)^2) + 107/(36*(-1 + x))] + 
          I*Pi*RATIO[76/9 + 103/(9*(-1 + x)^2) + 559/(18*(-1 + x))] + 
          RATIO[-5/2 - 7/(2*(-1 + x)^2) - 7/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(RATIO[30137/648 - 14603/(216*(-1 + x))] + 
          Pi^4*RATIO[-7/45 + 43/(180*(-1 + x)^2) + 43/(90*(-1 + x))] + 
          I*Pi^3*RATIO[-17/18 + 47/(24*(-1 + x)^2) + 3/(-1 + x)] + 
          I*Pi*RATIO[2843/54 + 9401/(216*(-1 + x)^2) + 5059/(54*(-1 + x)) + 
             x^(-1)] + Pi^2*RATIO[1525/108 + 619/(72*(-1 + x)^2) + 
             1159/(72*(-1 + x)) - (3*x)/4] + 
          (I*Pi*RATIO[-4 - 14/(-1 + x)^2 - 28/(-1 + x)] + 
            RATIO[167/18 + 38/(-1 + x)^2 + 85/(-1 + x)])*Zeta[3]) + 
        RATIO[1 - 70/(-1 + x)^2 - 140/(-1 + x)]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^5*RATIO[-1/8] + Log[mu2]^4*(RATIO[-3/4] + 
          I*Pi*RATIO[-1/8]) + Log[mu2]^3*(RATIO[-23/8] + Pi^2*RATIO[7/24] + 
          I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))]) + 
        I*Pi^5*RATIO[43/32 + 59/(90*(-1 + x)^2) + 67/(90*(-1 + x))] + 
        RATIO[6607/72 - 35/(24*(-1 + x)) - 2293/(24*x)] + 
        I*Pi*RATIO[-795/32 + 2305/(24*(-1 + x)) - 1411/(24*x^2) + 
           3473/(36*x)] + I*Pi^3*RATIO[2773/216 - 121/(72*(-1 + x)^2) - 
           2123/(72*(-1 + x)) - 25/(4*x^2) + 8/(3*x) - (49*x)/12] + 
        Pi^2*RATIO[79/2 + 2459/(36*(-1 + x)) + 19/(24*x^2) + 1279/(36*x) + 
           (73*x)/36] + Pi^4*RATIO[-13/40 + 373/(240*(-1 + x)^2) + 
           173/(180*(-1 + x)) - (17*x)/90 + (17*x^2)/360] + 
        (Pi^2*RATIO[-451/12 + 44/(3*(-1 + x)^2) + 52/(3*(-1 + x))] + 
          I*Pi*RATIO[119/6 - 14/(-1 + x)^2 + 97/(-1 + x) + 3/x^2 - 12/x] + 
          RATIO[256/9 + 121/(12*(-1 + x)^2) + 1075/(6*(-1 + x)) - x^(-1) + 
            3*x])*Zeta[3] + Log[mu2]*(Pi^4*RATIO[41/96 + 1/(12*(-1 + x)^2) - 
             1/(5*(-1 + x))] + I*Pi^3*RATIO[25/36 - 1/(6*(-1 + x)^2) + 
             13/(12*(-1 + x))] + RATIO[647/96 + 1/(4*(-1 + x)) - 19/x] + 
          I*Pi*RATIO[-43/4 + 19/(2*(-1 + x)) - 19/x^2 + 79/(3*x)] + 
          Pi^2*RATIO[115/24 - 3/(2*(-1 + x)) - 3/x^2 + 4/x - x] + 
          (RATIO[-79/3 + (-1 + x)^(-2) - 8/(-1 + x)] + 
            I*Pi*RATIO[14 - 8/(-1 + x)^2 - 4/(-1 + x)])*Zeta[3]) + 
        Log[mu2]^2*(I*Pi^3*RATIO[1/24 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          Pi^2*RATIO[-71/72 + 4/(3*(-1 + x))] + 
          I*Pi*RATIO[-41/8 - 19/(4*(-1 + x)) + 5/(2*x^2) - 3/x] + 
          RATIO[-29/8 + 5/(2*x)] + RATIO[19/2 - (-1 + x)^(-2) - 2/(-1 + x)]*
           Zeta[3]) + RATIO[59/2 - 55/(2*(-1 + x)^2) - 25/(-1 + x)]*Zeta[5]))/
     Nc + (G[1, 0, 1, 1, 1, 1, x]*RATIO[-22] + G[0, 1, 1, 1, 1, 1, x]*
       RATIO[-15] + G[1, 0, 0, 1, 0, 1, x]*RATIO[-15] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-15] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-15] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-15] + G[1, 1, 1, 1, 0, 1, x]*RATIO[-15] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-15] + G[1, 0, 0, 0, 1, 1, x]*RATIO[-14] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-14] + G[1, 1, 1, 0, 1, 1, x]*RATIO[-12] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-10] + G[1, 0, 0, 0, 0, 1, x]*RATIO[-9] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[-9] + G[1, 0, 1, 0, 0, 1, x]*RATIO[-6] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-6] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-6] + 
      Log[mu2]^5*RATIO[-3/16] + Log[mu2]^6*RATIO[-1/48] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[2] + G[1, 1, 0, 0, 0, 1, x]*RATIO[3] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[3] + G[1, 0, 0, 0, 0, 0, x]*RATIO[5] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[9] + G[1, 1, 1, 0, 1, 0, x]*RATIO[9] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[11] + G[1, 0, 1, 0, 1, 1, x]*RATIO[13] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[14] + G[1, 1, 0, 1, 1, 0, x]*RATIO[14] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[15] + G[1, 0, 1, 1, 1, 0, x]*RATIO[15] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[15] + G[1, 1, 1, 1, 0, 0, x]*RATIO[20] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[21] + G[1, 0, 0, 1, 1, 1, x]*RATIO[29] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-47 - 188/(-1 + x)^2 - 208/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-47 - 188/(-1 + x)^2 - 208/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-73 - 118/(-1 + x)^2 - 188/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-40 - 121/(-1 + x)^2 - 152/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[-15 - 51/(-1 + x)^2 - 48/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-15 - 51/(-1 + x)^2 - 48/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[3 - 38/(-1 + x)^2 - 40/(-1 + x)] + 
      G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[-4] + Log[mu2]*RATIO[3] + 
        RATIO[-27/2 - 38/(-1 + x)]) + G[0, 1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[5] + RATIO[-48 + 43/(3*(-1 + x)^2) - 
          184/(3*(-1 + x))] + I*Pi*RATIO[-15 - 29/(-1 + x)^2 - 
           34/(-1 + x)]) + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[5 - 13/(-1 + x)^2 - 26/(-1 + x)] + G[0, 0, 0, 1, 0, 0, x]*
       RATIO[5 - 11/(-1 + x)^2 - 22/(-1 + x)] + G[1, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[2] + Log[mu2]*RATIO[6] + RATIO[-9 + 2/(3*(-1 + x)^2) - 
          62/(3*(-1 + x))]) + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[-5 - 10/(-1 + x)^2 - 20/(-1 + x)] + G[0, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[8] + RATIO[-84 - 175/(6*(-1 + x)^2) - 
          568/(3*(-1 + x))] + I*Pi*RATIO[-19/(-1 + x)^2 - 14/(-1 + x)]) + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[3] + RATIO[-15/2 - 8/(-1 + x)]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[3] + I*Pi*RATIO[8] + 
        RATIO[-15/2 - 8/(-1 + x)]) + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[3 - 16/(-1 + x)^2 - 8/(-1 + x)] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[3 - 16/(-1 + x)^2 - 8/(-1 + x)] + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-12] + Log[mu2]*RATIO[-6] + RATIO[-15/2 - 7/(-1 + x)]) + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-11 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-18 + 9/(-1 + x)^2 - 6/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-18 + 9/(-1 + x)^2 - 6/(-1 + x)] + 
      G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[12] + I*Pi*RATIO[26] + 
        RATIO[27/2 + 3/(-1 + x)^2 - 3/(-1 + x)]) + G[1, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[-22] + Log[mu2]*RATIO[3] + RATIO[3 + 22/(3*(-1 + x)^2) - 
          7/(3*(-1 + x))]) + G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[-20] + 
        Log[mu2]*RATIO[3] + RATIO[3 + 22/(3*(-1 + x)^2) - 7/(3*(-1 + x))]) + 
      Pi^6*RATIO[-443069/1088640 - 4321/(22680*(-1 + x)^2) - 
         7033/(11340*(-1 + x))] + Log[mu2]^4*(RATIO[-1] + Pi^2*RATIO[7/96] + 
        I*Pi*RATIO[-3/16 - 1/(8*(-1 + x))]) + 
      I*Pi^5*RATIO[-181/960 + 65/(432*(-1 + x)^2) + 3961/(4320*(-1 + x))] + 
      RATIO[-1047/64 + 5/(4*(-1 + x))] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[-12 + 7/(-1 + x)^2 + 2/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
       (I*Pi*RATIO[-8] + Log[mu2]*RATIO[-4] + RATIO[9/2 - 16/(-1 + x)^2 + 
          3/(-1 + x)]) + G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[5] + 
        RATIO[-48 + 43/(3*(-1 + x)^2) - 184/(3*(-1 + x))] + 
        I*Pi*RATIO[-20 + 5/(-1 + x)^2 + 4/(-1 + x)]) + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[5 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-4] + I*Pi*RATIO[10] + 
        RATIO[-15 - 12/(-1 + x)^2 + 10/(-1 + x)]) + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[-7 - 4/(-1 + x)^2 + 10/(-1 + x)] + G[0, 1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-4 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        I*Pi*RATIO[-17 + 15/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[24 + (-1 + x)^(-2) + 14/(-1 + x)]) + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[-5 + 22/(-1 + x)^2 + 14/(-1 + x)] + G[0, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[3] + RATIO[-327/2 - 242/(-1 + x)] + 
        I*Pi*RATIO[8 + 8/(-1 + x)^2 + 16/(-1 + x)]) + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[20 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[20 + 8/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 0, 1, 0, 1, x]*(RATIO[-129/2 + 130/(3*(-1 + x)^2) - 
          190/(3*(-1 + x))] + I*Pi*RATIO[-20 - 36/(-1 + x)^2 - 60/(-1 + x)] + 
        Log[mu2]*RATIO[7 + 14/(-1 + x)^2 + 16/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, x]*(RATIO[-129/2 + 130/(3*(-1 + x)^2) - 
          190/(3*(-1 + x))] + I*Pi*RATIO[-16 - 22/(-1 + x)^2 - 38/(-1 + x)] + 
        Log[mu2]*RATIO[7 + 14/(-1 + x)^2 + 16/(-1 + x)]) + 
      G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[-5 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
        RATIO[51/2 - 7/(-1 + x)^2 + 21/(-1 + x)]) + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[8 + 38/(-1 + x)^2 + 28/(-1 + x)] + G[0, 0, 0, 0, 0, 1, x]*
       RATIO[5 + 15/(-1 + x)^2 + 30/(-1 + x)] + G[0, 0, 0, 0, 1, 0, x]*
       RATIO[5 + 15/(-1 + x)^2 + 30/(-1 + x)] + G[1, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[2] + Log[mu2]*RATIO[3] + RATIO[45/2 + 38/(-1 + x)]) + 
      G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-4 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[45/2 + 37/(2*(-1 + x)^2) + 13/(-1 + x)] + 
        I*Pi*RATIO[14 + 52/(-1 + x)^2 + 38/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-4 - 16/(-1 + x)^2 - 32/(-1 + x)] + 
        RATIO[-27/2 + 25/(2*(-1 + x)^2) - 6/(-1 + x)] + 
        I*Pi*RATIO[40 + 12/(-1 + x)^2 + 48/(-1 + x)]) + 
      G[0, 0, 0, 1, 1, x]*(RATIO[-54 + 61/(2*(-1 + x)^2) - 42/(-1 + x)] + 
        I*Pi*RATIO[-20 - 6/(-1 + x)^2 - 36/(-1 + x)] + 
        Log[mu2]*RATIO[9 + 42/(-1 + x)^2 + 48/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[39 + 13/(-1 + x)^2 + 50/(-1 + x)] + 
      G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-4 - 16/(-1 + x)^2 - 32/(-1 + x)] + 
        RATIO[-27/2 + 25/(2*(-1 + x)^2) - 6/(-1 + x)] + 
        I*Pi*RATIO[45 + 43/(-1 + x)^2 + 50/(-1 + x)]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-5] + I*Pi*RATIO[-4] + 
        RATIO[27 - 8/(3*(-1 + x)^2) + 167/(3*(-1 + x))]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-5] + I*Pi*RATIO[2] + 
        RATIO[27 - 8/(3*(-1 + x)^2) + 167/(3*(-1 + x))]) + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[13 + 71/(-1 + x)^2 + 76/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[13 + 71/(-1 + x)^2 + 76/(-1 + x)] + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-6] + 
        I*Pi*RATIO[16 + 54/(-1 + x)^2 + 72/(-1 + x)] + 
        RATIO[117 - 269/(3*(-1 + x)^2) + 284/(3*(-1 + x))]) + 
      G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[-12 - 13/(-1 + x)^2 - 20/(-1 + x)] + 
        RATIO[96 - 82/(3*(-1 + x)^2) + 298/(3*(-1 + x))]) + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[44 + 70/(-1 + x)^2 + 104/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[44 + 70/(-1 + x)^2 + 104/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[24 + 152/(-1 + x)^2 + 154/(-1 + x)] + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-6] + 
        I*Pi*RATIO[-54/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[114 + 14/(3*(-1 + x)^2) + 580/(3*(-1 + x))]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-6] + 
        I*Pi*RATIO[2 + 15/(-1 + x)^2 + 18/(-1 + x)] + 
        RATIO[114 + 14/(3*(-1 + x)^2) + 580/(3*(-1 + x))]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[69 + 242/(-1 + x)^2 + 280/(-1 + x)] + 
      I*Pi*RATIO[-593/64 - 3337/(96*(-1 + x)) - 239/(12*x)] + 
      I*Pi^3*RATIO[-365/288 + 649/(72*(-1 + x)^2) + 743/(144*(-1 + x)) - 
         13/(2*x) - (49*x)/6] + G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-6] + 
        I*Pi*RATIO[2] + RATIO[16/(-1 + x)]) + G[1, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-6] + I*Pi*RATIO[18] + RATIO[16/(-1 + x)]) + 
      Pi^2*RATIO[45695/1152 + 5797/(144*(-1 + x)) - 10/x + (29*x)/2] + 
      G[1, 0, 1, 1, x]*(Pi^2*RATIO[-9/2] + Log[mu2]^2*RATIO[1] + 
        Log[mu2]*RATIO[3] + I*Pi*RATIO[33/2 - 8/(3*(-1 + x)^2) + 
           53/(3*(-1 + x))] + RATIO[-163/4 - 32/(3*(-1 + x)) - 10/x^2 + 
          24/x - 40*x - 3*x^2]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[3/2] + 
        Log[mu2]*RATIO[9/2] + I*Pi*RATIO[-45 + 14/(3*(-1 + x)^2) - 
           146/(3*(-1 + x))] + Pi^2*RATIO[-43/4 - 31/(3*(-1 + x)^2) - 
           56/(3*(-1 + x))] + RATIO[7/4 + 383/(3*(-1 + x)) - 12/x^2 + 20/x - 
          38*x - 3*x^2]) + G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[3/2] + 
        Pi^2*RATIO[29/12] + Log[mu2]*RATIO[9/2] + 
        I*Pi*RATIO[-21/2 - 15/(-1 + x)] + RATIO[-289/4 + 10/(3*(-1 + x)) - 
          137/(2*x^2) + 77/x - 11*x - 3*x^2]) + G[1, 1, 0, 1, x]*
       (Pi^2*RATIO[-85/12] + Log[mu2]^2*RATIO[3/2] + Log[mu2]*RATIO[9/2] + 
        I*Pi*RATIO[27 + 54/(-1 + x)] + RATIO[-289/4 + 10/(3*(-1 + x)) - 
          137/(2*x^2) + 77/x - 11*x - 3*x^2]) + G[1, 0, 0, 0, x]*
       (Log[mu2]^2*RATIO[-5/2] + Pi^2*RATIO[131/12] + 
        Log[mu2]*(I*Pi*RATIO[-6] + RATIO[-12 - 3/(-1 + x)^2 + 3/(-1 + x)]) + 
        I*Pi*RATIO[-9/2 - 35/(3*(-1 + x)^2) + 11/(3*(-1 + x))] + 
        RATIO[-49/2 - 4/(-1 + x)^2 + 2/(-1 + x) - 4*x - 3*x^2]) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[-9 + 113/(6*(-1 + x)^2) - 
           88/(3*(-1 + x))] + Pi^2*RATIO[173/12 - 65/(12*(-1 + x)^2) - 
           17/(6*(-1 + x))] + Log[mu2]^2*RATIO[-5/2 - 1/(2*(-1 + x)^2) - 
           (-1 + x)^(-1)] + Log[mu2]*
         (I*Pi*RATIO[-4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
          RATIO[15 + 7/(2*(-1 + x)^2) + 18/(-1 + x)]) + 
        RATIO[29/4 + 625/(12*(-1 + x)^2) + 97/(3*(-1 + x)) - 2*x - 3*x^2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[-25/12 - 49/(2*(-1 + x)^2) - 
           18/(-1 + x)] + I*Pi*RATIO[-27/2 + 461/(6*(-1 + x)^2) - 
           25/(3*(-1 + x))] + Log[mu2]^2*RATIO[-5/2 + 2/(-1 + x)^2 + 
           4/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[-2 + 12/(-1 + x)^2 + 
             12/(-1 + x)] + RATIO[57/2 + 15/(-1 + x)^2 + 42/(-1 + x)]) + 
        RATIO[-67/4 + 152/(3*(-1 + x)^2) + 157/(6*(-1 + x)) - x - 3*x^2]) + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[-223/12 - 154/(3*(-1 + x)^2) - 
           170/(3*(-1 + x))] + I*Pi*RATIO[-39 + 58/(-1 + x)^2 - 6/(-1 + x)] + 
        Log[mu2]^2*RATIO[-5/2 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[30/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[57/2 + 15/(-1 + x)^2 + 42/(-1 + x)]) + 
        RATIO[-67/4 + 152/(3*(-1 + x)^2) + 157/(6*(-1 + x)) - x - 3*x^2]) + 
      Pi^4*RATIO[3701/960 - 29/(15*(-1 + x)^2) - 7/(10*(-1 + x)) - (7*x)/12 + 
         x^2/8] + G[0, 0, 0, 0, x]*
       (Pi^2*RATIO[-103/12 - 13/(2*(-1 + x)^2) - 13/(-1 + x)] + 
        I*Pi*RATIO[-21/2 + 7/(2*(-1 + x)^2) - 9/(-1 + x)] + 
        Log[mu2]*(RATIO[-45/2 - 2/(-1 + x)^2 - 24/(-1 + x)] + 
          I*Pi*RATIO[4 - 4/(-1 + x)^2 - 8/(-1 + x)]) + 
        Log[mu2]^2*RATIO[13/2 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[53/2 + 15/(4*(-1 + x)^2) + 26/(-1 + x) - 6*x + 3*x^2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[2] + RATIO[-12 - 14/(-1 + x)]) + 
        I*Pi*RATIO[18 - 49/(2*(-1 + x)^2) - 10/(-1 + x)] + 
        Pi^2*RATIO[-10/3 + 61/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        RATIO[-15/2 + 50/(3*(-1 + x)^2) - 397/(6*(-1 + x)) + 9/x^2 - 16/x + 
          7*x + 3*x^2]) + G[0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-12 - 14/(-1 + x)] + 
        I*Pi*RATIO[36 - 13/(-1 + x)^2 + 24/(-1 + x)] + 
        Pi^2*RATIO[97/6 + 63/(2*(-1 + x)^2) + 36/(-1 + x)] + 
        RATIO[-15/2 + 50/(3*(-1 + x)^2) - 397/(6*(-1 + x)) + 9/x^2 - 16/x + 
          7*x + 3*x^2]) + G[1, 1, 0, 0, x]*(Pi^2*RATIO[-89/6] + 
        Log[mu2]^2*RATIO[-1] + Log[mu2]*(RATIO[-3] + I*Pi*RATIO[4]) + 
        I*Pi*RATIO[21/2 + 3/(-1 + x)^2 + 13/(-1 + x)] + 
        RATIO[239/4 + 3/(2*(-1 + x)^2) + 271/(6*(-1 + x)) + 112/x^2 - 108/x + 
          8*x + 3*x^2]) + G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[3/2] + Pi^2*RATIO[95/12] + 
        I*Pi*RATIO[-21/2 - 14/(3*(-1 + x)^2) + 23/(3*(-1 + x))] + 
        RATIO[55/2 - 13/(2*(-1 + x)^2) - 52/(3*(-1 + x)) + 7/x^2 - 20/x + 
          9*x + 3*x^2]) + G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[1/2] + 
        Pi^2*RATIO[11/12] + Log[mu2]*(RATIO[3/2] + I*Pi*RATIO[2]) + 
        I*Pi*RATIO[39/2 - 2/(-1 + x)^2 + 35/(-1 + x)] + 
        RATIO[55/2 - 13/(2*(-1 + x)^2) - 52/(3*(-1 + x)) + 7/x^2 - 20/x + 
          9*x + 3*x^2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-51/2 - 21/(-1 + x)^2 - 52/(-1 + x)] + 
        I*Pi*RATIO[27 - 202/(3*(-1 + x)^2) - 62/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[-1/2 - 7/(-1 + x)^2 - 8/(-1 + x)] + 
        Pi^2*RATIO[59/4 + 113/(2*(-1 + x)^2) + 58/(-1 + x)] + 
        RATIO[73/4 - 121/(2*(-1 + x)^2) - 25/(-1 + x) - 3/x^2 + 4/x + 34*x + 
          3*x^2]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-9/2] + 
        Log[mu2]^2*RATIO[-3/2] + Pi^2*RATIO[7/4] + 
        I*Pi*RATIO[-12 - 8/(-1 + x)] + RATIO[359/4 + 155/(2*x^2) - 99/x + 
          40*x + 3*x^2]) + 
      (Pi^2*RATIO[-499/24 + 23/(-1 + x)^2 - 121/(6*(-1 + x))] + 
        I*Pi^3*RATIO[10 - 1/(2*(-1 + x)^2) + 7/(-1 + x)] + 
        I*Pi*RATIO[-21/2 - 183/(-1 + x)^2 - 429/(2*(-1 + x)) - 28*x] + 
        RATIO[385/12 - 649/(12*(-1 + x)^2) + 281/(12*(-1 + x)) - 9*x])*
       Zeta[3] + RATIO[36 + 143/(2*(-1 + x)^2) + 74/(-1 + x)]*Zeta[3]^2 + 
      G[1, 1, 0, x]*(I*Pi^3*RATIO[-3/2] + Log[mu2]^2*(RATIO[-9/4] + 
          I*Pi*RATIO[-1]) + Log[mu2]^3*RATIO[-1/2] + 
        Pi^2*RATIO[-57/8 - (-1 + x)^(-2) - 55/(3*(-1 + x))] + 
        I*Pi*RATIO[-13 + 3/(2*(-1 + x)^2) + 97/(2*(-1 + x)) + 93/(2*x^2) - 
           35/x - x] + Log[mu2]*(I*Pi*RATIO[-3] + Pi^2*RATIO[7/12] + 
          RATIO[-1/2 + 3/x^2 - 4/x + 2*x]) + RATIO[325/3 - 52/(3*(-1 + x)) + 
          45/(2*x^2) - 337/(3*x) + (115*x)/6] + RATIO[-26]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-9/4] + Log[mu2]^3*RATIO[-1/2] + 
        Pi^2*RATIO[-171/8 + 4/(3*(-1 + x)^2) - 227/(6*(-1 + x))] + 
        I*Pi*RATIO[-55/4 - 13/(2*(-1 + x)^2) - 28/(-1 + x) - 29*x] + 
        Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[-1/2 + 3/x^2 - 4/x + 2*x]) + 
        RATIO[325/3 - 52/(3*(-1 + x)) + 45/(2*x^2) - 337/(3*x) + (115*x)/6] + 
        RATIO[-4]*Zeta[3]) + Log[mu2]^3*(RATIO[-3] + Pi^2*RATIO[3/16] + 
        I*Pi*RATIO[-9/8 - 3/(4*(-1 + x))] + RATIO[3]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[-4/3] + Pi^2*RATIO[12 + 31/(3*(-1 + x))] + 
        RATIO[-1295/12 - 22/x^2 + 401/(6*x) - (65*x)/2] + 
        I*Pi*RATIO[35/2 + 10/(3*(-1 + x)) + 9/x^2 - 22/x + 29*x] + 
        RATIO[14]*Zeta[3]) + G[1, 0, 0, x]*(Log[mu2]^3*RATIO[1] + 
        I*Pi^3*RATIO[17/6] + Pi^2*RATIO[35/8 + 85/(36*(-1 + x)^2) - 
           259/(36*(-1 + x))] + Log[mu2]^2*(I*Pi*RATIO[1] + 
          RATIO[21/4 + 1/(2*(-1 + x)^2) - 1/(2*(-1 + x))]) + 
        RATIO[-3157/24 + 127/(6*(-1 + x)^2) - 701/(12*(-1 + x)) + 112/x - 
          (35*x)/6] + Log[mu2]*(Pi^2*RATIO[1/2] + 
          I*Pi*RATIO[-2/(-1 + x)^2 + 2/(-1 + x)] + 
          RATIO[13/4 + 3/(2*(-1 + x)^2) - 15/(2*(-1 + x)) - 4*x]) + 
        I*Pi*RATIO[25/4 - 9/(-1 + x)^2 - 137/(6*(-1 + x)) + 7/x^2 - 20/x + 
           x] + RATIO[20]*Zeta[3]) + G[0, 0, 0, x]*
       (Log[mu2]^3*RATIO[-1/2 - 3/(2*(-1 + x)^2) - 3/(-1 + x)] + 
        I*Pi^3*RATIO[-21/4 - 3/(4*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-3/2 - 17/(4*(-1 + x)^2) - 9/(-1 + x)] + 
          I*Pi*RATIO[5/2 + 7/(2*(-1 + x)^2) + 7/(-1 + x)]) + 
        Pi^2*RATIO[6 - 151/(24*(-1 + x)^2) + 61/(6*(-1 + x))] + 
        I*Pi*RATIO[24 + 545/(12*(-1 + x)^2) + 331/(6*(-1 + x)) - x] + 
        RATIO[315/8 + 31/(2*(-1 + x)^2) + 111/(2*(-1 + x)) + (3*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[3 + 9/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[-13/4 + 5/(4*(-1 + x)^2) + 5/(2*(-1 + x))] + 
          RATIO[57/4 - 9/(-1 + x)^2 + 3/(-1 + x) + 6*x]) + 
        RATIO[-30 - 20/(-1 + x)^2 - 40/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^3*RATIO[1] + Log[mu2]^2*
         (RATIO[-3/2 - 3/(2*(-1 + x)^2) - 5/(-1 + x)] + 
          I*Pi*RATIO[1/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)]) + 
        I*Pi^3*RATIO[5/4 + 79/(12*(-1 + x)^2) + 25/(6*(-1 + x))] + 
        Pi^2*RATIO[19/4 - 743/(36*(-1 + x)^2) + 109/(18*(-1 + x))] + 
        RATIO[-85/6 + 301/(4*(-1 + x)^2) + 781/(12*(-1 + x)) + 7/x - 
          (89*x)/6] + Log[mu2]*(I*Pi*RATIO[1/(2*(-1 + x)^2) - 6/(-1 + x)] + 
          RATIO[-17 - 9/(2*(-1 + x)^2) - 21/(-1 + x) - 4*x] + 
          Pi^2*RATIO[-(-1 + x)^(-2)]) + 
        I*Pi*RATIO[-69/4 + 257/(4*(-1 + x)^2) - 329/(6*(-1 + x)) + 9/x^2 - 
           16/x + x] + RATIO[20 - 35/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^3*RATIO[-1/2] + 
        Pi^2*RATIO[-209/8 + 23/(2*(-1 + x)^2) - 95/(2*(-1 + x))] + 
        I*Pi^3*RATIO[-1 - 20/(3*(-1 + x)^2) - 22/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[15/4 + 7/(-1 + x)] + 
        I*Pi*RATIO[47/4 + 50/(3*(-1 + x)^2) + 165/(2*(-1 + x)) - 29*x] + 
        Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[35/2 + 21/(-1 + x) + 3/x^2 - 4/x + 
            2*x]) + RATIO[47/4 + 169/(2*(-1 + x)) + 25/(2*x^2) - 16/x + 
          (169*x)/6] + RATIO[-16 + 2/(-1 + x)^2 - 8/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi^3*RATIO[-7/16 - 1/(3*(-1 + x)^2) - 11/(24*(-1 + x))] + 
        Pi^4*RATIO[3/64 + 1/(24*(-1 + x)^2) - 1/(10*(-1 + x))] + 
        RATIO[-403/64 + 1/(8*(-1 + x))] + 
        I*Pi*RATIO[-33/8 - 19/(4*(-1 + x)) - 3/(2*x)] + 
        Pi^2*RATIO[-7/96 + 1/(6*(-1 + x)) - x/2] + 
        (I*Pi*RATIO[2 - 4/(-1 + x)^2 - 2/(-1 + x)] + 
          RATIO[33/4 + 2/(-1 + x)^2 - (-1 + x)^(-1)])*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[1] + Log[mu2]^2*
         (RATIO[-3/2 - 3/(2*(-1 + x)^2) - 5/(-1 + x)] + 
          I*Pi*RATIO[-5/(-1 + x)^2 - 4/(-1 + x)]) + 
        I*Pi^3*RATIO[4 + 25/(2*(-1 + x)^2) + 14/(-1 + x)] + 
        Pi^2*RATIO[89/4 - 461/(36*(-1 + x)^2) + 655/(18*(-1 + x))] + 
        RATIO[-85/6 + 301/(4*(-1 + x)^2) + 781/(12*(-1 + x)) + 7/x - 
          (89*x)/6] + Log[mu2]*(Pi^2*RATIO[-1/2 - 2/(-1 + x)^2] + 
          I*Pi*RATIO[-9/(-1 + x)^2 - 20/(-1 + x)] + 
          RATIO[-17 - 9/(2*(-1 + x)^2) - 21/(-1 + x) - 4*x]) + 
        I*Pi*RATIO[-31/2 - 43/(3*(-1 + x)^2) - 119/(6*(-1 + x)) - 3/x^2 + 
           4/x + 29*x] + RATIO[20 + 36/(-1 + x)^2 + 72/(-1 + x)]*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[-279/160] + Log[mu2]^4*RATIO[1/8] + 
        Log[mu2]^3*RATIO[3/4] + I*Pi^3*RATIO[5 + 20/(3*(-1 + x))] + 
        I*Pi*RATIO[-31/12 - 52/(3*(-1 + x)) - 4/x^2 - 79/(2*x) - (49*x)/3] + 
        Log[mu2]^2*(Pi^2*RATIO[-7/24] + RATIO[1/4 - 3/(2*x^2) + 2/x - x]) + 
        RATIO[4841/96 - 1/(4*(-1 + x)) + 49/(12*x^2) - 359/(12*x) + 29*x] + 
        Pi^2*RATIO[595/48 - 131/(6*(-1 + x)) + 257/(12*x^2) - 65/(3*x) - 
           (19*x)/6 + x^2/2] + (I*Pi*RATIO[-18] + RATIO[-3/2 - 2/(-1 + x)])*
         Zeta[3] + Log[mu2]*(Pi^2*RATIO[-3/8] + RATIO[-3 - 9/(2*x^2) + 6/x - 
            3*x] + RATIO[-6]*Zeta[3])) + G[1, 0, x]*(Log[mu2]^3*RATIO[-3/4] + 
        Log[mu2]^4*RATIO[-1/8] + Pi^4*RATIO[1339/1440] + 
        I*Pi^3*RATIO[-3/8 - 19/(36*(-1 + x)^2) - 287/(36*(-1 + x))] + 
        RATIO[-7417/96 - 323/(6*(-1 + x)) + 49/(2*x) - 29*x] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/8] + I*Pi*RATIO[3/4 + 1/(2*(-1 + x)^2) - 
             1/(2*(-1 + x))] + RATIO[-1/4 + 3/(2*(-1 + x)) + x]) + 
        I*Pi*RATIO[-509/24 + 127/(6*(-1 + x)^2) - 285/(4*(-1 + x)) + 
           45/(2*x^2) + 8/(3*x) + (49*x)/3] + 
        Pi^2*RATIO[299/48 + 5/(-1 + x)^2 + 1103/(36*(-1 + x)) - 5/x^2 + 
           37/(3*x) - (11*x)/6 - x^2/2] + 
        (I*Pi*RATIO[24] + RATIO[24 + 35/(3*(-1 + x)^2) + 85/(3*(-1 + x))])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/3] + 
          Pi^2*RATIO[-15/8 + (-1 + x)^(-1)] + 
          I*Pi*RATIO[9/4 + 3/(2*(-1 + x)^2) - 9/(2*(-1 + x)) + 3/x^2 - 4/x] + 
          RATIO[2 + 9/(2*(-1 + x)) + 3/x + 3*x] + RATIO[10]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-3/4] + Log[mu2]^4*RATIO[-1/8] + 
        I*Pi^3*RATIO[-15/2 + 247/(36*(-1 + x)^2) - 55/(9*(-1 + x))] + 
        Pi^4*RATIO[2839/1440 + 61/(180*(-1 + x)^2) + 13/(36*(-1 + x))] + 
        RATIO[-7417/96 - 323/(6*(-1 + x)) + 49/(2*x) - 29*x] + 
        Log[mu2]^2*(Pi^2*RATIO[1/8 + 1/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[-3/(2*(-1 + x)^2) + 2/(-1 + x)] + 
          RATIO[-1/4 + 3/(2*(-1 + x)) + x]) + 
        I*Pi*RATIO[-5/12 + 301/(4*(-1 + x)^2) + 1849/(12*(-1 + x)) + 
           25/(2*x^2) - 6/x + (49*x)/3] + 
        Pi^2*RATIO[551/48 - 37/(3*(-1 + x)^2) + 161/(9*(-1 + x)) - 6/x^2 + 
           10/x + (19*x)/6 - x^2/2] + (RATIO[-45/2 + 12/(-1 + x)^2] + 
          I*Pi*RATIO[16 - 142/(-1 + x)^2 - 116/(-1 + x)])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/3] + Pi^2*RATIO[-9/8 + 3/(2*(-1 + x)^2) + 
             (-1 + x)^(-1)] + I*Pi*RATIO[-9/(2*(-1 + x)^2) + 3/(-1 + x) + 
             3/x^2 - 4/x] + RATIO[2 + 9/(2*(-1 + x)) + 3/x + 3*x] + 
          RATIO[10]*Zeta[3])) + G[0, 0, x]*
       (Pi^4*RATIO[-1343/1440 - 331/(288*(-1 + x)^2) - 331/(144*(-1 + x))] + 
        Log[mu2]^4*RATIO[-3/8 + 1/(8*(-1 + x)^2) + 1/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-19/8 - 25/(12*(-1 + x)^2) + 7/(12*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[-3/4 + 3/(4*(-1 + x)^2) + 5/(2*(-1 + x))]) + 
        I*Pi*RATIO[581/24 + 381/(4*(-1 + x)^2) + 412/(3*(-1 + x)) + 7/x - 
           (49*x)/3] + Log[mu2]^2*(I*Pi*RATIO[-21/4 - 7/(2*(-1 + x)^2) - 
             13/(2*(-1 + x))] + Pi^2*RATIO[9/8 - 5/(24*(-1 + x)^2) - 
             5/(12*(-1 + x))] + RATIO[-13/4 + 11/(4*(-1 + x)^2) + 
            25/(4*(-1 + x)) - x]) + RATIO[3331/32 + 6337/(96*(-1 + x)^2) + 
          6383/(48*(-1 + x)) + 29*x] + 
        Pi^2*RATIO[379/48 - 1849/(144*(-1 + x)^2) - 59/(18*(-1 + x)) - x/6 + 
           x^2/2] + (I*Pi*RATIO[-20 - 8/(-1 + x)^2 - 16/(-1 + x)] + 
          RATIO[39/2 - 19/(2*(-1 + x)^2) + 35/(-1 + x)])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-37/4 - 8/(-1 + x)^2 - 11/(2*(-1 + x))] + 
          Pi^2*RATIO[-27/8 - 35/(24*(-1 + x)^2) - 15/(4*(-1 + x))] + 
          I*Pi^3*RATIO[1/6 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          RATIO[-1 + 9/(2*(-1 + x)^2) + 67/(4*(-1 + x)) - 3*x] + 
          RATIO[-10 - 18/(-1 + x)^2 - 36/(-1 + x)]*Zeta[3])) + 
      (I*Pi*RATIO[14 - 391/(2*(-1 + x)^2) - 214/(-1 + x)] + 
        RATIO[97/2 + 1177/(12*(-1 + x)^2) + 323/(3*(-1 + x))])*Zeta[5] + 
      G[1, x]*(I*Pi^5*RATIO[59/90] + Pi^4*RATIO[-19/120 + 7/(30*(-1 + x)^2) - 
           79/(45*(-1 + x))] + RATIO[383/12 - 3/(8*(-1 + x)) - 239/(12*x)] + 
        I*Pi*RATIO[-76/3 - 649/(12*(-1 + x)) + 49/(12*x^2) - 119/(12*x)] + 
        Pi^2*RATIO[-1715/72 + 197/(6*(-1 + x)) - 9/x^2 + 113/(2*x) - 
           (47*x)/12] + I*Pi^3*RATIO[37/8 - 4/(3*(-1 + x)^2) - 
           463/(36*(-1 + x)) - 13/(2*x^2) + 11/(6*x) + x/6] + 
        (Pi^2*RATIO[-16] + I*Pi*RATIO[51 + 5/(-1 + x)^2 + 132/(-1 + x)] + 
          RATIO[-227/4 + 8/(-1 + x)^2 - 14/(-1 + x) - 2/x - x])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[1/2] + Pi^2*RATIO[3/2 - 3/(2*(-1 + x))] + 
          RATIO[3/2 - 9/(2*x)] + I*Pi*RATIO[9/(2*(-1 + x)) - 9/(2*x^2) + 
             6/x] + RATIO[-6]*Zeta[3]) + Log[mu2]^2*(I*Pi^3*RATIO[1/6] + 
          Pi^2*RATIO[1/2 - 1/(2*(-1 + x))] + RATIO[1/2 - 3/(2*x)] + 
          I*Pi*RATIO[3/(2*(-1 + x)) - 3/(2*x^2) + 2/x] + RATIO[-2]*Zeta[3]) + 
        RATIO[-14]*Zeta[5]) + Log[mu2]*
       (I*Pi^3*RATIO[-33/16 - (-1 + x)^(-2) - 15/(8*(-1 + x))] + 
        Pi^4*RATIO[223/960 + 1/(8*(-1 + x)^2) - 3/(10*(-1 + x))] + 
        RATIO[-593/64 + 3/(8*(-1 + x))] + 
        I*Pi*RATIO[-27/4 - 21/(2*(-1 + x)) - 9/(2*x)] + 
        Pi^2*RATIO[-73/32 + 1/(2*(-1 + x)) - (3*x)/2] + 
        (Pi^2*RATIO[-17/6] + I*Pi*RATIO[15 - 12/(-1 + x)^2] + 
          RATIO[41/4 + 6/(-1 + x)^2 - 3/(-1 + x)])*Zeta[3] + 
        RATIO[30]*Zeta[5]) + G[0, x]*(Log[mu2]^5*RATIO[1/8] + 
        RATIO[-383/12 - 3337/(96*(-1 + x))] + 
        I*Pi^5*RATIO[-433/480 - 233/(480*(-1 + x)^2) - 11/(16*(-1 + x))] + 
        Log[mu2]^4*(RATIO[3/4 - 1/(8*(-1 + x))] + 
          I*Pi*RATIO[1/8 + 1/(8*(-1 + x)^2) + 1/(4*(-1 + x))]) + 
        Pi^4*RATIO[23/20 - 953/(720*(-1 + x)^2) + 787/(1440*(-1 + x))] + 
        Log[mu2]^3*(Pi^2*RATIO[-7/24] + RATIO[23/8 - 3/(4*(-1 + x))] + 
          I*Pi*RATIO[3/2 + 3/(4*(-1 + x)^2) + 2/(-1 + x)]) + 
        I*Pi*RATIO[2993/96 + 6337/(96*(-1 + x)^2) + 3283/(48*(-1 + x)) + 
           49/(2*x)] + I*Pi^3*RATIO[113/12 + 2743/(144*(-1 + x)^2) + 
           2195/(72*(-1 + x)) - x/6] + 
        Pi^2*RATIO[-1229/36 - 5465/(72*(-1 + x)^2) - 6127/(48*(-1 + x)) - 
           5/x + (7*x)/4] + (Pi^2*RATIO[173/6 + 35/(6*(-1 + x)^2) + 
             53/(3*(-1 + x))] + I*Pi*RATIO[15/2 + 15/(2*(-1 + x)^2) + 
             29/(-1 + x)] + RATIO[-13 - 266/(3*(-1 + x)^2) - 
            176/(3*(-1 + x)) + 3*x])*Zeta[3] + Log[mu2]^2*
         (RATIO[35/8 - 19/(4*(-1 + x))] + I*Pi^3*
           RATIO[-1/24 + 1/(8*(-1 + x)^2) + 1/(4*(-1 + x))] + 
          Pi^2*RATIO[1 + 1/(3*(-1 + x)^2) + 7/(8*(-1 + x))] + 
          I*Pi*RATIO[41/8 + 11/(4*(-1 + x)^2) + 11/(2*(-1 + x))] + 
          RATIO[-5 + 3/(-1 + x)^2 + 6/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(RATIO[139/32 - 43/(4*(-1 + x))] + 
          Pi^4*RATIO[-3/32 - 1/(12*(-1 + x)^2) + 1/(5*(-1 + x))] + 
          I*Pi^3*RATIO[5/4 + 37/(24*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          I*Pi*RATIO[39/4 + 9/(2*(-1 + x)^2) + 47/(4*(-1 + x)) + 3/x] + 
          Pi^2*RATIO[49/12 + (-1 + x)^(-2) + 43/(24*(-1 + x)) + x] + 
          (I*Pi*RATIO[-10 + 2/(-1 + x)^2 - 8/(-1 + x)] + 
            RATIO[9/2 + 5/(-1 + x)^2 + 26/(-1 + x)])*Zeta[3]) + 
        RATIO[-2 + 13/(-1 + x)^2 + 11/(-1 + x)]*Zeta[5]))/Nc^3 + 
    Nc*(G[1, 1, 1, 1, 1, x]*RATIO[-110/3] + Log[mu2]^5*
       (I*Pi*RATIO[-1/2] + RATIO[-5/18]) + Log[mu2]^6*RATIO[-1/4] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[3] + G[0, 1, 1, 1, 1, 1, x]*RATIO[4] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[5] + G[1, 0, 1, 1, 1, 1, x]*RATIO[9] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-17 - 177/(-1 + x)^2 - 174/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[15 - 133/(-1 + x)^2 - 74/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[18 - 72/(-1 + x)^2 - 72/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[18 - 72/(-1 + x)^2 - 72/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[-10 - 59/(-1 + x)^2 - 52/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-7 - 114/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-8 - 16/(-1 + x)^2 - 32/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-8 - 16/(-1 + x)^2 - 32/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-10 - 13/(-1 + x)^2 - 26/(-1 + x)] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[-10 - 13/(-1 + x)^2 - 26/(-1 + x)] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[18 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-8 - 8/(-1 + x)^2 - 16/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[-15 + 34/(-1 + x)^2 - 16/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-15 + 34/(-1 + x)^2 - 16/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[12 - 19/(-1 + x)^2 - 14/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[12 - 19/(-1 + x)^2 - 14/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[13 - 44/(-1 + x)^2 - 10/(-1 + x)] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[5 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[5 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-6 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
      G[0, 1, 1, 1, 0, x]*(RATIO[-171/2 + 29/(2*(-1 + x)^2) - 162/(-1 + x)] + 
        I*Pi*RATIO[7 - 60/(-1 + x)^2 - 42/(-1 + x)] + 
        Log[mu2]*RATIO[4 - 3/(-1 + x)^2 - 6/(-1 + x)]) + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[7 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[7 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-6 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[5 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[5 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[25 + 4/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[25 + 4/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-15 - (-1 + x)^(-2) - 2/(-1 + x)] + 
      G[1, 0, 0, 0, 1, x]*(RATIO[19/6 - 41/(2*(-1 + x)^2) - 25/(-1 + x)] + 
        I*Pi*RATIO[-2 - 7/(-1 + x)^2 - 14/(-1 + x)] + 
        Log[mu2]*RATIO[-4 - (-1 + x)^(-2) - 2/(-1 + x)]) + 
      RATIO[-85609769/419904 - 3/(4*(-1 + x))] + 
      Log[mu2]^4*(Pi^2*RATIO[13/24] + RATIO[2975/432] + 
        I*Pi*RATIO[-20/9 - 1/(2*(-1 + x))]) + 
      Pi^6*RATIO[447253/816480 + 11749/(45360*(-1 + x)^2) + 
         18511/(22680*(-1 + x))] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[10 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[10 + (-1 + x)^(-2) + 2/(-1 + x)] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[30 + (-1 + x)^(-2) + 2/(-1 + x)] + 
      I*Pi^5*RATIO[83/80 + 43/(48*(-1 + x)^2) + 25/(8*(-1 + x))] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[-17 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(RATIO[-679/6 - 219/(2*(-1 + x)^2) - 
          262/(-1 + x)] + I*Pi*RATIO[-2 - 171/(-1 + x)^2 - 174/(-1 + x)] + 
        Log[mu2]*RATIO[-10 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-7 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-7 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[15 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-16 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[-16 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[1 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
      G[1, 0, 0, 1, 0, x]*(RATIO[19/6 - 41/(2*(-1 + x)^2) - 25/(-1 + x)] + 
        Log[mu2]*RATIO[-4 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[4 + 3/(-1 + x)^2 + 6/(-1 + x)]) + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[2 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-16 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-4 + 17/(-1 + x)^2 + 10/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-4 + 17/(-1 + x)^2 + 10/(-1 + x)] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[-12 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-12 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-8 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-5 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 0, 1, 0, x]*(RATIO[-109/3 - 143/(3*(-1 + x)^2) - 
          319/(3*(-1 + x))] + Log[mu2]*RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[21 + 12/(-1 + x)^2 + 12/(-1 + x)]) + 
      G[1, 1, 1, 0, 1, x]*(I*Pi*RATIO[10 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[205/6 + 13/(-1 + x)]) + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[1 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[205/6 + 13/(-1 + x)]) + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[-14 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[16 + 8/(-1 + x)^2 + 16/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-14 + 10/(-1 + x)^2 + 20/(-1 + x)] + G[0, 0, 0, 0, 0, 1, x]*
       RATIO[-8 + 14/(-1 + x)^2 + 28/(-1 + x)] + G[0, 0, 0, 0, 1, 0, x]*
       RATIO[-8 + 14/(-1 + x)^2 + 28/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[6 + 37/(-1 + x)^2 + 32/(-1 + x)] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[3 + 2/(-1 + x)^2 + 34/(-1 + x)] + G[0, 1, 1, 0, 1, x]*
       (RATIO[-171/2 + 29/(2*(-1 + x)^2) - 162/(-1 + x)] + 
        Log[mu2]*RATIO[4 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[6 + 51/(-1 + x)^2 + 36/(-1 + x)]) + 
      G[0, 0, 0, 0, 0, x]*(I*Pi*RATIO[8 + 22/(-1 + x)^2 + 44/(-1 + x)] + 
        RATIO[58/3 - 52/(3*(-1 + x)^2) + 136/(3*(-1 + x))]) + 
      G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*
         RATIO[-3 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[-113/6 - 16/(3*(-1 + x)^2) + 136/(3*(-1 + x))]) + 
      G[0, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-4 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi*RATIO[-22 + 23/(-1 + x)^2 + 22/(-1 + x)] + 
        RATIO[131/6 - 61/(2*(-1 + x)^2) + 79/(-1 + x)]) + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-20 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[80/3 + 93/(2*(-1 + x)^2) + 80/(-1 + x)]) + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[11 + 32/(-1 + x)^2 + 88/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[10 + 128/(-1 + x)^2 + 112/(-1 + x)] + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[-10 - 13/(-1 + x)^2 - 26/(-1 + x)] + 
        RATIO[407/6 + 133/(-1 + x)]) + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[-11 + 199/(-1 + x)^2 + 134/(-1 + x)] + G[0, 0, 1, 1, 1, 0, x]*
       RATIO[-11 + 199/(-1 + x)^2 + 134/(-1 + x)] + G[0, 0, 0, 0, 1, x]*
       (RATIO[-109/3 - 143/(3*(-1 + x)^2) - 319/(3*(-1 + x))] + 
        Log[mu2]*RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[6 + 144/(-1 + x)^2 + 144/(-1 + x)]) + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[8 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        I*Pi*RATIO[-16 + 5/(-1 + x)^2 + 10/(-1 + x)] + 
        RATIO[28 + 81/(2*(-1 + x)^2) + 146/(-1 + x)]) + 
      I*Pi*RATIO[-38573/1728 - 511645/(2592*(-1 + x)) - 1021/(72*x)] + 
      Pi^2*RATIO[-1050713/279936 - 8645/(648*(-1 + x)) - 19/(24*x) + 
         (169*x)/48] + I*Pi^3*RATIO[4645/2592 - 1211/(48*(-1 + x)^2) - 
         211/(9*(-1 + x)) + 99/(16*x) + (31*x)/6] + 
      G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-3] + 
        Log[mu2]*(I*Pi*RATIO[-9 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          RATIO[71/6 + 3/(-1 + x)]) + Pi^2*RATIO[5/3 + 3/(-1 + x)^2 + 
           6/(-1 + x)] + I*Pi*RATIO[163/6 - 16/(3*(-1 + x)^2) + 
           184/(3*(-1 + x))] + RATIO[-421/18 - 51/(2*(-1 + x)) + 52/x^2 - 
          45/x + 25*x - (3*x^2)/2]) + G[1, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[-3] + Pi^2*RATIO[-9/2 - 1/(3*(-1 + x)^2) - 
           2/(3*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-7 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[71/6 + 3/(-1 + x)]) + I*Pi*RATIO[89/6 + 29/(6*(-1 + x)^2) - 
           157/(3*(-1 + x)) + 1/(2*x^2) + 4/x] + 
        RATIO[-421/18 - 51/(2*(-1 + x)) + 52/x^2 - 45/x + 25*x - 
          (3*x^2)/2]) + G[0, 0, 1, 0, x]*
       (I*Pi*RATIO[31/6 - 205/(6*(-1 + x)^2) - 85/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
          RATIO[-46/3 - 4/(3*(-1 + x)^2) + 13/(3*(-1 + x))]) + 
        Pi^2*RATIO[-19/3 - 2/(3*(-1 + x)^2) + 26/(3*(-1 + x))] + 
        RATIO[2555/36 + 323/(9*(-1 + x)^2) + 1411/(9*(-1 + x)) + 27*x - 
          (3*x^2)/2]) + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[-989/6 - 317/(2*(-1 + x)^2) - 364/(-1 + x)] + 
        Log[mu2]^2*RATIO[2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
          RATIO[-46/3 - 4/(3*(-1 + x)^2) + 13/(3*(-1 + x))]) + 
        Pi^2*RATIO[-47/6 + 71/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
        RATIO[2555/36 + 323/(9*(-1 + x)^2) + 1411/(9*(-1 + x)) + 27*x - 
          (3*x^2)/2]) + G[0, 1, 0, 0, x]*
       (Pi^2*RATIO[-13/3 - 11/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
        Log[mu2]^2*RATIO[2 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        Log[mu2]*(RATIO[-46/3 - 13/(-1 + x)^2 - 19/(-1 + x)] + 
          I*Pi*RATIO[4 + 4/(-1 + x)^2 + 8/(-1 + x)]) + 
        I*Pi*RATIO[38/3 + 85/(6*(-1 + x)^2) + 238/(3*(-1 + x))] + 
        RATIO[1129/18 - 1379/(36*(-1 + x)^2) + 434/(9*(-1 + x)) + 33*x - 
          (3*x^2)/2]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-5/2] + 
        I*Pi*RATIO[-79/6 + 29/(2*(-1 + x)^2) - 26/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-5 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          RATIO[9/2 + 3/(-1 + x)]) + Pi^2*RATIO[71/12 + 15/(2*(-1 + x)^2) + 
           15/(-1 + x)] + RATIO[-3637/36 - 677/(6*(-1 + x)) + 10/x^2 - 
          53/(2*x) + (79*x)/2 - (3*x^2)/2]) + G[1, 0, 1, 1, x]*
       (Log[mu2]^2*RATIO[-3/2] + Pi^2*RATIO[-19/12 + 1/(2*(-1 + x)^2) + 
           (-1 + x)^(-1)] + Log[mu2]*
         (I*Pi*RATIO[-4 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-4/3 + 3/(-1 + x)]) + 
        I*Pi*RATIO[-107/2 - 109/(6*(-1 + x)^2) - 316/(3*(-1 + x)) - 
           1/(2*x^2) - 4/x] + RATIO[-1097/12 + 2/(3*(-1 + x)) + 5/(2*x^2) - 
          67/(2*x) + (85*x)/2 - (3*x^2)/2]) + G[1, 0, 0, 0, x]*
       (Pi^2*RATIO[29/3 - 7/(6*(-1 + x)^2) - 7/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[2 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        Log[mu2]*(RATIO[-46/3 - 113/(6*(-1 + x)^2) - 92/(3*(-1 + x))] + 
          I*Pi*RATIO[4 + 5/(-1 + x)^2 + 10/(-1 + x)]) + 
        I*Pi*RATIO[29/2 + 43/(6*(-1 + x)^2) + 73/(3*(-1 + x))] + 
        RATIO[-2503/36 - 1643/(18*(-1 + x)^2) - 2005/(18*(-1 + x)) + 50*x - 
          (3*x^2)/2]) + G[1, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-4 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        Log[mu2]*RATIO[6 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-211/6 - 109/(6*(-1 + x)^2) - 229/(3*(-1 + x)) - 4*x - 
          x^2/2]) + G[1, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[6 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        I*Pi*RATIO[-12 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[-211/6 - 109/(6*(-1 + x)^2) - 229/(3*(-1 + x)) - 4*x - 
          x^2/2]) + G[0, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[14 - 86/(-1 + x)^2 - 100/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-281/6 - 62/(3*(-1 + x)^2) - 190/(3*(-1 + x)) - 4*x - x^2/2]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[3 - 5/(-1 + x)^2 - 10/(-1 + x)] + 
        Log[mu2]*RATIO[-4 - 4/(-1 + x)^2 - 8/(-1 + x)] + 
        RATIO[227/6 + 9/(2*(-1 + x)^2) + 36/(-1 + x) - 4*x - x^2/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[-2 - 78/(-1 + x)^2 - 66/(-1 + x)] + 
        RATIO[211/3 + 2/(-1 + x)^2 + 112/(-1 + x) - 4*x - x^2/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[-16 + 36/(-1 + x)^2 + 18/(-1 + x)] + 
        RATIO[211/3 + 2/(-1 + x)^2 + 112/(-1 + x) - 4*x - x^2/2]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[8 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[12 + 63/(-1 + x)^2 + 54/(-1 + x)] + 
        RATIO[105/2 + 857/(6*(-1 + x)^2) + 818/(3*(-1 + x)) - 4*x - x^2/2]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[11 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[205/6 - 37/(-1 + x) + 1/(2*x^2) + 4/x - 4*x - x^2/2]) + 
      Pi^4*RATIO[5857/1296 + 1097/(3240*(-1 + x)^2) - 2189/(1296*(-1 + x)) - 
         (67*x)/720 + x^2/16] + G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[7] + 
        Log[mu2]*RATIO[3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-187/6 + 29/(6*(-1 + x)^2) - 55/(3*(-1 + x)) + 4*x + x^2/2]) + 
      G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[-8 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        Log[mu2]*RATIO[3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
        RATIO[-187/6 + 29/(6*(-1 + x)^2) - 55/(3*(-1 + x)) + 4*x + x^2/2]) + 
      G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[8 - 33/(-1 + x)^2 - 42/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-127/3 + 151/(6*(-1 + x)^2) - 41/(3*(-1 + x)) + 4*x + x^2/2]) + 
      G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-4 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[14 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        RATIO[31/2 + 7/(-1 + x)^2 + 23/(-1 + x) + 4*x + x^2/2]) + 
      G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[-2 - 60/(-1 + x)^2 - 48/(-1 + x)] + 
        Log[mu2]*RATIO[-6 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[202/3 - 73/(6*(-1 + x)^2) + 92/(3*(-1 + x)) + 4*x + x^2/2]) + 
      G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-6 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[-24 + 87/(-1 + x)^2 + 102/(-1 + x)] + 
        RATIO[202/3 - 73/(6*(-1 + x)^2) + 92/(3*(-1 + x)) + 4*x + x^2/2]) + 
      G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[6 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[2 + 63/(-1 + x)^2 + 66/(-1 + x)] + 
        RATIO[-5/2 + 121/(3*(-1 + x)^2) + 101/(3*(-1 + x)) + 4*x + x^2/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-7] + 
        I*Pi*RATIO[7 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-17 - 32/(-1 + x) - 1/(2*x^2) - 4/x + 4*x + x^2/2]) + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[19/3 - 160/(3*(-1 + x)^2) - 
           113/(3*(-1 + x))] + Pi^2*RATIO[-10/3 - 35/(3*(-1 + x)^2) - 
           70/(3*(-1 + x))] + Log[mu2]^2*RATIO[-4 - 2/(-1 + x)^2 - 
           4/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[-4 - 2/(-1 + x)^2 - 
             4/(-1 + x)] + RATIO[70/3 + 35/(3*(-1 + x)^2) + 
            70/(3*(-1 + x))]) + RATIO[-194/9 + 1171/(12*(-1 + x)^2) - 
          31/(3*(-1 + x)) - 44*x + (3*x^2)/2]) + G[0, 0, 1, 1, x]*
       (Pi^2*RATIO[5/6 - 473/(6*(-1 + x)^2) - 167/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[2/(-1 + x)^2 + 4/(-1 + x)] + 
        Log[mu2]*(RATIO[16 - 53/(6*(-1 + x)^2) - 65/(3*(-1 + x))] + 
          I*Pi*RATIO[2 + 3/(-1 + x)^2 + 6/(-1 + x)]) + 
        I*Pi*RATIO[815/6 + 731/(6*(-1 + x)^2) + 845/(3*(-1 + x))] + 
        RATIO[646/9 + 119/(18*(-1 + x)^2) - 683/(18*(-1 + x)) + 19/(4*x^2) - 
          11/x - (87*x)/2 + (3*x^2)/2]) + G[1, 1, 0, 0, x]*
       (Log[mu2]*(RATIO[-17/6 + 1/(6*(-1 + x)^2) - 17/(3*(-1 + x))] + 
          I*Pi*RATIO[3 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
        Log[mu2]^2*RATIO[2 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        Pi^2*RATIO[-6 + 13/(6*(-1 + x)^2) + 13/(3*(-1 + x))] + 
        I*Pi*RATIO[23/6 + 19/(2*(-1 + x)^2) + 12/(-1 + x)] + 
        RATIO[49/36 - 188/(9*(-1 + x)^2) - 391/(9*(-1 + x)) - 347/(4*x^2) + 
          29/x - 42*x + (3*x^2)/2]) + G[1, 1, 1, 1, x]*
       (Pi^2*RATIO[-6] + Log[mu2]^2*RATIO[6] + 
        Log[mu2]*(RATIO[-88/3] + I*Pi*RATIO[12]) + 
        I*Pi*RATIO[-191/6 + 13/(-1 + x)] + RATIO[281/3 - 203/(4*x^2) + 36/x - 
          (83*x)/2 + (3*x^2)/2]) + G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-1] + 
        I*Pi*RATIO[-19/2 - 23/(6*(-1 + x)^2) - 131/(3*(-1 + x))] + 
        Pi^2*RATIO[-5/6 - 3/(2*(-1 + x)^2) - 3/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[61/6 + 22/(3*(-1 + x)^2) + 29/(3*(-1 + x))]) + 
        RATIO[-20/9 + 1361/(36*(-1 + x)^2) + 983/(18*(-1 + x)) - 3/(4*x^2) + 
          23/x - (59*x)/2 + (3*x^2)/2]) + G[1, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[11 - 3/(2*(-1 + x)^2) - 
           3/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[2] + 
          RATIO[61/6 + 22/(3*(-1 + x)^2) + 29/(3*(-1 + x))]) + 
        I*Pi*RATIO[124/3 + 82/(3*(-1 + x)^2) + 392/(3*(-1 + x))] + 
        RATIO[-20/9 + 1361/(36*(-1 + x)^2) + 983/(18*(-1 + x)) - 3/(4*x^2) + 
          23/x - (59*x)/2 + (3*x^2)/2]) + G[0, 1, 1, 0, x]*
       (I*Pi*RATIO[-361/6 - 149/(6*(-1 + x)^2) - 314/(3*(-1 + x))] + 
        Log[mu2]*(RATIO[7/2 - 53/(6*(-1 + x)^2) - 65/(3*(-1 + x))] + 
          I*Pi*RATIO[-(-1 + x)^(-2) - 2/(-1 + x)]) + 
        Pi^2*RATIO[28/3 - 16/(3*(-1 + x)^2) + 10/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-661/36 - 80/(9*(-1 + x)^2) + 661/(18*(-1 + x)) - 33/(4*x^2) + 
          21/x - (39*x)/2 + (3*x^2)/2]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[17/6 - 133/(6*(-1 + x)^2) - 13/(3*(-1 + x))] + 
        Log[mu2]*(RATIO[7/2 - 53/(6*(-1 + x)^2) - 65/(3*(-1 + x))] + 
          I*Pi*RATIO[2 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
        Log[mu2]^2*RATIO[2/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[214/3 + 67/(2*(-1 + x)^2) + 124/(-1 + x)] + 
        RATIO[-661/36 - 80/(9*(-1 + x)^2) + 661/(18*(-1 + x)) - 33/(4*x^2) + 
          21/x - (39*x)/2 + (3*x^2)/2]) + 
      (I*Pi^3*RATIO[29/6 + 19/(6*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        RATIO[333131/1944 + 1211/(8*(-1 + x)^2) + 331/(18*(-1 + x)) + 
          (215*x)/12] + I*Pi*RATIO[-4423/36 + 3871/(18*(-1 + x)^2) + 
           941/(3*(-1 + x)) + 3/x + 23*x] + 
        Pi^2*RATIO[101/4 + 181/(9*(-1 + x)^2) + 1237/(18*(-1 + x)) + 
           (10*x)/3 + (5*x^2)/12])*Zeta[3] + 
      RATIO[38/9 + 13/(-1 + x)^2 + 23/(-1 + x)]*Zeta[3]^2 + 
      Log[mu2]^3*(I*Pi^3*RATIO[7/12] + RATIO[11665/324] + 
        Pi^2*RATIO[113/216 + (-1 + x)^(-1)] + 
        I*Pi*RATIO[779/72 + 61/(18*(-1 + x))] + RATIO[-5]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi^3*RATIO[7 - 92/(3*(-1 + x)^2) - 100/(3*(-1 + x))] + 
        Log[mu2]^3*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[7 + 11/(2*(-1 + x)^2) + 13/(-1 + x)]) + 
        I*Pi*RATIO[4955/36 + 1841/(36*(-1 + x)^2) + 1138/(9*(-1 + x)) + 
           19/(4*x^2) - 11/x - 15*x] + Log[mu2]*(Pi^2*RATIO[5/3] + 
          I*Pi*RATIO[44/3 + 5/(6*(-1 + x)^2) + 26/(3*(-1 + x))] + 
          RATIO[-46/9 + 311/(36*(-1 + x)^2) + 137/(18*(-1 + x)) + (3*x)/2]) + 
        RATIO[-10487/108 - 7661/(108*(-1 + x)^2) - 16081/(108*(-1 + x)) - 
          3/(4*x) + (89*x)/6] + Pi^2*RATIO[-148/3 + 25/(3*(-1 + x)^2) - 
           79/(3*(-1 + x)) - (4*x)/3 - x^2/6] + 
        RATIO[-10 + 48/(-1 + x)^2 - 36/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(I*Pi^3*RATIO[2 - 131/(6*(-1 + x)^2) - 62/(3*(-1 + x))] + 
        Log[mu2]^3*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1] + RATIO[7 + 11/(2*(-1 + x)^2) + 
            13/(-1 + x)]) + Log[mu2]*(I*Pi*RATIO[13/6 - 65/(6*(-1 + x)^2) - 
             44/(3*(-1 + x))] + Pi^2*RATIO[2/3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[-46/9 + 311/(36*(-1 + x)^2) + 137/(18*(-1 + x)) + (3*x)/2]) + 
        RATIO[-10487/108 - 7661/(108*(-1 + x)^2) - 16081/(108*(-1 + x)) - 
          3/(4*x) + (89*x)/6] + I*Pi*RATIO[157/4 - 347/(9*(-1 + x)^2) + 
           833/(9*(-1 + x)) - 33/(4*x^2) + 21/x + 15*x] + 
        Pi^2*RATIO[-40/3 + 143/(9*(-1 + x)^2) - 1/(18*(-1 + x)) + (4*x)/3 + 
           x^2/6] + RATIO[-10 - 5/(-1 + x)^2 - 28/(-1 + x)]*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^3*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi^3*RATIO[-5/6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[5/2 + (-1 + x)^(-2) + 5/(-1 + x)]) + 
        RATIO[-1667/108 + 17375/(216*(-1 + x)^2) + 2519/(27*(-1 + x)) - 
          347/(4*x) - (37*x)/12] + Log[mu2]*
         (I*Pi*RATIO[-1/6 - 19/(2*(-1 + x)^2) - 11/(-1 + x)] + 
          Pi^2*RATIO[5/3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[761/36 + 314/(9*(-1 + x)^2) + 977/(18*(-1 + x)) + (3*x)/2]) + 
        I*Pi*RATIO[-911/18 - 223/(12*(-1 + x)^2) - 5/(2*(-1 + x)) - 
           3/(4*x^2) + 23/x + 22*x] + 
        Pi^2*RATIO[-49/12 + 409/(36*(-1 + x)^2) + 230/(9*(-1 + x)) + 
           (2*x)/3 + x^2/12] + RATIO[-10 - 7/(-1 + x)^2 - 14/(-1 + x)]*
         Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^3*RATIO[3] + 
        I*Pi^3*RATIO[-19/6 - 7/(6*(-1 + x)^2) - 7/(3*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-79/6 - 2/(-1 + x)] + 
          I*Pi*RATIO[8 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
        I*Pi*RATIO[-50/3 - 188/(9*(-1 + x)^2) - 577/(9*(-1 + x)) - 
           75/(2*x^2) - 9/x - 20*x] + Log[mu2]*
         (I*Pi*RATIO[-52/3 + 1/(6*(-1 + x)^2) - 20/(3*(-1 + x))] + 
          Pi^2*RATIO[-23/3 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          RATIO[193/36 + 29/(6*(-1 + x)) - 11/(4*x^2) + 7/x - 3*x]) + 
        RATIO[4775/108 + 446/(9*(-1 + x)) + 259/(24*x^2) + 131/(6*x) + 
          (3*x)/2] + Pi^2*RATIO[15/2 - 173/(36*(-1 + x)^2) - 7/(9*(-1 + x)) - 
           (4*x)/3 - x^2/6] + RATIO[21 - 5/(-1 + x)^2 - 10/(-1 + x)]*
         Zeta[3]) + Log[mu2]^2*(RATIO[9973/192 - 1/(8*(-1 + x))] + 
        Pi^4*RATIO[-107/240 - 1/(90*(-1 + x)^2) - 1/(45*(-1 + x))] + 
        I*Pi^3*RATIO[-25/72 + 3/(4*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        I*Pi*RATIO[4219/72 + 833/(72*(-1 + x)) + 19/(8*x)] + 
        Pi^2*RATIO[-3251/288 - 121/(36*(-1 + x)) - (3*x)/4] + 
        (I*Pi*RATIO[-4 - 7/(-1 + x)^2 - 14/(-1 + x)] + 
          RATIO[-389/18 - 9/(2*(-1 + x)^2) - (-1 + x)^(-1)])*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[3] + Log[mu2]^2*(I*Pi*RATIO[13/2] + 
          RATIO[-79/6 - 2/(-1 + x)]) + 
        I*Pi^3*RATIO[-29/12 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        Log[mu2]*(Pi^2*RATIO[-37/6 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          I*Pi*RATIO[-35/2 + 22/(3*(-1 + x)^2) + 26/(3*(-1 + x))] + 
          RATIO[193/36 + 29/(6*(-1 + x)) - 11/(4*x^2) + 7/x - 3*x]) + 
        RATIO[4775/108 + 446/(9*(-1 + x)) + 259/(24*x^2) + 131/(6*x) + 
          (3*x)/2] + I*Pi*RATIO[-1589/18 + 1361/(36*(-1 + x)^2) + 
           541/(9*(-1 + x)) - x^(-2) - 7/(2*x) + 10*x] + 
        Pi^2*RATIO[1121/36 + 73/(18*(-1 + x)^2) + 370/(9*(-1 + x)) + 
           1/(6*x^2) + 4/(3*x) + (4*x)/3 + x^2/6] + 
        RATIO[24 + 2/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
      G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-3] + Log[mu2]^2*(I*Pi*RATIO[-6] + 
          RATIO[127/6]) + I*Pi^3*RATIO[3/2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[421/6 - 51/(2*(-1 + x)) - 7/(4*x^2) - 3/x - 12*x] + 
        RATIO[-2123/108 + 29/(12*x^2) - 307/(12*x) + x/12] + 
        Log[mu2]*(Pi^2*RATIO[3] + I*Pi*RATIO[149/6 + 3/(-1 + x)] + 
          RATIO[-1/9 - 3/x^2 + 6/x + (9*x)/2]) + 
        Pi^2*RATIO[-116/9 - 15/(2*(-1 + x)) - 1/(12*x^2) - 2/(3*x) - 
           (2*x)/3 - x^2/12] + RATIO[-18 + 6/(-1 + x)^2 + 12/(-1 + x)]*
         Zeta[3]) + G[0, 1, 1, x]*(Log[mu2]^3*RATIO[3] + 
        Log[mu2]^2*(RATIO[-15 - 2/(-1 + x)] + 
          I*Pi*RATIO[13/2 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
        I*Pi^3*RATIO[-49/12 + 65/(6*(-1 + x)^2) + 14/(3*(-1 + x))] + 
        RATIO[7457/108 - 511/(9*(-1 + x)) - 511/(24*x^2) + 86/(3*x) - 
          (197*x)/12] + Log[mu2]*(I*Pi*RATIO[-22 - 53/(6*(-1 + x)^2) - 
             68/(3*(-1 + x))] + Pi^2*RATIO[-17/3 - 7/(3*(-1 + x)^2) - 
             14/(3*(-1 + x))] + RATIO[-5/36 + 29/(6*(-1 + x)) - 11/(4*x^2) + 
            7/x - 3*x]) + I*Pi*RATIO[-4303/36 - 80/(9*(-1 + x)^2) - 
           1283/(18*(-1 + x)) - x^(-2) + 3/(2*x) + 17*x] + 
        Pi^2*RATIO[1313/36 - 347/(18*(-1 + x)^2) + 1049/(18*(-1 + x)) + 
           (2*x)/3 + x^2/12] + RATIO[-3 + 54/(-1 + x)^2 + 18/(-1 + x)]*
         Zeta[3]) + G[0, 0, 0, x]*
       (I*Pi^3*RATIO[-1 - 8/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
          RATIO[11/3 + 43/(6*(-1 + x)^2) + 22/(3*(-1 + x))]) + 
        Log[mu2]*(RATIO[-385/18 - 1505/(36*(-1 + x)^2) - 385/(9*(-1 + x))] + 
          Pi^2*RATIO[2 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
          I*Pi*RATIO[46/3 + 74/(3*(-1 + x)^2) + 127/(3*(-1 + x))]) + 
        I*Pi*RATIO[1009/36 + 275/(3*(-1 + x)^2) + 311/(3*(-1 + x)) - 17*x] + 
        RATIO[7757/108 - 42317/(216*(-1 + x)^2) - 17273/(108*(-1 + x)) - 
          (53*x)/4] + Pi^2*RATIO[100/9 + 367/(18*(-1 + x)^2) + 
           701/(18*(-1 + x)) - (2*x)/3 - x^2/12] + 
        RATIO[12 + 14/(-1 + x)^2 + 28/(-1 + x)]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[-44/9] + 
        I*Pi^3*RATIO[-43/18 + 61/(36*(-1 + x)^2) - 203/(18*(-1 + x))] + 
        Pi^4*RATIO[-5/3 - 101/(180*(-1 + x)^2) - 101/(90*(-1 + x))] + 
        Log[mu2]^2*(Pi^2*RATIO[7/12] + I*Pi*RATIO[-20/3 - 2/(-1 + x)] + 
          RATIO[-689/72 + 19/(8*x^2) - 11/(2*x) - (3*x)/2]) + 
        RATIO[132421/2592 + 1/(4*(-1 + x)) - 187/(72*x^2) - 239/(36*x) + 
          (169*x)/24] + I*Pi*RATIO[12379/216 + 446/(9*(-1 + x)) + 
           23/(2*x^2) - 55/(12*x) + (31*x)/3] + 
        Pi^2*RATIO[133/72 + 473/(18*(-1 + x)) - 811/(48*x^2) + 39/(2*x) - 
           x/6 + x^2/4] + (I*Pi*RATIO[-10 - 9/(-1 + x)^2 - 18/(-1 + x)] + 
          RATIO[-289/18 - 61/(6*(-1 + x)^2) - 154/(3*(-1 + x)) + x^(-2) + 
            8/x + 12*x + (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[3/2 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          Pi^2*RATIO[17/9 + 7/(3*(-1 + x))] + 
          I*Pi*RATIO[-125/9 + 29/(6*(-1 + x)) - x^(-2) + 2/x - (3*x)/2] + 
          RATIO[7075/216 - 41/(24*x^2) - 5/(6*x) + (35*x)/4] + 
          RATIO[6 - 4/(-1 + x)^2 - 8/(-1 + x)]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[-3/2] + Log[mu2]^3*
         (I*Pi*RATIO[-4 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[50/9 + (-1 + x)^(-1)]) + 
        Pi^4*RATIO[-433/360 - 76/(45*(-1 + x)^2) + 95/(36*(-1 + x))] + 
        I*Pi^3*RATIO[112/9 + 31/(18*(-1 + x)^2) + 611/(18*(-1 + x))] + 
        I*Pi*RATIO[-2977/72 - 7661/(108*(-1 + x)^2) - 6115/(27*(-1 + x)) - 
           511/(24*x^2) + 151/(6*x) - (31*x)/3] + 
        RATIO[-152941/2592 - 3529/(108*(-1 + x)) + 79/(24*x) - (169*x)/24] + 
        Log[mu2]^2*(Pi^2*RATIO[23/6 + 5/(3*(-1 + x)^2) + 10/(3*(-1 + x))] + 
          I*Pi*RATIO[26/3 + 11/(2*(-1 + x)^2) + 14/(-1 + x)] + 
          RATIO[419/24 - 7/(2*(-1 + x)) + (3*x)/2]) + 
        Pi^2*RATIO[-259/36 - 4769/(216*(-1 + x)^2) - 6953/(108*(-1 + x)) + 
           11/(2*x^2) - 83/(6*x) - (5*x)/4 - x^2/4] + 
        (I*Pi*RATIO[2 + 110/(-1 + x)^2 + 70/(-1 + x)] + 
          RATIO[-323/18 + 55/(6*(-1 + x)^2) - 392/(3*(-1 + x)) - 12*x - 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[-329/36 - 53/(12*(-1 + x)^2) - 34/(3*(-1 + x))] + 
          I*Pi^3*RATIO[2 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          RATIO[-319/24 - 749/(36*(-1 + x)) - 11/(4*x) - (35*x)/4] + 
          I*Pi*RATIO[89/3 + 311/(36*(-1 + x)^2) + 49/(9*(-1 + x)) - 
             11/(4*x^2) + 7/x + (3*x)/2] + 
          RATIO[-11 + 5/(-1 + x)^2 + 10/(-1 + x)]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[-3/2] + 
        Pi^4*RATIO[497/360 - 11/(36*(-1 + x)^2) - 11/(18*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-4 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[50/9 + (-1 + x)^(-1)]) + 
        I*Pi^3*RATIO[-191/36 - 2/(-1 + x)^2 + 65/(6*(-1 + x))] + 
        I*Pi*RATIO[1115/72 + 17375/(216*(-1 + x)^2) + 13181/(108*(-1 + x)) + 
           259/(24*x^2) - 203/(3*x) - (31*x)/3] + 
        RATIO[-152941/2592 - 3529/(108*(-1 + x)) + 79/(24*x) - (169*x)/24] + 
        Log[mu2]^2*(Pi^2*RATIO[13/3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
          I*Pi*RATIO[6 + (-1 + x)^(-2) + 6/(-1 + x)] + 
          RATIO[419/24 - 7/(2*(-1 + x)) + (3*x)/2]) + 
        Pi^2*RATIO[-1225/72 - 2339/(72*(-1 + x)^2) - 556/(9*(-1 + x)) + 
           7/(4*x^2) - 47/(3*x) + (7*x)/3 - x^2/4] + 
        (I*Pi*RATIO[15 - 10/(-1 + x)^2 - 20/(-1 + x)] + 
          RATIO[-94/9 + 19/(6*(-1 + x)^2) - 20/(3*(-1 + x)) - 12*x - 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[-68/9 - 67/(36*(-1 + x)^2) - 65/(9*(-1 + x))] + 
          I*Pi^3*RATIO[5/2 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          RATIO[-319/24 - 749/(36*(-1 + x)) - 11/(4*x) - (35*x)/4] + 
          I*Pi*RATIO[737/12 + 314/(9*(-1 + x)^2) + 469/(9*(-1 + x)) - 
             11/(4*x^2) + 7/x + (3*x)/2] + 
          RATIO[-11 + 5/(-1 + x)^2 + 10/(-1 + x)]*Zeta[3])) + 
      G[0, 0, x]*(Pi^4*RATIO[-17/40 - 577/(360*(-1 + x)^2) - 
           313/(180*(-1 + x))] + Log[mu2]^4*RATIO[1/2 + 1/(2*(-1 + x)^2) + 
           (-1 + x)^(-1)] + Log[mu2]^3*(RATIO[-61/18 - 61/(18*(-1 + x)^2) - 
            61/(9*(-1 + x))] + I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
        I*Pi^3*RATIO[133/12 + 49/(18*(-1 + x)^2) + 281/(18*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 5/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[-7/6 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          RATIO[-437/72 - 797/(72*(-1 + x)^2) - 869/(36*(-1 + x)) - 
            (3*x)/2]) + RATIO[173461/2592 + 581233/(2592*(-1 + x)^2) + 
          605137/(1296*(-1 + x)) + (169*x)/24] + 
        I*Pi*RATIO[-329/216 - 5776/(27*(-1 + x)^2) - 20663/(108*(-1 + x)) - 
           3/(4*x) + (31*x)/3] + Pi^2*RATIO[-125/12 - 727/(27*(-1 + x)^2) - 
           7589/(108*(-1 + x)) - (29*x)/12 + x^2/4] + 
        (I*Pi*RATIO[10 - 31/(-1 + x)^2 - 14/(-1 + x)] + 
          RATIO[709/9 - 361/(18*(-1 + x)^2) + 251/(9*(-1 + x)) + 12*x + 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[11/9 - 21/(2*(-1 + x)^2) - 16/(-1 + x)] + 
          I*Pi^3*RATIO[-2/3 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          I*Pi*RATIO[-1391/36 - 1991/(36*(-1 + x)^2) - 751/(9*(-1 + x)) - 
             (3*x)/2] + RATIO[5131/216 + 11431/(216*(-1 + x)^2) + 
            12691/(108*(-1 + x)) + (35*x)/4] + 
          RATIO[8 + 8/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3])) + 
      (I*Pi*RATIO[-27/2 + 439/(2*(-1 + x)^2) + 49/(-1 + x)] + 
        RATIO[-7433/36 + 605/(12*(-1 + x)^2) + 725/(6*(-1 + x)) + 40*x + 
          5*x^2])*Zeta[5] + Log[mu2]*
       (Pi^4*RATIO[1/16 - 37/(54*(-1 + x)^2) - 47/(54*(-1 + x))] + 
        RATIO[-3350543/46656 - 3/(8*(-1 + x))] + 
        I*Pi^5*RATIO[-13/180 - 1/(90*(-1 + x)^2) - 1/(45*(-1 + x))] + 
        I*Pi*RATIO[44393/648 - 12061/(216*(-1 + x)) - 41/(24*x)] + 
        I*Pi^3*RATIO[-7013/432 - 35/(8*(-1 + x)^2) - 253/(36*(-1 + x)) - 
           (3*x)/4] + Pi^2*RATIO[-170029/7776 - 4669/(216*(-1 + x)) - 
           x^(-1) + (35*x)/8] + (RATIO[445/54 + 105/(4*(-1 + x)^2) + 
            35/(6*(-1 + x))] + Pi^2*RATIO[77/9 + 7/(-1 + x)^2 + 
             14/(-1 + x)] + I*Pi*RATIO[-158/9 + 109/(3*(-1 + x)^2) + 
             218/(3*(-1 + x))])*Zeta[3] + RATIO[-26]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[1/2] + RATIO[-57319/2916 - 
          511645/(2592*(-1 + x))] + I*Pi^5*
         RATIO[-73/360 - 67/(60*(-1 + x)^2) - 19/(10*(-1 + x))] + 
        Log[mu2]^4*(RATIO[-14/9 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[3/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)]) + 
        Log[mu2]^3*(I*Pi*RATIO[-73/18 - 61/(18*(-1 + x)^2) - 
             70/(9*(-1 + x))] + Pi^2*RATIO[-3/2 - (-1 + x)^(-2) - 
             2/(-1 + x)] + RATIO[-2437/216 + 61/(18*(-1 + x))]) + 
        I*Pi*RATIO[13945/2592 + 581233/(2592*(-1 + x)^2) + 
           490747/(1296*(-1 + x)) + 79/(24*x)] + 
        Pi^2*RATIO[42371/972 + 75283/(1296*(-1 + x)^2) + 
           12463/(162*(-1 + x)) + 7/(4*x) - (187*x)/36] + 
        I*Pi^3*RATIO[-65/72 - 21/(2*(-1 + x)^2) - 151/(6*(-1 + x)) - 
           (5*x)/3] + Pi^4*RATIO[-23/18 + 377/(1080*(-1 + x)^2) + 
           913/(1080*(-1 + x)) - (17*x)/45 - (17*x^2)/360] + 
        (I*Pi*RATIO[580/9 - 749/(9*(-1 + x)^2) - 706/(9*(-1 + x))] + 
          Pi^2*RATIO[-26/9 + 44/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
          RATIO[-5207/108 + 2279/(18*(-1 + x)^2) + 1210/(9*(-1 + x)) - x/2])*
         Zeta[3] + Log[mu2]^2*(I*Pi*RATIO[-539/24 - 797/(72*(-1 + x)^2) - 
             629/(36*(-1 + x))] + I*Pi^3*RATIO[-1 - 1/(2*(-1 + x)^2) - 
             (-1 + x)^(-1)] + Pi^2*RATIO[127/36 + 109/(36*(-1 + x)^2) + 
             127/(18*(-1 + x))] + RATIO[-2507/216 + 833/(72*(-1 + x))] + 
          RATIO[7 - 5/(-1 + x)^2 - 10/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[239/360] + RATIO[-6575/2592 - 
            12007/(216*(-1 + x))] + I*Pi^3*RATIO[41/9 + 31/(36*(-1 + x)^2) + 
             20/(9*(-1 + x))] + Pi^2*RATIO[773/36 + 4981/(216*(-1 + x)^2) + 
             1099/(27*(-1 + x))] + I*Pi*RATIO[-51/4 + 
             11431/(216*(-1 + x)^2) + 12943/(108*(-1 + x)) - 11/(4*x)] + 
          (I*Pi*RATIO[11 + 3/(-1 + x)^2 + 6/(-1 + x)] + 
            RATIO[389/18 + 175/(6*(-1 + x)^2) + 151/(3*(-1 + x))])*Zeta[3]) + 
        RATIO[-1 + 15/(2*(-1 + x)^2) - 45/(-1 + x)]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^5*RATIO[1/2] + Log[mu2]^4*(RATIO[13/18] + 
          I*Pi*RATIO[1]) + I*Pi^5*RATIO[7/36 + 67/(360*(-1 + x)^2) + 
           67/(180*(-1 + x))] + Log[mu2]^3*(RATIO[-49/9] + 
          Pi^2*RATIO[-13/12] + I*Pi*RATIO[32/9 + (-1 + x)^(-1)]) + 
        RATIO[1867/27 + 3/(8*(-1 + x)) - 1021/(72*x)] + 
        I*Pi*RATIO[-26411/648 - 1751/(54*(-1 + x)) - 187/(72*x^2) - 
           91/(18*x)] + Pi^2*RATIO[599/72 - 1603/(216*(-1 + x)) - 
           109/(24*x^2) - 961/(144*x) - (107*x)/36] + 
        I*Pi^3*RATIO[-577/72 + 2113/(216*(-1 + x)^2) + 1109/(54*(-1 + x)) + 
           99/(16*x^2) + 27/(4*x) + (25*x)/6] + 
        Pi^4*RATIO[197/120 + 4019/(2160*(-1 + x)^2) + 7259/(1080*(-1 + x)) + 
           (17*x)/45 + (17*x^2)/360] + 
        (Pi^2*RATIO[-107/6 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          I*Pi*RATIO[752/9 + 233/(3*(-1 + x)^2) + 94/(3*(-1 + x)) + 3/x^2 + 
             24/x] + RATIO[-2129/36 - 2113/(36*(-1 + x)^2) - 
            607/(18*(-1 + x)) + 23/x + 7*x])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[-7/36 - 5/(3*(-1 + x))] + 
          I*Pi^3*RATIO[-17/12 - 1/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          I*Pi*RATIO[-76/9 - 7/(2*(-1 + x)) + 19/(8*x^2) - 11/(2*x)] + 
          RATIO[-1361/36 + 19/(8*x)] + RATIO[4 + 2/(-1 + x)^2 + 4/(-1 + x)]*
           Zeta[3]) + Log[mu2]*(Pi^4*RATIO[37/45 + 31/(90*(-1 + x)^2) + 
             31/(45*(-1 + x))] + I*Pi^3*RATIO[119/36 + 43/(36*(-1 + x)^2) + 
             20/(9*(-1 + x))] + RATIO[-21281/648 - 41/(24*x)] + 
          I*Pi*RATIO[-1516/27 - 749/(36*(-1 + x)) - 41/(24*x^2) + 7/(6*x)] + 
          Pi^2*RATIO[-7/12 + 11/(4*(-1 + x)) - x^(-2) + 2/x + (3*x)/4] + 
          (RATIO[73/18 - 43/(6*(-1 + x)^2) - 67/(3*(-1 + x))] + 
            I*Pi*RATIO[3 + 9/(-1 + x)^2 + 18/(-1 + x)])*Zeta[3]) + 
        RATIO[27/2 + 29/(-1 + x)^2 + 58/(-1 + x)]*Zeta[5]))) + 
  Nf*(Nfv*(Nc*(G[0, 0, 0, 0, 1, x]*RATIO[-80/(3*(-1 + x)^2) - 
           40/(3*(-1 + x))] + G[0, 0, 0, 1, 0, x]*
         RATIO[-80/(3*(-1 + x)^2) - 40/(3*(-1 + x))] + G[0, 0, 1, 0, 0, x]*
         RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + G[0, 1, 0, 0, 1, x]*
         RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + G[0, 1, 0, 1, 0, x]*
         RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        G[0, 0, 0, 0, x]*(RATIO[-16/9 - 224/(9*(-1 + x)^2) - 
            316/(9*(-1 + x))] + Log[mu2]*RATIO[-32/(3*(-1 + x)^2) - 
             16/(3*(-1 + x))]) + G[0, 0, 1, 1, x]*
         (RATIO[8/9 - 200/(9*(-1 + x)^2) - 160/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))]) + 
        Pi^4*RATIO[-1/405 - 443/(405*(-1 + x)^2) - 22/(405*(-1 + x))] + 
        G[0, 0, 1, 1, 1, x]*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        G[0, 1, 0, 0, 0, x]*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        G[0, 1, 0, 1, 1, x]*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        G[0, 0, 0, 1, 1, x]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
        G[0, 0, 0, 0, 0, x]*RATIO[112/(3*(-1 + x)^2) + 56/(3*(-1 + x))] + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[32/(3*(-1 + x)^2) + 
             16/(3*(-1 + x))] + RATIO[208/(9*(-1 + x)^2) + 
            248/(9*(-1 + x))]) + G[0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
          RATIO[208/(9*(-1 + x)^2) + 248/(9*(-1 + x))]) + 
        I*Pi*RATIO[-208/(27*(-1 + x)) - 134/(27*x)] + G[0, 1, 0, 0, x]*
         RATIO[8/9 - 8/(9*(-1 + x)^2) + 92/(9*(-1 + x)) - 16/(9*x)] + 
        I*Pi^3*RATIO[20/27 - 38/(81*(-1 + x)^2) + 14/(81*(-1 + x)) - 
           80/(81*x)] + G[1, 1, 0, 0, x]*RATIO[8/9 - 8/(9*x)] + 
        G[1, 0, 0, 1, x]*RATIO[8/9 + 32/(3*(-1 + x)) - 8/(9*x)] + 
        G[1, 0, 1, 0, x]*RATIO[8/9 + 32/(3*(-1 + x)) - 8/(9*x)] + 
        G[1, 0, 1, x]*(I*Pi*RATIO[8/9 - 8/(9*x)] + 
          Log[mu2]*RATIO[8/9 - 8/(9*x)] + RATIO[40/27 - 8/(9*(-1 + x)) - 
            4/(27*x)]) + G[1, 1, 0, x]*(I*Pi*RATIO[8/9 - 8/(9*x)] + 
          Log[mu2]*RATIO[8/9 - 8/(9*x)] + RATIO[40/27 - 8/(9*(-1 + x)) - 
            4/(27*x)]) + G[1, 1, 0, 1, x]*RATIO[-8/9 + 8/(9*x)] + 
        G[1, 1, 1, 0, x]*RATIO[-8/9 + 8/(9*x)] + G[1, 0, 1, 1, x]*
         RATIO[-8/9 - 32/(3*(-1 + x)) + 8/(9*x)] + G[0, 1, 0, 1, x]*
         RATIO[8/(9*(-1 + x)^2) - 8/(9*(-1 + x)) + 8/(9*x)] + 
        G[0, 1, 1, 0, x]*RATIO[8/(9*(-1 + x)^2) - 8/(9*(-1 + x)) + 8/(9*x)] + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-8/9 + 8/(9*x)] + 
          RATIO[8 + 4/(3*x) - 4*x]) + G[0, 1, 1, 1, x]*
         RATIO[-32/(3*(-1 + x))] + G[1, 0, 0, 0, x]*RATIO[-32/(3*(-1 + x))] + 
        G[1, 0, x]*(I*Pi*RATIO[-40/27 + 2/(9*(-1 + x)) + 76/(27*x)] + 
          RATIO[182/9 + 100/(27*(-1 + x)) + 16/(9*x) - (32*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-8/9 + 8/(9*x)] + RATIO[8 + 8/(9*(-1 + x)) - 
              4*x]) + Pi^2*RATIO[-16/(3*(-1 + x))]) + 
        G[0, 0, 0, x]*(Pi^2*RATIO[64/(9*(-1 + x)^2) + 32/(9*(-1 + x))] + 
          Log[mu2]*RATIO[16/9 + 16/(9*(-1 + x)^2) + 80/(9*(-1 + x))] + 
          RATIO[638/27 + 80/(27*(-1 + x)^2) + 598/(27*(-1 + x)) - 10*x] + 
          I*Pi*RATIO[4/(3*(-1 + x))]) + G[0, 1, 1, x]*
         (Pi^2*RATIO[16/(9*(-1 + x)^2) + 8/(9*(-1 + x))] + 
          I*Pi*RATIO[8/(9*(-1 + x)^2) - 8/(9*(-1 + x)) + 8/(9*x)] + 
          RATIO[14/3 + 296/(9*(-1 + x)) - 4/(3*x) - 2*x] + 
          Log[mu2]*RATIO[32/(3*(-1 + x))]) + G[1, 0, 0, x]*
         (I*Pi*RATIO[-8/9 + 8/(9*x)] + Log[mu2]*RATIO[-16/9 + 16/(9*x)] + 
          RATIO[-296/27 + 2/(9*(-1 + x)) + 80/(27*x) + 4*x]) + 
        Pi^2*RATIO[-100/9 - 446/(81*(-1 + x)) + (16*x)/3] + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[-8/9 - 8/(9*(-1 + x)^2) - 
             88/(9*(-1 + x))] + Pi^2*RATIO[40/(9*(-1 + x)^2) + 
             20/(9*(-1 + x))] + RATIO[-382/27 - 76/(27*(-1 + x)^2) - 
            830/(27*(-1 + x)) + 6*x]) + G[0, 1, 0, x]*
         (Log[mu2]*RATIO[-8/9 - 8/(9*(-1 + x)^2) - 88/(9*(-1 + x))] + 
          Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          I*Pi*RATIO[-8/(9*(-1 + x)^2) - 4/(9*(-1 + x)) - 8/(9*x)] + 
          RATIO[-382/27 - 76/(27*(-1 + x)^2) - 830/(27*(-1 + x)) + 6*x]) + 
        G[1, 1, x]*(I*Pi*RATIO[40/27 - 8/(9*(-1 + x)) - 4/(27*x)] + 
          Pi^2*RATIO[-4/27 - 16/(9*(-1 + x)) + 4/(27*x)] + 
          Log[mu2]*(I*Pi*RATIO[8/9 - 8/(9*x)] + RATIO[-8 - 4/(3*x) + 4*x]) + 
          RATIO[-218/9 + 2/(3*x^2) - 56/(9*x) + (32*x)/3]) + 
        (Pi^2*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
          I*Pi*RATIO[8/9 + 8/(9*(-1 + x)^2) + 16/(9*(-1 + x))] + 
          RATIO[-86/27 + 76/(27*(-1 + x)^2) - 604/(27*(-1 + x)) + 2*x])*
         Zeta[3] + G[0, 0, x]*(Pi^2*RATIO[-4/27 - 212/(27*(-1 + x)^2) - 
             202/(27*(-1 + x))] + I*Pi*RATIO[40/27 + 40/(27*(-1 + x)^2) - 
             172/(27*(-1 + x))] + Log[mu2]*
           (Pi^2*RATIO[-32/(9*(-1 + x)^2) - 16/(9*(-1 + x))] + 
            I*Pi*RATIO[8/9 + 8/(9*(-1 + x)^2) - 8/(9*(-1 + x))] + 
            RATIO[-8 + 4/(3*(-1 + x)^2) + 20/(9*(-1 + x)) + 4*x]) + 
          RATIO[-146/9 + 4/(-1 + x)^2 + 262/(27*(-1 + x)) + (32*x)/3] + 
          RATIO[-32/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-68/(135*(-1 + x)^2) - 34/(135*(-1 + x))] + 
          I*Pi*RATIO[-20/(9*(-1 + x)) - 16/(9*x)] + 
          I*Pi^3*RATIO[4/9 - 4/(27*(-1 + x)^2) + 4/(27*(-1 + x)) - 
             16/(27*x)] + Pi^2*RATIO[-4 - 52/(27*(-1 + x)) + 2*x] + 
          RATIO[8/9 + 8/(9*(-1 + x)^2) - 104/(9*(-1 + x))]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi*RATIO[-40/27 - 76/(27*(-1 + x)^2) + 
             82/(27*(-1 + x)) - 4/(3*x)] + 
          Pi^2*RATIO[8/27 - 100/(27*(-1 + x)^2) - 128/(27*(-1 + x)) - 
             4/(27*x)] + RATIO[182/9 + 100/(27*(-1 + x)) + 16/(9*x) - 
            (32*x)/3] + Log[mu2]*(Pi^2*RATIO[-16/(9*(-1 + x)^2) - 8/
                (9*(-1 + x))] + I*Pi*RATIO[-8/9 - 8/(9*(-1 + x)^2) + 8/
                (9*(-1 + x))] + RATIO[8 + 8/(9*(-1 + x)) - 4*x]) + 
          RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))]*Zeta[3]) + 
        G[1, x]*(I*Pi*RATIO[100/(27*(-1 + x)) + 2/(3*x^2) - 56/(9*x)] + 
          RATIO[38/3 - 134/(27*x)] + Log[mu2]*(RATIO[4 - 16/(9*x)] + 
            I*Pi*RATIO[8/(9*(-1 + x)) - 4/(3*x)] + 
            Pi^2*RATIO[-4/27 + 16/(9*(-1 + x)) + 4/(27*x)]) + 
          I*Pi^3*RATIO[-8/27 + 8/(27*x)] + 
          Pi^2*RATIO[151/81 + 148/(27*(-1 + x)) + 20/(81*x) - x] + 
          RATIO[-16/9 - 16/(3*(-1 + x)) + 16/(9*x)]*Zeta[3]) + 
        G[0, x]*(RATIO[-38/3 - 208/(27*(-1 + x))] + 
          Pi^4*RATIO[-4/(135*(-1 + x)^2) - 2/(135*(-1 + x))] + 
          I*Pi^3*RATIO[-4/27 + 4/(9*(-1 + x)^2) - 2/(9*(-1 + x)) + 
             16/(27*x)] + I*Pi*RATIO[4/(-1 + x)^2 + 302/(27*(-1 + x)) + 
             16/(9*x)] + Pi^2*RATIO[362/81 + 2/(81*(-1 + x)^2) + 
             910/(81*(-1 + x)) - 2*x] + RATIO[8/9 + 24/(-1 + x)^2 + 
             104/(3*(-1 + x))]*Zeta[3] + Log[mu2]*
           (RATIO[-4 - 20/(9*(-1 + x))] + I*Pi*RATIO[4/(3*(-1 + x)^2) + 28/
                (9*(-1 + x))] + Pi^2*RATIO[4/27 + 4/(27*(-1 + x)^2) + 92/
                (27*(-1 + x))] + RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))]*
             Zeta[3])) + RATIO[-80/(3*(-1 + x)^2) - 40/(3*(-1 + x))]*
         Zeta[5]) + (G[0, 0, 0, 0, 0, x]*RATIO[-448/(3*(-1 + x)^2) - 
           224/(3*(-1 + x))] + G[0, 0, 0, 1, 1, x]*
         RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[-128/(3*(-1 + x)^2) - 64/(3*(-1 + x))] + 
        G[0, 1, 0, 0, 0, x]*RATIO[-128/(3*(-1 + x)^2) - 64/(3*(-1 + x))] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-128/(3*(-1 + x)^2) - 64/(3*(-1 + x))] + 
        G[0, 0, 0, 1, x]*(RATIO[-832/(9*(-1 + x)^2) - 992/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-128/(3*(-1 + x)^2) - 64/(3*(-1 + x))]) + 
        G[0, 0, 1, 0, x]*(RATIO[-832/(9*(-1 + x)^2) - 992/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-128/(3*(-1 + x)^2) - 64/(3*(-1 + x))]) + 
        Pi^4*RATIO[4/405 + 1772/(405*(-1 + x)^2) + 88/(405*(-1 + x))] + 
        G[0, 0, 1, 0, 0, x]*RATIO[128/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
        G[0, 1, 0, 0, 1, x]*RATIO[128/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
        G[0, 1, 0, 1, 0, x]*RATIO[128/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
        G[0, 0, 0, 0, 1, x]*RATIO[320/(3*(-1 + x)^2) + 160/(3*(-1 + x))] + 
        G[0, 0, 0, 1, 0, x]*RATIO[320/(3*(-1 + x)^2) + 160/(3*(-1 + x))] + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[128/(3*(-1 + x)^2) + 
             64/(3*(-1 + x))] + RATIO[-32/9 + 800/(9*(-1 + x)^2) + 
            640/(9*(-1 + x))]) + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[128/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
          RATIO[64/9 + 896/(9*(-1 + x)^2) + 1264/(9*(-1 + x))]) + 
        G[1, 1, 0, 1, x]*RATIO[32/9 - 32/(9*x)] + G[1, 1, 1, 0, x]*
         RATIO[32/9 - 32/(9*x)] + G[0, 1, 0, 1, x]*
         RATIO[-32/(9*(-1 + x)^2) + 32/(9*(-1 + x)) - 32/(9*x)] + 
        G[0, 1, 1, 0, x]*RATIO[-32/(9*(-1 + x)^2) + 32/(9*(-1 + x)) - 
           32/(9*x)] + G[1, 0, 1, 1, x]*RATIO[32/9 + 128/(3*(-1 + x)) - 
           32/(9*x)] + G[1, 1, 0, 0, x]*RATIO[-32/9 + 32/(9*x)] + 
        G[1, 0, 1, x]*(RATIO[-160/27 + 32/(9*(-1 + x)) + 16/(27*x)] + 
          I*Pi*RATIO[-32/9 + 32/(9*x)] + Log[mu2]*RATIO[-32/9 + 32/(9*x)]) + 
        G[1, 1, 0, x]*(RATIO[-160/27 + 32/(9*(-1 + x)) + 16/(27*x)] + 
          I*Pi*RATIO[-32/9 + 32/(9*x)] + Log[mu2]*RATIO[-32/9 + 32/(9*x)]) + 
        G[1, 0, 0, 1, x]*RATIO[-32/9 - 128/(3*(-1 + x)) + 32/(9*x)] + 
        G[1, 0, 1, 0, x]*RATIO[-32/9 - 128/(3*(-1 + x)) + 32/(9*x)] + 
        I*Pi^3*RATIO[-80/27 + 152/(81*(-1 + x)^2) - 56/(81*(-1 + x)) + 
           320/(81*x)] + G[0, 1, 0, 0, x]*RATIO[-32/9 + 32/(9*(-1 + x)^2) - 
           368/(9*(-1 + x)) + 64/(9*x)] + 
        I*Pi*RATIO[832/(27*(-1 + x)) + 536/(27*x)] + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-160/(9*(-1 + x)^2) - 80/(9*(-1 + x))] + 
          Log[mu2]*RATIO[32/9 + 32/(9*(-1 + x)^2) + 352/(9*(-1 + x))] + 
          RATIO[1528/27 + 304/(27*(-1 + x)^2) + 3320/(27*(-1 + x)) - 24*x]) + 
        G[0, 1, 0, x]*(Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
          Log[mu2]*RATIO[32/9 + 32/(9*(-1 + x)^2) + 352/(9*(-1 + x))] + 
          I*Pi*RATIO[32/(9*(-1 + x)^2) + 16/(9*(-1 + x)) + 32/(9*x)] + 
          RATIO[1528/27 + 304/(27*(-1 + x)^2) + 3320/(27*(-1 + x)) - 24*x]) + 
        Pi^2*RATIO[400/9 + 1784/(81*(-1 + x)) - (64*x)/3] + 
        G[1, 0, 0, x]*(Log[mu2]*RATIO[64/9 - 64/(9*x)] + 
          I*Pi*RATIO[32/9 - 32/(9*x)] + RATIO[1184/27 - 8/(9*(-1 + x)) - 
            320/(27*x) - 16*x]) + G[1, 1, x]*
         (Pi^2*RATIO[16/27 + 64/(9*(-1 + x)) - 16/(27*x)] + 
          I*Pi*RATIO[-160/27 + 32/(9*(-1 + x)) + 16/(27*x)] + 
          RATIO[872/9 - 8/(3*x^2) + 224/(9*x) - (128*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-32/9 + 32/(9*x)] + RATIO[32 + 16/(3*x) - 
              16*x])) + G[0, 1, 1, 1, x]*RATIO[128/(3*(-1 + x))] + 
        G[1, 0, 0, 0, x]*RATIO[128/(3*(-1 + x))] + G[0, 1, 1, x]*
         (Pi^2*RATIO[-64/(9*(-1 + x)^2) - 32/(9*(-1 + x))] + 
          I*Pi*RATIO[-32/(9*(-1 + x)^2) + 32/(9*(-1 + x)) - 32/(9*x)] + 
          Log[mu2]*RATIO[-128/(3*(-1 + x))] + 
          RATIO[-56/3 - 1184/(9*(-1 + x)) + 16/(3*x) + 8*x]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[32/9 - 32/(9*x)] + 
          RATIO[-32 - 16/(3*x) + 16*x]) + G[0, 0, 0, x]*
         (Log[mu2]*RATIO[-64/9 - 64/(9*(-1 + x)^2) - 320/(9*(-1 + x))] + 
          Pi^2*RATIO[-256/(9*(-1 + x)^2) - 128/(9*(-1 + x))] + 
          I*Pi*RATIO[-16/(3*(-1 + x))] + RATIO[-2552/27 - 
            320/(27*(-1 + x)^2) - 2392/(27*(-1 + x)) + 40*x]) + 
        G[1, 0, x]*(I*Pi*RATIO[160/27 - 8/(9*(-1 + x)) - 304/(27*x)] + 
          Pi^2*RATIO[64/(3*(-1 + x))] + Log[mu2]*
           (I*Pi*RATIO[32/9 - 32/(9*x)] + RATIO[-32 - 32/(9*(-1 + x)) + 
              16*x]) + RATIO[-728/9 - 400/(27*(-1 + x)) - 64/(9*x) + 
            (128*x)/3]) + (I*Pi*RATIO[-32/9 - 32/(9*(-1 + x)^2) - 
             64/(9*(-1 + x))] + Pi^2*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[344/27 - 304/(27*(-1 + x)^2) + 2416/(27*(-1 + x)) - 8*x])*
         Zeta[3] + G[0, 1, x]*(Pi^2*RATIO[-32/27 + 400/(27*(-1 + x)^2) + 
             512/(27*(-1 + x)) + 16/(27*x)] + 
          I*Pi*RATIO[160/27 + 304/(27*(-1 + x)^2) - 328/(27*(-1 + x)) + 
             16/(3*x)] + Log[mu2]*(I*Pi*RATIO[32/9 + 32/(9*(-1 + x)^2) - 32/
                (9*(-1 + x))] + Pi^2*RATIO[64/(9*(-1 + x)^2) + 32/
                (9*(-1 + x))] + RATIO[-32 - 32/(9*(-1 + x)) + 16*x]) + 
          RATIO[-728/9 - 400/(27*(-1 + x)) - 64/(9*x) + (128*x)/3] + 
          RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[272/(135*(-1 + x)^2) + 136/(135*(-1 + x))] + 
          I*Pi^3*RATIO[-16/9 + 16/(27*(-1 + x)^2) - 16/(27*(-1 + x)) + 
             64/(27*x)] + I*Pi*RATIO[80/(9*(-1 + x)) + 64/(9*x)] + 
          Pi^2*RATIO[16 + 208/(27*(-1 + x)) - 8*x] + 
          RATIO[-32/9 - 32/(9*(-1 + x)^2) + 416/(9*(-1 + x))]*Zeta[3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-160/27 - 160/(27*(-1 + x)^2) + 
             688/(27*(-1 + x))] + Pi^2*RATIO[16/27 + 848/(27*(-1 + x)^2) + 
             808/(27*(-1 + x))] + RATIO[584/9 - 16/(-1 + x)^2 - 
            1048/(27*(-1 + x)) - (128*x)/3] + Log[mu2]*
           (I*Pi*RATIO[-32/9 - 32/(9*(-1 + x)^2) + 32/(9*(-1 + x))] + 
            Pi^2*RATIO[128/(9*(-1 + x)^2) + 64/(9*(-1 + x))] + 
            RATIO[32 - 16/(3*(-1 + x)^2) - 80/(9*(-1 + x)) - 16*x]) + 
          RATIO[128/(-1 + x)^2 + 64/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(I*Pi^3*RATIO[32/27 - 32/(27*x)] + 
          Log[mu2]*(Pi^2*RATIO[16/27 - 64/(9*(-1 + x)) - 16/(27*x)] + 
            I*Pi*RATIO[-32/(9*(-1 + x)) + 16/(3*x)] + 
            RATIO[-16 + 64/(9*x)]) + RATIO[-152/3 + 536/(27*x)] + 
          I*Pi*RATIO[-400/(27*(-1 + x)) - 8/(3*x^2) + 224/(9*x)] + 
          Pi^2*RATIO[-604/81 - 592/(27*(-1 + x)) - 80/(81*x) + 4*x] + 
          RATIO[64/9 + 64/(3*(-1 + x)) - 64/(9*x)]*Zeta[3]) + 
        G[0, x]*(Pi^4*RATIO[16/(135*(-1 + x)^2) + 8/(135*(-1 + x))] + 
          RATIO[152/3 + 832/(27*(-1 + x))] + 
          I*Pi*RATIO[-16/(-1 + x)^2 - 1208/(27*(-1 + x)) - 64/(9*x)] + 
          I*Pi^3*RATIO[16/27 - 16/(9*(-1 + x)^2) + 8/(9*(-1 + x)) - 
             64/(27*x)] + Pi^2*RATIO[-1448/81 - 8/(81*(-1 + x)^2) - 
             3640/(81*(-1 + x)) + 8*x] + RATIO[-32/9 - 96/(-1 + x)^2 - 
             416/(3*(-1 + x))]*Zeta[3] + Log[mu2]*
           (Pi^2*RATIO[-16/27 - 16/(27*(-1 + x)^2) - 368/(27*(-1 + x))] + 
            I*Pi*RATIO[-16/(3*(-1 + x)^2) - 112/(9*(-1 + x))] + 
            RATIO[16 + 80/(9*(-1 + x))] + RATIO[-128/(3*(-1 + x)^2) - 64/
                (3*(-1 + x))]*Zeta[3])) + 
        RATIO[320/(3*(-1 + x)^2) + 160/(3*(-1 + x))]*Zeta[5])/Nc) + 
    Qf*(G[1, 1, 1, 0, 1, x]*RATIO[-8/3] + G[1, 1, 1, 1, 0, x]*RATIO[-8/3] + 
      Log[mu2]^4*(RATIO[-211/108] + I*Pi*RATIO[-5/18]) + 
      Log[mu2]^5*RATIO[-2/9] + G[1, 1, 1, 1, 1, x]*RATIO[20/3] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
      G[1, 0, 1, 0, 1, x]*RATIO[20/3 + 8/(3*(-1 + x)^2) - 80/(3*(-1 + x))] + 
      G[1, 0, 1, 1, 0, x]*RATIO[20/3 + 8/(3*(-1 + x)^2) - 80/(3*(-1 + x))] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-26/3 - 16/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      G[0, 1, 0, 0, 0, x]*RATIO[-8/3 - 14/(3*(-1 + x)^2) - 28/(3*(-1 + x))] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
      G[0, 1, 0, 0, 1, x]*(RATIO[-4/3] + 
        I*Pi*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]) + G[0, 1, 1, 1, 0, x]*
       (RATIO[6 - 2/(-1 + x)^2 - 68/(-1 + x)] + 
        I*Pi*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)]) + G[1, 0, 0, 0, 0, x]*
       RATIO[-8/3 - 4/(-1 + x)^2 - 8/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
       RATIO[12 - 22/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-10/3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*RATIO[2/3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
      G[0, 0, 1, 0, 1, x]*RATIO[-22/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
      G[0, 0, 1, 1, 0, x]*RATIO[-22/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
      G[0, 0, 1, 0, 0, x]*RATIO[-8/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
      G[0, 0, 0, 1, x]*(I*Pi*RATIO[4/3] + RATIO[13/9 - 92/(9*(-1 + x)^2) - 
          148/(9*(-1 + x))] + Log[mu2]*RATIO[10/3 - 2/(3*(-1 + x)^2) - 
           4/(3*(-1 + x))]) + G[0, 0, 1, 0, x]*
       (RATIO[13/9 - 92/(9*(-1 + x)^2) - 148/(9*(-1 + x))] + 
        I*Pi*RATIO[-20/3 - 10/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
        Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        Log[mu2]*RATIO[10/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x))]) + 
      Log[mu2]^3*(RATIO[-1397/324] + Pi^2*RATIO[14/27] + 
        I*Pi*RATIO[-37/9 - 8/(9*(-1 + x))]) + 
      RATIO[14575069/104976 - 1/(2*(-1 + x))] + 
      I*Pi^5*RATIO[1/36 - 1/(15*(-1 + x)^2) - 4/(15*(-1 + x))] + 
      Pi^6*RATIO[-86/(2835*(-1 + x)^2) - 43/(2835*(-1 + x))] + 
      G[1, 1, 0, 0, 1, x]*RATIO[8/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
      G[1, 1, 0, 1, 0, x]*RATIO[8/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
      G[0, 1, 0, 1, 1, x]*RATIO[4 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
      G[1, 0, 0, 0, 1, x]*RATIO[4/3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 0, 0, 1, 0, x]*RATIO[4/3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 1, 0, 0, x]*(RATIO[49/9 - 181/(9*(-1 + x)^2) - 176/(9*(-1 + x))] + 
        I*Pi*RATIO[-2/3 - 8/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        Log[mu2]*RATIO[10/3 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, x]*RATIO[-8/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
      G[0, 0, 0, 1, 0, x]*RATIO[-8/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
      G[0, 1, 0, 1, 0, x]*(RATIO[-4/3] + 
        I*Pi*RATIO[16/(-1 + x)^2 + 8/(-1 + x)]) + G[0, 1, 1, 0, 1, x]*
       (RATIO[6 - 2/(-1 + x)^2 - 68/(-1 + x)] + 
        I*Pi*RATIO[16/(-1 + x)^2 + 8/(-1 + x)]) + G[0, 0, 0, 0, x]*
       (RATIO[-68/3 - 224/(9*(-1 + x)^2) - 304/(9*(-1 + x))] + 
        Log[mu2]*RATIO[-16/3 - 8/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        I*Pi*RATIO[8/3 + 16/(3*(-1 + x)^2) + 32/(3*(-1 + x))]) + 
      G[0, 0, 0, 0, 0, x]*RATIO[32/3 + 16/(3*(-1 + x)^2) + 32/(3*(-1 + x))] + 
      G[1, 0, 1, 0, 0, x]*RATIO[-2 - 2/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 1, 1, 0, 0, x]*RATIO[-2/3 - 2/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
      G[1, 0, 0, 1, 1, x]*RATIO[2 + 4/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[2 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        Log[mu2]*RATIO[10/3 + 10/(3*(-1 + x)^2) + 20/(3*(-1 + x))] + 
        RATIO[85/9 + 112/(9*(-1 + x)^2) + 182/(9*(-1 + x))]) + 
      G[1, 0, 1, 1, 1, x]*RATIO[-10 + 32/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 1, 1, 1, 1, x]*RATIO[-28/3 + 64/(-1 + x)] + 
      G[0, 1, 1, 0, 0, x]*RATIO[2/3 + 2/(-1 + x)^2 + 68/(-1 + x)] + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[2/3] + Log[mu2]*
         RATIO[4/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        RATIO[-61/9 + 47/(9*(-1 + x)^2) - 71/(9*(-1 + x)) + 41/x^2 - 86/x]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-2 + 4/(3*(-1 + x)^2) + 
           8/(3*(-1 + x))] + I*Pi*RATIO[14/3 + 4/(3*(-1 + x)^2) + 
           8/(3*(-1 + x))] + RATIO[7/9 + 218/(9*(-1 + x)^2) + 
          427/(9*(-1 + x)) + 3/x^2 - 6/x]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-2 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        I*Pi*RATIO[2/3 + 2/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[7/9 + 218/(9*(-1 + x)^2) + 427/(9*(-1 + x)) + 3/x^2 - 6/x]) + 
      G[1, 0, 1, 0, x]*(I*Pi*RATIO[2 - 2/(3*(-1 + x)^2) - 52/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-8/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        RATIO[-40/9 - 44/(9*(-1 + x)^2) - 25/(9*(-1 + x)) + x^(-2) - 2/x]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-8/3 - 4/(3*(-1 + x)^2) - 
           8/(3*(-1 + x))] + I*Pi*RATIO[2/3 + 14/(3*(-1 + x)^2) + 
           52/(3*(-1 + x))] + RATIO[-40/9 - 44/(9*(-1 + x)^2) - 
          25/(9*(-1 + x)) + x^(-2) - 2/x]) + 
      I*Pi*RATIO[6347/108 + 17527/(216*(-1 + x)) + 59/(9*x)] + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-4/3] + 
        I*Pi*RATIO[-22/3 + 2/(3*(-1 + x)^2) - 44/(3*(-1 + x))] + 
        RATIO[151/9 + 2/(-1 + x) - 24/x^2 + 56/x]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-4/3] + 
        I*Pi*RATIO[-14/3 - 2/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        RATIO[151/9 + 2/(-1 + x) - 24/x^2 + 56/x]) + 
      G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[4/3] + 
        I*Pi*RATIO[-2 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        RATIO[299/9 + 46/(3*(-1 + x)) - 2/x^2 + 4/x - 10*x]) + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[-10/3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[11 - 74/(3*(-1 + x)) - 4/x^2 + 8/x - 10*x]) + 
      G[1, 0, 0, x]*(Log[mu2]*(I*Pi*RATIO[-4/3] + 
          RATIO[-47/9 - 65/(9*(-1 + x)^2) - 94/(9*(-1 + x))]) + 
        Log[mu2]^2*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Pi^2*RATIO[-2/3 - 10/(9*(-1 + x)^2) + 28/(9*(-1 + x))] + 
        I*Pi*RATIO[-2/9 + 1/(3*(-1 + x)^2) + 7/(-1 + x) + x^(-2) - 2/x] + 
        RATIO[25/54 - 379/(27*(-1 + x)^2) + 1222/(27*(-1 + x)) + 41/x - 
          2*x]) + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[8/3] + 
        Pi^2*RATIO[-3 - 10/(9*(-1 + x)^2) - 20/(9*(-1 + x))] + 
        I*Pi*RATIO[17/3 + 47/(9*(-1 + x)^2) - 65/(9*(-1 + x)) + 18/x^2 - 
           32/x] + Log[mu2]*(I*Pi*RATIO[16/3 + 4/(3*(-1 + x)^2) + 
             8/(3*(-1 + x))] + RATIO[-13/3 - 4/(3*(-1 + x)) + x^(-2) - 
            2/x]) + RATIO[-251/6 - 260/(9*(-1 + x)) + 131/(6*x^2) - 54/x - 
          (2*x)/3]) + G[1, 0, 1, x]*(Log[mu2]^2*RATIO[8/3] + 
        Pi^2*RATIO[-35/9 - 17/(9*(-1 + x)^2) + 74/(9*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          RATIO[-13/3 - 4/(3*(-1 + x)) + x^(-2) - 2/x]) + 
        I*Pi*RATIO[220/9 - 44/(9*(-1 + x)^2) + 101/(9*(-1 + x)) - 10*x] + 
        RATIO[-251/6 - 260/(9*(-1 + x)) + 131/(6*x^2) - 54/x - (2*x)/3]) + 
      Pi^4*RATIO[-1135/972 - 9911/(3240*(-1 + x)^2) - 3589/(810*(-1 + x)) - 
         (11*x)/36] + I*Pi^3*RATIO[571/81 + 67/(18*(-1 + x)^2) + 
         319/(54*(-1 + x)) - 35/(12*x) + x/3] + 
      Pi^2*RATIO[-2331499/69984 - 1975/(81*(-1 + x)) - 71/(6*x) + (17*x)/6] + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-112/9 - 65/(3*(-1 + x)^2) - 
           98/(3*(-1 + x))] + Log[mu2]^2*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 
           4/(3*(-1 + x))] + Pi^2*RATIO[26/9 + 1/(9*(-1 + x)^2) + 
           2/(9*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-10/3 - 14/(3*(-1 + x)^2) - 28/(3*(-1 + x))] + 
          RATIO[79/9 + 121/(9*(-1 + x)^2) + 158/(9*(-1 + x))]) + 
        RATIO[1471/54 + 1445/(27*(-1 + x)^2) + 2074/(27*(-1 + x)) + 3*x]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[16/3] + I*Pi*RATIO[28/3] + 
        RATIO[-121/3 + 29/x^2 - 66/x + 10*x]) + G[1, 1, 1, x]*
       (Log[mu2]^2*RATIO[-14/3] + Pi^2*RATIO[25/18] + 
        Log[mu2]*(I*Pi*RATIO[-16/3] + RATIO[62/9]) + 
        RATIO[2089/27 - 73/(3*x^2) + 112/(3*x) + (10*x)/3] + 
        I*Pi*RATIO[-50/3 + 2/(-1 + x) + 5/x^2 - 10/x + 10*x]) + 
      G[0, 0, 1, 1, x]*(Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
        I*Pi*RATIO[2/3 - 22/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-4 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        RATIO[-166/9 - 52/(9*(-1 + x)^2) + 1/(9*(-1 + x)) - x^(-2) + 2/x + 
          10*x]) + (Pi^2*RATIO[-4/9 + 2/(9*(-1 + x)^2) + 4/(9*(-1 + x))] + 
        I*Pi^3*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        I*Pi*RATIO[757/18 - 557/(9*(-1 + x)^2) + 8/(3*(-1 + x)) - 10*x] + 
        RATIO[-3295/54 - 67/(3*(-1 + x)^2) - 383/(9*(-1 + x)) + (5*x)/3])*
       Zeta[3] + RATIO[8/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]^2 + 
      Log[mu2]^2*(I*Pi^3*RATIO[17/36] + RATIO[17663/1296] + 
        Pi^2*RATIO[733/216 + 13/(9*(-1 + x))] + 
        I*Pi*RATIO[-347/36 + 1/(6*(-1 + x)) - 1/(2*x)] + 
        RATIO[-17/9]*Zeta[3]) + G[1, 1, x]*(Log[mu2]^3*RATIO[8/9] + 
        I*Pi^3*RATIO[7/18 + 2/(9*(-1 + x)^2) - 20/(9*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[2/3] + RATIO[-1/6 - 1/(2*x^2) + x^(-1)]) + 
        Log[mu2]*(Pi^2*RATIO[1/9] + I*Pi*RATIO[20/9 - 4/(3*(-1 + x))] + 
          RATIO[-64/3 - 1/(6*x^2) + 1/(3*x) - 2*x]) + 
        Pi^2*RATIO[-146/27 - 1/(9*(-1 + x)) + 27/(4*x^2) - 97/(6*x) - 
           (5*x)/3] + I*Pi*RATIO[767/54 - 260/(9*(-1 + x)) - 8/(3*x^2) - 
           49/(3*x) + (2*x)/3] + RATIO[-8875/216 + 260/(9*x^2) - 385/(9*x) + 
          (17*x)/3] + RATIO[-22/9 - 4/(3*(-1 + x)^2) - 56/(3*(-1 + x))]*
         Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[-14/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[-37/18 + (-1 + x)^(-1)]) + 
        I*Pi^3*RATIO[14/9 + (-1 + x)^(-2) + 14/(3*(-1 + x))] + 
        Pi^2*RATIO[56/9 + 113/(18*(-1 + x)^2) + 40/(9*(-1 + x)) - x^(-2)] + 
        RATIO[9451/216 + 742/(27*(-1 + x)) + 143/(6*x) - (17*x)/3] + 
        I*Pi*RATIO[-199/9 - 379/(27*(-1 + x)^2) + 547/(27*(-1 + x)) + 
           131/(6*x^2) - 12/x - (2*x)/3] + Log[mu2]*
         (Pi^2*RATIO[32/9 + 16/(9*(-1 + x)^2) + 32/(9*(-1 + x))] + 
          I*Pi*RATIO[-41/3 - 65/(9*(-1 + x)^2) - 88/(9*(-1 + x)) + x^(-2) - 
             2/x] + RATIO[520/27 + 35/(9*(-1 + x)) + x^(-1) + 2*x]) + 
        RATIO[58/9 + 10/(3*(-1 + x)^2) - 28/(3*(-1 + x))]*Zeta[3]) + 
      Log[mu2]*(RATIO[64756/729] + Pi^4*RATIO[-61/180 - 2/(135*(-1 + x)^2) - 
           4/(135*(-1 + x))] + I*Pi^3*RATIO[110/27 + (-1 + x)^(-2) + 
           19/(9*(-1 + x))] + I*Pi*RATIO[9433/648 + 86/(3*(-1 + x)) - 
           1/(6*x)] + Pi^2*RATIO[-4663/972 + 40/(27*(-1 + x)) - x] + 
        (I*Pi*RATIO[-49/9 - 28/(3*(-1 + x)^2) - 56/(3*(-1 + x))] + 
          RATIO[-211/18 - 6/(-1 + x)^2 - 4/(3*(-1 + x))])*Zeta[3]) + 
      G[0, 0, x]*(Pi^2*RATIO[-160/27 - 113/(18*(-1 + x)^2) - 
           56/(9*(-1 + x))] + I*Pi^3*RATIO[2/3 + 4/(9*(-1 + x)^2) + 
           8/(9*(-1 + x))] + Log[mu2]^3*RATIO[8/9 + 8/(9*(-1 + x)^2) + 
           16/(9*(-1 + x))] + Log[mu2]^2*(RATIO[-1/6 - 1/(6*(-1 + x)^2) - 
            1/(3*(-1 + x))] + I*Pi*RATIO[1 + (-1 + x)^(-2) + 2/(-1 + x)]) + 
        Log[mu2]*(Pi^2*RATIO[-11/9 + (-1 + x)^(-2) + 2/(-1 + x)] + 
          I*Pi*RATIO[83/9 + 107/(9*(-1 + x)^2) + 154/(9*(-1 + x))] + 
          RATIO[-64/3 - 28/(-1 + x)^2 - 176/(3*(-1 + x)) - 2*x]) + 
        I*Pi*RATIO[541/27 + 913/(27*(-1 + x)^2) + 1265/(27*(-1 + x)) + 
           x^(-1) + (2*x)/3] + RATIO[-10027/216 - 22759/(216*(-1 + x)^2) - 
          21709/(108*(-1 + x)) + (17*x)/3] + 
        RATIO[-52/9 + 14/(9*(-1 + x)^2) + 28/(9*(-1 + x))]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^2*RATIO[3] + 
        I*Pi^3*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        Pi^2*RATIO[-49/18 + 1/(9*(-1 + x)^2) + 194/(9*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[4 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          RATIO[-10/3 - 4/(3*(-1 + x)) + x^(-2) - 2/x]) + 
        I*Pi*RATIO[76/9 + 218/(9*(-1 + x)^2) + 193/(9*(-1 + x)) - 10*x] + 
        RATIO[-149/3 - 122/(9*(-1 + x)) + 11/(2*x^2) - 6/x - (7*x)/3] + 
        RATIO[16/(-1 + x)^2 + 8/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi^3*RATIO[-8/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        Log[mu2]*(RATIO[7/9 - 11/(9*(-1 + x)^2) + 2/(9*(-1 + x))] + 
          I*Pi*RATIO[-2/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))]) + 
        Pi^2*RATIO[1/3 - 5/(9*(-1 + x)^2) + 86/(9*(-1 + x))] + 
        I*Pi*RATIO[7 + 26/(9*(-1 + x)^2) + 253/(9*(-1 + x)) + 3/x^2 - 6/x] + 
        RATIO[763/54 + 224/(27*(-1 + x)^2) + 775/(27*(-1 + x)) + x^(-1) - 
          x/3] + RATIO[16/(-1 + x)^2 + 8/(-1 + x)]*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-14/9] + 
        Pi^4*RATIO[-118/(45*(-1 + x)^2) - 59/(45*(-1 + x))] + 
        I*Pi^3*RATIO[19/18 + 4/(9*(-1 + x)^2) + 8/(9*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-8/3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          RATIO[-37/18 + (-1 + x)^(-1)]) + 
        RATIO[9451/216 + 742/(27*(-1 + x)) + 143/(6*x) - (17*x)/3] + 
        I*Pi*RATIO[-293/18 + 224/(27*(-1 + x)^2) + 514/(27*(-1 + x)) + 
           11/(2*x^2) - 4/x - (2*x)/3] + 
        Pi^2*RATIO[41/18 - 263/(27*(-1 + x)^2) - 538/(27*(-1 + x)) - 2/x^2 + 
           4/x + (5*x)/3] + Log[mu2]*(Pi^2*RATIO[26/9 + 4/(3*(-1 + x)^2) + 
             8/(3*(-1 + x))] + I*Pi*RATIO[-20/3 - 11/(9*(-1 + x)^2) + 
             8/(9*(-1 + x)) + x^(-2) - 2/x] + 
          RATIO[520/27 + 35/(9*(-1 + x)) + x^(-1) + 2*x]) + 
        (RATIO[58/9 - 14/(3*(-1 + x)^2) - 196/(3*(-1 + x))] + 
          I*Pi*RATIO[48/(-1 + x)^2 + 24/(-1 + x)])*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-1 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-8/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          RATIO[7/9 - 11/(9*(-1 + x)^2) + 2/(9*(-1 + x))]) + 
        Pi^2*RATIO[13/3 + 3/(-1 + x)^2 + 10/(3*(-1 + x))] + 
        RATIO[763/54 + 224/(27*(-1 + x)^2) + 775/(27*(-1 + x)) + x^(-1) - 
          x/3] + I*Pi*RATIO[-146/9 - 155/(9*(-1 + x)^2) - 145/(9*(-1 + x)) - 
           x^(-2) + 2/x + 10*x] + RATIO[64/(-1 + x)^2 + 32/(-1 + x)]*
         Zeta[3]) + G[0, x]*(Log[mu2]^4*RATIO[5/9] + 
        I*Pi^3*RATIO[-125/27 - 355/(54*(-1 + x)^2) - 229/(27*(-1 + x))] + 
        Log[mu2]^2*(Pi^2*RATIO[-16/9 - 13/(9*(-1 + x)^2) - 26/(9*(-1 + x))] + 
          I*Pi*RATIO[23/9 - 1/(6*(-1 + x)^2) - 2/(-1 + x)] + 
          RATIO[-167/54 + 1/(6*(-1 + x))]) + 
        Pi^4*RATIO[5/9 + 23/(135*(-1 + x)^2) + 46/(135*(-1 + x))] + 
        Log[mu2]^3*(RATIO[43/27 - 8/(9*(-1 + x))] + 
          I*Pi*RATIO[14/9 + 8/(9*(-1 + x)^2) + 16/(9*(-1 + x))]) + 
        RATIO[22735/5832 + 17527/(216*(-1 + x))] + 
        I*Pi*RATIO[-3343/216 - 22759/(216*(-1 + x)^2) - 5215/(36*(-1 + x)) + 
           143/(6*x)] + Pi^2*RATIO[3397/972 + 905/(162*(-1 + x)^2) + 
           2473/(162*(-1 + x)) - x^(-1) + (2*x)/9] + 
        (RATIO[-2/3 + 29/(9*(-1 + x)^2) - 34/(9*(-1 + x))] + 
          I*Pi*RATIO[-58/9 + 20/(9*(-1 + x)^2) + 40/(9*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-50/27 - 52/(27*(-1 + x)^2) - 
             59/(27*(-1 + x))] + I*Pi^3*RATIO[-14/9 - 7/(9*(-1 + x)^2) - 
             14/(9*(-1 + x))] + RATIO[-2767/216 + 86/(3*(-1 + x))] + 
          I*Pi*RATIO[-223/27 - 28/(-1 + x)^2 - 490/(9*(-1 + x)) + x^(-1)] + 
          RATIO[-64/9 - 20/(3*(-1 + x)^2) - 40/(3*(-1 + x))]*Zeta[3])) + 
      G[1, x]*(Log[mu2]^4*RATIO[5/18] + Log[mu2]^3*(I*Pi*RATIO[4/9] + 
          RATIO[19/9]) + Pi^4*RATIO[13/180 - 119/(540*(-1 + x)^2) + 
           131/(54*(-1 + x))] + I*Pi*RATIO[1799/648 + 742/(27*(-1 + x)) + 
           260/(9*x^2) - 172/(9*x)] + Log[mu2]^2*(Pi^2*RATIO[-29/36] + 
          RATIO[115/18 - 1/(2*x)] + I*Pi*RATIO[37/9 + (-1 + x)^(-1) - 
             1/(2*x^2) + x^(-1)]) + I*Pi^3*
         RATIO[-73/36 - 91/(54*(-1 + x)^2) + 2/(27*(-1 + x)) - 35/(12*x^2) + 
           31/(6*x)] + RATIO[-815/24 + 59/(9*x)] + 
        Pi^2*RATIO[2809/324 + 317/(27*(-1 + x)) - 65/(6*x^2) + 1055/(36*x) + 
           (5*x)/18] + (I*Pi*RATIO[-59/9 + 16/(3*(-1 + x)^2) - 
             136/(3*(-1 + x))] + RATIO[193/9 + 91/(9*(-1 + x)^2) + 
            302/(9*(-1 + x)) + 12/x])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-43/108 - 4/(3*(-1 + x))] + 
          I*Pi^3*RATIO[-19/18 - 4/(9*(-1 + x)^2) - 8/(9*(-1 + x))] + 
          RATIO[71/648 - 1/(6*x)] + I*Pi*RATIO[289/27 + 35/(9*(-1 + x)) - 
             1/(6*x^2) + 1/(3*x)] + RATIO[49/9 + 8/(3*(-1 + x)^2) + 
             16/(3*(-1 + x))]*Zeta[3])) + 
      (RATIO[-344/9 - 77/(3*(-1 + x)^2) - 94/(3*(-1 + x))] + 
        I*Pi*RATIO[160/(-1 + x)^2 + 80/(-1 + x)])*Zeta[5] + 
      Nc^2*(I*Pi*G[0, 0, 0, 1, x]*RATIO[-8/3] + I*Pi*G[1, 1, 0, 1, x]*
         RATIO[-8/3] + G[0, 0, 0, 1, 1, x]*RATIO[-8/3] + 
        G[0, 1, 1, 1, 1, x]*RATIO[-8/3] + G[1, 0, 1, 1, 1, x]*RATIO[-8/3] + 
        G[1, 1, 0, 1, 1, x]*RATIO[-8/3] + Log[mu2]^5*RATIO[2/9] + 
        Log[mu2]^4*(I*Pi*RATIO[5/9] + RATIO[61/54]) + I*Pi*G[0, 1, 0, 1, x]*
         RATIO[8/3] + G[0, 1, 0, 1, 1, x]*RATIO[8/3] + 
        Log[mu2]^3*(RATIO[-803/324] + Pi^2*RATIO[-2/3] + I*Pi*RATIO[79/27]) + 
        I*Pi*G[1, 0, 0, 1, x]*RATIO[8/3 - 4/(-1 + x)^2 - 4/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[8/3 - 4/(-1 + x)^2 - 4/(-1 + x)] + 
        I*Pi^5*RATIO[-1/270 - 1/(15*(-1 + x)^2) - 1/(15*(-1 + x))] + 
        RATIO[-12234827/104976 + 14/(9*(-1 + x))] + G[0, 0, 1, 1, 1, x]*
         RATIO[16/3 + 4/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[-881089/11664 - 398/(9*x)] + 
        I*Pi^3*RATIO[883/243 - 1/(3*x)] + 
        Pi^2*RATIO[231985/8748 + 17/(9*(-1 + x)) + 19/(4*x)] + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-8/3] + 
          I*Pi*RATIO[8/3 + 4/(-1 + x)^2 + 4/(-1 + x)] + 
          RATIO[31/3 - 10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 2/x^2 - 4/x - 
            6*x]) + G[0, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-8/3] + 
          Pi^2*RATIO[4/3 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          I*Pi*RATIO[31/3 - 10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 2/x^2 - 
             4/x - 6*x]) + G[1, 1, 1, 1, x]*(I*Pi*RATIO[-8/3] + 
          Log[mu2]*RATIO[-8/3] + RATIO[239/9 + x^(-2) - 2/x - 6*x]) + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[2/3] + Pi^2*RATIO[2] + 
          RATIO[-686/27 + 21/x^2 - 41/x] + Log[mu2]*(I*Pi*RATIO[-4/3] + 
            RATIO[-79/9 - 3/x^2 + 6/x]) + I*Pi*RATIO[160/9 - 2/x^2 + 4/x - 
             6*x]) + Pi^4*RATIO[-118/405 + 11/(108*(-1 + x)^2) + 
           11/(108*(-1 + x)) + (11*x)/60] + G[1, 1, x]*(I*Pi^3*RATIO[-10/9] + 
          Log[mu2]^3*RATIO[2/3] + I*Pi*RATIO[-70/3 + 23/(2*x^2) - 22/x] + 
          Log[mu2]^2*(I*Pi*RATIO[8/3] + RATIO[20/9 + x^(-2) - 2/x]) + 
          Log[mu2]*(Pi^2*RATIO[-8/3] + I*Pi*RATIO[-13/3 - x^(-2) + 2/x] + 
            RATIO[56/27 - 19/(2*x^2) + 19/x]) + RATIO[-589/(18*x^2) + 
            652/(9*x)] + Pi^2*RATIO[1/6 + 3/(2*x^2) - 3/x + x]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[-2/3] + Log[mu2]*RATIO[2] + 
          RATIO[-113/9 - x^(-2) + 2/x + 6*x]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[2] + Pi^2*RATIO[-14/9 + 2/(3*(-1 + x)^2) + 
             2/(3*(-1 + x))] + I*Pi*RATIO[-113/9 - x^(-2) + 2/x + 6*x]) + 
        G[0, 1, 1, 1, x]*(I*Pi*RATIO[2/3] + Log[mu2]*RATIO[10/3] + 
          RATIO[-73/3 - 4/(-1 + x) - x^(-2) + 2/x + 6*x]) + 
        G[0, 1, 1, x]*(Pi^2*RATIO[-16/9] + Log[mu2]^2*RATIO[-2/3] + 
          Log[mu2]*(I*Pi*RATIO[2] + RATIO[79/9]) + 
          RATIO[686/27 + 22/(3*(-1 + x)) - 27/(2*x^2) + 24/x] + 
          I*Pi*RATIO[-140/9 - 4/(-1 + x) - x^(-2) + 2/x + 6*x]) + 
        (Pi^2*RATIO[4/27] + RATIO[7793/162 + 4/(-1 + x)] + 
          I*Pi*RATIO[25/9 - 10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 6*x])*
         Zeta[3] + Log[mu2]^2*(RATIO[-7123/216] + Pi^2*RATIO[-49/27] + 
          I*Pi^3*RATIO[-4/9] + I*Pi*RATIO[-469/108 + x^(-1)] + 
          RATIO[-4/9]*Zeta[3]) + Log[mu2]*(I*Pi^3*RATIO[-5/27] + 
          Pi^4*RATIO[14/135] + RATIO[-1181651/11664 + 1/(3*(-1 + x))] + 
          I*Pi*RATIO[-10183/216 - 19/(2*x)] + Pi^2*RATIO[2057/243 - x^(-1)] + 
          (I*Pi*RATIO[-4/9] + RATIO[200/9])*Zeta[3]) + 
        G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-2/3] + I*Pi^3*RATIO[4/9] + 
          Log[mu2]*(Pi^2*RATIO[2/3] + I*Pi*RATIO[79/9]) + 
          I*Pi*RATIO[686/27 + 22/(3*(-1 + x)) - 27/(2*x^2) + 24/x] + 
          Pi^2*RATIO[-43/18 + 5/(9*(-1 + x)^2) + 17/(9*(-1 + x)) - x] + 
          RATIO[4/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^3*(RATIO[-43/27] + I*Pi*RATIO[-14/9]) + 
          Log[mu2]^4*RATIO[-5/9] + Pi^4*RATIO[-59/270 + 11/(90*(-1 + x)^2) + 
             11/(90*(-1 + x))] + RATIO[150281/5832 - 1/(3*(-1 + x)) - 
            398/(9*x)] + Pi^2*RATIO[-1895/486 - 11/(9*(-1 + x)) + 
             19/(4*x^2) - 32/(3*x)] + I*Pi^3*RATIO[7/18 - 1/(3*x^2) + 
             2/(3*x)] + Log[mu2]^2*(Pi^2*RATIO[5/3] + 
            I*Pi*RATIO[-23/9 + x^(-2) - 2/x] + RATIO[167/54 + x^(-1)]) + 
          I*Pi*RATIO[4063/216 - 589/(18*x^2) + 1133/(18*x)] + 
          (RATIO[-148/9 - 4/(-1 + x)] + I*Pi*RATIO[-20/9 - 4/(-1 + x)^2 - 4/
                (-1 + x)])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1] + 
            RATIO[4063/216 - 19/(2*x)] + Pi^2*RATIO[53/54 - x^(-2) + 2/x] + 
            I*Pi*RATIO[223/27 - 19/(2*x^2) + 21/x] + RATIO[4/9]*Zeta[3])) + 
        RATIO[-16/9 + 10/(-1 + x)^2 + 10/(-1 + x)]*Zeta[5]) + 
      (G[1, 1, 1, 1, 1, x]*RATIO[-40/3] + G[1, 1, 0, 0, 0, x]*RATIO[-4] + 
        G[1, 0, 0, 0, 1, x]*RATIO[-4/3] + G[1, 0, 0, 1, 0, x]*RATIO[-4/3] + 
        G[1, 1, 0, 0, 1, x]*RATIO[-4/3] + G[1, 1, 0, 1, 0, x]*RATIO[-4/3] + 
        Log[mu2]^5*RATIO[1/18] + Log[mu2]^4*RATIO[25/36] + 
        G[1, 0, 0, 0, 0, x]*RATIO[4] + G[1, 1, 1, 0, 1, x]*RATIO[28/3] + 
        G[1, 1, 1, 1, 0, x]*RATIO[28/3] + G[0, 1, 1, 1, 1, x]*
         RATIO[28/3 - 192/(-1 + x)] + G[0, 1, 1, 0, 0, x]*
         RATIO[8/3 + 4/(3*(-1 + x)^2) - 568/(3*(-1 + x))] + 
        G[1, 0, 1, 1, 1, x]*RATIO[8 - 96/(-1 + x)] + G[0, 0, 1, 1, 0, 1, x]*
         RATIO[-192/(-1 + x)^2 - 96/(-1 + x)] + G[0, 0, 1, 1, 1, 0, x]*
         RATIO[-192/(-1 + x)^2 - 96/(-1 + x)] + G[1, 0, 0, 1, 1, x]*
         RATIO[-4 - 24/(-1 + x)^2 - 72/(-1 + x)] + G[1, 1, 1, 0, 0, x]*
         RATIO[-8 - 48/(-1 + x)] + G[0, 1, 0, 1, 0, 1, x]*
         RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + G[0, 1, 0, 1, 1, x]*
         RATIO[-16/3 - 58/(3*(-1 + x)^2) - 68/(3*(-1 + x))] + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[8/3] + 
          I*Pi*RATIO[-8/3 - 24/(-1 + x)^2 - 72/(-1 + x)] + 
          RATIO[-25/9 - 46/(3*(-1 + x))]) + G[0, 0, 0, 0, 0, x]*
         RATIO[-4 - 14/(3*(-1 + x)^2) - 28/(3*(-1 + x))] + 
        G[0, 1, 0, 0, 0, x]*RATIO[4 - 14/(3*(-1 + x)^2) - 28/(3*(-1 + x))] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-16/3 + 8/(3*(-1 + x)^2) - 
           8/(3*(-1 + x))] + RATIO[-31121/1944 - 19/(18*(-1 + x))] + 
        I*Pi^5*RATIO[4/45 - 137/(270*(-1 + x)^2) - 53/(135*(-1 + x))] + 
        Pi^6*RATIO[86/(945*(-1 + x)^2) + 43/(945*(-1 + x))] + 
        Log[mu2]^3*(Pi^2*RATIO[-19/108] + RATIO[193/54] + 
          I*Pi*RATIO[2/3 + 4/(9*(-1 + x))]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-4/3] + I*Pi*RATIO[4/3] + 
          RATIO[61/9 + 2/(-1 + x)^2 + 2/(3*(-1 + x))]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[4] + 
          RATIO[-176/9 - 248/(3*(-1 + x)^2) - 460/(3*(-1 + x))] + 
          I*Pi*RATIO[8/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))]) + 
        G[0, 0, 1, 0, 0, x]*RATIO[4 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        G[0, 0, 1, 0, 1, x]*RATIO[-8/3 + 8/(3*(-1 + x)^2) + 
           16/(3*(-1 + x))] + G[0, 0, 1, 1, 0, x]*
         RATIO[-8/3 + 8/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-4/3 + 10/(3*(-1 + x)^2) + 20/(3*(-1 + x))]) + 
        G[0, 0, 0, 1, 1, x]*RATIO[8/3 + 22/(3*(-1 + x)^2) + 
           20/(3*(-1 + x))] + G[0, 0, 0, 1, x]*
         (RATIO[-137/9 - 218/(9*(-1 + x)^2) - 406/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-4/3 - 16/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
          I*Pi*RATIO[16/3 + 28/(3*(-1 + x)^2) + 32/(3*(-1 + x))]) + 
        G[0, 0, 0, 0, 1, x]*RATIO[4 + 22/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        G[0, 0, 0, 1, 0, x]*RATIO[4 + 22/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[4] + 
          RATIO[-176/9 - 248/(3*(-1 + x)^2) - 460/(3*(-1 + x))] + 
          I*Pi*RATIO[-8/3 - 16/(-1 + x)^2 - 16/(-1 + x)] + 
          Pi^2*RATIO[32/(-1 + x)^2 + 16/(-1 + x)]) + G[0, 0, 1, 0, x]*
         (RATIO[-137/9 - 218/(9*(-1 + x)^2) - 406/(9*(-1 + x))] + 
          Log[mu2]*RATIO[-4/3 - 16/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
          I*Pi*RATIO[-4/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          Pi^2*RATIO[32/(-1 + x)^2 + 16/(-1 + x)]) + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[-4] + Log[mu2]*RATIO[-4 - 8/(3*(-1 + x)^2) - 
             16/(3*(-1 + x))] + RATIO[133/9 + 5/(-1 + x)^2 + 22/(-1 + x)]) + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
        G[0, 1, 1, 1, 0, 0, x]*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
        G[0, 1, 0, 0, 1, x]*(RATIO[-4/3 + 10/(3*(-1 + x)^2) + 
            20/(3*(-1 + x))] + I*Pi*RATIO[48/(-1 + x)^2 + 24/(-1 + x)]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[8/3] + 
          RATIO[-25/9 - 46/(3*(-1 + x))] + I*Pi*RATIO[4/3 + 48/(-1 + x)]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[20/3 + 48/(-1 + x)] + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 1, 0, 0, x]*(I*Pi*RATIO[4/3] + Log[mu2]*
           RATIO[-4/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          Pi^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
          RATIO[-38/9 + 797/(9*(-1 + x)^2) + 814/(9*(-1 + x))]) + 
        G[1, 0, 1, 0, 1, x]*RATIO[-4/3 + 96/(-1 + x)] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-4/3 + 96/(-1 + x)] + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[192/(-1 + x)^2 + 96/(-1 + x)] + 
        G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-4 + 192/(-1 + x)]) + G[0, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[48/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[-4 + 192/(-1 + x)]) + G[1, 1, 1, 0, x]*
         (Log[mu2]*RATIO[-16/3] + I*Pi*RATIO[-4 - 48/(-1 + x)] + 
          RATIO[-116/3 - 72/x]) + I*Pi*RATIO[3023/432 + 2195/(648*(-1 + x)) - 
           19/(3*x)] + G[1, 1, 0, 0, x]*(I*Pi*RATIO[4/3] + 
          Log[mu2]*RATIO[20/3] + RATIO[530/9 + 2/(3*(-1 + x)^2) + 
            118/(3*(-1 + x)) + 108/x]) + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[16/3 + 56/(3*(-1 + x)^2) + 64/(3*(-1 + x))] + 
          I*Pi*RATIO[-8/3 + 24/(-1 + x)^2 + 24/(-1 + x)] + 
          Pi^2*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
          RATIO[125/3 + 988/(9*(-1 + x)^2) + 974/(9*(-1 + x)) - 24*x]) + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[4] + RATIO[146/3 - 12/x^2 + 96/x - 
            24*x]) + G[1, 1, 1, x]*(Pi^2*RATIO[-13/9] + 
          Log[mu2]^2*RATIO[2/3] + Log[mu2]*RATIO[2] + 
          I*Pi*RATIO[12 - 12/x^2 + 24/x - 24*x] + 
          RATIO[-343/3 + 52/x^2 - 41/(3*x) - (43*x)/3]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[20/9 - 83/(9*(-1 + x)^2) - 
             88/(9*(-1 + x))] + Pi^2*RATIO[13/18 - 13/(18*(-1 + x)^2) - 
             13/(9*(-1 + x))] + Log[mu2]^2*RATIO[10/3 + 10/(3*(-1 + x)^2) + 
             20/(3*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[4/3 - 4/(3*(-1 + x)^2) - 
               8/(3*(-1 + x))] + RATIO[8/3 + 10/(-1 + x)^2 + 
              40/(3*(-1 + x))]) + RATIO[-571/18 - 8/(3*(-1 + x)^2) - 
            319/(9*(-1 + x)) - 4*x]) + G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-2] + 
          Pi^2*RATIO[8/9 - 16/(-1 + x)] + 
          I*Pi*RATIO[-76/9 + 2/(3*(-1 + x)^2) - 40/(3*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[-8/3] + RATIO[-112/9 - 4/(3*(-1 + x)^2) + 
              4/(3*(-1 + x))]) + RATIO[-4711/54 + 109/(9*(-1 + x)^2) - 
            1141/(9*(-1 + x)) - 3*x]) + 
        Pi^2*RATIO[297559/7776 + 1366/(27*(-1 + x)) + 28/x - (103*x)/36] + 
        I*Pi^3*RATIO[-19/18 + 4/(27*(-1 + x)^2) - 193/(54*(-1 + x)) - 
           (3*x)/2] + Pi^4*RATIO[-22639/19440 + 1697/(180*(-1 + x)^2) + 
           233/(18*(-1 + x)) + (11*x)/15] + G[1, 0, 1, 0, 0, x]*
         RATIO[-48/(-1 + x)] + G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-16/3] + 
          RATIO[-116/3 - 72/x] + I*Pi*RATIO[48/(-1 + x)]) + 
        G[1, 1, 0, x]*(Pi^2*RATIO[-37/18] + Log[mu2]^2*RATIO[2/3] + 
          Log[mu2]*(I*Pi*RATIO[8/3] + RATIO[38/9]) + 
          I*Pi*RATIO[220/9 + 2/(3*(-1 + x)^2) + 118/(3*(-1 + x)) + 36/x] + 
          RATIO[2422/27 + 248/(3*(-1 + x)) - 60/x^2 + 78/x + (26*x)/3]) + 
        G[1, 0, 1, x]*(Log[mu2]^2*RATIO[2/3] + Log[mu2]*RATIO[38/9] + 
          Pi^2*RATIO[-1/2 + 4/(-1 + x)^2 - 28/(-1 + x)] + 
          RATIO[2422/27 + 248/(3*(-1 + x)) - 60/x^2 + 78/x + (26*x)/3] + 
          I*Pi*RATIO[-28 - 44/(-1 + x) + 24*x]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-4] + I*Pi*RATIO[8/3] + 
          RATIO[-265/9 - 86/(3*(-1 + x)) + 24*x]) + G[0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-16/3] + RATIO[46/3 + 280/(3*(-1 + x)) + 24*x]) + 
        (I*Pi^3*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
          Pi^2*RATIO[61/108 - 76/(9*(-1 + x)^2) - 20/(9*(-1 + x))] + 
          RATIO[22181/162 - 8/(9*(-1 + x)^2) + 1915/(9*(-1 + x)) + (4*x)/3] + 
          I*Pi*RATIO[-1525/18 + 1372/(9*(-1 + x)^2) - 211/(3*(-1 + x)) + 
             24*x])*Zeta[3] + RATIO[-24/(-1 + x)^2 - 12/(-1 + x)]*Zeta[3]^2 + 
        Log[mu2]^2*(RATIO[10799/1296] + Pi^2*RATIO[-37/27 - 2/(9*(-1 + x))] + 
          I*Pi*RATIO[13/3 + 28/(9*(-1 + x))] + RATIO[-35/18]*Zeta[3]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-2] + 
          Pi^2*RATIO[2/9 - 184/(9*(-1 + x)^2) - 188/(9*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[40/(3*(-1 + x)^2) + 32/(3*(-1 + x))] + 
            RATIO[50/9 + 4/(-1 + x)^2 + 40/(3*(-1 + x))]) + 
          I*Pi*RATIO[32 + 806/(9*(-1 + x)^2) + 688/(9*(-1 + x)) - 24*x] + 
          RATIO[790/27 + 13/(-1 + x)^2 + 341/(9*(-1 + x)) - (5*x)/3] + 
          RATIO[-192/(-1 + x)^2 - 96/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-2] + 
          I*Pi*RATIO[-164/9 + 89/(9*(-1 + x)^2) - 446/(9*(-1 + x))] + 
          Pi^2*RATIO[2/9 - 3/(-1 + x)^2 - 38/(-1 + x)] + 
          I*Pi^3*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[-4/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
            RATIO[50/9 + 4/(-1 + x)^2 + 40/(3*(-1 + x))]) + 
          RATIO[790/27 + 13/(-1 + x)^2 + 341/(9*(-1 + x)) - (5*x)/3] + 
          RATIO[-48/(-1 + x)^2 - 24/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[2/3] + 
          Pi^2*RATIO[23/18 + 2/(-1 + x)^2 - 188/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-106/9 - 56/(3*(-1 + x))] + 
          I*Pi^3*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[-125/27 - 514/(9*(-1 + x)) + 4/x^2 - 17/x + (22*x)/3] + 
          I*Pi*RATIO[-16 - 248/(3*(-1 + x)^2) - 236/(3*(-1 + x)) + 24*x] + 
          RATIO[-48/(-1 + x)^2 - 24/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(RATIO[1169/432 - 1/(3*(-1 + x))] + 
          Pi^4*RATIO[-5/54 - 1/(9*(-1 + x)^2) + 4/(15*(-1 + x))] + 
          I*Pi^3*RATIO[17/12 + 8/(9*(-1 + x)^2) + 25/(18*(-1 + x))] + 
          I*Pi*RATIO[95/9 + 352/(27*(-1 + x)) + 4/x] + 
          Pi^2*RATIO[-121/81 - 10/(9*(-1 + x)) + (4*x)/3] + 
          (RATIO[-89/18 - 16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
            I*Pi*RATIO[-16/3 + 32/(3*(-1 + x)^2) + 16/(3*(-1 + x))])*
           Zeta[3]) + G[0, 0, x]*(I*Pi^3*RATIO[-2/3 - 4/(9*(-1 + x)^2) - 
             8/(9*(-1 + x))] + Log[mu2]^3*RATIO[2/9 - 4/(9*(-1 + x)^2) - 
             8/(9*(-1 + x))] + Log[mu2]^2*(RATIO[-8/9 - 28/(9*(-1 + x)^2) - 
              74/(9*(-1 + x))] + I*Pi*RATIO[2 + 2/(-1 + x)^2 + 4/(-1 + x)]) + 
          Pi^2*RATIO[155/54 + 814/(27*(-1 + x)^2) + 989/(27*(-1 + x))] + 
          RATIO[41113/648 + 51517/(648*(-1 + x)^2) + 43501/(324*(-1 + x)) - 
            (103*x)/18] + I*Pi*RATIO[-77/54 + 71/(27*(-1 + x)^2) - 
             362/(27*(-1 + x)) - 3*x] + Log[mu2]*
           (Pi^2*RATIO[-5/2 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
            I*Pi*RATIO[58/9 + 70/(9*(-1 + x)^2) + 92/(9*(-1 + x))] + 
            RATIO[28/27 - 208/(27*(-1 + x)^2) - 428/(27*(-1 + x)) + 
              (8*x)/3]) + RATIO[-37/9 + 59/(9*(-1 + x)^2) + 118/(9*(-1 + x))]*
           Zeta[3]) + G[1, 1, x]*(Log[mu2]^2*RATIO[-28/9] + 
          Log[mu2]^3*RATIO[-4/9] + I*Pi^3*RATIO[2/3 + 8/(-1 + x)] + 
          RATIO[33769/648 - 211/(3*x^2) + 1499/(18*x) - (103*x)/18] + 
          I*Pi*RATIO[-77/3 + 248/(3*(-1 + x)) - 4/x^2 + 59/x - 3*x] + 
          Log[mu2]*(Pi^2*RATIO[11/18] + RATIO[-28/27 + 4/x^2 - 16/(3*x) + 
              (8*x)/3]) + Pi^2*RATIO[281/27 - 2/(-1 + x) + 4/x^2 + 16/x + 
             4*x] + RATIO[-49/9 + 48/(-1 + x)]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[4/9] + Log[mu2]^2*RATIO[28/9] + 
          I*Pi^3*RATIO[-2/9 - 8/(-1 + x)] + 
          Pi^2*RATIO[191/18 + 5/(9*(-1 + x)^2) + 116/(9*(-1 + x)) + 6/x] + 
          Log[mu2]*(Pi^2*RATIO[5/18] + I*Pi*RATIO[-2 - 4/(3*(-1 + x)^2) + 4/
                (3*(-1 + x))] + RATIO[28/27 - 4/(-1 + x) - (8*x)/3]) + 
          I*Pi*RATIO[7/2 + 109/(9*(-1 + x)^2) - 433/(9*(-1 + x)) - 60/x^2 + 
             78/x + 3*x] + RATIO[-37441/648 - 287/(3*(-1 + x)) - 60/x + 
            (103*x)/18] + RATIO[49/9 + 48/(-1 + x)]*Zeta[3]) + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[4/9] + Log[mu2]^2*RATIO[28/9] + 
          I*Pi^3*RATIO[-4/9 - 22/(9*(-1 + x)^2) - 20/(9*(-1 + x))] + 
          Pi^4*RATIO[118/(15*(-1 + x)^2) + 59/(15*(-1 + x))] + 
          Pi^2*RATIO[12 + 368/(9*(-1 + x)^2) + 758/(9*(-1 + x)) - 4*x] + 
          Log[mu2]*(Pi^2*RATIO[-7/18 - 4/(3*(-1 + x)^2)] + 
            I*Pi*RATIO[4/(-1 + x)^2 - 16/(3*(-1 + x))] + 
            RATIO[28/27 - 4/(-1 + x) - (8*x)/3]) + 
          I*Pi*RATIO[77/3 + 13/(-1 + x)^2 - 209/(9*(-1 + x)) + 4/x^2 - 17/x + 
             3*x] + RATIO[-37441/648 - 287/(3*(-1 + x)) - 60/x + 
            (103*x)/18] + (I*Pi*RATIO[-144/(-1 + x)^2 - 72/(-1 + x)] + 
            RATIO[49/9 + 148/(3*(-1 + x)^2) + 728/(3*(-1 + x))])*Zeta[3]) + 
        G[1, x]*(Pi^2*Log[mu2]^2*RATIO[1/9] + 
          Pi^4*RATIO[11/30 + 11/(15*(-1 + x)^2) - 107/(15*(-1 + x))] + 
          RATIO[839/18 + 1/(3*(-1 + x)) - 19/(3*x)] + 
          I*Pi^3*RATIO[-92/27 - 1/(9*(-1 + x)^2) - 19/(3*(-1 + x)) - 6/x] + 
          I*Pi*RATIO[-7 - 287/(3*(-1 + x)) - 211/(3*x^2) + 491/(18*x)] + 
          Pi^2*RATIO[-268/9 - 386/(9*(-1 + x)) + 28/x^2 - 941/(18*x) - 
             (47*x)/18] + (I*Pi*RATIO[8/3 - 24/(-1 + x)^2 + 120/(-1 + x)] + 
            RATIO[-370/9 + 2/(3*(-1 + x)^2) - 278/(3*(-1 + x)) - 36/x])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-4/9] + 
            Pi^2*RATIO[-1 + 4/(3*(-1 + x))] + I*Pi*RATIO[-4/(-1 + x) + 4/
                x^2 - 16/(3*x)] + RATIO[-4/3 + 4/x] + RATIO[16/3]*Zeta[3])) + 
        G[0, x]*(Log[mu2]^4*RATIO[-5/18] + Log[mu2]^3*
           (I*Pi*RATIO[-4/9 - 4/(9*(-1 + x)^2) - 8/(9*(-1 + x))] + 
            RATIO[-19/9 + 4/(9*(-1 + x))]) + 
          Pi^4*RATIO[97/270 + 253/(540*(-1 + x)^2) + 253/(270*(-1 + x))] + 
          Log[mu2]^2*(I*Pi*RATIO[-37/9 - 28/(9*(-1 + x)^2) - 62/
                (9*(-1 + x))] + Pi^2*RATIO[23/36 + 2/(9*(-1 + x)^2) + 4/
                (9*(-1 + x))] + RATIO[-115/18 + 28/(9*(-1 + x))]) + 
          RATIO[-3047/72 + 2195/(648*(-1 + x))] + 
          I*Pi^3*RATIO[185/108 + 85/(9*(-1 + x)^2) + 59/(6*(-1 + x))] + 
          I*Pi*RATIO[577/648 + 51517/(648*(-1 + x)^2) + 
             16729/(324*(-1 + x)) - 60/x] + 
          Pi^2*RATIO[-3367/162 - 115/(27*(-1 + x)^2) - 493/(18*(-1 + x)) - 
             (8*x)/9] + (RATIO[-86/3 - 352/(3*(-1 + x)^2) - 
              1313/(9*(-1 + x))] + I*Pi*RATIO[-49/9 - 49/(9*(-1 + x)^2) - 98/
                (9*(-1 + x))])*Zeta[3] + Log[mu2]*
           (I*Pi*RATIO[-289/27 - 208/(27*(-1 + x)^2) - 368/(27*(-1 + x))] + 
            I*Pi^3*RATIO[-1/18 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
            Pi^2*RATIO[-91/108 - 2/(9*(-1 + x)^2) - 7/(18*(-1 + x))] + 
            RATIO[-3095/648 + 352/(27*(-1 + x))] + 
            RATIO[-61/9 - 8/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3])) + 
        (I*Pi*RATIO[-480/(-1 + x)^2 - 240/(-1 + x)] + 
          RATIO[980/9 + 326/(3*(-1 + x)^2) + 352/(3*(-1 + x))])*Zeta[5])/
       Nc^2)) + Nfv*(G[0, 0, 1, 0, 0, 0, x]*
     RATIO[-328/(-1 + x)^2 - 212/(-1 + x)] + G[0, 1, 0, 0, 0, 0, x]*
     RATIO[-304/(-1 + x)^2 - 164/(-1 + x)] + G[0, 0, 0, 1, 1, 1, x]*
     RATIO[-104/(-1 + x)^2 - 124/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
     RATIO[-192/(-1 + x)^2 - 120/(-1 + x)] + G[0, 0, 0, 1, 0, 1, x]*
     RATIO[-224/(-1 + x)^2 - 112/(-1 + x)] + G[0, 0, 0, 1, 1, 0, x]*
     RATIO[-224/(-1 + x)^2 - 112/(-1 + x)] + G[0, 0, 0, 1, 0, 0, x]*
     RATIO[-104/(-1 + x)^2 - 112/(-1 + x)] + G[0, 1, 1, 1, 1, x]*
     RATIO[-48 - 104/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
     RATIO[-112/(-1 + x)^2 - 92/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
     (I*Pi*RATIO[-328/(-1 + x)^2 - 224/(-1 + x)] + 
      RATIO[44/3 - 148/(-1 + x)^2 - 90/(-1 + x)]) + 
    G[1, 0, 0, 0, 0, 1, x]*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
    G[1, 0, 0, 0, 1, 0, x]*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
    G[0, 1, 0, 1, 0, 1, x]*RATIO[-104/(-1 + x)^2 - 52/(-1 + x)] + 
    G[0, 1, 0, 1, 1, 0, x]*RATIO[-104/(-1 + x)^2 - 52/(-1 + x)] + 
    G[1, 0, 0, 1, 0, 0, x]*RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + 
    G[0, 0, 1, 0, 0, 1, x]*RATIO[-56/(-1 + x)^2 - 40/(-1 + x)] + 
    G[0, 0, 1, 0, 1, 0, x]*RATIO[-56/(-1 + x)^2 - 40/(-1 + x)] + 
    G[0, 1, 1, 1, 0, 0, x]*RATIO[-56/(-1 + x)^2 - 40/(-1 + x)] + 
    G[0, 1, 1, 0, 0, 1, x]*RATIO[-64/(-1 + x)^2 - 20/(-1 + x)] + 
    G[0, 1, 1, 0, 1, 0, x]*RATIO[-64/(-1 + x)^2 - 20/(-1 + x)] + 
    G[1, 0, 0, 1, 1, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
    G[1, 1, 0, 0, 0, 1, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
    G[1, 1, 0, 0, 1, 0, x]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
    Pi^6*RATIO[-4129/(1620*(-1 + x)^2) - 41689/(22680*(-1 + x))] + 
    G[0, 1, 1, 0, 1, 1, x]*RATIO[40/(-1 + x)^2 + 8/(-1 + x)] + 
    G[1, 1, 0, 0, 0, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
    G[1, 1, 0, 0, 1, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
    G[0, 0, 0, 1, 1, x]*(RATIO[-108 - 40/(-1 + x)^2 - 302/(-1 + x)] + 
      I*Pi*RATIO[-288/(-1 + x)^2 - 216/(-1 + x)] + 
      Log[mu2]*RATIO[40/(-1 + x)^2 + 20/(-1 + x)]) + 
    G[0, 0, 1, 1, 0, 1, x]*RATIO[56/(-1 + x)^2 + 28/(-1 + x)] + 
    G[0, 0, 1, 1, 1, 0, x]*RATIO[56/(-1 + x)^2 + 28/(-1 + x)] + 
    G[1, 0, 0, 1, 0, 1, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
    G[1, 0, 0, 1, 1, 0, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
    G[1, 0, 0, 0, 1, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
    G[0, 1, 1, 0, 0, 0, x]*RATIO[144/(-1 + x)^2 + 72/(-1 + x)] + 
    G[1, 0, 0, 0, 0, 0, x]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
    G[0, 1, 0, 0, 0, 1, x]*RATIO[168/(-1 + x)^2 + 84/(-1 + x)] + 
    G[0, 1, 0, 0, 1, 0, x]*RATIO[168/(-1 + x)^2 + 84/(-1 + x)] + 
    G[0, 0, 1, 1, 1, 1, x]*RATIO[104/(-1 + x)^2 + 100/(-1 + x)] + 
    G[0, 1, 0, 1, 1, 1, x]*RATIO[152/(-1 + x)^2 + 100/(-1 + x)] + 
    G[0, 0, 0, 0, 0, 1, x]*RATIO[216/(-1 + x)^2 + 108/(-1 + x)] + 
    G[0, 0, 0, 0, 1, 0, x]*RATIO[216/(-1 + x)^2 + 108/(-1 + x)] + 
    G[0, 0, 0, 0, 0, 0, x]*RATIO[104/(-1 + x)^2 + 112/(-1 + x)] + 
    G[0, 1, 0, 1, 0, 0, x]*RATIO[216/(-1 + x)^2 + 120/(-1 + x)] + 
    G[0, 0, 0, 0, 1, 1, x]*RATIO[120/(-1 + x)^2 + 132/(-1 + x)] + 
    G[0, 0, 0, 0, 0, x]*(RATIO[-284/3 + 884/(3*(-1 + x)^2) - 
        482/(3*(-1 + x))] + Log[mu2]*RATIO[-40/(-1 + x)^2 - 20/(-1 + x)] + 
      I*Pi*RATIO[280/(-1 + x)^2 + 200/(-1 + x)]) + 
    G[0, 0, 1, 1, 0, 0, x]*RATIO[336/(-1 + x)^2 + 228/(-1 + x)] + 
    G[0, 0, 0, 0, 1, x]*(RATIO[44/3 - 148/(-1 + x)^2 - 90/(-1 + x)] + 
      I*Pi*RATIO[336/(-1 + x)^2 + 240/(-1 + x)]) + 
    G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + 
      I*Pi*RATIO[64/(-1 + x)^2 + 80/(-1 + x)] + 
      RATIO[286/3 + 542/(-1 + x)^2 + 510/(-1 + x)]) + 
    I*Pi*RATIO[-9959/(36*(-1 + x)) - 2255/(18*x)] + 
    G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      RATIO[164/3 - 280/(3*(-1 + x)^2) + 820/(3*(-1 + x)) - 56/x]) + 
    G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      RATIO[172/3 - 244/(3*(-1 + x)^2) + 484/(3*(-1 + x)) - 116/(3*x)]) + 
    G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[80/(-1 + x)^2 + 52/(-1 + x)] + 
      RATIO[-140/3 + 88/(3*(-1 + x)^2) - 898/(3*(-1 + x)) - 20/x]) + 
    G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[8/(-1 + x)^2 - 20/(-1 + x)] + 
      Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      RATIO[8 - 1456/(3*(-1 + x)^2) - 662/(3*(-1 + x)) - 44/(3*x)]) + 
    G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      I*Pi*RATIO[144/(-1 + x)^2 + 84/(-1 + x)] + 
      RATIO[8 - 1456/(3*(-1 + x)^2) - 662/(3*(-1 + x)) - 44/(3*x)]) + 
    G[1, 0, 1, 0, 1, x]*RATIO[8 - 16/(3*(-1 + x)^2) + 304/(3*(-1 + x)) - 
       40/(3*x)] + G[1, 0, 1, 1, 0, x]*RATIO[8 - 16/(3*(-1 + x)^2) + 
       304/(3*(-1 + x)) - 40/(3*x)] + G[1, 1, 0, 0, 1, x]*
     RATIO[-4 + 8/(3*(-1 + x)^2) + 184/(3*(-1 + x)) - 16/(3*x)] + 
    G[1, 1, 0, 1, 0, x]*RATIO[-4 + 8/(3*(-1 + x)^2) + 184/(3*(-1 + x)) - 
       16/(3*x)] + G[0, 0, 1, 0, 1, x]*
     (I*Pi*RATIO[-112/(-1 + x)^2 - 104/(-1 + x)] + 
      Log[mu2]*RATIO[56/(-1 + x)^2 + 28/(-1 + x)] + 
      RATIO[-26/3 - 1108/(3*(-1 + x)^2) - 374/(3*(-1 + x)) - 14/(3*x)]) + 
    G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[56/(-1 + x)^2 + 28/(-1 + x)] + 
      I*Pi*RATIO[448/(-1 + x)^2 + 284/(-1 + x)] + 
      RATIO[-26/3 - 1108/(3*(-1 + x)^2) - 374/(3*(-1 + x)) - 14/(3*x)]) + 
    I*Pi^5*RATIO[-2/9 - 106/(135*(-1 + x)^2) + 271/(135*(-1 + x)) + 
       13/(27*x)] + G[1, 1, 1, 0, 1, x]*RATIO[-2 + 2/x] + 
    G[1, 1, 1, 1, 0, x]*RATIO[-2 + 2/x] + G[1, 1, 1, 0, 0, x]*
     RATIO[8 + 56/(-1 + x) + 4/x] + G[0, 1, 0, 1, 1, x]*
     (Log[mu2]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      I*Pi*RATIO[16/(-1 + x)^2 + 32/(-1 + x)] + 
      RATIO[170/3 + 1478/(3*(-1 + x)^2) + 1150/(3*(-1 + x)) + 16/(3*x)]) + 
    G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-56/(-1 + x)^2 - 40/(-1 + x)] + 
      RATIO[-2/3 + 22/(3*(-1 + x)^2) - 178/(3*(-1 + x)) + 8/x]) + 
    G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + 
      RATIO[-2/3 + 22/(3*(-1 + x)^2) - 178/(3*(-1 + x)) + 8/x]) + 
    G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-400/(-1 + x)^2 - 260/(-1 + x)] + 
      Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
      RATIO[70 + 554/(3*(-1 + x)^2) + 1102/(3*(-1 + x)) + 28/(3*x)]) + 
    G[1, 1, 0, 0, 0, x]*RATIO[-46/3 - 16/(3*(-1 + x)^2) - 416/(3*(-1 + x)) + 
       10/x] + G[1, 1, 0, 1, 1, x]*RATIO[-6 - 40/(-1 + x) + 18/x] + 
    G[1, 0, 1, 0, 0, x]*RATIO[-74/3 + 8/(-1 + x)^2 - 220/(-1 + x) + 
       62/(3*x)] + G[1, 0, 1, 1, 1, x]*RATIO[-142/3 - 152/(-1 + x) + 
       70/(3*x)] + G[1, 0, 0, 0, 1, x]*
     (Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      RATIO[-46/3 + 272/(3*(-1 + x)^2) - 392/(3*(-1 + x)) + 26/x]) + 
    G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      RATIO[-46/3 + 272/(3*(-1 + x)^2) - 392/(3*(-1 + x)) + 26/x]) + 
    G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[-168/(-1 + x)^2 - 96/(-1 + x)] + 
      Log[mu2]*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      RATIO[146/3 + 1450/(3*(-1 + x)^2) + 1772/(3*(-1 + x)) + 28/x]) + 
    G[1, 1, 0, 0, x]*(Pi^2*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
      Log[mu2]*RATIO[-28/3 + 28/(3*x)] + 
      I*Pi*RATIO[-86/3 - 8/(3*(-1 + x)^2) - 232/(3*(-1 + x)) + 14/x] + 
      RATIO[3424/9 - 4/(-1 + x)^2 - 283/(3*(-1 + x)) - 40/x^2 - 175/(9*x) - 
        214*x]) + G[0, 0, 0, 0, x]*
     (I*Pi*RATIO[-224/3 - 68/(3*(-1 + x)^2) - 934/(3*(-1 + x))] + 
      Pi^2*RATIO[-302/(3*(-1 + x)^2) - 187/(3*(-1 + x))] + 
      Log[mu2]*(RATIO[16/3 - 508/(3*(-1 + x)^2) - 182/(3*(-1 + x))] + 
        I*Pi*RATIO[32/(-1 + x)^2 + 16/(-1 + x)]) + 
      Log[mu2]^2*RATIO[36/(-1 + x)^2 + 18/(-1 + x)] + 
      RATIO[2666/9 - 3614/(9*(-1 + x)^2) - 5863/(9*(-1 + x)) - 160*x]) + 
    G[0, 0, 0, 1, x]*(I*Pi*RATIO[-90 - 10/(-1 + x)^2 - 300/(-1 + x)] + 
      Log[mu2]^2*RATIO[-36/(-1 + x)^2 - 18/(-1 + x)] + 
      Pi^2*RATIO[78/(-1 + x)^2 + 51/(-1 + x)] + 
      Log[mu2]*(I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[10/3 + 178/(-1 + x)^2 + 92/(-1 + x)]) + 
      RATIO[31/3 + 4303/(9*(-1 + x)^2) + 3911/(9*(-1 + x)) - 43*x]) + 
    G[0, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-36/(-1 + x)^2 - 18/(-1 + x)] + 
      Pi^2*RATIO[58/(-1 + x)^2 + 43/(-1 + x)] + 
      Log[mu2]*(I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[10/3 + 178/(-1 + x)^2 + 92/(-1 + x)]) + 
      I*Pi*RATIO[194/3 - 20/(3*(-1 + x)^2) + 1004/(3*(-1 + x)) + 14/(3*x)] + 
      RATIO[31/3 + 4303/(9*(-1 + x)^2) + 3911/(9*(-1 + x)) - 43*x]) + 
    G[1, 1, 1, 1, x]*(I*Pi*RATIO[-2 + 2/x] + 
      RATIO[96 - 18/x^2 + 13/x - 39*x]) + G[0, 0, 1, 1, x]*
     (Pi^2*RATIO[-46/(-1 + x)^2 - 31/(-1 + x)] + 
      Log[mu2]*(RATIO[-16/3 - 180/(-1 + x)^2 - 130/(-1 + x)] + 
        I*Pi*RATIO[32/(-1 + x)^2 + 16/(-1 + x)]) + 
      Log[mu2]^2*RATIO[36/(-1 + x)^2 + 18/(-1 + x)] + 
      I*Pi*RATIO[244/3 - 22/(3*(-1 + x)^2) + 766/(3*(-1 + x)) - 14/(3*x)] + 
      RATIO[1399/9 - 1522/(3*(-1 + x)^2) - 769/(3*(-1 + x)) + 9/x - 21*x]) + 
    I*Pi^3*RATIO[2801/36 - 1427/(108*(-1 + x)^2) - 329/(12*(-1 + x)) - 
       485/(27*x) - 17*x] + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[8 - 8/x] + 
      I*Pi*RATIO[14 + 56/(-1 + x) - 2/x] + RATIO[-32/9 - 22/(3*(-1 + x)) + 
        20/x^2 + 230/(9*x) - 7*x]) + G[1, 1, 0, 1, x]*
     (Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
      Log[mu2]*RATIO[8 - 8/x] + I*Pi*RATIO[-2 + 8/(3*(-1 + x)^2) + 
         64/(3*(-1 + x)) + 14/(3*x)] + RATIO[-32/9 - 22/(3*(-1 + x)) + 
        20/x^2 + 230/(9*x) - 7*x]) + G[1, 0, 1, 1, x]*
     (Log[mu2]*RATIO[16/3 + 32/(-1 + x) - 16/(3*x)] + 
      I*Pi*RATIO[-34 - 16/(3*(-1 + x)^2) - 56/(3*(-1 + x)) + 14/(3*x)] + 
      RATIO[-931/9 - 1358/(3*(-1 + x)) + 76/(9*x) + 12*x]) + 
    G[0, 1, 1, 1, x]*(Pi^2*RATIO[28/(3*(-1 + x)^2) + 14/(3*(-1 + x))] + 
      I*Pi*RATIO[-146/3 + 22/(3*(-1 + x)^2) - 202/(3*(-1 + x)) + 8/x] + 
      Log[mu2]*RATIO[96/(-1 + x)] + RATIO[-126 - 358/(-1 + x) + 18*x]) + 
    Pi^4*RATIO[-44393/1620 - 10919/(540*(-1 + x)^2) + 1163/(270*(-1 + x)) + 
       (163*x)/9] + G[1, 0, 0, 1, x]*
     (I*Pi*RATIO[106/3 + 20/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 26/(3*x)] + 
      Log[mu2]*RATIO[-20/3 - 8/(3*(-1 + x)^2) - 88/(3*(-1 + x)) + 4/x] + 
      RATIO[34/3 - 28/(9*(-1 + x)^2) + 3925/(9*(-1 + x)) - 301/(9*x) + 
        31*x]) + G[1, 0, 1, 0, x]*
     (Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
      Log[mu2]*RATIO[-20/3 - 8/(3*(-1 + x)^2) - 88/(3*(-1 + x)) + 4/x] + 
      I*Pi*RATIO[-70/3 - 148/(-1 + x) + 34/(3*x)] + 
      RATIO[34/3 - 28/(9*(-1 + x)^2) + 3925/(9*(-1 + x)) - 301/(9*x) + 
        31*x]) + G[1, 1, 1, x]*
     (Pi^2*RATIO[-11/3 - 28/(3*(-1 + x)) + 11/(3*x)] + 
      RATIO[904/3 - 11/x^2 + 151/(6*x) - (341*x)/2] + 
      I*Pi*RATIO[184/9 - 22/(3*(-1 + x)) + 2/x^2 + 239/(9*x) - 10*x] + 
      Log[mu2]*(I*Pi*RATIO[8 - 8/x] + RATIO[-72 - 12/x + 36*x])) + 
    G[0, 1, 1, 0, x]*(Pi^2*RATIO[44/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
      I*Pi*RATIO[-52 + 94/(3*(-1 + x)^2) - 1228/(3*(-1 + x)) - 38/(3*x)] + 
      Log[mu2]*RATIO[-14/3 - 16/(3*(-1 + x)^2) - 152/(3*(-1 + x)) - 
         2/(3*x)] + RATIO[-361/9 - 158/(9*(-1 + x)^2) + 1235/(9*(-1 + x)) + 
        104/(9*x) + 49*x]) + G[0, 1, 0, 1, x]*
     (Pi^2*RATIO[16/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
      I*Pi*RATIO[60 + 2/(-1 + x)^2 + 112/(-1 + x) - 10/x] + 
      Log[mu2]*RATIO[-14/3 - 16/(3*(-1 + x)^2) - 152/(3*(-1 + x)) - 
         2/(3*x)] + RATIO[-361/9 - 158/(9*(-1 + x)^2) + 1235/(9*(-1 + x)) + 
        104/(9*x) + 49*x]) + G[0, 1, 0, 0, x]*
     (Pi^2*RATIO[-44/(3*(-1 + x)^2) - 10/(3*(-1 + x))] + 
      Log[mu2]*RATIO[8/3 + 4/(-1 + x)^2 + 12/(-1 + x) + 4/(3*x)] + 
      I*Pi*RATIO[178/3 + 2/(-1 + x)^2 + 382/(-1 + x) + 44/(3*x)] + 
      RATIO[-2368/9 - 713/(9*(-1 + x)^2) + 941/(9*(-1 + x)) - 262/(9*x) + 
        151*x]) + Pi^2*RATIO[-12875/36 - 15251/(108*(-1 + x)) + 1/(6*x) + 
       (3769*x)/24] + G[1, 0, 0, 0, x]*
     (Pi^2*RATIO[80/(3*(-1 + x)^2) + 40/(3*(-1 + x))] + 
      I*Pi*RATIO[122/3 + 8/(3*(-1 + x)^2) + 508/(3*(-1 + x)) - 26/x] + 
      Log[mu2]*RATIO[4/3 + 16/(3*(-1 + x)^2) + 80/(3*(-1 + x)) + 4/x] + 
      RATIO[-3524/9 + 56/(9*(-1 + x)^2) - 3203/(9*(-1 + x)) + 430/(9*x) + 
        193*x]) + (Pi^2*RATIO[-17/2 - 685/(2*(-1 + x)^2) - 
         1613/(6*(-1 + x))] + I*Pi^3*RATIO[-148/(3*(-1 + x)^2) - 
         122/(3*(-1 + x))] + RATIO[-8515/18 + 1427/(18*(-1 + x)^2) - 
        6697/(9*(-1 + x)) + (173*x)/2] + 
      I*Pi*RATIO[-3424/9 + 592/(3*(-1 + x)^2) + 129/(-1 + x) - 164/(9*x) + 
         240*x])*Zeta[3] + RATIO[116/(-1 + x)^2 + 82/(-1 + x)]*Zeta[3]^2 + 
    G[0, 1, 0, x]*(I*Pi^3*RATIO[-68/(3*(-1 + x)^2) - 34/(3*(-1 + x))] + 
      Log[mu2]^2*RATIO[3 + 3/(-1 + x)^2 + 33/(-1 + x)] + 
      Pi^2*RATIO[-73/6 + 3395/(18*(-1 + x)^2) + 853/(18*(-1 + x)) - 
         17/(9*x)] + Log[mu2]*(Pi^2*RATIO[-12/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[4 + 14/(3*(-1 + x)^2) + 82/(3*(-1 + x)) + 2/(3*x)] + 
        RATIO[-239/9 - 95/(9*(-1 + x)^2) - 1369/(9*(-1 + x)) + 6*x]) + 
      RATIO[-5459/18 - 2537/(18*(-1 + x)^2) - 8173/(9*(-1 + x)) - 28/(3*x) + 
        115*x] + I*Pi*RATIO[-2968/9 - 322/(3*(-1 + x)^2) + 269/(3*(-1 + x)) - 
         158/(9*x) + 206*x] + RATIO[-288/(-1 + x)^2 - 168/(-1 + x)]*
       Zeta[3]) + G[0, 0, 1, x]*
     (I*Pi^3*RATIO[-104/(-1 + x)^2 - 64/(-1 + x)] + 
      Log[mu2]^2*RATIO[3 + 3/(-1 + x)^2 + 33/(-1 + x)] + 
      Pi^2*RATIO[-23/2 + 2803/(18*(-1 + x)^2) + 365/(18*(-1 + x)) + 
         7/(9*x)] + I*Pi*RATIO[1253/9 - 358/(9*(-1 + x)^2) + 
         235/(9*(-1 + x)) + 9/x - 58*x] + 
      Log[mu2]*(Pi^2*RATIO[-40/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
        I*Pi*RATIO[4 + 4/(-1 + x)^2 + 28/(-1 + x)] + 
        RATIO[-239/9 - 95/(9*(-1 + x)^2) - 1369/(9*(-1 + x)) + 6*x]) + 
      RATIO[-5459/18 - 2537/(18*(-1 + x)^2) - 8173/(9*(-1 + x)) - 28/(3*x) + 
        115*x] + RATIO[-120/(-1 + x)^2 - 36/(-1 + x)]*Zeta[3]) + 
    G[1, 0, 0, x]*(Log[mu2]^2*RATIO[6 - 6/x] + 
      Pi^2*RATIO[-8 - 272/(9*(-1 + x)^2) + 20/(9*(-1 + x)) + 4/(9*x)] + 
      Log[mu2]*(Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        I*Pi*RATIO[20/3 + 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - 4/x] + 
        RATIO[-370/9 + 4/(-1 + x)^2 + 8/(-1 + x) + 262/(9*x) + 6*x]) + 
      RATIO[-2579/9 - 185/(3*(-1 + x)^2) + 2063/(9*(-1 + x)) + 38/(9*x) + 
        (57*x)/2] + I*Pi*RATIO[-1264/3 + 64/(9*(-1 + x)^2) + 
         794/(9*(-1 + x)) + 391/(9*x) + 230*x] + 
      RATIO[-64/(-1 + x)^2 - 32/(-1 + x)]*Zeta[3]) + 
    G[1, 1, 0, x]*(Pi^2*RATIO[173/18 - 4/(9*(-1 + x)^2) - 128/(9*(-1 + x)) - 
         73/(18*x)] + Log[mu2]^2*RATIO[-3 + 3/x] + 
      I*Pi*RATIO[3901/9 - 4/(-1 + x)^2 - 289/(3*(-1 + x)) - 20/x^2 - 
         85/(9*x) - 242*x] + Log[mu2]*(I*Pi*RATIO[-22/3 + 22/(3*x)] + 
        RATIO[509/9 + 16/(3*(-1 + x)) - 140/(9*x) - 21*x]) + 
      RATIO[-2509/18 + 272/(9*(-1 + x)) - 1/(3*x^2) + 361/(18*x) + 71*x] + 
      RATIO[-32/(-1 + x)^2 - 16/(-1 + x)]*Zeta[3]) + 
    G[1, 0, 1, x]*(Pi^2*RATIO[17/2 - 98/(9*(-1 + x)^2) - 118/(9*(-1 + x)) - 
         25/(18*x)] + Log[mu2]^2*RATIO[-3 + 3/x] + 
      Log[mu2]*(Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        I*Pi*RATIO[-22/3 - 8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 14/(3*x)] + 
        RATIO[509/9 + 16/(3*(-1 + x)) - 140/(9*x) - 21*x]) + 
      I*Pi*RATIO[-320/9 - 28/(9*(-1 + x)^2) - 101/(9*(-1 + x)) - 365/(9*x) + 
         22*x] + RATIO[-2509/18 + 272/(9*(-1 + x)) - 1/(3*x^2) + 361/(18*x) + 
        71*x] + RATIO[32/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3]) + 
    G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-6 - 6/(-1 + x)^2 - 30/(-1 + x)] + 
      I*Pi^3*RATIO[56/(3*(-1 + x)^2) + 52/(3*(-1 + x))] + 
      Pi^2*RATIO[10 + 724/(9*(-1 + x)^2) + 1010/(9*(-1 + x))] + 
      RATIO[6590/9 + 4285/(18*(-1 + x)^2) + 8989/(18*(-1 + x)) - (429*x)/2] + 
      I*Pi*RATIO[953/3 + 326/(3*(-1 + x)^2) - 199/(3*(-1 + x)) - 194*x] + 
      Log[mu2]*(I*Pi*RATIO[-10/3 - 10/(3*(-1 + x)^2) - 86/(3*(-1 + x))] + 
        Pi^2*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[100/9 + 289/(9*(-1 + x)^2) + 1355/(9*(-1 + x)) + 9*x]) + 
      RATIO[104/(-1 + x)^2 + 28/(-1 + x)]*Zeta[3]) + 
    Log[mu2]*(I*Pi^5*RATIO[68/(45*(-1 + x)^2) + 34/(45*(-1 + x))] + 
      I*Pi*RATIO[-655/(18*(-1 + x)) - 262/(9*x)] + 
      Pi^4*RATIO[4/3 - 2347/(270*(-1 + x)^2) - 1987/(540*(-1 + x)) - 
         16/(9*x)] + I*Pi^3*RATIO[347/18 - 131/(54*(-1 + x)^2) + 
         443/(54*(-1 + x)) - 262/(27*x) - 6*x] + 
      Pi^2*RATIO[-131/2 - 2063/(54*(-1 + x)) - 16/(3*x) + (131*x)/4] + 
      (RATIO[131/9 + 131/(9*(-1 + x)^2) - 1703/(9*(-1 + x))] + 
        I*Pi*RATIO[-8/3 - 8/(3*(-1 + x)^2) + 104/(3*(-1 + x))])*Zeta[3]) + 
    Log[mu2]^2*(Pi^4*RATIO[17/(10*(-1 + x)^2) + 17/(20*(-1 + x))] + 
      I*Pi^3*RATIO[-3/2 + 1/(2*(-1 + x)^2) - 1/(2*(-1 + x)) + 2/x] + 
      I*Pi*RATIO[15/(2*(-1 + x)) + 6/x] + 
      Pi^2*RATIO[27/2 + 13/(2*(-1 + x)) - (27*x)/4] + 
      RATIO[-3 - 3/(-1 + x)^2 + 39/(-1 + x)]*Zeta[3]) + 
    G[0, 1, 1, x]*(I*Pi^3*RATIO[4/(-1 + x)^2 + 6/(-1 + x)] + 
      Pi^2*RATIO[65/9 + 625/(9*(-1 + x)^2) + 791/(9*(-1 + x)) + 16/(9*x)] + 
      Log[mu2]*(Pi^2*RATIO[-32/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        I*Pi*RATIO[-14/3 - 16/(3*(-1 + x)^2) - 80/(3*(-1 + x)) - 2/(3*x)] + 
        RATIO[42 + 180/(-1 + x) - x^(-1) - 21*x]) + 
      RATIO[415/3 + 3028/(3*(-1 + x)) + 68/(3*x^2) - 196/(3*x) - (31*x)/2] + 
      Log[mu2]^2*RATIO[-36/(-1 + x)] + 
      I*Pi*RATIO[-1117/9 - 158/(9*(-1 + x)^2) - 367/(9*(-1 + x)) + 95/(9*x) + 
         46*x] + RATIO[176/(-1 + x)^2 + 112/(-1 + x)]*Zeta[3]) + 
    G[1, 1, x]*(Pi^4*RATIO[68/(45*(-1 + x)^2) + 34/(45*(-1 + x))] + 
      I*Pi^3*RATIO[-61/18 + 4/(9*(-1 + x)^2) - 40/(9*(-1 + x)) - 1/(6*x)] + 
      I*Pi*RATIO[989/18 + 272/(9*(-1 + x)) - 34/(3*x^2) + 229/(18*x) - 
         34*x] + Log[mu2]^2*(I*Pi*RATIO[-3 + 3/x] + 
        RATIO[27 + 9/(2*x) - (27*x)/2]) + 
      Pi^2*RATIO[-1939/54 - 541/(9*(-1 + x)) - 22/(3*x^2) + 575/(108*x) + 
         (121*x)/12] + Log[mu2]*(Pi^2*RATIO[16/9 + 32/(3*(-1 + x)) - 
           16/(9*x)] + I*Pi*RATIO[347/9 + 16/(3*(-1 + x)) - 167/(9*x) - 
           12*x] + RATIO[-107 - 65/(2*x) + (131*x)/2]) + 
      RATIO[-6679/9 + 433/(6*x^2) - 8393/(36*x) + (3769*x)/12] + 
      RATIO[-122/3 - 8/(3*(-1 + x)^2) - 520/(3*(-1 + x)) + 14/x]*Zeta[3]) + 
    G[1, x]*(I*Pi*RATIO[-58 + 635/(6*(-1 + x)) + 433/(6*x^2) - 8405/(36*x)] + 
      RATIO[4303/12 - 2255/(18*x)] + 
      Pi^4*RATIO[-17/20 - 877/(270*(-1 + x)^2) + 71/(54*(-1 + x)) + 
         991/(540*x)] + Log[mu2]^2*(Pi^2*RATIO[1/2 - 6/(-1 + x) - 1/(2*x)] + 
        I*Pi*RATIO[-3/(-1 + x) + 9/(2*x)] + RATIO[-27/2 + 6/x]) + 
      Pi^2*RATIO[2941/27 + 3178/(27*(-1 + x)) + 1/(6*x^2) + 35/(108*x) - 
         (257*x)/6] + I*Pi^3*RATIO[-2417/27 + 4/(27*(-1 + x)^2) + 
         967/(54*(-1 + x)) + 10/(3*x^2) + 43/(12*x) + (139*x)/3] + 
      (Pi^2*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        I*Pi*RATIO[218/3 + 44/(3*(-1 + x)^2) + 556/(3*(-1 + x)) - 14/x] + 
        RATIO[210 - 8/(9*(-1 + x)^2) + 620/(9*(-1 + x)) + 622/(9*x) - 176*x])*
       Zeta[3] + Log[mu2]*(Pi^4*RATIO[-68/(45*(-1 + x)^2) - 
           34/(45*(-1 + x))] + RATIO[131/2 - 262/(9*x)] + 
        I*Pi*RATIO[-12 + 71/(9*(-1 + x)) - 131/(6*x)] + 
        I*Pi^3*RATIO[16/9 - 4/(9*(-1 + x)^2) - 44/(9*(-1 + x)) - 20/(9*x)] + 
        Pi^2*RATIO[-779/54 + 26/(-1 + x) - 85/(54*x) + 6*x] + 
        RATIO[8/3 + 8/(3*(-1 + x)^2) - 104/(3*(-1 + x))]*Zeta[3])) + 
    G[0, 0, x]*(Pi^4*RATIO[-887/(45*(-1 + x)^2) - 265/(18*(-1 + x))] + 
      I*Pi^3*RATIO[-149/18 - 37/(18*(-1 + x)^2) - 407/(18*(-1 + x)) - 
         28/(9*x)] + I*Pi*RATIO[5255/18 + 2141/(18*(-1 + x)^2) - 
         1127/(3*(-1 + x)) - 28/(3*x) - 34*x] + 
      Log[mu2]^2*(I*Pi*RATIO[-3 - 3/(-1 + x)^2 + 3/(-1 + x)] + 
        Pi^2*RATIO[12/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[27 - 9/(2*(-1 + x)^2) - 15/(2*(-1 + x)) - (27*x)/2]) + 
      Pi^2*RATIO[-1840/27 - 20807/(108*(-1 + x)^2) - 14233/(108*(-1 + x)) + 
         (181*x)/4] + RATIO[-4456/9 + 8785/(36*(-1 + x)^2) + 
        2773/(36*(-1 + x)) + (3769*x)/12] + 
      (RATIO[-14/3 - 2702/(3*(-1 + x)^2) - 1408/(3*(-1 + x))] + 
        I*Pi*RATIO[-224/(-1 + x)^2 - 160/(-1 + x)])*Zeta[3] + 
      Log[mu2]*(Pi^2*RATIO[26/9 - 166/(3*(-1 + x)^2) - 80/(3*(-1 + x))] + 
        I*Pi^3*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        I*Pi*RATIO[347/9 + 113/(9*(-1 + x)^2) - 149/(9*(-1 + x)) - 12*x] + 
        RATIO[-137 + 131/(6*(-1 + x)^2) + 595/(18*(-1 + x)) + (131*x)/2] + 
        RATIO[16/(-1 + x)^2 + 8/(-1 + x)]*Zeta[3])) + 
    G[0, 1, x]*(Pi^4*RATIO[-163/(45*(-1 + x)^2) - 193/(90*(-1 + x))] + 
      I*Pi^3*RATIO[55/6 - 179/(18*(-1 + x)^2) + 1649/(18*(-1 + x)) + 
         20/(9*x)] + RATIO[11135/18 + 635/(6*(-1 + x)) + 259/(9*x) - 
        (3769*x)/12] + Pi^2*RATIO[1265/27 - 1405/(27*(-1 + x)^2) - 
         7099/(54*(-1 + x)) - 23/(54*x) - (265*x)/12] + 
      Log[mu2]^2*(I*Pi*RATIO[3 + 3/(-1 + x)^2 - 3/(-1 + x)] + 
        Pi^2*RATIO[6/(-1 + x)^2 + 3/(-1 + x)] + 
        RATIO[-27 - 3/(-1 + x) + (27*x)/2]) + 
      I*Pi*RATIO[-773/18 - 2537/(18*(-1 + x)^2) + 982/(9*(-1 + x)) + 
         68/(3*x^2) - 76/x + 34*x] + 
      (I*Pi*RATIO[-168/(-1 + x)^2 - 132/(-1 + x)] + 
        RATIO[-10 + 154/(3*(-1 + x)^2) + 68/(3*(-1 + x))])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        Pi^2*RATIO[-7/3 - 94/(3*(-1 + x)^2) - 1/(3*(-1 + x)) + 1/(9*x)] + 
        RATIO[122 + 71/(9*(-1 + x)) - 4/(3*x) - (131*x)/2] + 
        I*Pi*RATIO[-347/9 - 95/(9*(-1 + x)^2) + 197/(9*(-1 + x)) - x^(-1) + 
           12*x] + RATIO[32/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3])) + 
    G[1, 0, x]*(Pi^4*RATIO[-4/(45*(-1 + x)^2) - 2/(45*(-1 + x))] + 
      I*Pi^3*RATIO[5/6 + 8/(9*(-1 + x)^2) + 196/(9*(-1 + x)) + 1/(18*x)] + 
      RATIO[11135/18 + 635/(6*(-1 + x)) + 259/(9*x) - (3769*x)/12] + 
      Pi^2*RATIO[3683/54 - 76/(27*(-1 + x)^2) - 10615/(54*(-1 + x)) - 
         253/(54*x) - (193*x)/4] + Log[mu2]^2*(I*Pi*RATIO[3 - 3/x] + 
        RATIO[-27 - 3/(-1 + x) + (27*x)/2]) + 
      I*Pi*RATIO[-5471/18 - 185/(3*(-1 + x)^2) + 802/(3*(-1 + x)) - 
         1/(3*x^2) + 413/(18*x) + 34*x] + 
      RATIO[52 + 80/(-1 + x)^2 + 336/(-1 + x) - 28/x]*Zeta[3] + 
      Log[mu2]*(Pi^2*RATIO[-7/3 + 4/(9*(-1 + x)^2) + 104/(9*(-1 + x)) + 
           25/(9*x)] + RATIO[122 + 71/(9*(-1 + x)) - 4/(3*x) - (131*x)/2] + 
        I*Pi*RATIO[-347/9 + 4/(-1 + x)^2 + 22/(3*(-1 + x)) + 122/(9*x) + 
           12*x] + RATIO[32/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3])) + 
    (RATIO[-412/3 - 3442/(3*(-1 + x)^2) - 944/(3*(-1 + x))] + 
      I*Pi*RATIO[-80/(-1 + x)^2 - 40/(-1 + x)])*Zeta[5] + 
    G[0, x]*(RATIO[-4303/12 - 9959/(36*(-1 + x))] + 
      I*Pi^5*RATIO[-32/(9*(-1 + x)^2) - 187/(90*(-1 + x))] + 
      Pi^4*RATIO[403/108 - 1409/(540*(-1 + x)^2) + 496/(27*(-1 + x)) + 
         16/(9*x)] + I*Pi*RATIO[58 + 8785/(36*(-1 + x)^2) + 
         5273/(36*(-1 + x)) + 259/(9*x)] + 
      Pi^2*RATIO[4657/54 + 2867/(108*(-1 + x)^2) + 40769/(108*(-1 + x)) + 
         16/(3*x) - (301*x)/6] + I*Pi^3*RATIO[2035/54 + 317/(36*(-1 + x)^2) - 
         883/(36*(-1 + x)) + 262/(27*x) - (85*x)/3] + 
      (Pi^2*RATIO[86/(-1 + x)^2 + 55/(-1 + x)] + 
        I*Pi*RATIO[34 - 54/(-1 + x)^2 + 196/(-1 + x)] + 
        RATIO[-917/3 + 5923/(9*(-1 + x)^2) + 7190/(9*(-1 + x)) + 227*x])*
       Zeta[3] + Log[mu2]^2*(Pi^2*RATIO[-1/2 - 1/(2*(-1 + x)^2) - 
           23/(2*(-1 + x))] + I*Pi*RATIO[-9/(2*(-1 + x)^2) - 
           21/(2*(-1 + x))] + RATIO[27/2 + 15/(2*(-1 + x))] + 
        RATIO[-36/(-1 + x)^2 - 18/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(RATIO[-131/2 - 655/(18*(-1 + x))] + 
        Pi^4*RATIO[-17/(45*(-1 + x)^2) - 17/(90*(-1 + x))] + 
        I*Pi*RATIO[12 + 131/(6*(-1 + x)^2) + 1007/(18*(-1 + x)) - 4/(3*x)] + 
        I*Pi^3*RATIO[-1/9 - 5/(9*(-1 + x)^2) - 91/(9*(-1 + x)) - 4/(9*x)] + 
        Pi^2*RATIO[-31/54 + 347/(54*(-1 + x)^2) + 3439/(54*(-1 + x)) + 
           (3*x)/2] + (I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
          RATIO[2/3 + 526/(3*(-1 + x)^2) + 236/(3*(-1 + x))])*Zeta[3]) + 
      RATIO[-236/(-1 + x)^2 - 88/(-1 + x)]*Zeta[5]) + 
    Nc^2*(G[0, 0, 1, 1, 0, 0, x]*RATIO[-98/(-1 + x)^2 - 64/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-40/(-1 + x)^2 - 38/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-48/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[-62/(-1 + x)^2 - 34/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[-52/(-1 + x)^2 - 32/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-48/(-1 + x)^2 - 24/(-1 + x)] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-40/(-1 + x)^2 - 20/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-36/(-1 + x)^2 - 18/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[-6/(-1 + x)^2 - 18/(-1 + x)] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[-24/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
      Pi^6*RATIO[15521/(22680*(-1 + x)^2) + 10957/(22680*(-1 + x))] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[14/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[14/(-1 + x)^2 + 4/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[10/(-1 + x)^2 + 8/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[10/(-1 + x)^2 + 8/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[14/(-1 + x)^2 + 10/(-1 + x)] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[24/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 1, 1, 1, x]*(RATIO[-76/3 - 134/(-1 + x)^2 - 147/(-1 + x)] + 
        I*Pi*RATIO[-24/(-1 + x)^2 - 24/(-1 + x)] + 
        Log[mu2]*RATIO[24/(-1 + x)^2 + 12/(-1 + x)]) + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[36/(-1 + x)^2 + 18/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[36/(-1 + x)^2 + 18/(-1 + x)] + 
      G[0, 0, 0, 0, 0, x]*(I*Pi*RATIO[-70/(-1 + x)^2 - 50/(-1 + x)] + 
        RATIO[77/3 - 275/(3*(-1 + x)^2) + 68/(3*(-1 + x))]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[22/(-1 + x)^2 + 26/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[52/(-1 + x)^2 + 26/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[52/(-1 + x)^2 + 26/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[42/(-1 + x)^2 + 30/(-1 + x)] + 
      G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[-96/(-1 + x)^2 - 66/(-1 + x)] + 
        Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-16/3 + 157/(3*(-1 + x)^2) + 98/(3*(-1 + x))]) + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[56/(-1 + x)^2 + 34/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[48/(-1 + x)^2 + 42/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[82/(-1 + x)^2 + 44/(-1 + x)] + 
      G[0, 1, 1, 1, 1, x]*RATIO[12 + 48/(-1 + x)] + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[84/(-1 + x)^2 + 54/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-16/3 + 157/(3*(-1 + x)^2) + 98/(3*(-1 + x))] + 
        I*Pi*RATIO[82/(-1 + x)^2 + 56/(-1 + x)]) + G[0, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[84/(-1 + x)^2 + 60/(-1 + x)] + 
        RATIO[30 - (-1 + x)^(-2) + 82/(-1 + x)]) + G[1, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[6 - 68/(3*(-1 + x)^2) + 116/(3*(-1 + x)) - 26/(3*x)]) + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[6 - 68/(3*(-1 + x)^2) + 116/(3*(-1 + x)) - 26/(3*x)]) + 
      G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[42/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[-40/3 - 122/(-1 + x)^2 - 150/(-1 + x) - 8/x]) + 
      G[1, 0, 1, 1, 1, x]*RATIO[40/3 + 52/(-1 + x) - 22/(3*x)] + 
      G[1, 0, 1, 0, 0, x]*RATIO[25/3 - 2/(-1 + x)^2 + 63/(-1 + x) - 
         22/(3*x)] + G[1, 1, 0, 1, 1, x]*RATIO[3 + 6/(-1 + x) - 6/x] + 
      G[1, 1, 0, 0, 0, x]*RATIO[6 + 4/(3*(-1 + x)^2) + 104/(3*(-1 + x)) - 
         14/(3*x)] + G[0, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        I*Pi*RATIO[102/(-1 + x)^2 + 66/(-1 + x)] + 
        RATIO[-19 - 38/(-1 + x)^2 - 87/(-1 + x) - 8/(3*x)]) + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-2/(-1 + x)^2 + (-1 + x)^(-1) - 2/x]) + 
      G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[14/(-1 + x)^2 + 10/(-1 + x)] + 
        RATIO[-2/(-1 + x)^2 + (-1 + x)^(-1) - 2/x]) + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-8/(-1 + x)^2 - 10/(-1 + x)] + 
        Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-47/3 - 371/(3*(-1 + x)^2) - 328/(3*(-1 + x)) - 4/(3*x)]) + 
      G[1, 1, 1, 0, 1, x]*RATIO[2/3 - 2/(3*x)] + G[1, 1, 1, 1, 0, x]*
       RATIO[2/3 - 2/(3*x)] + G[1, 1, 1, 0, 0, x]*
       RATIO[-7/3 - 14/(-1 + x) - 2/(3*x)] + 
      I*Pi^5*RATIO[41/1080 + 83/(360*(-1 + x)^2) - 187/(360*(-1 + x)) - 
         23/(270*x)] + G[0, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-114/(-1 + x)^2 - 72/(-1 + x)] + 
        Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
        RATIO[10/3 + 260/(3*(-1 + x)^2) + 100/(3*(-1 + x)) + 4/(3*x)]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
        I*Pi*RATIO[36/(-1 + x)^2 + 30/(-1 + x)] + 
        RATIO[10/3 + 260/(3*(-1 + x)^2) + 100/(3*(-1 + x)) + 4/(3*x)]) + 
      G[1, 1, 0, 0, 1, x]*RATIO[-1/3 - 2/(3*(-1 + x)^2) - 40/(3*(-1 + x)) + 
         8/(3*x)] + G[1, 1, 0, 1, 0, x]*RATIO[-1/3 - 2/(3*(-1 + x)^2) - 
         40/(3*(-1 + x)) + 8/(3*x)] + G[0, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-34/(-1 + x)^2 - 20/(-1 + x)] + 
        Log[mu2]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-1 + 365/(3*(-1 + x)^2) + 178/(3*(-1 + x)) + 4/x]) + 
      G[1, 0, 1, 0, 1, x]*RATIO[-10/3 + 4/(3*(-1 + x)^2) - 106/(3*(-1 + x)) + 
         14/(3*x)] + G[1, 0, 1, 1, 0, x]*RATIO[-10/3 + 4/(3*(-1 + x)^2) - 
         106/(3*(-1 + x)) + 14/(3*x)] + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-22/(-1 + x)^2 - 14/(-1 + x)] + 
        RATIO[35/3 - 7/(-1 + x)^2 + 88/(-1 + x) + 16/(3*x)]) + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-52/3 + 64/(3*(-1 + x)^2) - 142/(3*(-1 + x)) + 38/(3*x)]) + 
      G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[-17 + 70/(3*(-1 + x)^2) - 223/(3*(-1 + x)) + 52/(3*x)]) + 
      I*Pi*RATIO[2669/(36*(-1 + x)) + 1207/(36*x)] + 
      G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 
           20/(3*(-1 + x))] + Pi^2*RATIO[-20/(3*(-1 + x)^2) - 
           10/(3*(-1 + x))] + I*Pi*RATIO[-37/3 - 2/(3*(-1 + x)^2) - 
           127/(3*(-1 + x)) + 26/(3*x)] + RATIO[1753/18 - 14/(9*(-1 + x)^2) + 
          1609/(18*(-1 + x)) - 85/(9*x) - 48*x]) + 
      Pi^2*RATIO[3353/36 + 3623/(108*(-1 + x)) - 3/(2*x) - (487*x)/12] + 
      G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 
           20/(3*(-1 + x))] + Pi^2*RATIO[4/(-1 + x)^2 + (-1 + x)^(-1)] + 
        I*Pi*RATIO[-47/3 - 5/(3*(-1 + x)^2) - 292/(3*(-1 + x)) - 4/x] + 
        RATIO[565/9 + 217/(18*(-1 + x)^2) - 805/(18*(-1 + x)) + 70/(9*x) - 
          36*x]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[-8/(3*(-1 + x)^2) - 1/(3*(-1 + x))] + 
        Log[mu2]*RATIO[4/3 + 4/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        I*Pi*RATIO[-46/3 - 2/(3*(-1 + x)^2) - 106/(3*(-1 + x)) + 8/(3*x)] + 
        RATIO[185/18 + 98/(9*(-1 + x)^2) - 134/(9*(-1 + x)) - 35/(9*x) - 
          (25*x)/2]) + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[-7/(3*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Log[mu2]*RATIO[4/3 + 4/(3*(-1 + x)^2) + 44/(3*(-1 + x))] + 
        I*Pi*RATIO[13 - 23/(3*(-1 + x)^2) + 311/(3*(-1 + x)) + 10/(3*x)] + 
        RATIO[185/18 + 98/(9*(-1 + x)^2) - 134/(9*(-1 + x)) - 35/(9*x) - 
          (25*x)/2]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[26/3 + 4/(3*(-1 + x)^2) + 26/(3*(-1 + x)) - 4/(3*x)] + 
        Log[mu2]*RATIO[-4/3 - 8/(-1 + x) + 4/(3*x)] + 
        RATIO[695/18 + 353/(3*(-1 + x)) - 47/(18*x) - 8*x]) + 
      G[1, 0, 1, 0, x]*(Pi^2*RATIO[-4/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        I*Pi*RATIO[7 + 35/(-1 + x) - 4/x] + Log[mu2]*
         RATIO[2 + 2/(3*(-1 + x)^2) + 22/(3*(-1 + x)) - 4/(3*x)] + 
        RATIO[-19/3 + 7/(9*(-1 + x)^2) - 1991/(18*(-1 + x)) + 137/(18*x) - 
          (13*x)/2]) + G[1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[2 + 2/(3*(-1 + x)^2) + 22/(3*(-1 + x)) - 4/(3*x)] + 
        I*Pi*RATIO[-28/3 - 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 8/(3*x)] + 
        RATIO[-19/3 + 7/(9*(-1 + x)^2) - 1991/(18*(-1 + x)) + 137/(18*x) - 
          (13*x)/2]) + Pi^4*RATIO[44987/6480 + 1357/(270*(-1 + x)^2) - 
         497/(360*(-1 + x)) - (1651*x)/360] + G[1, 1, 0, 1, x]*
       (Pi^2*RATIO[-4/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        I*Pi*RATIO[2/3 - 2/(3*(-1 + x)^2) - 22/(3*(-1 + x)) - 4/(3*x)] + 
        Log[mu2]*RATIO[-2 + 2/x] + RATIO[79/18 + 2/(-1 + x) - 6/x^2 - 
          8/(9*x) + x/2]) + G[1, 1, 1, 0, x]*
       (I*Pi*RATIO[-11/3 - 14/(-1 + x) + 2/(3*x)] + 
        Log[mu2]*RATIO[-2 + 2/x] + RATIO[79/18 + 2/(-1 + x) - 6/x^2 - 
          8/(9*x) + x/2]) + G[0, 1, 1, 0, 1, 1, x]*RATIO[-6/(-1 + x)^2] + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[-8/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        I*Pi*RATIO[12 - 2/(-1 + x)^2 + 25/(-1 + x) - 2/x] + 
        RATIO[39 + 74/(-1 + x) + x^(-1) - 8*x] + 
        Log[mu2]*RATIO[-24/(-1 + x)]) + G[0, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-1 + 365/(3*(-1 + x)^2) + 178/(3*(-1 + x)) + 4/x] + 
        I*Pi*RATIO[6/(-1 + x)]) + 
      I*Pi^3*RATIO[-1357/72 + 311/(108*(-1 + x)^2) + 547/(72*(-1 + x)) + 
         247/(54*x) + (33*x)/8] + G[0, 0, 1, 1, x]*
       (Log[mu2]^2*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        Pi^2*RATIO[10/(-1 + x)^2 + 7/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[4/3 + 48/(-1 + x)^2 + 38/(-1 + x)]) + 
        I*Pi*RATIO[-62/3 + 2/(3*(-1 + x)^2) - 227/(3*(-1 + x)) + 4/(3*x)] + 
        RATIO[-839/18 + 403/(3*(-1 + x)^2) + 265/(3*(-1 + x)) - 2/x + 8*x]) + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[-58/(3*(-1 + x)^2) - 38/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        Log[mu2]*(RATIO[-4/3 - 48/(-1 + x)^2 - 30/(-1 + x)] + 
          I*Pi*RATIO[8/(-1 + x)^2 + 4/(-1 + x)]) + 
        I*Pi*RATIO[70/3 + 10/(3*(-1 + x)^2) + 254/(3*(-1 + x))] + 
        RATIO[-16/3 - 1213/(9*(-1 + x)^2) - 1217/(9*(-1 + x)) + (25*x)/2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[-15/(-1 + x)^2 - 11/(-1 + x)] + 
        Log[mu2]^2*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        Log[mu2]*(RATIO[-4/3 - 48/(-1 + x)^2 - 30/(-1 + x)] + 
          I*Pi*RATIO[8/(-1 + x)^2 + 4/(-1 + x)]) + 
        I*Pi*RATIO[-17 + 2/(3*(-1 + x)^2) - 251/(3*(-1 + x)) - 4/(3*x)] + 
        RATIO[-16/3 - 1213/(9*(-1 + x)^2) - 1217/(9*(-1 + x)) + (25*x)/2]) + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[2/3 - 2/(3*x)] + 
        RATIO[-34 + 6/x^2 - 10/x + 14*x]) + G[0, 0, 0, 0, x]*
       (Log[mu2]^2*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
        Pi^2*RATIO[28/(-1 + x)^2 + 17/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-8/(-1 + x)^2 - 4/(-1 + x)] + 
          RATIO[140/(3*(-1 + x)^2) + 70/(3*(-1 + x))]) + 
        I*Pi*RATIO[61/3 + 22/(3*(-1 + x)^2) + 236/(3*(-1 + x))] + 
        RATIO[-1189/18 + 2131/(18*(-1 + x)^2) + 1690/(9*(-1 + x)) + 36*x]) + 
      G[1, 1, 1, x]*(Pi^2*RATIO[1 + 8/(3*(-1 + x)) - x^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 2/x] + RATIO[18 + 3/x - 9*x]) + 
        I*Pi*RATIO[-209/18 + 2/(-1 + x) - 71/(9*x) + (11*x)/2] + 
        RATIO[-365/6 - 7/(6*x) + 39*x]) + G[1, 1, 0, 0, x]*
       (Pi^2*RATIO[-8/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        I*Pi*RATIO[25/3 + 2/(3*(-1 + x)^2) + 64/(3*(-1 + x)) - 14/(3*x)] + 
        Log[mu2]*RATIO[8/3 - 8/(3*x)] + RATIO[-874/9 + (-1 + x)^(-2) + 
          23/(-1 + x) + 12/x^2 - 43/(18*x) + 54*x]) + 
      (I*Pi^3*RATIO[14/(-1 + x)^2 + 11/(-1 + x)] + 
        Pi^2*RATIO[19/9 + 1535/(18*(-1 + x)^2) + 632/(9*(-1 + x))] + 
        I*Pi*RATIO[937/9 - 184/(3*(-1 + x)^2) - 83/(3*(-1 + x)) + 23/(9*x) - 
           63*x] + RATIO[1061/9 - 311/(18*(-1 + x)^2) + 6937/(36*(-1 + x)) - 
          (43*x)/2])*Zeta[3] + RATIO[-22/(-1 + x)^2 - 17/(-1 + x)]*
       Zeta[3]^2 + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[-4/(3*(-1 + x)^2) - 5/(3*(-1 + x))] + 
        Pi^2*RATIO[-17/9 - 154/(9*(-1 + x)^2) - 367/(18*(-1 + x)) - 
           4/(9*x)] + I*Pi*RATIO[671/18 + 98/(9*(-1 + x)^2) + 
           100/(9*(-1 + x)) - 26/(9*x) - (29*x)/2] + 
        Log[mu2]^2*RATIO[8/(-1 + x)] + Log[mu2]*
         (Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          I*Pi*RATIO[4/3 + 4/(3*(-1 + x)^2) + 20/(3*(-1 + x))] + 
          RATIO[-12 - 48/(-1 + x) + 6*x]) + 
        RATIO[-649/12 - 796/(3*(-1 + x)) - 6/x^2 + 91/(6*x) + (33*x)/4] + 
        RATIO[-44/(-1 + x)^2 - 28/(-1 + x)]*Zeta[3]) + 
      G[0, 0, 0, x]*(Pi^2*RATIO[-25/9 - 218/(9*(-1 + x)^2) - 
           274/(9*(-1 + x))] + I*Pi^3*RATIO[-14/(3*(-1 + x)^2) - 
           13/(3*(-1 + x))] + Log[mu2]^2*RATIO[4/3 + 4/(3*(-1 + x)^2) + 
           20/(3*(-1 + x))] + Log[mu2]*(RATIO[-70/9 - 70/(9*(-1 + x)^2) - 
            350/(9*(-1 + x))] + I*Pi*RATIO[4/3 + 4/(3*(-1 + x)^2) + 
             20/(3*(-1 + x))]) + I*Pi*RATIO[-475/6 - 145/(6*(-1 + x)^2) + 
           41/(3*(-1 + x)) + (97*x)/2] + 
        RATIO[-7181/36 - 1081/(18*(-1 + x)^2) - 4895/(36*(-1 + x)) + 
          (239*x)/4] + RATIO[-36/(-1 + x)^2 - 12/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[-17/(45*(-1 + x)^2) - 17/(90*(-1 + x))] + 
        I*Pi*RATIO[-5/(3*(-1 + x)) - 4/(3*x)] + 
        I*Pi^3*RATIO[1/3 - 1/(9*(-1 + x)^2) + 1/(9*(-1 + x)) - 4/(9*x)] + 
        Pi^2*RATIO[-3 - 13/(9*(-1 + x)) + (3*x)/2] + 
        RATIO[2/3 + 2/(3*(-1 + x)^2) - 26/(3*(-1 + x))]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[2/3 - 2/(3*x)] + 
        Pi^2*RATIO[-20/9 + 23/(9*(-1 + x)^2) + 40/(9*(-1 + x)) + 4/(9*x)] + 
        RATIO[797/36 - 128/(9*(-1 + x)) + 3/x^2 - 101/(9*x) - (53*x)/4] + 
        I*Pi*RATIO[295/18 + 7/(9*(-1 + x)^2) + 103/(18*(-1 + x)) + 80/(9*x) - 
           (17*x)/2] + Log[mu2]*(Pi^2*RATIO[4/(3*(-1 + x)^2) + 
             2/(3*(-1 + x))] + I*Pi*RATIO[2 + 2/(3*(-1 + x)^2) - 
             2/(3*(-1 + x)) - 4/(3*x)] + RATIO[-143/9 - 4/(3*(-1 + x)) + 
            35/(9*x) + 6*x]) + RATIO[-8/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^2*RATIO[2/3 - 2/(3*x)] + 
        Pi^2*RATIO[-5/2 + 1/(9*(-1 + x)^2) + 20/(9*(-1 + x)) + 10/(9*x)] + 
        RATIO[797/36 - 128/(9*(-1 + x)) + 3/x^2 - 101/(9*x) - (53*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[2 - 2/x] + RATIO[-143/9 - 4/(3*(-1 + x)) + 
            35/(9*x) + 6*x]) + I*Pi*RATIO[-1955/18 + (-1 + x)^(-2) + 
           71/(3*(-1 + x)) + 6/x^2 + 11/(18*x) + (121*x)/2] + 
        RATIO[8/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
      G[1, 0, 0, x]*(Pi^2*RATIO[20/9 + 68/(9*(-1 + x)^2) - 8/(9*(-1 + x)) - 
           1/(3*x)] + Log[mu2]^2*RATIO[-4/3 + 4/(3*x)] + 
        I*Pi*RATIO[629/6 - 16/(9*(-1 + x)^2) - 206/(9*(-1 + x)) - 
           173/(18*x) - (115*x)/2] + RATIO[761/9 + 18/(-1 + x)^2 - 
          1643/(36*(-1 + x)) + 10/(9*x) - (25*x)/2] + 
        Log[mu2]*(Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          I*Pi*RATIO[-2 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 4/(3*x)] + 
          RATIO[124/9 - (-1 + x)^(-2) - 5/(3*(-1 + x)) - 70/(9*x) - 3*x]) + 
        RATIO[16/(-1 + x)^2 + 8/(-1 + x)]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 
           22/(3*(-1 + x))] + I*Pi^3*RATIO[80/(3*(-1 + x)^2) + 
           49/(3*(-1 + x))] + Pi^2*RATIO[3 - 235/(6*(-1 + x)^2) - 
           29/(6*(-1 + x)) - 2/(9*x)] + RATIO[835/9 + 635/(18*(-1 + x)^2) + 
          4385/(18*(-1 + x)) + 8/(3*x) - 34*x] + 
        Log[mu2]*(I*Pi*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
          Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          RATIO[89/9 + 26/(9*(-1 + x)^2) + 370/(9*(-1 + x)) - 3*x]) + 
        I*Pi*RATIO[-757/18 + 22/(9*(-1 + x)^2) - 52/(9*(-1 + x)) - 2/x + 
           (35*x)/2] + RATIO[44/(-1 + x)^2 + 16/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-2/3 - 2/(3*(-1 + x)^2) - 
           22/(3*(-1 + x))] + I*Pi^3*RATIO[16/(3*(-1 + x)^2) + 
           8/(3*(-1 + x))] + Pi^2*RATIO[19/6 - 853/(18*(-1 + x)^2) - 
           209/(18*(-1 + x)) + 4/(9*x)] + 
        I*Pi*RATIO[1493/18 + 155/(6*(-1 + x)^2) - 37/(2*(-1 + x)) + 
           35/(9*x) - (103*x)/2] + RATIO[835/9 + 635/(18*(-1 + x)^2) + 
          4385/(18*(-1 + x)) + 8/(3*x) - 34*x] + 
        Log[mu2]*(I*Pi*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
          Pi^2*RATIO[8/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          RATIO[89/9 + 26/(9*(-1 + x)^2) + 370/(9*(-1 + x)) - 3*x]) + 
        RATIO[72/(-1 + x)^2 + 42/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(I*Pi^5*RATIO[-17/(45*(-1 + x)^2) - 17/(90*(-1 + x))] + 
        Pi^4*RATIO[-1/3 + 125/(54*(-1 + x)^2) + 107/(108*(-1 + x)) + 
           4/(9*x)] + I*Pi*RATIO[175/(18*(-1 + x)) + 70/(9*x)] + 
        Pi^2*RATIO[35/2 + 545/(54*(-1 + x)) + 4/(3*x) - (35*x)/4] + 
        I*Pi^3*RATIO[-89/18 + 35/(54*(-1 + x)^2) - 113/(54*(-1 + x)) + 
           70/(27*x) + (3*x)/2] + 
        (I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) - 26/(3*(-1 + x))] + 
          RATIO[-35/9 - 35/(9*(-1 + x)^2) + 455/(9*(-1 + x))])*Zeta[3]) + 
      G[0, 0, x]*(Pi^4*RATIO[229/(45*(-1 + x)^2) + 677/(180*(-1 + x))] + 
        I*Pi^3*RATIO[19/9 + 2/(3*(-1 + x)^2) + 35/(6*(-1 + x)) + 8/(9*x)] + 
        RATIO[2303/18 - 2707/(36*(-1 + x)^2) - 1303/(36*(-1 + x)) - 
          (487*x)/6] + Pi^2*RATIO[469/27 + 5393/(108*(-1 + x)^2) + 
           4057/(108*(-1 + x)) - (35*x)/3] + Log[mu2]^2*
         (Pi^2*RATIO[-8/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          I*Pi*RATIO[2/3 + 2/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          RATIO[-6 + (-1 + x)^(-2) + 5/(3*(-1 + x)) + 3*x]) + 
        Log[mu2]*(I*Pi^3*RATIO[-8/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          Pi^2*RATIO[-2/3 + 134/(9*(-1 + x)^2) + 76/(9*(-1 + x))] + 
          RATIO[35 - 35/(6*(-1 + x)^2) - 175/(18*(-1 + x)) - (35*x)/2] + 
          I*Pi*RATIO[-89/9 - 26/(9*(-1 + x)^2) + 50/(9*(-1 + x)) + 3*x]) + 
        I*Pi*RATIO[-2581/36 - 551/(18*(-1 + x)^2) + 1175/(12*(-1 + x)) + 
           8/(3*x) + (33*x)/4] + (I*Pi*RATIO[60/(-1 + x)^2 + 42/(-1 + x)] + 
          RATIO[10/3 + 706/(3*(-1 + x)^2) + 389/(3*(-1 + x))])*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[-17/(45*(-1 + x)^2) - 17/(90*(-1 + x))] + 
        I*Pi^3*RATIO[7/9 - 1/(9*(-1 + x)^2) + 13/(9*(-1 + x)) + 1/(9*x)] + 
        RATIO[1723/9 - 179/(12*x^2) + 1859/(36*x) - (487*x)/6] + 
        Pi^2*RATIO[1055/108 + 130/(9*(-1 + x)) + 2/x^2 - 281/(108*x) - 3*x] + 
        Log[mu2]^2*(I*Pi*RATIO[2/3 - 2/(3*x)] + RATIO[-6 - x^(-1) + 3*x]) + 
        Log[mu2]*(Pi^2*RATIO[-4/9 - 8/(3*(-1 + x)) + 4/(9*x)] + 
          RATIO[29 + 17/(2*x) - (35*x)/2] + 
          I*Pi*RATIO[-89/9 - 4/(3*(-1 + x)) + 44/(9*x) + 3*x]) + 
        I*Pi*RATIO[-349/36 - 128/(9*(-1 + x)) + 3/x^2 - 35/(9*x) + 
           (33*x)/4] + RATIO[34/3 + 2/(3*(-1 + x)^2) + 130/(3*(-1 + x)) - 
           14/(3*x)]*Zeta[3]) + G[0, 1, x]*
       (Pi^4*RATIO[5/(9*(-1 + x)^2) + 13/(36*(-1 + x))] + 
        I*Pi^3*RATIO[-20/9 + 23/(9*(-1 + x)^2) - 421/(18*(-1 + x)) - 
           5/(9*x)] + I*Pi*RATIO[241/36 + 635/(18*(-1 + x)^2) - 
           431/(18*(-1 + x)) - 6/x^2 + 107/(6*x) - (33*x)/4] + 
        Log[mu2]^2*(Pi^2*RATIO[-4/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          I*Pi*RATIO[-2/3 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          RATIO[6 + 2/(3*(-1 + x)) - 3*x]) + 
        Pi^2*RATIO[-1373/108 + 331/(27*(-1 + x)^2) + 3287/(108*(-1 + x)) + 
           35/(54*x) + 6*x] + RATIO[-5749/36 - 119/(6*(-1 + x)) - 43/(9*x) + 
          (487*x)/6] + (RATIO[4/3 - 17/(-1 + x)^2 - 22/(-1 + x)] + 
          I*Pi*RATIO[52/(-1 + x)^2 + 38/(-1 + x)])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-4/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          Pi^2*RATIO[5/9 + 25/(3*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          I*Pi*RATIO[89/9 + 26/(9*(-1 + x)^2) - 50/(9*(-1 + x)) - 3*x] + 
          RATIO[-32 - 20/(9*(-1 + x)) + (35*x)/2] + 
          RATIO[-8/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3])) + 
      G[1, 0, x]*(Pi^4*RATIO[1/(45*(-1 + x)^2) + 1/(90*(-1 + x))] + 
        I*Pi^3*RATIO[-1/3 - 2/(9*(-1 + x)^2) - 46/(9*(-1 + x)) + 1/(9*x)] + 
        I*Pi*RATIO[2689/36 + 18/(-1 + x)^2 - 745/(12*(-1 + x)) + 3/x^2 - 
           91/(9*x) - (33*x)/4] + Log[mu2]^2*(I*Pi*RATIO[-2/3 + 2/(3*x)] + 
          RATIO[6 + 2/(3*(-1 + x)) - 3*x]) + 
        Pi^2*RATIO[-430/27 + 19/(27*(-1 + x)^2) + 5441/(108*(-1 + x)) + 
           77/(108*x) + (35*x)/3] + RATIO[-5749/36 - 119/(6*(-1 + x)) - 
          43/(9*x) + (487*x)/6] + RATIO[-46/3 - 20/(-1 + x)^2 - 84/(-1 + x) + 
           28/(3*x)]*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[5/9 - 1/(9*(-1 + x)^2) - 23/(9*(-1 + x)) - 2/(3*x)] + 
          I*Pi*RATIO[89/9 - (-1 + x)^(-2) - 5/(3*(-1 + x)) - 35/(9*x) - 
             3*x] + RATIO[-32 - 20/(9*(-1 + x)) + (35*x)/2] + 
          RATIO[-8/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3])) + 
      G[1, x]*(Pi^4*RATIO[13/54 + 211/(270*(-1 + x)^2) - 1/(108*(-1 + x)) - 
           263/(540*x)] + Log[mu2]^2*(RATIO[3 - 4/(3*x)] + 
          I*Pi*RATIO[2/(3*(-1 + x)) - x^(-1)] + 
          Pi^2*RATIO[-1/9 + 4/(3*(-1 + x)) + 1/(9*x)]) + 
        RATIO[-287/3 + 1207/(36*x)] + I*Pi*RATIO[57/4 - 119/(6*(-1 + x)) - 
           179/(12*x^2) + 1967/(36*x)] + 
        I*Pi^3*RATIO[2417/108 - 1/(27*(-1 + x)^2) - 509/(108*(-1 + x)) - 
           x^(-2) - 7/(12*x) - (139*x)/12] + 
        Pi^2*RATIO[-1427/54 - 754/(27*(-1 + x)) - 3/(2*x^2) + 355/(108*x) + 
           (121*x)/12] + (Pi^2*RATIO[-8/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          I*Pi*RATIO[-58/3 - 8/(3*(-1 + x)^2) - 166/(3*(-1 + x)) + 
             14/(3*x)] + RATIO[-95/2 + 2/(9*(-1 + x)^2) - 253/(18*(-1 + x)) - 
            124/(9*x) + (85*x)/2])*Zeta[3] + 
        Log[mu2]*(Pi^4*RATIO[17/(45*(-1 + x)^2) + 17/(90*(-1 + x))] + 
          I*Pi^3*RATIO[-4/9 + 1/(9*(-1 + x)^2) + 11/(9*(-1 + x)) + 5/(9*x)] + 
          I*Pi*RATIO[3 - 20/(9*(-1 + x)) + 35/(6*x)] + 
          RATIO[-35/2 + 70/(9*x)] + Pi^2*RATIO[197/54 - 7/(-1 + x) + 
             19/(54*x) - (3*x)/2] + RATIO[-2/3 - 2/(3*(-1 + x)^2) + 
             26/(3*(-1 + x))]*Zeta[3])) + 
      (I*Pi*RATIO[40/(-1 + x)^2 + 20/(-1 + x)] + 
        RATIO[193/6 + 571/(2*(-1 + x)^2) + 101/(-1 + x)])*Zeta[5] + 
      G[0, x]*(I*Pi^5*RATIO[11/(12*(-1 + x)^2) + 8/(15*(-1 + x))] + 
        RATIO[287/3 + 2669/(36*(-1 + x))] + 
        I*Pi*RATIO[-57/4 - 2707/(36*(-1 + x)^2) - 1667/(36*(-1 + x)) - 
           43/(9*x)] + Pi^4*RATIO[-173/180 + 131/(270*(-1 + x)^2) - 
           5093/(1080*(-1 + x)) - 4/(9*x)] + 
        I*Pi^3*RATIO[-1031/108 - 119/(36*(-1 + x)^2) + 46/(9*(-1 + x)) - 
           70/(27*x) + (85*x)/12] + 
        Pi^2*RATIO[-5479/216 - 707/(108*(-1 + x)^2) - 21445/(216*(-1 + x)) - 
           4/(3*x) + (325*x)/24] + 
        (I*Pi*RATIO[-22/3 + 44/(3*(-1 + x)^2) - 158/(3*(-1 + x))] + 
          Pi^2*RATIO[-24/(-1 + x)^2 - 15/(-1 + x)] + 
          RATIO[421/6 - 1537/(9*(-1 + x)^2) - 3835/(18*(-1 + x)) - 
            (109*x)/2])*Zeta[3] + Log[mu2]^2*(RATIO[-3 - 5/(3*(-1 + x))] + 
          I*Pi*RATIO[(-1 + x)^(-2) + 7/(3*(-1 + x))] + 
          Pi^2*RATIO[1/9 + 1/(9*(-1 + x)^2) + 23/(9*(-1 + x))] + 
          RATIO[8/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(Pi^2*RATIO[-35/54 - 89/(54*(-1 + x)^2) - 
             931/(54*(-1 + x))] + I*Pi*RATIO[-3 - 35/(6*(-1 + x)^2) - 
             275/(18*(-1 + x))] + I*Pi^3*RATIO[1/9 + 1/(9*(-1 + x)^2) + 
             23/(9*(-1 + x))] + RATIO[35/2 + 175/(18*(-1 + x))] + 
          (RATIO[-140/(3*(-1 + x)^2) - 70/(3*(-1 + x))] + 
            I*Pi*RATIO[8/(-1 + x)^2 + 4/(-1 + x)])*Zeta[3]) + 
        RATIO[39/(-1 + x)^2 + 12/(-1 + x)]*Zeta[5])) + 
    (G[0, 0, 0, 1, 1, 1, x]*RATIO[-352/(-1 + x)^2 - 176/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[-320/(-1 + x)^2 - 160/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-224/(-1 + x)^2 - 112/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-224/(-1 + x)^2 - 112/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-224/(-1 + x)^2 - 112/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
      G[0, 0, 0, 1, 0, x]*(RATIO[80/3 - 736/(3*(-1 + x)^2) - 
          488/(3*(-1 + x))] + Log[mu2]*RATIO[-128/(-1 + x)^2 - 
           64/(-1 + x)]) + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[-96/(-1 + x)^2 - 48/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
      Pi^6*RATIO[-713/(945*(-1 + x)^2) - 713/(1890*(-1 + x))] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(RATIO[-48 + 176/(-1 + x)^2 - 104/(-1 + x)] + 
        I*Pi*RATIO[-192/(-1 + x)^2 - 96/(-1 + x)] + 
        Log[mu2]*RATIO[96/(-1 + x)^2 + 48/(-1 + x)]) + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
      G[0, 0, 0, 0, 1, x]*(RATIO[80/3 - 736/(3*(-1 + x)^2) - 
          488/(3*(-1 + x))] + Log[mu2]*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
        I*Pi*RATIO[192/(-1 + x)^2 + 96/(-1 + x)]) + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[224/(-1 + x)^2 + 112/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[224/(-1 + x)^2 + 112/(-1 + x)] + G[0, 0, 1, 1, 1, 1, x]*
       RATIO[352/(-1 + x)^2 + 176/(-1 + x)] + G[0, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[64/(-1 + x)^2 + 32/(-1 + x)] + 
        RATIO[24 + 8/(-1 + x)^2 + 216/(-1 + x)]) + G[0, 1, 1, 1, 0, x]*
       RATIO[8/3 + 8/(3*(-1 + x)^2) + 664/(3*(-1 + x))] + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[8/3 + 8/(3*(-1 + x)^2) + 664/(3*(-1 + x))]) + 
      G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[160/(-1 + x)^2 + 80/(-1 + x)] + 
        RATIO[-32 + 288/(-1 + x)^2 + 280/(-1 + x)]) + 
      G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[128/(-1 + x)^2 + 64/(-1 + x)] + 
        RATIO[24 - 24/(-1 + x)^2 + 312/(-1 + x)]) + G[1, 0, 0, 0, 0, x]*
       RATIO[160/3 + 96/(-1 + x) - 160/(3*x)] + G[1, 0, 0, 1, 1, x]*
       RATIO[48 - 16/(-1 + x)^2 + 112/(-1 + x) - 48/x] + 
      I*Pi*RATIO[-239/(3*(-1 + x)) - 106/(3*x)] + G[1, 1, 0, 0, 1, x]*
       RATIO[64/3 - 32/(-1 + x) - 64/(3*x)] + G[1, 1, 0, 1, 0, x]*
       RATIO[64/3 - 32/(-1 + x) - 64/(3*x)] + G[1, 0, 1, 0, 1, x]*
       RATIO[64/3 + 160/(-1 + x) - 64/(3*x)] + G[1, 0, 1, 1, 0, x]*
       RATIO[64/3 + 160/(-1 + x) - 64/(3*x)] + G[1, 1, 1, 0, 0, x]*
       RATIO[16/3 - 16/(3*x)] + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        RATIO[-16/(3*(-1 + x)^2) - 632/(3*(-1 + x)) - 16/(3*x)]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[-16 - 16/(3*(-1 + x)^2) - 200/(3*(-1 + x)) - 16/(3*x)]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[-16 - 16/(3*(-1 + x)^2) - 200/(3*(-1 + x)) - 16/(3*x)]) + 
      G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[-128/(-1 + x)^2 - 64/(-1 + x)] + 
        Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        RATIO[-56/3 + 272/(3*(-1 + x)^2) - 104/(3*(-1 + x)) - 8/(3*x)]) + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        Log[mu2]*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
        RATIO[-56/3 + 272/(3*(-1 + x)^2) - 104/(3*(-1 + x)) - 8/(3*x)]) + 
      I*Pi^5*RATIO[38/135 - 74/(135*(-1 + x)^2) + 38/(135*(-1 + x)) - 
         76/(135*x)] + G[1, 1, 1, 0, 1, x]*RATIO[-8/3 + 8/(3*x)] + 
      G[1, 1, 1, 1, 0, x]*RATIO[-8/3 + 8/(3*x)] + G[0, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)] + 
        I*Pi*RATIO[-32/(-1 + x)^2 - 16/(-1 + x)] + 
        RATIO[24 - 392/(3*(-1 + x)^2) - 232/(3*(-1 + x)) + 16/(3*x)]) + 
      G[0, 1, 0, 0, 0, x]*RATIO[56/3 + 56/(3*(-1 + x)^2) + 112/(3*(-1 + x)) + 
         16/x] + G[1, 0, 1, 1, 1, x]*RATIO[-24 - 224/(-1 + x) + 24/x] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-24 + 64/(-1 + x) + 24/x] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-104/3 + 104/(3*x)] + 
      G[1, 0, 1, 0, 0, x]*RATIO[-104/3 - 128/(-1 + x) + 104/(3*x)] + 
      G[1, 0, 0, 0, 1, x]*RATIO[-104/3 - 96/(-1 + x) + 104/(3*x)] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-104/3 - 96/(-1 + x) + 104/(3*x)] + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[-8/3 + 8/(3*x)] + 
        RATIO[160 - 24/x^2 + 108/x - 68*x]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-48/(-1 + x)^2 - 88/(-1 + x)] + 
        Log[mu2]^2*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
        Pi^2*RATIO[24/(-1 + x)^2 + 12/(-1 + x)] + 
        I*Pi*RATIO[16/3 + 56/(3*(-1 + x)^2) + 568/(3*(-1 + x)) - 8/(3*x)] + 
        RATIO[124 - 120/(-1 + x)^2 - 388/(-1 + x) - 4/x - 44*x]) + 
      G[0, 0, 0, 1, x]*(I*Pi*RATIO[-40/3 - 40/(3*(-1 + x)^2) - 
           464/(3*(-1 + x))] + Pi^2*RATIO[-8/(3*(-1 + x)^2) - 
           4/(3*(-1 + x))] + Log[mu2]^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
        Log[mu2]*RATIO[8 + 56/(-1 + x)^2 + 112/(-1 + x)] + 
        RATIO[44 + 244/(-1 + x)^2 + 1276/(3*(-1 + x)) - 28*x]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[8/(-1 + x)^2 + 4/(-1 + x)] + 
        Log[mu2]^2*RATIO[16/(-1 + x)^2 + 8/(-1 + x)] + 
        Log[mu2]*RATIO[8 + 56/(-1 + x)^2 + 112/(-1 + x)] + 
        I*Pi*RATIO[40/3 + 16/(-1 + x)^2 + 8/(3*x)] + 
        RATIO[44 + 244/(-1 + x)^2 + 1276/(3*(-1 + x)) - 28*x]) + 
      G[0, 1, 0, 0, x]*(Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        Log[mu2]*RATIO[32/3 + 16/(3*(-1 + x)^2) + 176/(3*(-1 + x)) - 
           16/(3*x)] + I*Pi*RATIO[40/3 + 56/(3*(-1 + x)^2) + 
           88/(3*(-1 + x)) + 16/(3*x)] + RATIO[48 + 124/(-1 + x)^2 + 
          892/(3*(-1 + x)) - 8/x - 28*x]) + G[1, 0, 0, 1, x]*
       (I*Pi*RATIO[8 - 16/(-1 + x)^2 + 16/(-1 + x) - 8/x] + 
        Log[mu2]*RATIO[-16/3 + 16/(3*x)] + RATIO[56 + 76/(3*(-1 + x)) + 
          12/x - 20*x]) + G[1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-16/3 + 16/(3*x)] + 
        I*Pi*RATIO[-56/3 + 32/(-1 + x) + 56/(3*x)] + 
        RATIO[56 + 76/(3*(-1 + x)) + 12/x - 20*x]) + 
      G[1, 1, 0, x]*(Pi^2*RATIO[14/9 + 64/(3*(-1 + x)) - 14/(9*x)] + 
        Log[mu2]^2*RATIO[4/3 - 4/(3*x)] + 
        I*Pi*RATIO[4 + 20/(3*(-1 + x)) - 16/x^2 + 28/x] + 
        RATIO[610/3 + 320/(3*(-1 + x)) - 140/(3*x^2) + 298/(3*x) - 72*x] + 
        Log[mu2]*(I*Pi*RATIO[-8/3 + 8/(3*x)] + RATIO[28 - 12*x])) + 
      G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[-16/3 + 16/(3*x)] + 
        I*Pi*RATIO[-56/3 - 32/(-1 + x) + 56/(3*x)] + 
        RATIO[32 + 28/(3*(-1 + x)) - 32/x^2 + 116/x - 8*x]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[104/3 - 104/(3*x)] + 
        Log[mu2]*RATIO[16 - 16/x] + RATIO[8 - 20/(3*(-1 + x)) - 40/x - 
          4*x]) + Pi^4*RATIO[-22/15 + 7/(15*(-1 + x)^2) + 
         656/(135*(-1 + x)) + (14*x)/15] + G[0, 1, 1, 1, 1, x]*
       RATIO[-352/(-1 + x)] + I*Pi^3*RATIO[-29/3 + 61/(9*(-1 + x)^2) - 
         107/(9*(-1 + x)) - 4/(3*x) + 2*x] + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[-64/(3*(-1 + x)^2) - 32/(3*(-1 + x))] + 
        I*Pi*RATIO[-8/(3*(-1 + x)^2) - 64/(3*(-1 + x)) - 8/(3*x)] + 
        Log[mu2]*RATIO[-8/3 - 32/(-1 + x) + 8/(3*x)] + 
        RATIO[-4 - 104/(-1 + x)^2 - 932/(3*(-1 + x)) + 16/x + 4*x]) + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[64/(3*(-1 + x)^2) + 32/(3*(-1 + x))] + 
        I*Pi*RATIO[16/3 + 8/(3*(-1 + x)^2) + 352/(3*(-1 + x)) - 8/(3*x)] + 
        Log[mu2]*RATIO[-8/3 - 32/(-1 + x) + 8/(3*x)] + 
        RATIO[-4 - 104/(-1 + x)^2 - 932/(3*(-1 + x)) + 16/x + 4*x]) + 
      G[1, 1, 1, 0, x]*(I*Pi*RATIO[8/3 - 8/(3*x)] + 
        RATIO[-56 - 8/(3*(-1 + x)) + 16/x^2 - 88/x + 20*x]) + 
      G[1, 1, 0, 1, x]*(I*Pi*RATIO[-8/3 + 32/(-1 + x) + 8/(3*x)] + 
        RATIO[-56 - 8/(3*(-1 + x)) + 16/x^2 - 88/x + 20*x]) + 
      Pi^2*RATIO[-179/3 + 253/(9*(-1 + x)) + 70/(3*x) + (127*x)/6] + 
      G[0, 1, 1, x]*(Pi^2*RATIO[4/3 - 4/(-1 + x)^2 - 76/(3*(-1 + x))] + 
        I*Pi^3*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        RATIO[312 + 208/(-1 + x) + 16/(3*x^2) + 56/(3*x) - 70*x] + 
        Log[mu2]*(I*Pi*RATIO[-8/3 + 8/(3*x)] + RATIO[24 + 48/(-1 + x) + 4/x - 
            12*x]) + Log[mu2]^2*RATIO[16/(-1 + x)] + 
        I*Pi*RATIO[-100 - 104/(-1 + x)^2 - 44/(3*(-1 + x)) + 4/x + 48*x]) + 
      G[1, 0, 1, x]*(Pi^2*RATIO[14/9 + 8/(3*(-1 + x)^2) - 56/(3*(-1 + x)) - 
           14/(9*x)] + Log[mu2]^2*RATIO[4/3 - 4/(3*x)] + 
        RATIO[610/3 + 320/(3*(-1 + x)) - 140/(3*x^2) + 298/(3*x) - 72*x] + 
        Log[mu2]*(I*Pi*RATIO[-8/3 + 8/(3*x)] + RATIO[28 - 12*x]) + 
        I*Pi*RATIO[-120 - 140/(3*(-1 + x)) + 20/x + 48*x]) + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[8/3 + 8/(3*(-1 + x)^2) - 
           392/(3*(-1 + x))] + Pi^2*RATIO[16/(3*(-1 + x)^2) + 
           8/(3*(-1 + x))] + RATIO[-120 + 248/(-1 + x) - 16/x + 56*x]) + 
      G[1, 1, 1, x]*(Pi^2*RATIO[-4/3 - 16/(3*(-1 + x)) + 4/(3*x)] + 
        I*Pi*RATIO[104 - 8/(3*(-1 + x)) - 8/x^2 + 20/x - 48*x] + 
        RATIO[-232 + 44/x^2 - 82/x + 58*x]) + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-64/3 - 208/(3*(-1 + x)^2) - 392/(3*(-1 + x))] + 
        Pi^2*RATIO[-136/(3*(-1 + x)^2) - 68/(3*(-1 + x))] + 
        I*Pi*RATIO[-80/3 - 80/(3*(-1 + x)^2) - 40/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[-16/(-1 + x)^2 - 8/(-1 + x)] + 
        RATIO[-128 - 288/(-1 + x)^2 - 1196/(3*(-1 + x)) + 64*x]) + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[-8/3 - 64/(-1 + x) + 8/(3*x)] + 
        RATIO[-204 - 72/(-1 + x) + 8/x + 80*x]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 
           44/(3*(-1 + x))] + I*Pi^3*RATIO[16/(3*(-1 + x)^2) + 
           8/(3*(-1 + x))] + Pi^2*RATIO[-2 + 34/(9*(-1 + x)^2) - 
           34/(9*(-1 + x)) + 4/(9*x)] + 
        I*Pi*RATIO[-8 + 16/(-1 + x)^2 - 188/(3*(-1 + x)) + 8/x] + 
        Log[mu2]*(Pi^2*RATIO[16/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          I*Pi*RATIO[16/3 + 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - 8/(3*x)] + 
          RATIO[-52 - 4/(-1 + x)^2 - 148/(3*(-1 + x)) + 24*x]) + 
        RATIO[-814/3 - 2/(3*(-1 + x)^2) - 796/(3*(-1 + x)) - 16/(3*x) + 
          84*x]) + G[1, 0, 0, x]*(I*Pi*RATIO[8 + 40/(3*(-1 + x)) - 20/x] + 
        Log[mu2]^2*RATIO[-8/3 + 8/(3*x)] + 
        Pi^2*RATIO[-32/9 + 16/(3*(-1 + x)) + 32/(9*x)] + 
        Log[mu2]*(I*Pi*RATIO[16/3 - 16/(3*x)] + RATIO[-56 - 16/(3*(-1 + x)) + 
            8/x + 24*x]) + RATIO[-620/3 - 124/(3*(-1 + x)^2) - 
          560/(3*(-1 + x)) - 104/(3*x) + 86*x]) + 
      (Pi^2*RATIO[2/9 + 50/(9*(-1 + x)^2) - 434/(9*(-1 + x))] + 
        I*Pi^3*RATIO[-80/(3*(-1 + x)^2) - 40/(3*(-1 + x))] + 
        RATIO[6 - 122/(3*(-1 + x)^2) - 320/(3*(-1 + x)) - 2*x] + 
        I*Pi*RATIO[-144 + 192/(-1 + x)^2 - 220/(3*(-1 + x)) + 32/x + 48*x])*
       Zeta[3] + RATIO[-112/(-1 + x)^2 - 56/(-1 + x)]*Zeta[3]^2 + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-4/3 - 4/(3*(-1 + x)^2) - 
           44/(3*(-1 + x))] + I*Pi^3*RATIO[-32/(3*(-1 + x)^2) - 
           16/(3*(-1 + x))] + Pi^2*RATIO[-2 + 34/(9*(-1 + x)^2) - 
           34/(9*(-1 + x)) + 4/(9*x)] + I*Pi*RATIO[116 + 120/(-1 + x)^2 - 
           12/(-1 + x) - 4/x - 48*x] + Log[mu2]*
         (I*Pi*RATIO[16/3 + 16/(3*(-1 + x)^2) - 16/(3*(-1 + x))] + 
          Pi^2*RATIO[32/(3*(-1 + x)^2) + 16/(3*(-1 + x))] + 
          RATIO[-52 - 4/(-1 + x)^2 - 148/(3*(-1 + x)) + 24*x]) + 
        RATIO[-814/3 - 2/(3*(-1 + x)^2) - 796/(3*(-1 + x)) - 16/(3*x) + 
          84*x] + RATIO[-224/(-1 + x)^2 - 112/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(Pi^4*RATIO[-34/(15*(-1 + x)^2) - 17/(15*(-1 + x))] + 
        I*Pi*RATIO[-10/(-1 + x) - 8/x] + 
        I*Pi^3*RATIO[2 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 8/(3*x)] + 
        Pi^2*RATIO[-18 - 26/(3*(-1 + x)) + 9*x] + 
        RATIO[4 + 4/(-1 + x)^2 - 52/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[-34/(45*(-1 + x)^2) - 17/(45*(-1 + x))] + 
        I*Pi*RATIO[-10/(3*(-1 + x)) - 8/(3*x)] + 
        I*Pi^3*RATIO[2/3 - 2/(9*(-1 + x)^2) + 2/(9*(-1 + x)) - 8/(9*x)] + 
        Pi^2*RATIO[-6 - 26/(9*(-1 + x)) + 3*x] + 
        RATIO[4/3 + 4/(3*(-1 + x)^2) - 52/(3*(-1 + x))]*Zeta[3]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[8/3 + 8/(3*(-1 + x)^2) + 
           40/(3*(-1 + x))] + Pi^2*RATIO[40/9 + 592/(9*(-1 + x)^2) + 
           344/(9*(-1 + x))] + I*Pi*RATIO[-4 - 48/(-1 + x)^2 + 
           140/(3*(-1 + x))] + RATIO[788/3 + 26/(3*(-1 + x)^2) + 
          178/(-1 + x) - 98*x] + Log[mu2]*
         (I*Pi*RATIO[-8 - 8/(-1 + x)^2 + 8/(-1 + x)] + 
          Pi^2*RATIO[32/(-1 + x)^2 + 16/(-1 + x)] + 
          RATIO[80 - 4/(-1 + x)^2 + 20/(-1 + x) - 36*x]) + 
        RATIO[160/(-1 + x)^2 + 80/(-1 + x)]*Zeta[3]) + 
      G[0, 1, x]*(Pi^4*RATIO[28/(5*(-1 + x)^2) + 14/(5*(-1 + x))] + 
        I*Pi^3*RATIO[-10/9 - 10/(9*(-1 + x)^2) + 70/(9*(-1 + x))] + 
        RATIO[242/3 - 106/(-1 + x) - 116/(3*x) - (127*x)/3] + 
        Log[mu2]*(Pi^2*RATIO[4/9 - 8/(-1 + x)^2 - 28/(3*(-1 + x)) - 
             4/(9*x)] + I*Pi*RATIO[-4 - 4/(-1 + x)^2 + 4/(3*(-1 + x)) + 
             4/x] + RATIO[24 + 4/(-1 + x) + 16/(3*x) - 18*x]) + 
        Pi^2*RATIO[16 + 12/(-1 + x)^2 + 350/(9*(-1 + x)) - 26/(3*x) - 
           (23*x)/3] + Log[mu2]^2*(Pi^2*RATIO[-8/(3*(-1 + x)^2) - 
             4/(3*(-1 + x))] + I*Pi*RATIO[-4/3 - 4/(3*(-1 + x)^2) + 
             4/(3*(-1 + x))] + RATIO[12 + 4/(3*(-1 + x)) - 6*x]) + 
        I*Pi*RATIO[194/3 - 2/(3*(-1 + x)^2) - 160/(3*(-1 + x)) + 16/(3*x^2) + 
           56/(3*x) - 4*x] + (I*Pi*RATIO[-160/(-1 + x)^2 - 80/(-1 + x)] + 
          RATIO[56/3 + 200/(3*(-1 + x)^2) + 784/(3*(-1 + x))])*Zeta[3]) + 
      G[1, 0, x]*(I*Pi^3*RATIO[2 - 16/(3*(-1 + x)) - 2/x] + 
        RATIO[242/3 - 106/(-1 + x) - 116/(3*x) - (127*x)/3] + 
        Log[mu2]*(Pi^2*RATIO[4/9 - 16/(3*(-1 + x)) - 4/(9*x)] + 
          I*Pi*RATIO[-4 - 8/(3*(-1 + x)) + 8/x] + 
          RATIO[24 + 4/(-1 + x) + 16/(3*x) - 18*x]) + 
        Log[mu2]^2*(I*Pi*RATIO[-4/3 + 4/(3*x)] + RATIO[12 + 4/(3*(-1 + x)) - 
            6*x]) + I*Pi*RATIO[62/3 - 124/(3*(-1 + x)^2) - 76/(-1 + x) - 
           140/(3*x^2) + 70/x - 4*x] + Pi^2*RATIO[-18 - 178/(9*(-1 + x)) + 
           22/(3*x) + (19*x)/3] + RATIO[112/3 - 112/(3*x)]*Zeta[3]) + 
      G[1, 1, x]*(I*Pi^3*RATIO[10/9 - 16/(3*(-1 + x)) - 10/(9*x)] + 
        I*Pi*RATIO[-194/3 + 320/(3*(-1 + x)) - 8/(3*x^2) + 34/(3*x) + 4*x] + 
        Log[mu2]^2*(I*Pi*RATIO[4/3 - 4/(3*x)] + RATIO[-12 - 2/x + 6*x]) + 
        Pi^2*RATIO[-38/3 + 28/(3*(-1 + x)) - 8/(3*x^2) + 61/(3*x) + 
           (23*x)/3] + Log[mu2]*(I*Pi*RATIO[4 - 4/x] + 
          RATIO[-36 - 6/x + 18*x]) + RATIO[-284/3 - 50/x^2 + 319/(3*x) + 
          (127*x)/3] + RATIO[-56/3 + 56/(3*x)]*Zeta[3]) + 
      G[1, x]*(RATIO[289/3 - 106/(3*x)] + 
        I*Pi^3*RATIO[34/(9*(-1 + x)) + 8/(3*x^2) - 5/x] + 
        Log[mu2]^2*(RATIO[6 - 8/(3*x)] + I*Pi*RATIO[4/(3*(-1 + x)) - 2/x] + 
          Pi^2*RATIO[-2/9 + 8/(3*(-1 + x)) + 2/(9*x)]) + 
        Pi^4*RATIO[-61/135 + 22/(45*(-1 + x)^2) - 46/(9*(-1 + x)) + 
           61/(135*x)] + Log[mu2]*(RATIO[18 - 8/x] + 
          I*Pi*RATIO[4/(-1 + x) - 6/x] + Pi^2*RATIO[-2/3 + 8/(-1 + x) + 
             2/(3*x)]) + I*Pi*RATIO[4 - 106/(-1 + x) - 50/x^2 + 179/(3*x)] + 
        Pi^2*RATIO[-116/9 - 24/(-1 + x) + 70/(3*x^2) - 485/(9*x) + 10*x] + 
        (I*Pi*RATIO[56/3 - 16/(-1 + x)^2 + 144/(-1 + x) - 56/(3*x)] + 
          RATIO[-80 - 152/(3*(-1 + x)) - 56/x + 24*x])*Zeta[3]) + 
      G[0, 0, x]*(Pi^4*RATIO[-116/(45*(-1 + x)^2) - 58/(45*(-1 + x))] + 
        I*Pi^3*RATIO[-2/3 - 22/(9*(-1 + x)^2) - 26/(9*(-1 + x)) - 16/(9*x)] + 
        I*Pi*RATIO[-62/3 + 14/(-1 + x)^2 - 64/(-1 + x) - 16/(3*x) + 4*x] + 
        Pi^2*RATIO[-16/3 - 85/(3*(-1 + x)^2) - 665/(9*(-1 + x)) + (17*x)/3] + 
        Log[mu2]^2*(Pi^2*RATIO[-16/(3*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          I*Pi*RATIO[4/3 + 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          RATIO[-12 + 2/(-1 + x)^2 + 10/(3*(-1 + x)) + 6*x]) + 
        RATIO[-200/3 + 227/(-1 + x)^2 + 271/(-1 + x) + (127*x)/3] + 
        (RATIO[-104/3 - 488/(3*(-1 + x)^2) - 592/(3*(-1 + x))] + 
          I*Pi*RATIO[-64/(-1 + x)^2 - 32/(-1 + x)])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-8/9 - 152/(9*(-1 + x)^2) - 256/(9*(-1 + x))] + 
          I*Pi*RATIO[4 - 4/(-1 + x)^2 - 68/(3*(-1 + x))] + 
          RATIO[-12 + 6/(-1 + x)^2 + 70/(3*(-1 + x)) + 18*x] + 
          RATIO[-64/(-1 + x)^2 - 32/(-1 + x)]*Zeta[3])) + 
      (RATIO[104/3 + 64/(3*(-1 + x)^2) - 1072/(3*(-1 + x))] + 
        I*Pi*RATIO[-320/(-1 + x)^2 - 160/(-1 + x)])*Zeta[5] + 
      G[0, x]*(RATIO[-289/3 - 239/(3*(-1 + x))] + 
        I*Pi^5*RATIO[-4/(9*(-1 + x)^2) - 2/(9*(-1 + x))] + 
        Pi^4*RATIO[61/135 + 361/(135*(-1 + x)^2) + 266/(135*(-1 + x))] + 
        I*Pi*RATIO[-4 + 227/(-1 + x)^2 + 155/(-1 + x) - 116/(3*x)] + 
        I*Pi^3*RATIO[2 + 53/(3*(-1 + x)^2) + 49/(3*(-1 + x)) + 8/(3*x)] + 
        Pi^2*RATIO[548/9 - 13/(9*(-1 + x)^2) + 707/(9*(-1 + x)) - 16*x] + 
        (Pi^2*RATIO[40/(-1 + x)^2 + 20/(-1 + x)] + 
          I*Pi*RATIO[-56/3 - 56/(3*(-1 + x)^2) + 176/(3*(-1 + x))] + 
          RATIO[100 + 100/(-1 + x)^2 + 640/(3*(-1 + x)) - 36*x])*Zeta[3] + 
        Log[mu2]^2*(RATIO[-6 - 10/(3*(-1 + x))] + 
          I*Pi*RATIO[2/(-1 + x)^2 + 14/(3*(-1 + x))] + 
          Pi^2*RATIO[2/9 + 2/(9*(-1 + x)^2) + 46/(9*(-1 + x))] + 
          RATIO[16/(-1 + x)^2 + 8/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(RATIO[-18 - 10/(-1 + x)] + 
          Pi^4*RATIO[68/(45*(-1 + x)^2) + 34/(45*(-1 + x))] + 
          I*Pi^3*RATIO[-4/3 + 4/(9*(-1 + x)^2) - 4/(9*(-1 + x)) + 16/(9*x)] + 
          I*Pi*RATIO[6/(-1 + x)^2 + 62/(3*(-1 + x)) + 16/(3*x)] + 
          Pi^2*RATIO[38/3 + 2/(3*(-1 + x)^2) + 190/(9*(-1 + x)) - 6*x] + 
          RATIO[-8/3 + 136/(3*(-1 + x)^2) + 176/(3*(-1 + x))]*Zeta[3]) + 
        RATIO[320/(-1 + x)^2 + 160/(-1 + x)]*Zeta[5]))/Nc^2)}


==> anc/H_qg_qa_--++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*RATIO[-1]}


==> anc/H_qg_qa_--++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*(G[1, x]*(RATIO[-3/2] + I*Pi*RATIO[-1] + Log[mu2]*RATIO[-1]) + 
      Pi^2*RATIO[-2/3] + Log[mu2]^2*RATIO[1] + 
      Log[mu2]*(I*Pi*RATIO[1] + RATIO[3/2]) + RATIO[7/2]) + 
    (RATIO[-7/2] + Log[mu2]*RATIO[-3/2] + Log[mu2]^2*RATIO[-1/2] + 
      G[0, x]*(I*Pi*RATIO[1] + Log[mu2]*RATIO[1] + RATIO[1 - x]) + 
      G[0, 1, x]*RATIO[-x^2] + G[1, 0, x]*RATIO[-x^2] + 
      G[0, 0, x]*RATIO[x^2] + G[1, 1, x]*RATIO[x^2] + 
      G[1, x]*RATIO[1/2 + x] + Pi^2*RATIO[1/12 + x^2/2])/Nc) + 
  e*Qf*(Nc*(I*Pi*G[0, 1, x]*RATIO[-1] + G[0, 1, 1, x]*RATIO[-1] + 
      I*Pi^3*RATIO[-1/4] + Pi^2*RATIO[-1/8] + Log[mu2]^3*RATIO[1/3] + 
      Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[3/4]) + G[1, 1, 1, x]*RATIO[1] + 
      Log[mu2]*(Pi^2*RATIO[-2/3] + RATIO[7/2]) + RATIO[7] + 
      G[1, x]*(RATIO[-7/2] + Log[mu2]*(RATIO[-3/2] + I*Pi*RATIO[-1]) + 
        Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[1, 1, x]*(I*Pi*RATIO[1] + 
        RATIO[3/(2*x)]) + RATIO[-14/3]*Zeta[3]) + 
    (RATIO[-7] + Log[mu2]^2*RATIO[-3/4] + I*Pi*RATIO[-1/2] + 
      I*Pi^3*RATIO[-1/6] + Log[mu2]^3*RATIO[-1/6] + G[1, 0, 0, x]*RATIO[1] + 
      G[1, 1, 1, x]*RATIO[-2*x^2] + G[0, 0, 1, x]*RATIO[x^2] + 
      G[0, 1, 0, x]*RATIO[x^2] + G[1, 0, 1, x]*RATIO[x^2] + 
      G[1, 1, 0, x]*RATIO[x^2] + G[1, x]*(Pi^2*RATIO[-x^2/2] + 
        Log[mu2]*RATIO[1/2 + x] + RATIO[2 + (3*x)/2]) + 
      G[0, 0, 0, x]*RATIO[-1 - 2*x^2] + G[0, x]*(Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + RATIO[1 - (3*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[1 - x]) + 
        Pi^2*RATIO[-7/12 - x^2/2]) + G[0, 1, x]*(Log[mu2]*RATIO[-x^2] + 
        RATIO[2 - (3*x)/2 - x^2/2]) + G[1, 0, x]*(I*Pi*RATIO[1] + 
        Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      Pi^2*RATIO[-7/8 + (3*x)/4 + x^2/4] + 
      Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[1/12 + x^2/2]) + 
      G[1, 1, x]*(Log[mu2]*RATIO[x^2] + RATIO[-5/2 + x/2 + x^2/2]) + 
      G[0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[x^2] + 
        RATIO[-3/2 + 1/(2*(-1 + x)) + (5*x)/2 + x^2/2]) + 
      RATIO[10/3 + x^2]*Zeta[3])/Nc) + 
  e^2*Qf*(Nc*(G[1, 1, 1, 1, x]*RATIO[-2] + I*Pi*G[0, 0, 1, x]*RATIO[-1] + 
      G[0, 0, 1, 1, x]*RATIO[-1] + Pi^2*RATIO[-7/24] + Pi^4*RATIO[13/720] + 
      Log[mu2]^4*RATIO[1/12] + Log[mu2]^3*(I*Pi*RATIO[1/6] + RATIO[1/4]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[1] + G[1, 0, 1, 1, x]*RATIO[1] + 
      Log[mu2]^2*(Pi^2*RATIO[-1/3] + RATIO[7/4]) + G[0, 1, 1, 1, x]*
       RATIO[2] + RATIO[14] + G[1, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[3/2 - 3/x]) + G[0, 1, 1, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-3/2 + 3/(2*x)]) + 
      G[0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[1, 1, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*RATIO[3/2 - 3/(2*x)] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[3/(2*x)]) + RATIO[7/(2*x)]) + 
      (RATIO[-7/2] + I*Pi*RATIO[-7/3])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[-1/4] + Pi^2*RATIO[-1/8] + RATIO[7] + 
        RATIO[-14/3]*Zeta[3]) + G[1, x]*(RATIO[-7] + 
        Log[mu2]^2*(RATIO[-3/4] + I*Pi*RATIO[-1/2]) + 
        Log[mu2]^3*RATIO[-1/6] + I*Pi^3*RATIO[1/4] + 
        Pi^2*RATIO[7/8 - 3/(4*x)] + Log[mu2]*(RATIO[-7/2] + 
          Pi^2*RATIO[7/12] + I*Pi*RATIO[-3/2 + 3/(2*x)]) + 
        I*Pi*RATIO[-7/2 + 7/(2*x)] + RATIO[7/3]*Zeta[3])) + 
    (RATIO[-14] + I*Pi*RATIO[-1] + G[0, 1, 0, 0, x]*RATIO[-1] + 
      Log[mu2]^3*RATIO[-1/4] + Log[mu2]^4*RATIO[-1/24] + 
      G[1, 1, 0, 0, x]*RATIO[1] + I*Pi^3*RATIO[-1/4 - 1/(12*(-1 + x))] + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[3/2 + 1/(2*(-1 + x))]) + G[0, 0, 0, 1, x]*RATIO[-x^2] + 
      G[0, 0, 1, 0, x]*RATIO[-x^2] + G[0, 1, 0, 1, x]*RATIO[-x^2] + 
      G[0, 1, 1, 0, x]*RATIO[-x^2] + G[1, 0, 0, 1, x]*RATIO[-x^2] + 
      G[1, 0, 1, 0, x]*RATIO[-x^2] + G[1, 1, 0, 1, x]*RATIO[-x^2] + 
      G[1, 1, 1, 0, x]*RATIO[-x^2] + G[0, 1, 1, 1, x]*RATIO[x^2] + 
      G[1, 1, 1, 1, x]*RATIO[3*x^2] + G[0, 0, 0, x]*(I*Pi*RATIO[1] + 
        Log[mu2]*RATIO[-1 - 2*x^2] + RATIO[2 - (-1 + x)^(-1) - 4*x - x^2]) + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[-2*x^2] + RATIO[9/2 - 2*x - x^2]) + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[-x^2/2] + Pi^2*RATIO[(7*x^2)/12] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*
         RATIO[2 - (3*x)/2 - x^2/2]) + Pi^4*RATIO[31/288 - x^2/120] + 
      Log[mu2]^2*(RATIO[-7/4] + Pi^2*RATIO[1/24 + x^2/4]) + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[1, 1, 0, x]*
       (I*Pi*RATIO[1] + Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 0, x]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-x^2/2] + RATIO[3 - (3*x)/2 - (3*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[2 - (3*x)/2 - x^2/2]) + 
        Pi^2*RATIO[-1/2 + (7*x^2)/12]) + 
      Pi^2*RATIO[-23/24 + (3*x)/4 + (3*x^2)/4] + G[1, 0, 0, 0, x]*
       RATIO[-2 + x^2] + G[1, 1, x]*(Pi^2*RATIO[(5*x^2)/12] + 
        Log[mu2]^2*RATIO[x^2/2] + Log[mu2]*RATIO[-5/2 + x/2 + x^2/2] + 
        RATIO[-5 + (3*x^2)/2]) + G[0, 0, x]*
       (I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + Log[mu2]^2*RATIO[x^2/2] + 
        Pi^2*RATIO[1/2 + (5*x^2)/12] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[-3/2 + 1/(2*(-1 + x)) + (5*x)/2 + x^2/2]) + 
        RATIO[-1/2 + 1/(2*(-1 + x)) + 3*x + (3*x^2)/2]) + 
      G[0, 0, 0, 0, x]*RATIO[2 + 3*x^2] + 
      RATIO[3 + 1/(2*(-1 + x)) + (3*x)/2 + x^2/2]*Zeta[3] + 
      G[0, x]*(I*Pi^3*RATIO[-1/12] + Log[mu2]^3*RATIO[1/6] + 
        I*Pi*RATIO[7/2 + 1/(2*(-1 + x))] + RATIO[2 - 3*x] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[1/2 - x/2]) + 
        Log[mu2]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + RATIO[1 - (3*x)/2] + 
          Pi^2*RATIO[-7/12 - x^2/2]) + Pi^2*RATIO[1/6 - 1/(4*(-1 + x)) - 
           (2*x)/3 - x^2/4] + RATIO[-10/3 - x^2]*Zeta[3]) + 
      G[1, x]*(I*Pi^3*RATIO[-1/6] + Log[mu2]^2*RATIO[1/4 + x/2] + 
        Log[mu2]*(Pi^2*RATIO[-x^2/2] + RATIO[2 + (3*x)/2]) + RATIO[4 + 3*x] + 
        Pi^2*RATIO[23/24 - (5*x)/6 - x^2/4] + RATIO[1 - x^2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-7] + I*Pi*RATIO[-1/2] + I*Pi^3*RATIO[-1/6] + 
        Pi^2*RATIO[-7/8 + (3*x)/4 + x^2/4] + RATIO[10/3 + x^2]*Zeta[3]))/
     Nc) + e^3*Qf*(Nc*(G[0, 1, 1, 1, 1, x]*RATIO[-3] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-2] + I*Pi*G[0, 0, 0, 1, x]*RATIO[-1] + 
      I*Pi*G[1, 1, 0, 1, x]*RATIO[-1] + G[0, 0, 0, 1, 1, x]*RATIO[-1] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-1] + Pi^2*RATIO[-7/12] + 
      Pi^4*RATIO[-47/960] + I*Pi^5*RATIO[-1/96] + Log[mu2]^5*RATIO[1/60] + 
      Log[mu2]^4*(I*Pi*RATIO[1/24] + RATIO[1/16]) + 
      Log[mu2]^3*(Pi^2*RATIO[-1/9] + RATIO[7/12]) + I*Pi*G[0, 1, 0, 1, x]*
       RATIO[1] + I*Pi*G[1, 0, 0, 1, x]*RATIO[1] + G[0, 1, 0, 1, 1, x]*
       RATIO[1] + G[1, 0, 0, 1, 1, x]*RATIO[1] + G[0, 0, 1, 1, 1, x]*
       RATIO[2] + G[1, 1, 1, 1, 1, x]*RATIO[3] + RATIO[28] + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[2] + 
        RATIO[3 - 3/x]) + G[1, 0, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[3/2 - 3/(2*x)]) + 
      G[1, 0, 1, x]*(Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[3/2 - 3/(2*x)]) + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[1] + RATIO[-3/2 + 3/(2*x)]) + 
      G[0, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[1, 1, 1, x]*(Pi^2*RATIO[5/12] + 
        Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - 7/x] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/2 - 3/x]) + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[-5/12] + I*Pi*RATIO[3/2 - 3/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[-3/2 + 3/(2*x)]) + 
        RATIO[-7/2 + 7/(2*x)]) + G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + 
        I*Pi^3*RATIO[1/4] + Pi^2*RATIO[3/4 - 3/(4*x)] + 
        Log[mu2]*(Pi^2*RATIO[1/2] + I*Pi*RATIO[-3/2 + 3/(2*x)]) + 
        I*Pi*RATIO[-7/2 + 7/(2*x)]) + G[1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + RATIO[-3 + 9/(2*x)]) + 
      G[1, 1, x]*(I*Pi^3*RATIO[-1/4] + I*Pi*RATIO[7/2 - 7/(2*x)] + 
        Pi^2*RATIO[-3/4 + 5/(8*x)] + Log[mu2]^2*(I*Pi*RATIO[1/2] + 
          RATIO[3/(4*x)]) + Log[mu2]*(Pi^2*RATIO[-1/2] + 
          I*Pi*RATIO[3/2 - 3/(2*x)] + RATIO[7/(2*x)]) + RATIO[7/x]) + 
      (RATIO[-49/6] + Pi^2*RATIO[14/9])*Zeta[3] + 
      Log[mu2]^2*(I*Pi^3*RATIO[-1/8] + Pi^2*RATIO[-1/16] + RATIO[7/2] + 
        RATIO[-7/3]*Zeta[3]) + Log[mu2]*(Pi^2*RATIO[-7/24] + 
        Pi^4*RATIO[13/720] + RATIO[14] + (RATIO[-7/2] + I*Pi*RATIO[-7/3])*
         Zeta[3]) + G[1, x]*(RATIO[-14] + Log[mu2]^3*(RATIO[-1/4] + 
          I*Pi*RATIO[-1/6]) + Pi^4*RATIO[-73/1440] + 
        Log[mu2]^4*RATIO[-1/24] + Pi^2*RATIO[49/24 - 7/(4*x)] + 
        I*Pi^3*RATIO[3/8 - 3/(8*x)] + Log[mu2]^2*(RATIO[-7/4] + 
          Pi^2*RATIO[7/24] + I*Pi*RATIO[-3/4 + 3/(4*x)]) + 
        I*Pi*RATIO[-7 + 7/x] + (I*Pi*RATIO[7/3] + RATIO[7/2])*Zeta[3] + 
        Log[mu2]*(RATIO[-7] + I*Pi^3*RATIO[1/4] + Pi^2*RATIO[7/8 - 3/(4*x)] + 
          I*Pi*RATIO[-7/2 + 7/(2*x)] + RATIO[7/3]*Zeta[3])) + 
      RATIO[-62/5]*Zeta[5]) + (RATIO[-28] + I*Pi*RATIO[-2] + 
      G[0, 1, 1, 0, 0, x]*RATIO[-1] + G[1, 0, 1, 0, 0, x]*RATIO[-1] + 
      Log[mu2]^4*RATIO[-1/16] + Log[mu2]^5*RATIO[-1/120] + 
      I*Pi^5*RATIO[1/45] + G[0, 0, 1, 0, 0, x]*RATIO[1] + 
      G[1, 1, 1, 0, 0, x]*RATIO[1] + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[1] + RATIO[-3/2 - 1/(2*(-1 + x))]) + 
      I*Pi^3*RATIO[-11/24 - 1/(12*(-1 + x))] + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + RATIO[3/2 + 1/(2*(-1 + x))]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[-4*x^2] + G[0, 1, 1, 1, 1, x]*RATIO[-2*x^2] + 
      G[0, 0, 1, 1, 1, x]*RATIO[-x^2] + G[1, 0, 1, 1, 1, x]*RATIO[-x^2] + 
      Pi^2*G[0, 1, 1, x]*RATIO[-x^2/2] + G[0, 0, 0, 0, 1, x]*RATIO[x^2] + 
      G[0, 0, 0, 1, 0, x]*RATIO[x^2] + G[0, 0, 1, 0, 1, x]*RATIO[x^2] + 
      G[0, 0, 1, 1, 0, x]*RATIO[x^2] + G[0, 1, 0, 0, 1, x]*RATIO[x^2] + 
      G[0, 1, 0, 1, 0, x]*RATIO[x^2] + G[0, 1, 1, 0, 1, x]*RATIO[x^2] + 
      G[0, 1, 1, 1, 0, x]*RATIO[x^2] + G[1, 0, 0, 0, 1, x]*RATIO[x^2] + 
      G[1, 0, 0, 1, 0, x]*RATIO[x^2] + G[1, 0, 1, 0, 1, x]*RATIO[x^2] + 
      G[1, 0, 1, 1, 0, x]*RATIO[x^2] + G[1, 1, 0, 0, 1, x]*RATIO[x^2] + 
      G[1, 1, 0, 1, 0, x]*RATIO[x^2] + G[1, 1, 1, 0, 1, x]*RATIO[x^2] + 
      G[1, 1, 1, 1, 0, x]*RATIO[x^2] + G[0, 0, 0, 0, 0, x]*
       RATIO[-3 - 4*x^2] + G[1, 0, 0, 0, 0, x]*RATIO[3 - 2*x^2] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-2 - x^2] + G[0, 1, 0, 0, 0, x]*
       RATIO[2 - x^2] + G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-x^2] + 
        Pi^2*RATIO[-x^2/3] + RATIO[8 - (3*x)/2 - 3*x^2] + 
        Log[mu2]*RATIO[9/2 - 2*x - x^2]) + G[1, 0, 0, x]*
       (Log[mu2]^2*RATIO[1/2] + I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/2 + 1/(2*(-1 + x))]) + 
        RATIO[7/2 + 1/(2*(-1 + x))] + Pi^2*RATIO[5/12 - x^2/2]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[-x^2] + 
        RATIO[2 - (3*x)/2 - x^2/2]) + G[1, 0, 1, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[0, 0, 1, 0, x]*(I*Pi*RATIO[1] + Log[mu2]*RATIO[-x^2] + 
        RATIO[2 - (3*x)/2 - x^2/2]) + G[1, 1, 1, 0, x]*
       (I*Pi*RATIO[1] + Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
        RATIO[-(-1 + x)^(-1) - (9*x)/2 - 3*x^2] + 
        Log[mu2]^2*RATIO[-1/2 - x^2] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[2 - (-1 + x)^(-1) - 4*x - x^2]) + 
        Pi^2*RATIO[-5/12 - x^2/3]) + 
      Pi^4*RATIO[57/320 + 3/(80*(-1 + x)) - x/80 - x^2/240] + 
      Log[mu2]^3*(RATIO[-7/12] + Pi^2*RATIO[1/72 + x^2/12]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[1] + RATIO[-5 - (-1 + x)^(-1) + (3*x)/2 + 
          x^2/2] + Log[mu2]*RATIO[-2 + x^2]) + G[0, 0, 1, x]*
       (Pi^2*RATIO[(-7*x^2)/12] + Log[mu2]^2*RATIO[x^2/2] + 
        Log[mu2]*RATIO[-2 + (3*x)/2 + x^2/2] + 
        RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + G[1, 0, 1, x]*
       (Pi^2*RATIO[(-7*x^2)/12] + Log[mu2]^2*RATIO[x^2/2] + 
        Log[mu2]*RATIO[-2 + (3*x)/2 + x^2/2] + 
        RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + G[0, 1, 0, x]*
       (I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + Log[mu2]^2*RATIO[x^2/2] + 
        Pi^2*RATIO[1/2 - (7*x^2)/12] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[-2 + (3*x)/2 + x^2/2]) + RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[x^2/2] + Pi^2*RATIO[-1/2 - (7*x^2)/12] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
        RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + 
      Pi^2*RATIO[-23/12 + (3*x)/2 + (3*x^2)/2] + G[1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[3*x^2] + RATIO[-13/2 + (7*x)/2 + (3*x^2)/2]) + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[-1] + RATIO[-5/2 + 3/(2*(-1 + x)) + 
          (11*x)/2 + (3*x^2)/2] + Log[mu2]*RATIO[2 + 3*x^2]) + 
      (Pi^2*RATIO[-5/18 - (5*x^2)/4] + RATIO[26/3 + 1/(2*(-1 + x)) + 
          (3*x)/2 + (3*x^2)/2])*Zeta[3] + G[1, 1, x]*(I*Pi^3*RATIO[-1/6] + 
        Log[mu2]^3*RATIO[x^2/6] + Pi^2*RATIO[-19/24 + (17*x)/24 + 
           (5*x^2)/24] + Log[mu2]^2*RATIO[-5/4 + x/4 + x^2/4] + 
        Log[mu2]*(Pi^2*RATIO[(5*x^2)/12] + RATIO[-5 + (3*x^2)/2]) + 
        RATIO[-10 + 3*x^2] + RATIO[1 - (4*x^2)/3]*Zeta[3]) + 
      G[0, 0, x]*(I*Pi^3*RATIO[1/12] + I*Pi*RATIO[-7/2 - 1/(2*(-1 + x))] + 
        Log[mu2]^3*RATIO[x^2/6] + Pi^2*RATIO[-1/8 + 5/(24*(-1 + x)) + 
           (13*x)/24 + (5*x^2)/24] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[-3/4 + 1/(4*(-1 + x)) + (5*x)/4 + x^2/4]) + 
        Log[mu2]*(I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[1/2 + (5*x^2)/12] + RATIO[-1/2 + 1/(2*(-1 + x)) + 3*x + 
            (3*x^2)/2]) + RATIO[-1 + (-1 + x)^(-1) + 6*x + 3*x^2] + 
        RATIO[1 - (4*x^2)/3]*Zeta[3]) + Log[mu2]^2*(RATIO[-7/2] + 
        I*Pi*RATIO[-1/4] + I*Pi^3*RATIO[-1/12] + 
        Pi^2*RATIO[-7/16 + (3*x)/8 + x^2/8] + RATIO[5/3 + x^2/2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-14] + I*Pi*RATIO[-1] + 
        I*Pi^3*RATIO[-1/4 - 1/(12*(-1 + x))] + Pi^4*RATIO[31/288 - x^2/120] + 
        Pi^2*RATIO[-23/24 + (3*x)/4 + (3*x^2)/4] + 
        RATIO[3 + 1/(2*(-1 + x)) + (3*x)/2 + x^2/2]*Zeta[3]) + 
      G[0, 1, x]*(I*Pi^3*RATIO[1/6] + Log[mu2]^3*RATIO[-x^2/6] + 
        RATIO[6 - 3*x - 3*x^2] + Log[mu2]*(Pi^2*RATIO[(7*x^2)/12] + 
          RATIO[3 - (3*x)/2 - (3*x^2)/2]) + Log[mu2]^2*
         RATIO[1 - (3*x)/4 - x^2/4] + Pi^2*RATIO[-7/6 + (7*x)/8 + 
           (7*x^2)/24] + RATIO[-1 + (10*x^2)/3]*Zeta[3]) + 
      G[1, 0, x]*(I*Pi^3*RATIO[-1/12] + I*Pi*RATIO[7/2 + 1/(2*(-1 + x))] + 
        Log[mu2]^3*RATIO[-x^2/6] + RATIO[6 - 3*x - 3*x^2] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[1 - (3*x)/4 - x^2/4]) + 
        Pi^2*RATIO[-23/12 - 1/(4*(-1 + x)) + (7*x)/8 + (7*x^2)/24] + 
        Log[mu2]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
          RATIO[3 - (3*x)/2 - (3*x^2)/2] + Pi^2*RATIO[-1/2 + (7*x^2)/12]) + 
        RATIO[-1 + (10*x^2)/3]*Zeta[3]) + G[0, x]*(Log[mu2]^4*RATIO[1/24] + 
        I*Pi^3*RATIO[-1/8 - 1/(24*(-1 + x))] + 
        I*Pi*RATIO[7 + (-1 + x)^(-1)] + RATIO[4 - 6*x] + 
        Log[mu2]^3*(I*Pi*RATIO[1/6] + RATIO[1/6 - x/6]) + 
        Pi^2*RATIO[-1/3 - 1/(4*(-1 + x)) - (5*x)/8 - (3*x^2)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[3/4 + 1/(4*(-1 + x))] + RATIO[1/2 - (3*x)/4] + 
          Pi^2*RATIO[-7/24 - x^2/4]) + Pi^4*RATIO[-7/288 + x^2/120] + 
        (I*Pi*RATIO[-7/3] + RATIO[-11/6 - 1/(2*(-1 + x)) + (5*x)/6 - x^2/2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/12] + 
          I*Pi*RATIO[7/2 + 1/(2*(-1 + x))] + RATIO[2 - 3*x] + 
          Pi^2*RATIO[1/6 - 1/(4*(-1 + x)) - (2*x)/3 - x^2/4] + 
          RATIO[-10/3 - x^2]*Zeta[3])) + 
      G[1, x]*(I*Pi^3*RATIO[-1/4 - 1/(12*(-1 + x))] + 
        Log[mu2]^3*RATIO[1/12 + x/6] + Log[mu2]^2*(RATIO[1 + (3*x)/4] + 
          Pi^2*RATIO[-x^2/4]) + RATIO[8 + 6*x] + 
        Pi^2*RATIO[4/3 - (7*x)/8 - (3*x^2)/4] + Pi^4*RATIO[3/40 + x^2/120] + 
        RATIO[7/3 + 1/(2*(-1 + x)) - (23*x)/6 - x^2/2]*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/6] + RATIO[4 + 3*x] + 
          Pi^2*RATIO[23/24 - (5*x)/6 - x^2/4] + RATIO[1 - x^2]*Zeta[3])) + 
      RATIO[36/5 + x^2]*Zeta[5])/Nc) + 
  e^4*Qf*(Nc*(G[1, 1, 1, 1, 1, 1, x]*RATIO[-4] + G[0, 0, 1, 1, 1, 1, x]*
       RATIO[-3] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[-2] + Pi^2*RATIO[-7/6] + 
      I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[-1] + I*Pi*G[0, 1, 1, 0, 1, x]*
       RATIO[-1] + I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[-1] + 
      I*Pi*G[1, 1, 0, 0, 1, x]*RATIO[-1] + G[0, 0, 0, 0, 1, 1, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-1] + G[1, 0, 1, 0, 1, 1, x]*RATIO[-1] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-1] + Pi^4*RATIO[-329/2880] + 
      Pi^6*RATIO[-4/945] + Log[mu2]^6*RATIO[1/360] + 
      Log[mu2]^5*(I*Pi*RATIO[1/120] + RATIO[1/80]) + 
      Log[mu2]^4*(Pi^2*RATIO[-1/36] + RATIO[7/48]) + I*Pi*G[0, 0, 1, 0, 1, x]*
       RATIO[1] + I*Pi*G[0, 1, 0, 0, 1, x]*RATIO[1] + 
      I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[1] + I*Pi*G[1, 1, 1, 0, 1, x]*RATIO[1] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[1] + G[0, 1, 0, 0, 1, 1, x]*RATIO[1] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[1] + G[1, 1, 1, 0, 1, 1, x]*RATIO[1] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[2] + G[1, 1, 0, 1, 1, 1, x]*RATIO[2] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[3] + G[0, 1, 1, 1, 1, 1, x]*RATIO[4] + 
      RATIO[56] + G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[3] + 
        RATIO[9/2 - 6/x]) + G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[2] + RATIO[3 - 3/x]) + G[0, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + RATIO[3/2 - 3/(2*x)]) + 
      G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[3/2 - 3/(2*x)]) + G[0, 1, 0, 1, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[3/2 - 3/(2*x)]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[3/2 - 3/(2*x)]) + G[1, 0, 1, x]*(I*Pi^3*RATIO[-1/4] + 
        I*Pi*Log[mu2]^2*RATIO[1/2] + I*Pi*RATIO[7/2 - 7/(2*x)] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + I*Pi*RATIO[3/2 - 3/(2*x)]) + 
        Pi^2*RATIO[-3/4 + 3/(4*x)]) + G[0, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-3/2 + 3/(2*x)]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + 
        RATIO[-3/2 + 3/(2*x)]) + G[0, 0, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + 
        Pi^2*RATIO[1/2] + I*Pi*RATIO[-3/2 + 3/(2*x)]) + 
      G[1, 1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[0, 1, 1, 1, x]*
       (Pi^2*RATIO[1/3] + Log[mu2]^2*RATIO[1] + RATIO[7 - 7/x] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3 - 3/x]) + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[1, 0, 1, 1, x]*
       (Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - 7/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/2 - 3/(2*x)]) + 
        I*Pi*RATIO[-3/2 + 3/(2*x)]) + G[1, 0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + RATIO[-3 + 3/x]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        I*Pi*RATIO[3/2 - 3/(2*x)] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-3/2 + 3/(2*x)]) + RATIO[-7/2 + 7/(2*x)]) + 
      G[0, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + I*Pi^3*RATIO[1/4] + 
        Pi^2*RATIO[3/4 - 3/(4*x)] + Log[mu2]*(Pi^2*RATIO[1/2] + 
          I*Pi*RATIO[-3/2 + 3/(2*x)]) + I*Pi*RATIO[-7/2 + 7/(2*x)]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-3] + I*Pi*RATIO[1] + 
        RATIO[-9/2 + 9/(2*x)]) + G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + I*Pi*RATIO[3/2 - 3/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[-3 + 9/(2*x)]) + 
        RATIO[-7 + 21/(2*x)]) + (RATIO[-49/3] + Pi^2*RATIO[7/24] + 
        I*Pi^3*RATIO[7/12])*Zeta[3] + RATIO[49/9]*Zeta[3]^2 + 
      G[1, 1, 1, x]*(Log[mu2]^3*RATIO[1/6] + I*Pi^3*RATIO[1/4] + 
        RATIO[7 - 14/x] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[3/4 - 3/(2*x)]) + Pi^2*RATIO[5/8 - 1/(2*x)] + 
        Log[mu2]*(Pi^2*RATIO[5/12] + RATIO[7/2 - 7/x] + 
          I*Pi*RATIO[-3/2 + 3/(2*x)]) + I*Pi*RATIO[-7/2 + 7/(2*x)] + 
        RATIO[-7/3]*Zeta[3]) + Log[mu2]^2*(Pi^2*RATIO[-7/48] + 
        Pi^4*RATIO[13/1440] + RATIO[7] + (RATIO[-7/4] + I*Pi*RATIO[-7/6])*
         Zeta[3]) + Log[mu2]^3*(I*Pi^3*RATIO[-1/24] + Pi^2*RATIO[-1/48] + 
        RATIO[7/6] + RATIO[-7/9]*Zeta[3]) + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[-1/4] + Log[mu2]^3*RATIO[-1/6] + 
        I*Pi*RATIO[7/2 - 7/(2*x)] + Pi^2*RATIO[-5/8 + 5/(8*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[-3/4 + 3/(4*x)]) + 
        Log[mu2]*(Pi^2*RATIO[-5/12] + I*Pi*RATIO[3/2 - 3/(2*x)] + 
          RATIO[-7/2 + 7/(2*x)]) + RATIO[-7 + 7/x] + RATIO[7/3]*Zeta[3]) + 
      G[0, 1, x]*(I*Pi*Log[mu2]^3*RATIO[-1/6] + Pi^4*RATIO[-1/12] + 
        Pi^2*RATIO[7/4 - 7/(4*x)] + I*Pi^3*RATIO[3/8 - 3/(8*x)] + 
        Log[mu2]^2*(Pi^2*RATIO[1/4] + I*Pi*RATIO[-3/4 + 3/(4*x)]) + 
        Log[mu2]*(I*Pi^3*RATIO[1/4] + Pi^2*RATIO[3/4 - 3/(4*x)] + 
          I*Pi*RATIO[-7/2 + 7/(2*x)]) + I*Pi*RATIO[-7 + 7/x] + 
        I*Pi*RATIO[7/3]*Zeta[3]) + G[1, 1, x]*(Pi^4*RATIO[1/12] + 
        I*Pi*RATIO[7 - 7/x] + I*Pi^3*RATIO[-3/8 + 3/(8*x)] + 
        Pi^2*RATIO[-7/4 + 35/(24*x)] + Log[mu2]^3*(I*Pi*RATIO[1/6] + 
          RATIO[1/(4*x)]) + Log[mu2]^2*(Pi^2*RATIO[-1/4] + 
          I*Pi*RATIO[3/4 - 3/(4*x)] + RATIO[7/(4*x)]) + 
        Log[mu2]*(I*Pi^3*RATIO[-1/4] + I*Pi*RATIO[7/2 - 7/(2*x)] + 
          Pi^2*RATIO[-3/4 + 5/(8*x)] + RATIO[7/x]) + RATIO[14/x] + 
        (I*Pi*RATIO[-7/3] + RATIO[-7/(2*x)])*Zeta[3]) + 
      (RATIO[-93/10] + I*Pi*RATIO[-31/5])*Zeta[5] + 
      Log[mu2]*(Pi^2*RATIO[-7/12] + Pi^4*RATIO[-47/960] + 
        I*Pi^5*RATIO[-1/96] + RATIO[28] + (RATIO[-49/6] + Pi^2*RATIO[14/9])*
         Zeta[3] + RATIO[-62/5]*Zeta[5]) + 
      G[1, x]*(RATIO[-28] + Log[mu2]^4*(RATIO[-1/16] + I*Pi*RATIO[-1/24]) + 
        Log[mu2]^5*RATIO[-1/120] + I*Pi^5*RATIO[1/96] + 
        Pi^2*RATIO[49/12 - 7/(2*x)] + I*Pi^3*RATIO[7/8 - 7/(8*x)] + 
        Pi^4*RATIO[-73/960 + 1/(8*x)] + Log[mu2]^3*(RATIO[-7/12] + 
          Pi^2*RATIO[7/72] + I*Pi*RATIO[-1/4 + 1/(4*x)]) + 
        I*Pi*RATIO[-14 + 14/x] + (Pi^2*RATIO[-49/36] + RATIO[49/6] + 
          I*Pi*RATIO[7/2 - 7/(2*x)])*Zeta[3] + Log[mu2]^2*
         (RATIO[-7/2] + I*Pi^3*RATIO[1/8] + Pi^2*RATIO[7/16 - 3/(8*x)] + 
          I*Pi*RATIO[-7/4 + 7/(4*x)] + RATIO[7/6]*Zeta[3]) + 
        Log[mu2]*(RATIO[-14] + Pi^4*RATIO[-73/1440] + 
          Pi^2*RATIO[49/24 - 7/(4*x)] + I*Pi^3*RATIO[3/8 - 3/(8*x)] + 
          I*Pi*RATIO[-7 + 7/x] + (I*Pi*RATIO[7/3] + RATIO[7/2])*Zeta[3]) + 
        RATIO[31/5]*Zeta[5])) + (RATIO[-56] + I*Pi*RATIO[-4] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-1] + G[0, 1, 1, 1, 0, 0, x]*RATIO[-1] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-1] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-1] + 
      Log[mu2]^5*RATIO[-1/80] + Log[mu2]^6*RATIO[-1/720] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[1] + G[0, 1, 0, 1, 0, 0, x]*RATIO[1] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[1] + G[1, 1, 1, 1, 0, 0, x]*RATIO[1] + 
      G[0, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + 
        RATIO[-3/2 - 1/(2*(-1 + x))]) + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-3/2 - 1/(2*(-1 + x))]) + 
      I*Pi^3*RATIO[-11/12 - 1/(6*(-1 + x))] + 
      I*Pi^5*RATIO[1/30 + 1/(90*(-1 + x))] + G[0, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + RATIO[3/2 + 1/(2*(-1 + x))]) + 
      G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[3/2 + 1/(2*(-1 + x))]) + G[0, 0, 0, 0, 0, 1, x]*RATIO[-x^2] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-x^2] + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[-x^2] + G[0, 0, 0, 1, 1, 0, x]*RATIO[-x^2] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-x^2] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[-x^2] + G[0, 0, 1, 1, 0, 1, x]*RATIO[-x^2] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-x^2] + G[0, 1, 0, 0, 0, 1, x]*
       RATIO[-x^2] + G[0, 1, 0, 0, 1, 0, x]*RATIO[-x^2] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[-x^2] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-x^2] + G[0, 1, 1, 0, 0, 1, x]*RATIO[-x^2] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-x^2] + G[0, 1, 1, 1, 0, 1, x]*
       RATIO[-x^2] + G[0, 1, 1, 1, 1, 0, x]*RATIO[-x^2] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-x^2] + G[1, 0, 0, 0, 1, 0, x]*
       RATIO[-x^2] + G[1, 0, 0, 1, 0, 1, x]*RATIO[-x^2] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-x^2] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[-x^2] + G[1, 0, 1, 0, 1, 0, x]*RATIO[-x^2] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[-x^2] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[-x^2] + G[1, 1, 0, 0, 0, 1, x]*RATIO[-x^2] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-x^2] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[-x^2] + G[1, 1, 0, 1, 1, 0, x]*RATIO[-x^2] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[-x^2] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[-x^2] + G[1, 1, 1, 1, 0, 1, x]*RATIO[-x^2] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-x^2] + Pi^2*G[0, 0, 1, 1, x]*
       RATIO[x^2/2] + Pi^2*G[1, 0, 1, 1, x]*RATIO[x^2/2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[x^2] + G[0, 1, 0, 1, 1, 1, x]*RATIO[x^2] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[x^2] + G[1, 1, 0, 1, 1, 1, x]*RATIO[x^2] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[2*x^2] + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[2*x^2] + G[0, 1, 1, 1, 1, 1, x]*RATIO[3*x^2] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[5*x^2] + G[0, 0, 0, 0, 0, x]*
       (I*Pi*RATIO[1] + Log[mu2]*RATIO[-3 - 4*x^2] + 
        RATIO[3 - 2/(-1 + x) - 7*x - 2*x^2]) + G[1, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-4*x^2] + RATIO[17/2 - 5*x - 2*x^2]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-2*x^2] + RATIO[4 - 3*x - x^2]) + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[3 - 2*x^2] + 
        RATIO[17/2 + 3/(2*(-1 + x)) - 3*x - x^2]) + G[0, 0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-x^2] + RATIO[2 - (3*x)/2 - x^2/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-x^2] + 
        RATIO[2 - (3*x)/2 - x^2/2]) + G[0, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[-x^2/2] + Pi^2*RATIO[(7*x^2)/12] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*
         RATIO[2 - (3*x)/2 - x^2/2]) + G[0, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[-x^2/2] + Pi^2*RATIO[(7*x^2)/12] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*
         RATIO[2 - (3*x)/2 - x^2/2]) + G[1, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[-x^2/2] + Pi^2*RATIO[(7*x^2)/12] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*
         RATIO[2 - (3*x)/2 - x^2/2]) + G[1, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[-x^2/2] + Pi^2*RATIO[(7*x^2)/12] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*
         RATIO[2 - (3*x)/2 - x^2/2]) + G[1, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[1] + Log[mu2]*RATIO[-2 - x^2] + 
        RATIO[-1 - (-1 + x)^(-1) - (3*x)/2 - x^2/2]) + 
      G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[2 - x^2] + 
        RATIO[5 + (-1 + x)^(-1) - (3*x)/2 - x^2/2]) + 
      Pi^6*RATIO[409/120960 - (107*x^2)/6720] + 
      Pi^4*RATIO[1037/2880 + 3/(80*(-1 + x)) - x/80 - x^2/80] + 
      Log[mu2]^4*(RATIO[-7/48] + Pi^2*RATIO[1/288 + x^2/48]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        RATIO[-7/2 - 1/(2*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-3/2 - 1/(2*(-1 + x))]) + I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
        Pi^2*RATIO[-5/12 + x^2/2]) + G[1, 1, 0, 0, x]*
       (Log[mu2]^2*RATIO[1/2] + I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3/2 + 1/(2*(-1 + x))]) + 
        RATIO[7/2 + 1/(2*(-1 + x))] + Pi^2*RATIO[5/12 + x^2/2]) + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[0, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[0, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[1, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[1, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[0, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[1, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[1] + Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[0, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[1] + Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[1] + Log[mu2]*RATIO[x^2] + 
        RATIO[-2 + (3*x)/2 + x^2/2]) + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[1] + Log[mu2]*RATIO[x^2] + RATIO[-2 + (3*x)/2 + x^2/2]) + 
      G[0, 0, 1, 0, x]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-x^2/2] + RATIO[3 - (3*x)/2 - (3*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[2 - (3*x)/2 - x^2/2]) + 
        Pi^2*RATIO[-1/2 + (7*x^2)/12]) + G[1, 1, 1, 0, x]*
       (I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + Log[mu2]^2*RATIO[-x^2/2] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[2 - (3*x)/2 - x^2/2]) + Pi^2*RATIO[-1/2 + (7*x^2)/12]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-x^2/2] + RATIO[3 - (3*x)/2 - (3*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[2 - (3*x)/2 - x^2/2]) + 
        Pi^2*RATIO[1/2 + (7*x^2)/12]) + G[1, 0, 1, 0, x]*
       (I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + Log[mu2]^2*RATIO[-x^2/2] + 
        RATIO[3 - (3*x)/2 - (3*x^2)/2] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[2 - (3*x)/2 - x^2/2]) + Pi^2*RATIO[1/2 + (7*x^2)/12]) + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-2 + x^2] + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[-2 + x^2] + G[0, 1, 1, 0, 0, 0, x]*RATIO[2 + x^2] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[2 + x^2] + G[0, 1, 1, 1, x]*
       (Pi^2*RATIO[(5*x^2)/12] + Log[mu2]^2*RATIO[x^2/2] + 
        Log[mu2]*RATIO[-2 + (3*x)/2 + x^2/2] + 
        RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + G[1, 0, 0, 0, x]*
       (I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + Pi^2*RATIO[-1/3 + (5*x^2)/12] + 
        Log[mu2]^2*RATIO[-1 + x^2/2] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-5 - (-1 + x)^(-1) + (3*x)/2 + x^2/2]) + 
        RATIO[-10 - (-1 + x)^(-1) + (3*x)/2 + (3*x^2)/2]) + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-3 + 2*x^2] + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[3 + 2*x^2] + G[1, 0, 0, 0, 0, 0, x]*RATIO[-4 + 3*x^2] + 
      Pi^2*RATIO[-23/6 + 3*x + 3*x^2] + G[1, 1, 1, 1, x]*
       (Pi^2*RATIO[x^2/4] + Log[mu2]^2*RATIO[(3*x^2)/2] + 
        Log[mu2]*RATIO[-13/2 + (7*x)/2 + (3*x^2)/2] + 
        RATIO[-11 + 3*x + (9*x^2)/2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + Pi^2*RATIO[1/3 + x^2/4] + 
        Log[mu2]^2*RATIO[1 + (3*x^2)/2] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[-5/2 + 3/(2*(-1 + x)) + (11*x)/2 + (3*x^2)/2]) + 
        RATIO[1/2 + 3/(2*(-1 + x)) + 6*x + (9*x^2)/2]) + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[4 + 5*x^2] + 
      (I*Pi^3*RATIO[7/18] + I*Pi*RATIO[7/6] + 
        Pi^2*RATIO[25/12 - 1/(24*(-1 + x)) - (15*x)/8 - (5*x^2)/8] + 
        RATIO[52/3 + (-1 + x)^(-1) + 3*x + 3*x^2])*Zeta[3] + 
      RATIO[-91/18 - (7*x^2)/3]*Zeta[3]^2 + G[1, 0, 1, x]*
       (I*Pi^3*RATIO[1/6] + Log[mu2]^3*RATIO[x^2/6] + 
        Pi^2*RATIO[7/6 - (7*x)/8 - (7*x^2)/24] + Log[mu2]^2*
         RATIO[-1 + (3*x)/4 + x^2/4] + Log[mu2]*(Pi^2*RATIO[(-7*x^2)/12] + 
          RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + RATIO[-6 + 3*x + 3*x^2] + 
        RATIO[-1 - (10*x^2)/3]*Zeta[3]) + G[1, 1, 0, x]*
       (I*Pi^3*RATIO[-1/12] + I*Pi*RATIO[7/2 + 1/(2*(-1 + x))] + 
        Log[mu2]^3*RATIO[x^2/6] + Pi^2*RATIO[5/12 - 1/(4*(-1 + x)) - 
           (7*x)/8 - (7*x^2)/24] + Log[mu2]^2*(I*Pi*RATIO[1/2] + 
          RATIO[-1 + (3*x)/4 + x^2/4]) + Log[mu2]*
         (I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + Pi^2*RATIO[-1/2 - (7*x^2)/12] + 
          RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + RATIO[-6 + 3*x + 3*x^2] + 
        RATIO[-1 - (10*x^2)/3]*Zeta[3]) + G[0, 0, 1, x]*
       (I*Pi^3*RATIO[-1/6] + Log[mu2]^3*RATIO[x^2/6] + 
        Pi^2*RATIO[7/6 - (7*x)/8 - (7*x^2)/24] + Log[mu2]^2*
         RATIO[-1 + (3*x)/4 + x^2/4] + Log[mu2]*(Pi^2*RATIO[(-7*x^2)/12] + 
          RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + RATIO[-6 + 3*x + 3*x^2] + 
        RATIO[1 - (10*x^2)/3]*Zeta[3]) + G[0, 1, 0, x]*
       (I*Pi^3*RATIO[1/12] + I*Pi*RATIO[-7/2 - 1/(2*(-1 + x))] + 
        Log[mu2]^3*RATIO[x^2/6] + Pi^2*RATIO[23/12 + 1/(4*(-1 + x)) - 
           (7*x)/8 - (7*x^2)/24] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[-1 + (3*x)/4 + x^2/4]) + Log[mu2]*
         (I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + Pi^2*RATIO[1/2 - (7*x^2)/12] + 
          RATIO[-3 + (3*x)/2 + (3*x^2)/2]) + RATIO[-6 + 3*x + 3*x^2] + 
        RATIO[1 - (10*x^2)/3]*Zeta[3]) + G[1, 0, 0, x]*
       (I*Pi^3*RATIO[1/12] + Log[mu2]^3*RATIO[1/6] + 
        I*Pi*RATIO[-7/2 - 1/(2*(-1 + x))] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[3/4 + 1/(4*(-1 + x))]) + RATIO[7 + (-1 + x)^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[-3/2 - 1/(2*(-1 + x))] + 
          RATIO[7/2 + 1/(2*(-1 + x))] + Pi^2*RATIO[5/12 - x^2/2]) + 
        Pi^2*RATIO[13/8 + 5/(24*(-1 + x)) - (3*x)/4 - x^2/4] + 
        RATIO[-4/3 - x^2]*Zeta[3]) + G[0, 1, 1, x]*(I*Pi^3*RATIO[1/6] + 
        Pi^2*Log[mu2]*RATIO[-x^2/2] + Pi^2*RATIO[1 - (3*x)/4 - x^2/4] + 
        RATIO[-1 - x^2]*Zeta[3]) + Log[mu2]^3*(RATIO[-7/6] + 
        I*Pi*RATIO[-1/12] + I*Pi^3*RATIO[-1/36] + 
        Pi^2*RATIO[-7/48 + x/8 + x^2/24] + RATIO[5/9 + x^2/6]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-7] + I*Pi*RATIO[-1/2] + 
        I*Pi^3*RATIO[-1/8 - 1/(24*(-1 + x))] + Pi^4*RATIO[31/576 - x^2/240] + 
        Pi^2*RATIO[-23/48 + (3*x)/8 + (3*x^2)/8] + 
        RATIO[3/2 + 1/(4*(-1 + x)) + (3*x)/4 + x^2/4]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[-1/6] + Log[mu2]^3*RATIO[-x^2/3] + 
        RATIO[16 - 3*x - 6*x^2] + Log[mu2]*(Pi^2*RATIO[-x^2/3] + 
          RATIO[8 - (3*x)/2 - 3*x^2]) + Log[mu2]^2*RATIO[9/4 - x - x^2/2] + 
        Pi^2*RATIO[5/8 - (7*x)/12 - x^2/6] + RATIO[1 + (11*x^2)/3]*Zeta[3]) + 
      G[0, 0, 0, x]*(I*Pi^3*RATIO[-1/12] + I*Pi*RATIO[7/2 + 1/(2*(-1 + x))] + 
        RATIO[-2/(-1 + x) - 9*x - 6*x^2] + Log[mu2]^2*(I*Pi*RATIO[1/2] + 
          RATIO[1 - 1/(2*(-1 + x)) - 2*x - x^2/2]) + 
        Log[mu2]*(I*Pi*RATIO[3/2 + 1/(2*(-1 + x))] + 
          RATIO[-(-1 + x)^(-1) - (9*x)/2 - 3*x^2] + 
          Pi^2*RATIO[-5/12 - x^2/3]) + Log[mu2]^3*RATIO[-1/6 - x^2/3] + 
        Pi^2*RATIO[1/12 - 1/(6*(-1 + x)) - (5*x)/12 - x^2/6] + 
        RATIO[4/3 + (11*x^2)/3]*Zeta[3]) + G[1, 1, x]*
       (I*Pi^3*RATIO[-1/4 - 1/(12*(-1 + x))] + Log[mu2]^4*RATIO[x^2/24] + 
        Pi^4*RATIO[3/40 - (59*x^2)/1440] + Log[mu2]^3*
         RATIO[-5/12 + x/12 + x^2/12] + 
        Pi^2*RATIO[-13/12 + (3*x)/4 + (5*x^2)/8] + 
        Log[mu2]^2*(Pi^2*RATIO[(5*x^2)/24] + RATIO[-5/2 + (3*x^2)/4]) + 
        RATIO[-20 + 6*x^2] + RATIO[16/3 + 1/(2*(-1 + x)) + x/3 - (2*x^2)/3]*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/6] + 
          Pi^2*RATIO[-19/24 + (17*x)/24 + (5*x^2)/24] + RATIO[-10 + 3*x^2] + 
          RATIO[1 - (4*x^2)/3]*Zeta[3])) + G[0, 0, x]*
       (I*Pi*RATIO[-7 - (-1 + x)^(-1)] + 
        I*Pi^3*RATIO[1/8 + 1/(24*(-1 + x))] + Log[mu2]^4*RATIO[x^2/24] + 
        Pi^4*RATIO[-1/120 - (59*x^2)/1440] + Log[mu2]^3*(I*Pi*RATIO[-1/6] + 
          RATIO[-1/4 + 1/(12*(-1 + x)) + (5*x)/12 + x^2/12]) + 
        Pi^2*RATIO[7/24 + 5/(24*(-1 + x)) + x/2 + (5*x^2)/8] + 
        Log[mu2]^2*(I*Pi*RATIO[-3/4 - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[1/4 + (5*x^2)/24] + RATIO[-1/4 + 1/(4*(-1 + x)) + 
            (3*x)/2 + (3*x^2)/4]) + RATIO[-2 + 2/(-1 + x) + 12*x + 6*x^2] + 
        (I*Pi*RATIO[7/3] + RATIO[3 - 2/(3*(-1 + x)) - (13*x)/3 - (2*x^2)/3])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1/12] + 
          I*Pi*RATIO[-7/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/8 + 5/(24*(-1 + x)) + (13*x)/24 + (5*x^2)/24] + 
          RATIO[-1 + (-1 + x)^(-1) + 6*x + 3*x^2] + RATIO[1 - (4*x^2)/3]*
           Zeta[3])) + G[0, 1, x]*(I*Pi^3*RATIO[1/4 + 1/(12*(-1 + x))] + 
        Log[mu2]^4*RATIO[-x^2/24] + RATIO[12 - 6*x - 6*x^2] + 
        Log[mu2]^2*(Pi^2*RATIO[(7*x^2)/24] + RATIO[3/2 - (3*x)/4 - 
            (3*x^2)/4]) + Log[mu2]^3*RATIO[1/3 - x/4 - x^2/12] + 
        Pi^4*RATIO[-3/40 + (7*x^2)/288] + 
        Pi^2*RATIO[-7/4 + (7*x)/8 + (7*x^2)/8] + 
        RATIO[-49/6 - 1/(2*(-1 + x)) + 5*x + (5*x^2)/3]*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[1/6] + RATIO[6 - 3*x - 3*x^2] + 
          Pi^2*RATIO[-7/6 + (7*x)/8 + (7*x^2)/24] + RATIO[-1 + (10*x^2)/3]*
           Zeta[3])) + G[1, 0, x]*(I*Pi^3*RATIO[-1/8 - 1/(24*(-1 + x))] + 
        I*Pi*RATIO[7 + (-1 + x)^(-1)] + Log[mu2]^4*RATIO[-x^2/24] + 
        RATIO[12 - 6*x - 6*x^2] + Log[mu2]^3*(I*Pi*RATIO[1/6] + 
          RATIO[1/3 - x/4 - x^2/12]) + Pi^4*RATIO[1/120 + (7*x^2)/288] + 
        Log[mu2]^2*(I*Pi*RATIO[3/4 + 1/(4*(-1 + x))] + 
          RATIO[3/2 - (3*x)/4 - (3*x^2)/4] + Pi^2*RATIO[-1/4 + (7*x^2)/24]) + 
        Pi^2*RATIO[-7/2 - 1/(4*(-1 + x)) + (7*x)/8 + (7*x^2)/8] + 
        (I*Pi*RATIO[-7/3] + RATIO[-49/6 - 1/(2*(-1 + x)) + 5*x + (5*x^2)/3])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/12] + 
          I*Pi*RATIO[7/2 + 1/(2*(-1 + x))] + RATIO[6 - 3*x - 3*x^2] + 
          Pi^2*RATIO[-23/12 - 1/(4*(-1 + x)) + (7*x)/8 + (7*x^2)/24] + 
          RATIO[-1 + (10*x^2)/3]*Zeta[3])) + 
      RATIO[44/5 + 1/(2*(-1 + x)) + (3*x)/2 + x^2/2]*Zeta[5] + 
      G[0, x]*(I*Pi^5*RATIO[-47/1440] + Log[mu2]^5*RATIO[1/120] + 
        I*Pi^3*RATIO[-7/24 - 1/(24*(-1 + x))] + I*Pi*RATIO[14 + 2/(-1 + x)] + 
        RATIO[8 - 12*x] + Log[mu2]^4*(I*Pi*RATIO[1/24] + 
          RATIO[1/24 - x/24]) + Pi^2*RATIO[-2/3 - 1/(2*(-1 + x)) - (5*x)/4 - 
           (3*x^2)/2] + Log[mu2]^3*(I*Pi*RATIO[1/4 + 1/(12*(-1 + x))] + 
          RATIO[1/6 - x/4] + Pi^2*RATIO[-7/72 - x^2/12]) + 
        Pi^4*RATIO[-53/1440 + 1/(240*(-1 + x)) + (13*x)/288 + x^2/240] + 
        (I*Pi*RATIO[-7/2 - 7/(6*(-1 + x))] + RATIO[-17/6 - 1/(2*(-1 + x)) + 
            2*x - (3*x^2)/2] + Pi^2*RATIO[13/9 + (5*x^2)/4])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/24] + I*Pi*RATIO[7/4 + 1/(4*(-1 + x))] + 
          RATIO[1 - (3*x)/2] + Pi^2*RATIO[1/12 - 1/(8*(-1 + x)) - x/3 - 
             x^2/8] + RATIO[-5/3 - x^2/2]*Zeta[3]) + 
        Log[mu2]*(I*Pi^3*RATIO[-1/8 - 1/(24*(-1 + x))] + 
          I*Pi*RATIO[7 + (-1 + x)^(-1)] + RATIO[4 - 6*x] + 
          Pi^2*RATIO[-1/3 - 1/(4*(-1 + x)) - (5*x)/8 - (3*x^2)/4] + 
          Pi^4*RATIO[-7/288 + x^2/120] + (I*Pi*RATIO[-7/3] + 
            RATIO[-11/6 - 1/(2*(-1 + x)) + (5*x)/6 - x^2/2])*Zeta[3]) + 
        RATIO[-36/5 - x^2]*Zeta[5]) + G[1, x]*(I*Pi^5*RATIO[1/45] + 
        I*Pi^3*RATIO[-7/12 - 1/(12*(-1 + x))] + Log[mu2]^4*
         RATIO[1/48 + x/24] + Log[mu2]^3*(RATIO[1/3 + x/4] + 
          Pi^2*RATIO[-x^2/12]) + RATIO[16 + 12*x] + 
        Pi^2*RATIO[8/3 - (7*x)/4 - (3*x^2)/2] + 
        Pi^4*RATIO[229/2880 + 3/(80*(-1 + x)) - (29*x)/1440 + x^2/240] + 
        (RATIO[11/6 + 1/(2*(-1 + x)) - 5*x - (3*x^2)/2] + 
          Pi^2*RATIO[-1/12 + (5*x^2)/4])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/12] + RATIO[2 + (3*x)/2] + 
          Pi^2*RATIO[23/48 - (5*x)/12 - x^2/8] + RATIO[1/2 - x^2/2]*
           Zeta[3]) + Log[mu2]*(I*Pi^3*RATIO[-1/4 - 1/(12*(-1 + x))] + 
          RATIO[8 + 6*x] + Pi^2*RATIO[4/3 - (7*x)/8 - (3*x^2)/4] + 
          Pi^4*RATIO[3/40 + x^2/120] + RATIO[7/3 + 1/(2*(-1 + x)) - 
             (23*x)/6 - x^2/2]*Zeta[3]) + RATIO[1 - x^2]*Zeta[5]) + 
      Log[mu2]*(RATIO[-28] + I*Pi*RATIO[-2] + I*Pi^5*RATIO[1/45] + 
        I*Pi^3*RATIO[-11/24 - 1/(12*(-1 + x))] + 
        Pi^4*RATIO[57/320 + 3/(80*(-1 + x)) - x/80 - x^2/240] + 
        Pi^2*RATIO[-23/12 + (3*x)/2 + (3*x^2)/2] + 
        (Pi^2*RATIO[-5/18 - (5*x^2)/4] + RATIO[26/3 + 1/(2*(-1 + x)) + 
            (3*x)/2 + (3*x^2)/2])*Zeta[3] + RATIO[36/5 + x^2]*Zeta[5]))/Nc)}


==> anc/H_qg_qa_--++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*((Log[mu2]^3*RATIO[1/9] + Log[mu2]^2*RATIO[19/18] + RATIO[3401/648] + 
      G[0, 1, 1, x]*RATIO[(-2*x^2)/3] + G[1, 0, 1, x]*RATIO[(-2*x^2)/3] + 
      G[1, 1, 0, x]*RATIO[(-2*x^2)/3] + G[0, 0, x]*(RATIO[(-19*x^2)/9] + 
        Log[mu2]*RATIO[(-2*x^2)/3]) + G[1, x]*(RATIO[-7/18 - (19*x)/9] + 
        Log[mu2]*RATIO[-1/3 - (2*x)/3] + Pi^2*RATIO[(2*x^2)/9]) + 
      G[0, 0, 0, x]*RATIO[(2*x^2)/3] + G[1, 1, 1, x]*RATIO[(4*x^2)/3] + 
      G[1, 1, x]*(Log[mu2]*RATIO[(-2*x^2)/3] + 
        RATIO[2/3 + (4*x)/3 - (19*x^2)/9]) + 
      Pi^2*RATIO[35/108 + (2*x)/9 - (19*x^2)/18] + 
      Log[mu2]*(RATIO[191/54] + Pi^2*RATIO[1/9 - x^2/3]) + 
      G[0, x]*(I*Pi*RATIO[-19/9] + Log[mu2]^2*RATIO[-1/3] + 
        Log[mu2]*(I*Pi*RATIO[-2/3] + RATIO[-16/9 + (2*x)/3]) + 
        RATIO[-85/27 + (19*x)/9] + Pi^2*RATIO[1/3 + x^2/9]) + 
      G[0, 1, x]*(Log[mu2]*RATIO[(2*x^2)/3] + 
        RATIO[-1/3 - (2*x)/3 + (19*x^2)/9]) + 
      G[1, 0, x]*(Log[mu2]*RATIO[(2*x^2)/3] + 
        RATIO[-1/3 - (2*x)/3 + (19*x^2)/9]) + RATIO[1/9]*Zeta[3])/Nc + 
    Nc*(RATIO[-3661/648] + G[1, 1, 1, x]*RATIO[-2/3] + 
      Log[mu2]^2*(RATIO[-29/18] + I*Pi*RATIO[-1/3]) + 
      Log[mu2]^3*RATIO[-2/9] + I*Pi^3*RATIO[1/9] + 
      Log[mu2]*(RATIO[-229/54] + I*Pi*RATIO[-10/9] + Pi^2*RATIO[1/3]) + 
      Pi^2*RATIO[35/54] + I*Pi*G[0, 1, x]*RATIO[2/3] + 
      G[0, 1, 1, x]*RATIO[2/3] + I*Pi*RATIO[-1/27 - x^(-1)] + 
      G[1, x]*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/3] + 
        Log[mu2]*(I*Pi*RATIO[2/3] + RATIO[19/9]) + 
        I*Pi*RATIO[19/9 - x^(-2)] + RATIO[227/54 - x^(-1)]) + 
      G[1, 1, x]*(I*Pi*RATIO[-2/3] + RATIO[-x^(-2)]) + RATIO[4/9]*Zeta[3])) + 
  Qf*(RATIO[-14135/648] + G[1, 0, 0, 0, x]*RATIO[-2] + 
    G[0, 1, 1, 1, x]*RATIO[-1] + Log[mu2]^4*RATIO[1/2] + 
    Log[mu2]^3*(I*Pi*RATIO[1/2] + RATIO[59/36]) + I*Pi*RATIO[-7/2 - x^(-1)] + 
    G[0, 1, 0, 1, x]*RATIO[x^2] + G[0, 1, 1, 0, x]*RATIO[x^2] + 
    G[1, 0, 0, 1, x]*RATIO[2*x^2] + G[1, 0, 1, 0, x]*RATIO[2*x^2] + 
    G[0, 0, 0, 1, x]*RATIO[1 - 3*x^2] + G[0, 0, 1, 0, x]*RATIO[1 - 3*x^2] + 
    G[1, 0, 1, 1, x]*RATIO[1 - 3*x^2] + G[1, 1, 0, 0, x]*RATIO[1 - 2*x^2] + 
    G[1, 1, 0, x]*(I*Pi*RATIO[-3*x^2] + Log[mu2]*RATIO[-2*x^2] + 
      RATIO[-1 + 3*x - (4*x^2)/3]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[-2*x^2] + 
      I*Pi*RATIO[1 - 3*x^2] + RATIO[-1 + 3*x - (4*x^2)/3]) + 
    G[0, 1, 0, 0, x]*RATIO[-1 - x^2] + G[0, 1, 1, x]*
     (Log[mu2]*RATIO[-2*x^2] + RATIO[-2 + 4*x - (35*x^2)/6] + 
      I*Pi*RATIO[-1 - x^2]) + G[1, 1, 1, 1, x]*RATIO[1 - x^2] + 
    G[0, 0, 0, x]*(RATIO[-7/2 + 7*x - (43*x^2)/6] + I*Pi*RATIO[3 - x^2]) + 
    Log[mu2]^2*(RATIO[37/36] + I*Pi*RATIO[3/2] + Pi^2*RATIO[-1/4 - x^2/2]) + 
    Pi^4*RATIO[1/180 + (47*x^2)/180] + G[1, 1, 1, x]*
     (I*Pi*RATIO[3*x^2] + Log[mu2]*RATIO[3*x^2] + 
      RATIO[-1/2 - 3*x + (2*x^2)/3]) + 
    I*Pi^3*RATIO[-1/12 + x/3 + (3*x^2)/4] + G[1, 1, 0, 1, x]*
     RATIO[-1 + x^2] + G[1, 1, 1, 0, x]*RATIO[-1 + x^2] + 
    G[1, 0, x]*(RATIO[16/3 + (2*x)/3 - (179*x^2)/18] + 
      I*Pi*RATIO[7/2 - 2*x - (3*x^2)/2] + Pi^2*RATIO[-5/6 - (4*x^2)/3] + 
      Log[mu2]^2*RATIO[1 + x^2] + Log[mu2]*(RATIO[5/2 - x - (13*x^2)/6] + 
        I*Pi*RATIO[2 + x^2])) + G[0, 1, x]*
     (RATIO[16/3 + (2*x)/3 - (179*x^2)/18] + 
      I*Pi*RATIO[7/2 - 2*x - (3*x^2)/2] + Pi^2*RATIO[-3/2 - x^2/6] + 
      Log[mu2]^2*RATIO[1 + x^2] + Log[mu2]*(RATIO[5/2 - x - (13*x^2)/6] + 
        I*Pi*RATIO[2 + x^2])) + G[0, 0, 0, 0, x]*RATIO[2 + 2*x^2] + 
    G[1, 0, 0, x]*(Log[mu2]*RATIO[x^2] + RATIO[2 - 4*x + 2*x^2] + 
      I*Pi*RATIO[-2 + 3*x^2]) + G[0, 0, 1, 1, x]*RATIO[-1 + 3*x^2] + 
    Pi^2*RATIO[-275/108 - (83*x)/36 + (179*x^2)/36] + 
    G[0, 0, 1, x]*(I*Pi*RATIO[x^2] + Log[mu2]*RATIO[x^2] + 
      RATIO[3 - 5*x + (13*x^2)/2]) + G[0, 1, 0, x]*(Log[mu2]*RATIO[x^2] + 
      I*Pi*RATIO[-1 + x^2] + RATIO[3 - 5*x + (13*x^2)/2]) + 
    G[1, 1, x]*(Log[mu2]^2*RATIO[-x^2] + Pi^2*RATIO[2/3 - x^2/3] + 
      I*Pi*RATIO[-1/2 + 2*x + (3*x^2)/2] + 
      Log[mu2]*(I*Pi*RATIO[-x^2] + RATIO[1 + 2*x + (13*x^2)/6]) + 
      RATIO[-8/3 - x^(-2) - (10*x)/3 + (179*x^2)/18]) + 
    G[0, 0, x]*(Log[mu2]^2*RATIO[-x^2] + Log[mu2]*(I*Pi*RATIO[-x^2] + 
        RATIO[(13*x^2)/6]) + Pi^2*RATIO[-1/3 + (4*x^2)/3] + 
      I*Pi*RATIO[-1/2 + 2*x + (3*x^2)/2] + RATIO[-11/2 + 3/(2*(-1 + x)) + 
        2*x + (179*x^2)/18]) + (I*Pi*RATIO[3 - 2*x^2] + 
      RATIO[133/18 - 8*x + (9*x^2)/2])*Zeta[3] + 
    Log[mu2]*(RATIO[-647/54] + I*Pi*RATIO[7/2] + 
      I*Pi^3*RATIO[-1/12 - x^2/2] + Pi^2*RATIO[-53/72 + (13*x^2)/12] + 
      RATIO[1]*Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[-1/2] + 
      Log[mu2]^2*(I*Pi*RATIO[-1/2] + RATIO[-11/4 - x]) + 
      I*Pi*RATIO[-2 - x^(-2) - x/2] + RATIO[-89/18 - x^(-1) + (94*x)/9] + 
      Pi^2*RATIO[1/8 + x/6 - (23*x^2)/36] + 
      Log[mu2]*(I*Pi*RATIO[-2 - x] + RATIO[-14/3 + (13*x)/6] + 
        Pi^2*RATIO[1/12 + x^2/2]) + I*Pi^3*RATIO[-1/12 + (5*x^2)/6] + 
      RATIO[2 - 3*x^2]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-1] + 
      RATIO[725/54 - (94*x)/9] + I*Pi*RATIO[107/18 + 3/(2*(-1 + x)) + x/2] + 
      Log[mu2]^2*(I*Pi*RATIO[-2] + RATIO[-2/3 + x]) + 
      Log[mu2]*(Pi^2*RATIO[4/3] + RATIO[55/9 - (13*x)/6] + 
        I*Pi*RATIO[7/6 + x]) + Pi^2*RATIO[-29/12 + (2*x)/3 - (35*x^2)/18] + 
      I*Pi^3*RATIO[2/3 + x^2/6] + RATIO[-4 + 5*x^2]*Zeta[3]) + 
    Nc^2*(I*Pi*G[0, 1, x]*RATIO[-11/3] + Pi^2*RATIO[-70/27] + 
      I*Pi*G[1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 1, x]*RATIO[-1] + G[0, 1, 1, x]*(RATIO[-11/3] + 
        I*Pi*RATIO[-1]) + I*Pi^3*RATIO[-11/18] + Log[mu2]^4*RATIO[-1/2] + 
      Log[mu2]^3*(I*Pi*RATIO[-1] + RATIO[-5/18]) + Pi^4*RATIO[-17/120] + 
      I*Pi*G[0, 0, 1, x]*RATIO[2] + G[0, 0, 1, 1, x]*RATIO[2] + 
      G[1, 1, 1, x]*RATIO[11/3] + Log[mu2]^2*(I*Pi*RATIO[1/3] + 
        Pi^2*RATIO[5/6] + RATIO[401/72]) + G[1, 1, x]*
       (Log[mu2]*(RATIO[-3] + I*Pi*RATIO[-2]) + Log[mu2]^2*RATIO[-1] + 
        I*Pi*RATIO[2/3] + Pi^2*RATIO[1] + RATIO[-1 + 11/(4*x^2) + 3/(2*x)]) + 
      I*Pi*RATIO[511/108 + 11/(4*x)] + RATIO[90607/2592 - x/4] + 
      (RATIO[-76/9] + I*Pi*RATIO[-4])*Zeta[3] + 
      Log[mu2]*(Pi^2*RATIO[-4/3] + I*Pi^3*RATIO[1/3] + I*Pi*RATIO[71/18] + 
        RATIO[5185/216] + RATIO[-8]*Zeta[3]) + 
      G[1, x]*(Log[mu2]*(RATIO[-259/36] + Pi^2*RATIO[-4/3] + 
          I*Pi*RATIO[-2/3]) + I*Pi^3*RATIO[-1/2] + Log[mu2]^3*RATIO[1] + 
        Pi^2*RATIO[4/3] + Log[mu2]^2*(RATIO[7/6] + I*Pi*RATIO[2]) + 
        I*Pi*RATIO[-295/36 + 11/(4*x^2) + 3/(2*x)] + 
        RATIO[-4163/216 + 11/(4*x)] + RATIO[4]*Zeta[3])) + 
    (Log[mu2]^3*RATIO[-3/4] + Log[mu2]^4*RATIO[-1/8] + 
      G[0, 0, 0, 0, x]*RATIO[1] + I*Pi*RATIO[2 - 3/x] + 
      RATIO[-195/32 + x/4] + G[0, 1, 0, 1, x]*RATIO[-2*x^2] + 
      G[0, 1, 1, 0, x]*RATIO[-2*x^2] + G[1, 0, 0, 1, x]*RATIO[-x^2] + 
      G[1, 0, 1, 0, x]*RATIO[-x^2] + G[1, 1, 0, 1, x]*RATIO[3*x^2] + 
      G[1, 1, 1, 0, x]*RATIO[3*x^2] + G[1, 1, 1, 1, x]*
       RATIO[-2 + 12*x - 13*x^2] + G[0, 0, 1, 1, x]*
       RATIO[-4 + 12*x - 11*x^2] + G[1, 1, 1, x]*(RATIO[13/2 - 11*x] + 
        I*Pi*RATIO[-2 + 12*x - 10*x^2]) + G[1, 1, 0, 0, x]*RATIO[2 - 6*x^2] + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[-x^2/2] + 
        RATIO[-13/4 + 3*x - (13*x^2)/4] + I*Pi*RATIO[-7 + 10*x - 3*x^2] + 
        Log[mu2]*RATIO[-1/2 - x - (3*x^2)/2] + 
        Pi^2*RATIO[-2/3 + 2*x - (13*x^2)/12]) + G[0, 0, 0, 1, x]*
       RATIO[2 - x^2] + G[0, 0, 1, 0, x]*RATIO[2 - x^2] + 
      G[1, 0, x]*(Log[mu2]^2*RATIO[-x^2/2] + 
        RATIO[-13/4 + 3*x - (13*x^2)/4] + I*Pi*RATIO[-5 - 4*x - 3*x^2] + 
        Log[mu2]*RATIO[-1/2 - x - (3*x^2)/2] + 
        Pi^2*RATIO[1/3 - (7*x^2)/12]) + Log[mu2]^2*(RATIO[-23/8] + 
        Pi^2*RATIO[1/24 + x^2/4]) + G[0, 0, 0, x]*(Log[mu2]*RATIO[-3*x^2] + 
        I*Pi*RATIO[3 - 4*x^2] + RATIO[1/2 + 5*x + x^2/2]) + 
      Pi^4*RATIO[-79/480 - (11*x)/30 + (5*x^2)/8] + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[2*x^2] + I*Pi*RATIO[-2 + 12*x - 10*x^2] + 
        RATIO[7/2 - 3*x + x^2]) + I*Pi^3*RATIO[5/6 + (2*x)/3 + (3*x^2)/2] + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[-x^2] + I*Pi*RATIO[2 - 4*x^2] + 
        RATIO[1/2 + x + (3*x^2)/2]) + 
      Pi^2*RATIO[1/3 - (5*x)/12 + (13*x^2)/8] + G[1, 0, 0, 0, x]*
       RATIO[-2 + 3*x^2] + G[0, 0, x]*(Pi^2*RATIO[(13*x^2)/12] + 
        Log[mu2]^2*RATIO[-1 + x^2/2] + Log[mu2]*(I*Pi*RATIO[-2] + 
          RATIO[-2 + 2*x + (3*x^2)/2]) + I*Pi*RATIO[2 + 4*x + 3*x^2] + 
        RATIO[-5/2 - 2/(-1 + x) - (9*x)/2 + (13*x^2)/4]) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[x^2/2] + Log[mu2]*RATIO[(3*x^2)/2] + 
        Pi^2*RATIO[1/3 - 2*x + (13*x^2)/12] + I*Pi*RATIO[7 - 10*x + 3*x^2] + 
        RATIO[1/2 - 3/x^2 + 2/x - (3*x)/2 + (13*x^2)/4]) + 
      G[0, 1, 0, 0, x]*RATIO[-3 + 4*x^2] + G[0, 1, 0, x]*
       (Log[mu2]*RATIO[2*x^2] + RATIO[7/2 - 3*x + x^2] + 
        I*Pi*RATIO[-3 + 4*x^2]) + G[1, 0, 0, x]*(Log[mu2]*RATIO[2*x^2] + 
        RATIO[-5 - 4*x - 3*x^2] + I*Pi*RATIO[-2 + 4*x^2]) + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[-x^2] + RATIO[-10 + 14*x - (5*x^2)/2] + 
        I*Pi*RATIO[2 - 12*x + 10*x^2]) + G[1, 0, 1, x]*
       (Log[mu2]*RATIO[-x^2] + RATIO[1/2 + x + (3*x^2)/2] + 
        I*Pi*RATIO[2 - 12*x + 10*x^2]) + G[1, 0, 1, 1, x]*
       RATIO[2 - 12*x + 12*x^2] + G[0, 1, 1, 1, x]*RATIO[2 - 12*x + 13*x^2] + 
      (RATIO[9/2 - 10*x + 4*x^2] + I*Pi*RATIO[2 - 12*x + 14*x^2])*Zeta[3] + 
      Log[mu2]*(RATIO[-39/8] + Pi^2*RATIO[-3/8 + (3*x^2)/4] + 
        RATIO[6]*Zeta[3]) + G[1, x]*(Log[mu2]^2*RATIO[1/4 + x/2] + 
        Log[mu2]*RATIO[3/4 + (3*x)/2] + I*Pi*RATIO[-2 - 3/x^2 + 2/x + 3*x] + 
        RATIO[5/8 - 3/x + (29*x)/4] + Pi^2*RATIO[-43/24 + (25*x)/12 - 
           (2*x^2)/3] + I*Pi^3*RATIO[-1/3 + (2*x^2)/3] + 
        RATIO[2 - 6*x^2]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[1/2] + 
        RATIO[25/4 - (29*x)/4] + I*Pi*RATIO[-3/4 - 2/(-1 + x) - 3*x] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[2 - x/2]) + 
        I*Pi^3*RATIO[7/12 - (2*x^2)/3] + 
        Pi^2*RATIO[-19/12 + (5*x)/12 - (7*x^2)/12] + 
        Log[mu2]*(I*Pi*RATIO[3/2] + RATIO[5 - (3*x)/2] + 
          Pi^2*RATIO[-1/12 - x^2/2]) + RATIO[-4 + 6*x^2]*Zeta[3]))/Nc^2) + 
  Nfv*(Nc*(I*Pi*RATIO[5/3 + 4/(3*x)] + G[0, 1, 0, 0, x]*
       RATIO[-4 + 12*x - 8*x^2] + G[1, 0, 0, 0, x]*RATIO[-4 + 12*x - 8*x^2] + 
      G[0, 0, x]*(Pi^2*RATIO[-2/3 + 2*x - (4*x^2)/3] + 
        RATIO[11/3 - 3/(-1 + x) + x/3 - x^2] + 
        I*Pi*RATIO[6 - 6*x - (2*x^2)/3]) + G[1, 0, 1, x]*
       RATIO[-2 + 2/(3*x) + 2*x - (2*x^2)/3] + 
      G[1, 1, x]*(RATIO[3 - x^(-1) - x - x^2] + 
        I*Pi*RATIO[-2 + 2/(3*x) + 2*x - (2*x^2)/3]) + 
      Pi^4*RATIO[-14/45 + (14*x)/15 - (28*x^2)/45] + 
      Pi^2*RATIO[-4/9 + (17*x)/18 - x^2/2] + 
      I*Pi^3*RATIO[1/3 + 4/(9*x) - x/3 - x^2/3] + 
      G[0, 0, 1, x]*RATIO[2 - 2*x + (2*x^2)/3] + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
        RATIO[2 - 2*x + (2*x^2)/3]) + G[0, 1, x]*
       (I*Pi*RATIO[2 - 2*x + (2*x^2)/3] + RATIO[-4/3 + x/3 + x^2]) + 
      G[1, 0, x]*(I*Pi*RATIO[-6 - 2/(3*x) + 6*x + (2*x^2)/3] + 
        RATIO[-4/3 + x/3 + x^2] + Pi^2*RATIO[2/3 - 2*x + (4*x^2)/3]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
        RATIO[-4 - 4/(3*x) + 4*x + (4*x^2)/3]) + G[0, 0, 0, 0, x]*
       RATIO[4 - 12*x + 8*x^2] + G[1, 1, 0, 0, x]*RATIO[4 - 12*x + 8*x^2] + 
      G[0, 0, 0, x]*(RATIO[4 - 4*x - (4*x^2)/3] + 
        I*Pi*RATIO[4 - 12*x + 8*x^2]) + G[1, 1, 0, x]*
       (RATIO[-2 + 2/(3*x) + 2*x - (2*x^2)/3] + 
        I*Pi*RATIO[4 - 12*x + 8*x^2]) + (I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
        RATIO[-10 + 10*x - (2*x^2)/3])*Zeta[3] + 
      G[0, x]*(I*Pi*RATIO[7/3 - 3/(-1 + x) + (2*x)/3] + 
        RATIO[4/3 + (5*x)/3] + Pi^2*RATIO[-5/3 + (5*x)/3 - x^2/9] + 
        I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3] + RATIO[-4 + 12*x - 8*x^2]*
         Zeta[3]) + G[1, x]*(RATIO[1/3 + 4/(3*x) - (5*x)/3] + 
        I*Pi*RATIO[5/3 - x^(-1) - (2*x)/3] + 
        I*Pi^3*RATIO[-2/3 + 2*x - (4*x^2)/3] + 
        Pi^2*RATIO[1/3 - 1/(9*x) - x/3 + x^2/9] + RATIO[4 - 12*x + 8*x^2]*
         Zeta[3])) + (I*Pi*RATIO[-20/3 - 16/(3*x)] + 
      G[0, 0, 0, 0, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 1, 0, 0, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 0, x]*(Pi^2*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
        RATIO[16/3 - (4*x)/3 - 4*x^2] + I*Pi*RATIO[24 + 8/(3*x) - 24*x - 
           (8*x^2)/3]) + G[0, 0, 1, x]*RATIO[-8 + 8*x - (8*x^2)/3] + 
      G[0, 1, x]*(RATIO[16/3 - (4*x)/3 - 4*x^2] + 
        I*Pi*RATIO[-8 + 8*x - (8*x^2)/3]) + 
      I*Pi^3*RATIO[-4/3 - 16/(9*x) + (4*x)/3 + (4*x^2)/3] + 
      Pi^2*RATIO[16/9 - (34*x)/9 + 2*x^2] + 
      Pi^4*RATIO[56/45 - (56*x)/15 + (112*x^2)/45] + 
      G[1, 0, 1, x]*RATIO[8 - 8/(3*x) - 8*x + (8*x^2)/3] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-16 + 48*x - 32*x^2] + 
        RATIO[8 - 8/(3*x) - 8*x + (8*x^2)/3]) + 
      G[1, 1, x]*(I*Pi*RATIO[8 - 8/(3*x) - 8*x + (8*x^2)/3] + 
        RATIO[-12 + 4/x + 4*x + 4*x^2]) + G[0, 0, x]*
       (I*Pi*RATIO[-24 + 24*x + (8*x^2)/3] + RATIO[-44/3 + 12/(-1 + x) - 
          (4*x)/3 + 4*x^2] + Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-16 + 48*x - 32*x^2] + 
        RATIO[-16 + 16*x + (16*x^2)/3]) + G[0, 1, 0, 0, x]*
       RATIO[16 - 48*x + 32*x^2] + G[1, 0, 0, 0, x]*
       RATIO[16 - 48*x + 32*x^2] + G[1, 0, 0, x]*
       (RATIO[16 + 16/(3*x) - 16*x - (16*x^2)/3] + 
        I*Pi*RATIO[16 - 48*x + 32*x^2]) + G[0, 1, 0, x]*
       (RATIO[-8 + 8*x - (8*x^2)/3] + I*Pi*RATIO[16 - 48*x + 32*x^2]) + 
      (RATIO[40 - 40*x + (8*x^2)/3] + I*Pi*RATIO[16 - 48*x + 32*x^2])*
       Zeta[3] + G[1, x]*(I*Pi*RATIO[-20/3 + 4/x + (8*x)/3] + 
        RATIO[-4/3 - 16/(3*x) + (20*x)/3] + 
        Pi^2*RATIO[-4/3 + 4/(9*x) + (4*x)/3 - (4*x^2)/9] + 
        I*Pi^3*RATIO[8/3 - 8*x + (16*x^2)/3] + RATIO[-16 + 48*x - 32*x^2]*
         Zeta[3]) + G[0, x]*(RATIO[-16/3 - (20*x)/3] + 
        I*Pi*RATIO[-28/3 + 12/(-1 + x) - (8*x)/3] + 
        I*Pi^3*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
        Pi^2*RATIO[20/3 - (20*x)/3 + (4*x^2)/9] + RATIO[16 - 48*x + 32*x^2]*
         Zeta[3]))/Nc) + 
  e*(Nf*Qf*(Nc*(RATIO[-89353/3888] + G[0, 1, 1, 1, x]*RATIO[-4] + 
        I*Pi*G[1, 0, 1, x]*RATIO[-2] + G[1, 0, 1, 1, x]*RATIO[-2] + 
        Log[mu2]^3*(RATIO[-67/54] + I*Pi*RATIO[-1/3]) + 
        Log[mu2]^4*RATIO[-1/6] + Pi^4*RATIO[-11/108] + I*Pi^3*RATIO[25/54] + 
        Log[mu2]^2*(RATIO[-146/27] + I*Pi*RATIO[-10/9] + Pi^2*RATIO[5/9]) + 
        I*Pi*G[0, 0, 1, x]*RATIO[2] + G[0, 0, 1, 1, x]*RATIO[2] + 
        G[1, 1, 1, 1, x]*RATIO[4] + I*Pi*RATIO[509/162 - 31/(6*x)] + 
        G[0, 1, 1, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[2] + 
          RATIO[47/9 - 2/x^2 - x^(-1)]) + G[0, 1, x]*(Pi^2*RATIO[-1] + 
          I*Pi*Log[mu2]*RATIO[2] + I*Pi*RATIO[47/9 - 2/x^2 - x^(-1)]) + 
        Pi^2*RATIO[289/648 + x^(-1)] + G[1, 1, x]*(Pi^2*RATIO[1] + 
          RATIO[-1/3 - 19/(6*x^2) - 19/(6*x)] + Log[mu2]*(I*Pi*RATIO[-2] + 
            RATIO[-2/x^2 - x^(-1)]) + I*Pi*RATIO[-47/9 + 2/x^2 + x^(-1)]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[-2] + I*Pi*RATIO[2] + 
          RATIO[-47/9 + 4/x^2 + 2/x]) + (I*Pi*RATIO[2] + RATIO[241/27])*
         Zeta[3] + G[1, x]*(I*Pi^3*RATIO[-7/18] + Log[mu2]^3*RATIO[1/3] + 
          Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[47/18]) + 
          RATIO[6191/324 - 31/(6*x)] + I*Pi*RATIO[281/27 - 19/(6*x^2) - 
             31/(6*x)] + Log[mu2]*(Pi^2*RATIO[-19/18] + RATIO[290/27 - 2/x] + 
            I*Pi*RATIO[47/9 - 2/x^2 - x^(-1)]) + 
          Pi^2*RATIO[-301/108 + x^(-2) + 1/(2*x)] + RATIO[-2]*Zeta[3]) + 
        Log[mu2]*(RATIO[-5173/324] + I*Pi^3*RATIO[7/18] + 
          Pi^2*RATIO[149/108] + I*Pi*RATIO[-2/27 - 2/x] + 
          RATIO[4]*Zeta[3])) + 
      (G[1, 0, 0, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3]) + 
        Log[mu2]^4*RATIO[1/12] + I*Pi^3*RATIO[19/54] + 
        Log[mu2]^3*RATIO[47/54] + I*Pi*RATIO[19/18] + RATIO[87665/3888] + 
        G[1, 1, 1, 1, x]*RATIO[-6*x^2] + G[0, 0, 1, 1, x]*RATIO[(2*x^2)/3] + 
        G[0, 1, 0, 1, x]*RATIO[(2*x^2)/3] + G[0, 1, 1, 0, x]*
         RATIO[(2*x^2)/3] + G[0, 1, 1, 1, x]*RATIO[(2*x^2)/3] + 
        G[1, 0, 0, 1, x]*RATIO[(2*x^2)/3] + G[1, 0, 1, 0, x]*
         RATIO[(2*x^2)/3] + G[1, 0, 1, 1, x]*RATIO[(4*x^2)/3] + 
        G[1, 1, 0, 1, x]*RATIO[2*x^2] + G[1, 1, 1, 0, x]*RATIO[2*x^2] + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[-2*x^2] + 
          RATIO[2 + x/3 - (41*x^2)/9]) + G[1, 1, 0, x]*
         (Log[mu2]*RATIO[-2*x^2] + RATIO[2 + x/3 - (41*x^2)/9]) + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[-x^2] + Pi^2*RATIO[(-13*x^2)/18] + 
          RATIO[133/18 + (11*x)/2 - (206*x^2)/27] + 
          Log[mu2]*RATIO[3 + (7*x)/3 - (41*x^2)/9]) + 
        Pi^2*RATIO[1823/648 - (41*x)/108 - (103*x^2)/27] + 
        G[0, 0, 0, 0, x]*RATIO[-2/3 - (8*x^2)/3] + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[(-4*x^2)/3] + RATIO[5/3 - x/3 - (22*x^2)/9]) + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[(-2*x^2)/3] + 
          RATIO[1/3 + (2*x)/3 - (19*x^2)/9]) + G[0, 1, 0, x]*
         (Log[mu2]*RATIO[(-2*x^2)/3] + RATIO[1/3 + (2*x)/3 - (19*x^2)/9]) + 
        G[1, 0, 0, 0, x]*RATIO[2/3 - (2*x^2)/3] + 
        Log[mu2]^2*(RATIO[127/27] + Pi^2*RATIO[1/12 - x^2/2]) + 
        G[0, 0, x]*(I*Pi*RATIO[19/9] + Log[mu2]^2*RATIO[-x^2] + 
          RATIO[13/6 - 19/(18*(-1 + x)) - (89*x)/18 - (206*x^2)/27] + 
          Log[mu2]*(I*Pi*RATIO[2/3] + RATIO[1 - 1/(3*(-1 + x)) - (5*x)/3 - 
              (41*x^2)/9]) + Pi^2*RATIO[-4/9 - (5*x^2)/18]) + 
        Pi^4*RATIO[-17/216 + x^2/540] + G[1, x]*
         (RATIO[-367/108 - (263*x)/27] + Log[mu2]^2*RATIO[-1/2 - x] + 
          Log[mu2]*(RATIO[-19/9 - (47*x)/9] + Pi^2*RATIO[(7*x^2)/9]) + 
          Pi^2*RATIO[-25/36 - x/6 + (101*x^2)/54]) + 
        G[0, 0, 0, x]*(Log[mu2]*RATIO[2/3 + (8*x^2)/3] + 
          RATIO[7/9 + 1/(3*(-1 + x)) + x + (20*x^2)/3]) + 
        G[0, 1, x]*(Pi^2*RATIO[(-5*x^2)/18] + Log[mu2]^2*RATIO[x^2] + 
          Log[mu2]*RATIO[-2 - x/3 + (41*x^2)/9] + 
          RATIO[-95/18 - (5*x)/18 + (206*x^2)/27]) + 
        G[1, 0, x]*(I*Pi*RATIO[-19/9] + Log[mu2]^2*RATIO[x^2] + 
          Pi^2*RATIO[4/9 - (7*x^2)/18] + Log[mu2]*(I*Pi*RATIO[-2/3] + 
            RATIO[-2 - x/3 + (41*x^2)/9]) + RATIO[-95/18 - (5*x)/18 + 
            (206*x^2)/27]) + G[1, 1, 1, x]*(Log[mu2]*RATIO[4*x^2] + 
          RATIO[-5 - (8*x)/3 + (82*x^2)/9]) + RATIO[-176/27 - (19*x^2)/9]*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1/9] + I*Pi*RATIO[1/3] + 
          RATIO[4913/324] + Pi^2*RATIO[133/108 - x/18 - (41*x^2)/18] + 
          RATIO[-2 - (2*x^2)/3]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-1/3] + 
          I*Pi^3*RATIO[7/18] + I*Pi*RATIO[-272/27 - 19/(18*(-1 + x))] + 
          Log[mu2]^2*(I*Pi*RATIO[-1] + RATIO[-19/9 + x]) + 
          RATIO[-1735/162 + (263*x)/27] + Log[mu2]*
           (I*Pi*RATIO[-47/9 - 1/(3*(-1 + x))] + RATIO[-188/27 + (47*x)/9] + 
            Pi^2*RATIO[19/18 + (5*x^2)/9]) + 
          Pi^2*RATIO[131/54 + 2/(9*(-1 + x)) - x/9 + (79*x^2)/54] + 
          RATIO[2 + (2*x^2)/3]*Zeta[3]))/Nc) + 
    Qf*(RATIO[-352379/3888] + Log[mu2]^5*RATIO[1/3] + 
      Log[mu2]^4*(I*Pi*RATIO[5/12] + RATIO[17/12]) + 
      G[1, 1, 1, 0, 1, x]*RATIO[4] + G[1, 1, 1, 1, 0, x]*RATIO[4] + 
      I*Pi*RATIO[-935/36 - 15/(4*x)] + G[0, 0, 0, 1, 1, x]*RATIO[-9*x^2] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-7*x^2] + G[0, 1, 1, 1, 0, x]*RATIO[-7*x^2] + 
      G[0, 0, 0, 0, 0, x]*RATIO[-12 - 12*x^2] + G[0, 0, 1, 1, 1, x]*
       RATIO[-1 - 9*x^2] + G[1, 1, 0, 0, 1, x]*RATIO[6 - 9*x^2] + 
      G[1, 1, 0, 1, 0, x]*RATIO[6 - 9*x^2] + G[0, 1, 0, 0, 0, x]*
       RATIO[14 - 6*x^2] + G[1, 0, 1, 0, 1, x]*RATIO[-5 - 5*x^2] + 
      G[1, 0, 1, 1, 0, x]*RATIO[-5 - 5*x^2] + G[1, 0, 0, 1, 1, x]*
       RATIO[4 - 5*x^2] + G[0, 0, 1, 0, x]*
       (RATIO[-9/2 + 1/(2*(-1 + x)) + (31*x)/2 - (55*x^2)/2] + 
        Log[mu2]*RATIO[1 - 8*x^2] + I*Pi*RATIO[11 - 5*x^2]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[-6 - 4*x^2] + G[1, 0, 0, 0, 1, x]*
       RATIO[2 - 4*x^2] + G[1, 0, 0, 1, 0, x]*RATIO[2 - 4*x^2] + 
      G[1, 1, 1, 0, 0, x]*RATIO[2 - 4*x^2] + G[1, 1, 0, 0, x]*
       (RATIO[13/2 - 1/(2*(-1 + x)) - 21/(2*x) + 14*x - (23*x^2)/2] + 
        Log[mu2]*RATIO[4 - 4*x^2]) + G[0, 0, 0, 1, x]*
       (RATIO[-9/2 + 1/(2*(-1 + x)) + (31*x)/2 - (55*x^2)/2] + 
        Log[mu2]*RATIO[1 - 8*x^2] + I*Pi*RATIO[-5 - 3*x^2]) + 
      G[1, 0, 0, 0, 0, x]*RATIO[11 - 3*x^2] + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[6 - 7*x^2] + Log[mu2]*RATIO[-3 - 4*x^2] + 
        RATIO[-4 - 1/(2*(-1 + x)) - (3*x)/2 - 2*x^2]) + 
      G[0, 1, 0, 1, 1, x]*RATIO[1 - x^2] + Log[mu2]^3*
       (I*Pi*RATIO[3/2] + RATIO[217/54] + Pi^2*RATIO[-4/9 - (2*x^2)/3]) + 
      I*Pi^5*RATIO[79/240 - (83*x^2)/360] + 
      Pi^4*RATIO[575/864 + 1/(180*(-1 + x)) - x + (473*x^2)/540] + 
      G[0, 0, 1, 0, 1, x]*RATIO[4 + x^2] + G[0, 0, 1, 1, 0, x]*
       RATIO[4 + x^2] + G[0, 0, 0, x]*(RATIO[257/36 - 115/(12*(-1 + x)) + 
          (75*x)/4 - (593*x^2)/12] + Log[mu2]*(I*Pi*RATIO[7] + 
          RATIO[-55/6 + 14*x - (56*x^2)/3]) + 
        I*Pi*RATIO[8 + 3/(2*(-1 + x)) - (5*x)/2 - (23*x^2)/2] + 
        Pi^2*RATIO[5/6 - (19*x^2)/6] + Log[mu2]^2*RATIO[1 + 2*x^2]) + 
      G[0, 1, 1, x]*(RATIO[-221/12 - 2/x^2 - 13/(4*x) + (607*x)/12 - 
          (1421*x^2)/36] + Log[mu2]^2*RATIO[-1/2 - 3*x^2] + 
        Log[mu2]*(RATIO[-3/2 - 3/(2*x) + 5*x - (38*x^2)/3] + 
          I*Pi*RATIO[-3 - 2*x^2]) + I*Pi*RATIO[-6 - 1/(2*(-1 + x)) - x/2 + 
           x^2/2] + Pi^2*RATIO[9/4 + 2*x^2]) + G[0, 0, 1, 0, 0, x]*
       RATIO[6 + 2*x^2] + G[0, 1, 0, 0, 1, x]*RATIO[-5 + 3*x^2] + 
      G[0, 1, 0, 1, 0, x]*RATIO[-5 + 3*x^2] + G[0, 0, 1, 1, x]*
       (I*Pi*RATIO[3] + Log[mu2]*RATIO[8*x^2] + 
        RATIO[2 - 1/(2*(-1 + x)) + 3/(2*x) + (5*x)/2 + (23*x^2)/6]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[8 - 9*x^2] + Log[mu2]*RATIO[-5 - 2*x^2] + 
        RATIO[-73/6 - (-1 + x)^(-1) + 8*x + (25*x^2)/6]) + 
      G[1, 1, 1, 0, x]*(RATIO[1/2 + 15/(2*x) - (9*x)/2 - (11*x^2)/2] + 
        I*Pi*RATIO[3 + x^2] + Log[mu2]*RATIO[-3 + 5*x^2]) + 
      G[1, 0, 0, 1, x]*(I*Pi*RATIO[7 - 4*x^2] + 
        RATIO[-4 + 1/(2*(-1 + x)) + 3/(2*x) - 5*x + (7*x^2)/3] + 
        Log[mu2]*RATIO[1 + 5*x^2]) + G[0, 1, 1, 0, x]*
       (I*Pi*RATIO[-5 + 4*x^2] + Log[mu2]*RATIO[1 + 4*x^2] + 
        RATIO[-5 - 1/(2*(-1 + x)) - 3/(2*x) + (7*x)/2 + (16*x^2)/3]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[1 + 4*x^2] + 
        RATIO[-5 - 1/(2*(-1 + x)) - 3/(2*x) + (7*x)/2 + (16*x^2)/3] + 
        I*Pi*RATIO[-3 + 6*x^2]) + G[0, 1, 1, 1, 1, x]*RATIO[5 + 6*x^2] + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[-14*x^2] + Log[mu2]*RATIO[2 - 10*x^2] + 
        RATIO[3 - 15/(2*x) + (9*x)/2 + 6*x^2]) + 
      G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-4*x^2] + 
        I*Pi*RATIO[9 - 1/(2*(-1 + x)) - 9/(2*x) + (25*x)/2 - (37*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[1 - 7*x^2] + RATIO[2 - 3/(2*x) + 3*x - 
            (3*x^2)/2]) + RATIO[-15/2 - 9/(4*x) + (38*x)/3 + (71*x^2)/36] + 
        Pi^2*RATIO[-7/2 + (13*x^2)/2]) + G[1, 1, 1, x]*
       (RATIO[33/2 + 4/x^2 + 1/(2*x) - (119*x)/6 - (125*x^2)/18] + 
        Log[mu2]*(I*Pi*RATIO[8*x^2] + RATIO[-7 - (9*x)/2 - (3*x^2)/2]) + 
        I*Pi*RATIO[-7/2 - (9*x)/2 - x^2] + Pi^2*RATIO[-7/4 - (7*x^2)/12] + 
        Log[mu2]^2*RATIO[1/2 + (13*x^2)/2]) + G[0, 1, 1, 0, 0, x]*
       RATIO[-6 + 7*x^2] + G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[1 - 4*x^2] + 
        I*Pi*RATIO[-5 + 5*x^2] + RATIO[17/2 - (11*x)/2 + (23*x^2)/3]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-3] + I*Pi*RATIO[2 - x^2] + 
        RATIO[1/2 + 3/x - 9*x + (47*x^2)/6]) + 
      I*Pi^3*RATIO[16/27 - 7/(8*(-1 + x)) - (145*x)/24 + 8*x^2] + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-4*x^2] + 
        Log[mu2]*(I*Pi*RATIO[2 - 7*x^2] + RATIO[2 - 3/(2*x) + 3*x - 
            (3*x^2)/2]) + RATIO[-15/2 - 9/(4*x) + (38*x)/3 + (71*x^2)/36] + 
        Pi^2*RATIO[1/6 + 5*x^2] + I*Pi*RATIO[13/2 + 1/(2*(-1 + x)) - 
           (15*x)/2 + (17*x^2)/2]) + G[1, 0, 1, 0, x]*
       (RATIO[-4 + 1/(2*(-1 + x)) + 3/(2*x) - 5*x + (7*x^2)/3] + 
        Log[mu2]*RATIO[1 + 5*x^2] + I*Pi*RATIO[-9 + 10*x^2]) + 
      G[1, 0, 1, 0, 0, x]*RATIO[-5 + 10*x^2] + G[1, 1, 0, 1, x]*
       (RATIO[1/2 + 15/(2*x) - (9*x)/2 - (11*x^2)/2] + 
        Log[mu2]*RATIO[-3 + 5*x^2] + I*Pi*RATIO[1 + 11*x^2]) + 
      G[1, 0, 0, x]*(Pi^2*RATIO[4/3 - (17*x^2)/12] + 
        Log[mu2]^2*RATIO[-1 + (3*x^2)/2] + RATIO[-19/18 + 9/(2*(-1 + x)) - 
          7*x + 3*x^2] + Log[mu2]*(RATIO[14/3 + 1/(2*(-1 + x)) - (11*x)/2 + 
            (9*x^2)/2] + I*Pi*RATIO[-6 + 6*x^2]) + 
        I*Pi*RATIO[-23/2 + 3/(2*x) - (5*x)/2 + 11*x^2]) + 
      G[1, 1, 0, 0, 0, x]*RATIO[-10 + 13*x^2] + G[0, 0, 0, 0, 1, x]*
       RATIO[-6 + 14*x^2] + G[0, 0, 0, 1, 0, x]*RATIO[-6 + 14*x^2] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-1 + 14*x^2] + 
      Pi^2*RATIO[-4681/324 + x^(-1) + (175*x)/216 + (3125*x^2)/216] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-2 + 15*x^2] + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[4 + 4*x^2] + I*Pi*RATIO[-14 + 6*x^2] + 
        RATIO[65/3 + (-1 + x)^(-1) - 32*x + (104*x^2)/3]) + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[x^2/2] + 
        I*Pi*RATIO[2 + 1/(2*(-1 + x)) + 3/(2*x) + (21*x)/2 - 8*x^2] + 
        Pi^2*RATIO[-7/6 - (41*x^2)/12] + Log[mu2]*(I*Pi*RATIO[1 + x^2] + 
          RATIO[9/2 + 1/(2*(-1 + x)) - (15*x)/2 + (47*x^2)/3]) + 
        RATIO[35/12 - 3/(4*(-1 + x)) - (407*x)/12 + (400*x^2)/9]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[x^2/2] + 
        Pi^2*RATIO[11/6 - (17*x^2)/12] + Log[mu2]*(I*Pi*RATIO[-2 + x^2] + 
          RATIO[9/2 + 1/(2*(-1 + x)) - (15*x)/2 + (47*x^2)/3]) + 
        I*Pi*RATIO[-9/2 - 1/(2*(-1 + x)) - 3/(2*x) - (11*x)/2 + 19*x^2] + 
        RATIO[35/12 - 3/(4*(-1 + x)) - (407*x)/12 + (400*x^2)/9]) + 
      (Pi^2*RATIO[215/36 - (13*x^2)/6] + 
        I*Pi*RATIO[33 + 7/(2*(-1 + x)) - 35*x + 35*x^2] + 
        RATIO[7433/108 + 21/(4*(-1 + x)) - (249*x)/4 + (373*x^2)/9])*
       Zeta[3] + G[0, 0, x]*(Log[mu2]^3*RATIO[(-4*x^2)/3] + 
        I*Pi^3*RATIO[-1 + (3*x^2)/4] + Log[mu2]^2*
         (I*Pi*RATIO[1 - (3*x^2)/2] + RATIO[3/2 - 1/(2*(-1 + x)) - (5*x)/2 + 
            (11*x^2)/4]) + Pi^2*RATIO[151/36 - 1/(3*(-1 + x)) - (19*x)/3 + 
           (503*x^2)/72] + I*Pi*RATIO[-151/36 - 25/(4*(-1 + x)) - (23*x)/4 + 
           16*x^2] + Log[mu2]*(I*Pi*RATIO[-5/3 - 1/(2*(-1 + x)) + (3*x)/2 + 
             (5*x^2)/2] + Pi^2*RATIO[-5/3 + (8*x^2)/3] + 
          RATIO[-57/4 + 49/(12*(-1 + x)) + (113*x)/12 + (755*x^2)/36]) + 
        RATIO[-389/12 + 269/(36*(-1 + x)) + (1513*x)/36 + (3125*x^2)/108] + 
        RATIO[18 - (22*x^2)/3]*Zeta[3]) + G[1, 1, x]*
       (Log[mu2]^3*RATIO[(-4*x^2)/3] + I*Pi^3*RATIO[3/4 - (11*x^2)/12] + 
        Pi^2*RATIO[4/3 - 21/(8*x) + x + (91*x^2)/72] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 - (3*x^2)/2] + 
          RATIO[4 + 3/(4*x) + (5*x)/2 + (11*x^2)/4]) + 
        I*Pi*RATIO[9/4 + 2/x^2 + 1/(2*x) - (39*x)/4 + 16*x^2] + 
        Log[mu2]*(Pi^2*RATIO[4/3 - (5*x^2)/3] + 
          I*Pi*RATIO[3 + (7*x)/2 + (5*x^2)/2] + RATIO[-27/4 - 2/x^2 + 
            9/(4*x) - (31*x)/12 + (755*x^2)/36]) + 
        RATIO[-1739/36 - 7/(4*x^2) + 8/x + (39*x)/4 + (3125*x^2)/108] + 
        RATIO[1 - (16*x^2)/3]*Zeta[3]) + G[1, 0, x]*
       (RATIO[947/18 - (233*x)/9 - (3125*x^2)/108] + 
        I*Pi*RATIO[197/18 + 9/(2*(-1 + x)) - 9/(4*x) + (9*x)/4 - 16*x^2] + 
        I*Pi^3*RATIO[-1/2 - (13*x^2)/4] + Log[mu2]*
         (RATIO[39/2 - (41*x)/12 - (755*x^2)/36] + 
          Pi^2*RATIO[-11/6 - (19*x^2)/6] + I*Pi*RATIO[61/6 + 1/(2*(-1 + x)) - 
             3/(2*x) - (5*x)/2 - (5*x^2)/2]) + Log[mu2]^3*
         RATIO[1 + (4*x^2)/3] + Pi^2*RATIO[-389/72 - 1/(2*(-1 + x)) + 
           (35*x)/12 + (103*x^2)/72] + Log[mu2]^2*(RATIO[7/4 - (11*x^2)/4] + 
          I*Pi*RATIO[2 + (3*x^2)/2]) + RATIO[-5 - (11*x^2)/3]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-143/54] + I*Pi*RATIO[23/4] + 
        I*Pi^3*RATIO[-1/12 - (3*x^2)/4] + 
        Pi^2*RATIO[-1/3 - (3*x)/4 + (11*x^2)/8] + RATIO[-14/3 - x^2]*
         Zeta[3]) + G[0, 1, x]*(RATIO[947/18 - (233*x)/9 - (3125*x^2)/108] + 
        I*Pi*RATIO[4 - 3/(4*(-1 + x)) - 2/x^2 - 13/(4*x) + (53*x)/4 - 
           16*x^2] + I*Pi^3*RATIO[-19/12 - (19*x^2)/12] + 
        Log[mu2]*(RATIO[39/2 - (41*x)/12 - (755*x^2)/36] + 
          I*Pi*RATIO[13/2 + 1/(2*(-1 + x)) - 3/(2*x) - (5*x)/2 - (5*x^2)/2] + 
          Pi^2*RATIO[-25/6 - (5*x^2)/6]) + Log[mu2]^3*RATIO[1 + (4*x^2)/3] + 
        Log[mu2]^2*(RATIO[7/4 - (11*x^2)/4] + I*Pi*RATIO[5/2 + (3*x^2)/2]) + 
        Pi^2*RATIO[-23/8 - 1/(3*(-1 + x)) + 3/(2*x) - (11*x)/6 + 
           (215*x^2)/72] + RATIO[-14 + (16*x^2)/3]*Zeta[3]) + 
      Log[mu2]*(RATIO[-15647/324] + I*Pi*RATIO[-13/12 - 2/x] + 
        Pi^4*RATIO[-7/45 + (47*x^2)/90] + 
        I*Pi^3*RATIO[-1/36 - x/12 + (5*x^2)/4] + 
        Pi^2*RATIO[-829/108 - (215*x)/72 + (755*x^2)/72] + 
        (I*Pi*RATIO[8/3 - 5*x^2] + RATIO[15 - 16*x + (67*x^2)/6])*Zeta[3]) + 
      G[1, x]*(Log[mu2]^4*RATIO[-5/12] + Log[mu2]^3*(I*Pi*RATIO[-2/3] + 
          RATIO[-19/6 - (4*x)/3]) + I*Pi*RATIO[-27/2 - 7/(4*x^2) + 6/x + 
           8*x] + RATIO[-1709/108 - 15/(4*x) + (5711*x)/108] + 
        Pi^2*RATIO[121/36 + x^(-2) + (15*x)/4 - (871*x^2)/108] + 
        Pi^4*RATIO[367/720 - (3*x^2)/8] + Log[mu2]^2*
         (I*Pi*RATIO[-15/4 + 3/(4*x) - (3*x)/2] + RATIO[-43/4 + (7*x)/4] + 
          Pi^2*RATIO[5/12 + (5*x^2)/4]) + 
        I*Pi^3*RATIO[-53/24 + 1/(6*(-1 + x)) + 9/(8*x) - (13*x)/6 + 3*x^2] + 
        (RATIO[35/6 - (-1 + x)^(-1) + (181*x)/6 - (45*x^2)/2] + 
          I*Pi*RATIO[43/3 + 8*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-35/4 - 2/x^2 + 9/(4*x) - (5*x)/2] + 
          RATIO[-641/36 - 2/x + (869*x)/36] + 
          Pi^2*RATIO[1/4 + (13*x)/12 - (19*x^2)/9] + 
          I*Pi^3*RATIO[-1/3 + (13*x^2)/6] + RATIO[22/3 - 5*x^2]*Zeta[3])) + 
      G[0, x]*(Log[mu2]^4*RATIO[-5/6] + RATIO[12359/324 - (5711*x)/108] + 
        I*Pi*RATIO[4559/108 + 269/(36*(-1 + x)) - 8*x] + 
        Log[mu2]^3*(I*Pi*RATIO[-7/3] + RATIO[-1 + (4*x)/3]) + 
        Pi^2*RATIO[-2159/216 - 73/(72*(-1 + x)) + (611*x)/72 - 
           (3271*x^2)/216] + I*Pi^3*RATIO[-91/72 + 1/(6*(-1 + x)) - 
           (13*x^2)/4] + Pi^4*RATIO[-163/360 - (37*x^2)/120] + 
        Log[mu2]^2*(RATIO[40/9 - (7*x)/4] + 
          I*Pi*RATIO[1/4 - 1/(2*(-1 + x)) + (3*x)/2] + 
          Pi^2*RATIO[11/4 + x^2/2]) + 
        (RATIO[-28/3 + 5/(2*(-1 + x)) - (133*x)/6 + (65*x^2)/6] + 
          I*Pi*RATIO[-22/3 + 16*x^2])*Zeta[3] + 
        Log[mu2]*(RATIO[1189/54 - (869*x)/36] + 
          I*Pi*RATIO[509/36 + 49/(12*(-1 + x)) + (5*x)/2] + 
          Pi^2*RATIO[-161/36 + 1/(2*(-1 + x)) + (4*x)/3 - (179*x^2)/36] + 
          I*Pi^3*RATIO[13/6 + (5*x^2)/6] + RATIO[-10/3 + 10*x^2]*Zeta[3])) + 
      RATIO[-73/2 - 2*x^2]*Zeta[5] + Nc^2*(G[0, 0, 1, 1, 1, x]*RATIO[-9] + 
        I*Pi*G[0, 1, 0, 1, x]*RATIO[-5] + I*Pi*G[1, 0, 0, 1, x]*RATIO[-5] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-5] + G[1, 0, 0, 1, 1, x]*RATIO[-5] + 
        I*Pi^3*RATIO[-463/216] + Log[mu2]^5*RATIO[-1/3] + 
        Log[mu2]^4*(I*Pi*RATIO[-5/6] + RATIO[-1/3]) + I*Pi^5*RATIO[-17/120] + 
        Log[mu2]^3*(I*Pi*RATIO[1/3] + Pi^2*RATIO[7/6] + RATIO[415/216]) + 
        I*Pi*G[1, 1, 0, 1, x]*RATIO[4] + G[0, 1, 1, 1, 1, x]*RATIO[4] + 
        G[1, 1, 0, 1, 1, x]*RATIO[4] + G[1, 0, 1, 1, 1, x]*RATIO[5] + 
        I*Pi*G[0, 0, 0, 1, x]*RATIO[6] + G[0, 0, 0, 1, 1, x]*RATIO[6] + 
        RATIO[2028463/15552 - x] + I*Pi*RATIO[1747/648 + 307/(24*x) - x/2] + 
        Pi^2*RATIO[-12841/2592 - 11/(4*x) + (5*x)/3] + 
        G[0, 0, 1, 1, x]*(I*Pi*RATIO[-5] + Log[mu2]*RATIO[4] + 
          RATIO[-20 + 22*x - 10*x^2]) + G[0, 0, 1, x]*(Pi^2*RATIO[-2] + 
          I*Pi*Log[mu2]*RATIO[4] + I*Pi*RATIO[-20 + 22*x - 10*x^2]) + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[4] + Log[mu2]*RATIO[4] + 
          RATIO[-53/2 - 3/(2*x) + 22*x - 10*x^2]) + G[1, 1, 1, x]*
         (Pi^2*RATIO[-3] + Log[mu2]^2*RATIO[-1] + 
          Log[mu2]*(I*Pi*RATIO[2] + RATIO[19/2 + 9/(2*x)]) + 
          RATIO[1283/36 - 11/x^2 - 13/x - 10*x] + 
          I*Pi*RATIO[-17 + 3/x + 22*x - 10*x^2]) + 
        G[0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-19/2] + Pi^2*RATIO[-1]) + 
          I*Pi^3*RATIO[-2/3] + I*Pi*Log[mu2]^2*RATIO[1] + 
          I*Pi*RATIO[-1211/36 + 11/(2*x^2) + 29/(4*x) + 10*x] + 
          Pi^2*RATIO[9/2 + (11*x)/3 - (5*x^2)/3]) + 
        Pi^4*RATIO[1543/2160 - (121*x)/180 + (11*x^2)/36] + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-1] + I*Pi^3*RATIO[11/6] + 
          Log[mu2]^2*(I*Pi*RATIO[-4] + RATIO[-9/2 - 3/(2*x)]) + 
          Log[mu2]*(Pi^2*RATIO[25/6] + I*Pi*RATIO[1/2 + 3/(2*x)] + 
            RATIO[-9 + 11/(2*x^2) + 25/(4*x)]) + RATIO[-73/6 + 175/(24*x^2) + 
            733/(24*x)] + I*Pi*RATIO[959/36 - 11/(2*x^2) - 27/(4*x) - 10*x] + 
          Pi^2*RATIO[1/4 - 2/x - (11*x)/3 + (5*x^2)/3]) + 
        G[0, 1, 1, x]*(Log[mu2]*(RATIO[-19/2] + I*Pi*RATIO[-3]) + 
          Log[mu2]^2*RATIO[1] + Pi^2*RATIO[17/6] + 
          RATIO[-1211/36 + 11/(2*x^2) + 29/(4*x) + 10*x] + 
          I*Pi*RATIO[31/2 - 22*x + 10*x^2]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-3] + I*Pi*RATIO[2] + RATIO[43/2 - 22*x + 10*x^2]) + 
        G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-3] + Pi^2*RATIO[13/6] + 
          I*Pi*RATIO[43/2 - 22*x + 10*x^2]) + G[0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-5] + I*Pi*RATIO[-1] + RATIO[25 - 22*x + 10*x^2]) + 
        (RATIO[-7357/108] + Pi^2*RATIO[1] + I*Pi*RATIO[-1/2 - 22*x + 10*x^2])*
         Zeta[3] + Log[mu2]^2*(Pi^2*RATIO[-139/72] + I*Pi^3*RATIO[11/12] + 
          I*Pi*RATIO[79/36] + RATIO[1123/54] + RATIO[-10/3]*Zeta[3]) + 
        Log[mu2]*(Pi^2*RATIO[-2357/432] + I*Pi^3*RATIO[-59/36] + 
          Pi^4*RATIO[-8/15] + I*Pi*RATIO[133/54 + 11/(2*x)] + 
          RATIO[110263/1296 - x/2] + (RATIO[-27] + I*Pi*RATIO[-10/3])*
           Zeta[3]) + G[1, x]*(Pi^4*RATIO[67/120] + Log[mu2]^4*RATIO[5/6] + 
          Log[mu2]^3*(RATIO[5/3] + I*Pi*RATIO[7/3]) + 
          Log[mu2]^2*(RATIO[-257/72] + Pi^2*RATIO[-11/4] + 
            I*Pi*RATIO[1/2 - 3/(2*x)]) + I*Pi^3*RATIO[41/36 + 1/(2*x)] + 
          RATIO[-106769/1296 + 307/(24*x)] + 
          I*Pi*RATIO[-1385/27 + 175/(24*x^2) + 865/(24*x)] + 
          Pi^2*RATIO[4033/432 - 11/(4*x^2) - 25/(8*x) + (5*x)/3] + 
          (I*Pi*RATIO[16/3] + RATIO[7])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-11/6] + Pi^2*RATIO[83/36 + 3/(2*x)] + 
            RATIO[-2113/54 + 11/(2*x)] + I*Pi*RATIO[-581/36 + 11/(2*x^2) + 25/
                (4*x)] + RATIO[10/3]*Zeta[3])) + RATIO[-4]*Zeta[5]) + 
      (G[0, 0, 0, 0, 1, x]*RATIO[-10] + G[0, 0, 0, 1, 0, x]*RATIO[-10] + 
        Log[mu2]^4*RATIO[-5/8] + Log[mu2]^5*RATIO[-1/12] + 
        I*Pi*RATIO[75/8 - 27/(2*x) + x/2] + RATIO[-1649/64 + x] + 
        G[1, 1, 1, 0, 1, x]*RATIO[-14*x^2] + G[1, 1, 1, 1, 0, x]*
         RATIO[-14*x^2] + G[1, 0, 1, 0, 1, x]*RATIO[-2*x^2] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-2*x^2] + G[1, 1, 0, 0, 1, x]*RATIO[-x^2] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-x^2] + G[0, 1, 1, 0, 1, x]*RATIO[3*x^2] + 
        G[0, 1, 1, 1, 0, x]*RATIO[3*x^2] + G[0, 1, 0, 0, 1, x]*RATIO[6*x^2] + 
        G[0, 1, 0, 1, 0, x]*RATIO[6*x^2] + G[1, 0, 1, 1, 1, x]*
         RATIO[-16 + 96*x - 90*x^2] + G[1, 1, 0, 1, 1, x]*
         RATIO[-10 + 60*x - 59*x^2] + G[1, 1, 0, 1, x]*(RATIO[-17/2 - x/2] + 
          Log[mu2]*RATIO[8*x^2] + I*Pi*RATIO[-10 + 60*x - 52*x^2]) + 
        G[0, 1, 1, 1, 1, x]*RATIO[-8 + 48*x - 51*x^2] + 
        G[0, 0, 0, 1, 1, x]*RATIO[-8 + 36*x - 33*x^2] + 
        G[0, 1, 0, 0, 0, x]*RATIO[20 - 30*x^2] + G[0, 0, 1, 0, 0, x]*
         RATIO[12 - 22*x^2] + G[1, 0, 0, 0, 0, x]*RATIO[10 - 20*x^2] + 
        Pi^2*RATIO[25/96 + 3/x + (307*x)/48 - 8*x^2] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[-14 + 36*x - 38*x^2] + 
          RATIO[-7/2 + 2/(-1 + x) + (31*x)/2 - (15*x^2)/2] + 
          Log[mu2]*RATIO[4 - 5*x^2]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[14 - 18*x^2] + RATIO[-7/2 + 2/(-1 + x) + (31*x)/2 - 
            (15*x^2)/2] + Log[mu2]*RATIO[4 - 5*x^2]) + 
        G[1, 1, 1, 0, x]*(RATIO[-17/2 - x/2] + Log[mu2]*RATIO[8*x^2] + 
          I*Pi*RATIO[6 - 4*x^2]) + Log[mu2]^3*(RATIO[-83/24] + 
          Pi^2*RATIO[1/18 + x^2/3]) + I*Pi^5*RATIO[-29/360 - x + (6*x^2)/5] + 
        Pi^4*RATIO[-1183/1440 + 1/(24*(-1 + x)) - (953*x)/720 + 
           (217*x^2)/180] + G[1, 1, 1, 0, 0, x]*RATIO[6 + 2*x^2] + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-x^2] + 
          I*Pi*RATIO[-20 + 29*x - 9*x^2] + RATIO[111/4 + 12/x^2 - 15/(2*x) - 
            37*x - 6*x^2] + Log[mu2]*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
            RATIO[13 - 22*x - 3*x^2]) + Pi^2*RATIO[1/3 - 2*x + (13*x^2)/3]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[(7*x^2)/2] + 
          I*Pi*RATIO[-32 - 5/(-1 + x) + 59*x - 6*x^2] + 
          RATIO[51/4 - 3/(2*(-1 + x)) - 8*x + x^2/4] + 
          Pi^2*RATIO[13/3 - 10*x + (53*x^2)/12] + 
          Log[mu2]*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
            RATIO[3 - 3*x + (9*x^2)/2])) + G[1, 1, 0, 0, x]*
         (RATIO[-10 + 3*x - 20*x^2] + Log[mu2]*RATIO[4 - 14*x^2] + 
          I*Pi*RATIO[-6 + 6*x^2]) + G[1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-4*x^2] + RATIO[(-11*x)/2 + x^2] + 
          I*Pi*RATIO[-5 + 6*x^2]) + G[1, 0, 0, 0, 1, x]*RATIO[2 + 6*x^2] + 
        G[1, 0, 0, 1, 0, x]*RATIO[2 + 6*x^2] + G[0, 0, 1, 0, 1, x]*
         RATIO[-2 + 9*x^2] + G[0, 0, 1, 1, 0, x]*RATIO[-2 + 9*x^2] + 
        I*Pi^3*RATIO[7/2 + 1/(3*(-1 + x)) - (5*x)/12 + 10*x^2] + 
        G[1, 0, 0, x]*(RATIO[-119/4 - 7/(2*(-1 + x)) - (3*x)/2 - 
            (63*x^2)/2] + Pi^2*RATIO[19/12 - (13*x^2)/3] + 
          Log[mu2]^2*RATIO[1/2 + 3*x^2] + Log[mu2]*
           (RATIO[-25/2 - 5*x - 5*x^2] + I*Pi*RATIO[-6 + 8*x^2]) + 
          I*Pi*RATIO[7 + 6*x + 11*x^2]) + G[0, 0, 0, 0, 0, x]*
         RATIO[-6 + 12*x^2] + G[1, 0, 1, 0, 0, x]*RATIO[-5 + 12*x^2] + 
        G[0, 0, 0, x]*(I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)) - 12*x - 19*x^2] + 
          Log[mu2]^2*RATIO[-1/2 - (11*x^2)/2] + Log[mu2]*
           (I*Pi*RATIO[9 - 8*x^2] + RATIO[4 - 3/(2*(-1 + x)) + (5*x)/2 - 
              (7*x^2)/2]) + Pi^2*RATIO[-5/12 + x^2/12] + 
          RATIO[45/4 + 33/(4*(-1 + x)) + (103*x)/4 + (25*x^2)/2]) + 
        G[1, 0, 0, 0, x]*(I*Pi*RATIO[5 - 8*x^2] + 
          Log[mu2]*RATIO[-7 + 6*x^2] + RATIO[39/2 + (33*x)/2 + 15*x^2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-5*x^2] + 
          RATIO[-1 - 3*x - (13*x^2)/2] + I*Pi*RATIO[-17 + 16*x^2]) + 
        G[0, 1, 1, 0, 0, x]*RATIO[-17 + 18*x^2] + G[1, 1, 0, x]*
         (Log[mu2]^2*RATIO[-x^2] + I*Pi*RATIO[-15 + 4*x - 16*x^2] + 
          Log[mu2]*(I*Pi*RATIO[4 - 8*x^2] + RATIO[7/2 + (3*x)/2 + 4*x^2]) + 
          Pi^2*RATIO[-5/3 + 6*x^2] + RATIO[13 - (85*x)/4 + (75*x^2)/4]) + 
        G[0, 0, 0, 0, x]*(RATIO[-1 - 30*x - 8*x^2] + 
          Log[mu2]*RATIO[6 + 8*x^2] + I*Pi*RATIO[-10 + 20*x^2]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[(-3*x^2)/2] + 
          RATIO[-179/4 - 6/x^2 + 3/x + (285*x)/4 - 13*x^2] + 
          Pi^2*RATIO[-5/3 + 8*x - (91*x^2)/12] + 
          I*Pi*RATIO[27 - 49*x + x^2] + Log[mu2]*
           (RATIO[-35/2 + (55*x)/2 - (11*x^2)/2] + 
            I*Pi*RATIO[4 - 24*x + 20*x^2])) + G[1, 0, 1, x]*
         (Log[mu2]^2*RATIO[-x^2] + Pi^2*RATIO[-1 + 4*x - (5*x^2)/3] + 
          I*Pi*RATIO[25 - 39*x + 14*x^2] + RATIO[13 - (85*x)/4 + 
            (75*x^2)/4] + Log[mu2]*(RATIO[7/2 + (3*x)/2 + 4*x^2] + 
            I*Pi*RATIO[4 - 24*x + 20*x^2])) + G[1, 1, 0, 0, 0, x]*
         RATIO[-10 + 21*x^2] + G[0, 1, 0, 1, 1, x]*
         RATIO[10 - 24*x + 21*x^2] + G[0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-5*x^2] + RATIO[-1 - 3*x - (13*x^2)/2] + 
          I*Pi*RATIO[10 - 24*x + 22*x^2]) + G[0, 1, 0, x]*
         (Log[mu2]^2*RATIO[(7*x^2)/2] + Pi^2*RATIO[7/2 - (19*x^2)/4] + 
          RATIO[51/4 - 3/(2*(-1 + x)) - 8*x + x^2/4] + 
          Log[mu2]*(RATIO[3 - 3*x + (9*x^2)/2] + I*Pi*RATIO[-7 + 8*x^2]) + 
          I*Pi*RATIO[17/2 - 1/(2*(-1 + x)) + 2*x + 24*x^2]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[-12 + 72*x - 66*x^2] + 
          RATIO[43/2 - 35*x + 9*x^2] + Log[mu2]*RATIO[4 - 24*x + 26*x^2]) + 
        G[0, 1, 0, 0, x]*(I*Pi*RATIO[13 - 18*x^2] + 
          Log[mu2]*RATIO[-7 + 6*x^2] + RATIO[13/2 - 1/(2*(-1 + x)) + 8*x + 
            26*x^2]) + G[0, 1, 1, 1, x]*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
          RATIO[91/2 - (147*x)/2 + 13*x^2] + Log[mu2]*
           RATIO[4 - 24*x + 28*x^2]) + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-8 + 24*x - 22*x^2] + RATIO[-63/2 - 7/(-1 + x) + 
            (93*x)/2 - 3*x^2] + I*Pi*RATIO[8 - 36*x + 36*x^2]) + 
        G[0, 0, 1, 1, 1, x]*RATIO[18 - 60*x + 49*x^2] + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-4 + 24*x - 26*x^2] + 
          RATIO[-49/2 + (103*x)/2 - 6*x^2] + 
          I*Pi*RATIO[10 - 60*x + 50*x^2]) + G[1, 0, 0, 1, 1, x]*
         RATIO[10 - 72*x + 66*x^2] + G[1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-4*x^2] + RATIO[(-11*x)/2 + x^2] + 
          I*Pi*RATIO[12 - 72*x + 68*x^2]) + G[1, 1, 1, 1, 1, x]*
         RATIO[14 - 84*x + 90*x^2] + (Pi^2*RATIO[-25/9 - (47*x^2)/12] + 
          RATIO[659/12 - 2/(-1 + x) - (239*x)/2 + (127*x^2)/4] + 
          I*Pi*RATIO[24 - 4/(-1 + x) - 31*x + 43*x^2])*Zeta[3] + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[(2*x^2)/3] + 
          RATIO[-11/8 - 15/(2*x^2) + 7/(2*x) + (107*x)/8 - 16*x^2] + 
          Pi^2*RATIO[-47/24 + (43*x)/8 - (13*x^2)/6] + 
          I*Pi^3*RATIO[-1 + x^2/3] + Log[mu2]^2*RATIO[-5/4 + x/4 + 
             (5*x^2)/2] + Log[mu2]*(Pi^2*RATIO[2/3 - 4*x + (13*x^2)/6] + 
            I*Pi*RATIO[14 - 20*x + 6*x^2] + RATIO[-11/4 - 6/x^2 + 4/x - 
              (9*x)/4 + (29*x^2)/4]) + I*Pi*RATIO[38 + 6/x^2 - 7/(2*x) - 
             (121*x)/2 + 20*x^2] + RATIO[2 + 24*x - (88*x^2)/3]*Zeta[3]) + 
        G[0, 0, x]*(RATIO[-173/8 - 107/(8*(-1 + x)) - (153*x)/8 - 16*x^2] + 
          Log[mu2]^3*RATIO[-1 + (2*x^2)/3] + Log[mu2]^2*(I*Pi*RATIO[-7/2] + 
            RATIO[-15/4 + 1/(4*(-1 + x)) + (17*x)/4 + (5*x^2)/2]) + 
          Pi^2*RATIO[11/24 - 5/(24*(-1 + x)) - (53*x)/8 + (19*x^2)/6] + 
          I*Pi^3*RATIO[-11/12 + (10*x^2)/3] + Log[mu2]*
           (Pi^2*RATIO[7/6 + (19*x^2)/6] + I*Pi*RATIO[-1/2 - (-1 + x)^(-1) + 
               8*x + 6*x^2] + RATIO[-37/4 - 13/(4*(-1 + x)) - (9*x)/4 + 
              (29*x^2)/4]) + I*Pi*RATIO[59/4 + 7/(2*(-1 + x)) + (31*x)/2 + 
             20*x^2] + RATIO[23 - (58*x^2)/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-11] + I*Pi*RATIO[-1/4] + I*Pi^3*RATIO[-1/12] + 
          Pi^2*RATIO[-3/4 + (3*x)/8 + (5*x^2)/4] + RATIO[23/3 + x^2/2]*
           Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[(-2*x^2)/3] + 
          I*Pi*RATIO[-89/4 - 7/(2*(-1 + x)) - (41*x)/2 - 20*x^2] + 
          Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[1/4 - (9*x)/4 - (5*x^2)/2]) + 
          I*Pi^3*RATIO[11/12 - (4*x^2)/3] + Log[mu2]*
           (RATIO[-11/2 + (9*x)/4 - (29*x^2)/4] + 
            I*Pi*RATIO[-17/2 - 8*x - 6*x^2] + Pi^2*RATIO[2/3 - (2*x^2)/3]) + 
          Pi^2*RATIO[59/8 + (109*x)/24 + x^2/12] + 
          RATIO[-147/8 + (23*x)/8 + 16*x^2] + RATIO[-4 + (7*x^2)/3]*
           Zeta[3]) + Log[mu2]*(I*Pi*RATIO[13/4 - 6/x] + 
          RATIO[-363/16 + x/2] + Pi^4*RATIO[-79/240 - (11*x)/15 + 
             (5*x^2)/4] + I*Pi^3*RATIO[17/12 + (4*x)/3 + 3*x^2] + 
          Pi^2*RATIO[-31/48 + (7*x)/24 + (29*x^2)/8] + 
          (RATIO[14 - 20*x + (19*x^2)/2] + I*Pi*RATIO[4 - 24*x + 28*x^2])*
           Zeta[3]) + G[0, 1, x]*(Log[mu2]^3*RATIO[(-2*x^2)/3] + 
          I*Pi*RATIO[-75/2 - 3/(2*(-1 + x)) - 6/x^2 + 3/x + (131*x)/2 - 
             20*x^2] + Log[mu2]^2*RATIO[1/4 - (9*x)/4 - (5*x^2)/2] + 
          I*Pi^3*RATIO[19/6 - (7*x^2)/3] + Log[mu2]*
           (RATIO[-11/2 + (9*x)/4 - (29*x^2)/4] + 
            I*Pi*RATIO[-14 + 20*x - 6*x^2] + Pi^2*RATIO[-4/3 + 4*x - (5*x^2)/
                3]) + Pi^2*RATIO[163/24 + 1/(2*(-1 + x)) - (185*x)/24 + 
             (65*x^2)/12] + RATIO[-147/8 + (23*x)/8 + 16*x^2] + 
          RATIO[-25 - 24*x + (142*x^2)/3]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^3*RATIO[1/3 + (2*x)/3] + Log[mu2]^2*
           (Pi^2*RATIO[-x^2/4] + RATIO[17/8 + 3*x]) + 
          RATIO[63/16 - 27/(2*x) + (127*x)/4] + 
          I*Pi*RATIO[-31/2 - 15/(2*x^2) - 5/(2*x) + 33*x] + 
          Pi^2*RATIO[-425/48 + 3/x^2 - 2/x + (32*x)/3 - (151*x^2)/24] + 
          Pi^4*RATIO[-7/180 + (11*x)/10 - (611*x^2)/360] + 
          I*Pi^3*RATIO[17/6 - (5*x)/3 + (4*x^2)/3] + 
          (RATIO[-26/3 - (37*x)/3 - 41*x^2] + I*Pi*RATIO[-8 + 36*x - 32*x^2])*
           Zeta[3] + Log[mu2]*(I*Pi*RATIO[-4 - 6/x^2 + 4/x + 6*x] + 
            RATIO[17/4 - 6/x + (67*x)/4] + Pi^2*RATIO[-43/12 + (25*x)/6 - 
               (25*x^2)/12] + I*Pi^3*RATIO[-2/3 + (4*x^2)/3] + 
            RATIO[4 - 12*x^2]*Zeta[3])) + G[0, x]*(Log[mu2]^4*RATIO[5/12] + 
          I*Pi*RATIO[-19 - 107/(8*(-1 + x)) - 33*x] + 
          RATIO[225/8 - (127*x)/4] + Log[mu2]^3*(I*Pi*RATIO[2/3] + 
            RATIO[13/6 - (2*x)/3]) + I*Pi^3*RATIO[-5/6 + 1/(8*(-1 + x)) - 
             (4*x)/3 - (16*x^2)/3] + Pi^2*RATIO[-155/24 + 7/(3*(-1 + x)) + 
             (149*x)/24 - (77*x^2)/24] + Log[mu2]^2*
           (I*Pi*RATIO[3 + 1/(4*(-1 + x))] + RATIO[8 - 3*x] + 
            Pi^2*RATIO[-5/12 - x^2]) + Pi^4*RATIO[-9/80 - (8*x^2)/45] + 
          (I*Pi*RATIO[35/3 - 10*x^2] + RATIO[13/6 + 3/(-1 + x) - (20*x)/3 + 
              (57*x^2)/2])*Zeta[3] + Log[mu2]*(RATIO[21 - (67*x)/4] + 
            I*Pi*RATIO[5/4 - 13/(4*(-1 + x)) - 6*x] + 
            Pi^2*RATIO[-19/6 + x/12 - (13*x^2)/6] + 
            I*Pi^3*RATIO[4/3 - (4*x^2)/3] + RATIO[-34/3 + 11*x^2]*Zeta[3])) + 
        RATIO[4 + 24*x - 39*x^2]*Zeta[5])/Nc^2) + 
    Nfv*((I*Pi*RATIO[-418/9 - 278/(9*x)] + G[0, 1, 0, 0, 0, x]*
         RATIO[-128 + 384*x - 256*x^2] + G[0, 0, 1, 0, 0, x]*
         RATIO[-80 + 240*x - 160*x^2] + G[1, 0, 0, 0, 0, x]*
         RATIO[-64 + 192*x - 128*x^2] + G[1, 1, 1, 0, 0, x]*
         RATIO[-48 + 144*x - 96*x^2] + G[1, 1, 0, 1, x]*
         RATIO[-32 + 32/(3*x) + 32*x - (32*x^2)/3] + G[1, 1, 1, 0, x]*
         (I*Pi*RATIO[-48 + 144*x - 96*x^2] + RATIO[-32 + 32/(3*x) + 32*x - 
            (32*x^2)/3]) + G[1, 1, 1, x]*(RATIO[48 - 16/x - 16*x - 16*x^2] + 
          I*Pi*RATIO[-32 + 32/(3*x) + 32*x - (32*x^2)/3]) + 
        G[0, 0, 1, x]*(RATIO[-224/3 - 4/(3*(-1 + x)) + 66*x - (106*x^2)/9] + 
          I*Pi*RATIO[-16 + 16*x - (16*x^2)/3] + Log[mu2]*
           RATIO[-16 + 16*x - (16*x^2)/3]) + G[0, 0, 0, 1, x]*
         RATIO[16/(-1 + x) - (8*x^2)/3] + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[-80 + 240*x - 160*x^2] + RATIO[16/(-1 + x) - 
            (8*x^2)/3]) + G[1, 0, 1, 1, x]*RATIO[8/(3*x) - (8*x^2)/3] + 
        Pi^4*RATIO[172/45 - 34/(45*(-1 + x)) - (40*x)/9 + (13*x^2)/27] + 
        I*Pi^5*RATIO[34/45 - (34*x)/15 + (68*x^2)/45] + 
        G[0, 0, 1, 1, x]*RATIO[-16/(-1 + x) + (8*x^2)/3] + 
        G[0, 1, 0, 1, x]*RATIO[8 + 16/(3*x) - 8*x + (8*x^2)/3] + 
        I*Pi^3*RATIO[-4 - 38/(9*(-1 + x)) - 80/(27*x) + (13*x)/3 + 
           (53*x^2)/9] + G[0, 1, 1, x]*
         (I*Pi*RATIO[8 + 16/(3*x) - 8*x + (8*x^2)/3] + 
          RATIO[32/3 + 16/x - (56*x)/3 + 8*x^2]) + G[1, 0, 0, 1, x]*
         RATIO[24 - 40/(3*x) - 24*x + (32*x^2)/3] + 
        Pi^2*RATIO[458/27 - (500*x)/27 + (32*x^2)/3] + 
        G[0, 0, 0, x]*(I*Pi*RATIO[64 - 56*x - (16*x^2)/3] + 
          Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + Log[mu2]*
           (I*Pi*RATIO[-32 + 96*x - 64*x^2] + RATIO[-32 + 32*x + 
              (32*x^2)/3]) + RATIO[80/3 - 136/(3*(-1 + x)) + (92*x)/3 + 
            (140*x^2)/9]) + G[1, 0, 1, x]*
         (Log[mu2]*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
          I*Pi*RATIO[40 - 16/x - 40*x + (40*x^2)/3] + 
          RATIO[68/3 - 76/(9*x) - 34*x + (178*x^2)/9]) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[112 - 8/x - 104*x] + 
          Log[mu2]*(I*Pi*RATIO[-32 + 96*x - 64*x^2] + 
            RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3]) + 
          RATIO[68/3 - 76/(9*x) - 34*x + (178*x^2)/9] + 
          Pi^2*RATIO[40/3 - 40*x + (80*x^2)/3]) + G[1, 0, 1, 0, 0, x]*
         RATIO[32 - 96*x + 64*x^2] + G[1, 0, 1, 0, x]*
         (RATIO[24 - 40/(3*x) - 24*x + (32*x^2)/3] + 
          I*Pi*RATIO[32 - 96*x + 64*x^2]) + G[1, 0, 0, 0, x]*
         (I*Pi*RATIO[-32 + 96*x - 64*x^2] + RATIO[-176 + 16/x + 168*x - 
            (8*x^2)/3] + Log[mu2]*RATIO[32 - 96*x + 64*x^2]) + 
        G[0, 1, 0, 0, x]*(I*Pi*RATIO[-96 + 288*x - 192*x^2] + 
          RATIO[-48 - 32/(3*x) + 40*x + (32*x^2)/3] + 
          Log[mu2]*RATIO[32 - 96*x + 64*x^2]) + G[1, 0, 0, x]*
         (RATIO[152/3 + 24/(-1 + x) + 80/(9*x) - 60*x - (212*x^2)/9] + 
          Pi^2*RATIO[-32/3 + 32*x - (64*x^2)/3] + 
          I*Pi*RATIO[-120 + 40/(3*x) + 112*x - (8*x^2)/3] + 
          Log[mu2]*(RATIO[32 + 32/(3*x) - 32*x - (32*x^2)/3] + 
            I*Pi*RATIO[32 - 96*x + 64*x^2])) + G[0, 1, 0, x]*
         (RATIO[-224/3 - 4/(3*(-1 + x)) + 66*x - (106*x^2)/9] + 
          Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
          I*Pi*RATIO[-56 - 16/(3*x) + 48*x + 8*x^2] + 
          Log[mu2]*(RATIO[-16 + 16*x - (16*x^2)/3] + 
            I*Pi*RATIO[32 - 96*x + 64*x^2])) + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-32 + 96*x - 64*x^2] + RATIO[128 - 40/(3*x) - 
            120*x + (16*x^2)/3] + I*Pi*RATIO[48 - 144*x + 96*x^2]) + 
        G[1, 1, 0, 0, 0, x]*RATIO[80 - 240*x + 160*x^2] + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-32 + 96*x - 64*x^2] + 
          RATIO[96 - 16/(-1 + x) - 88*x - (40*x^2)/3] + 
          I*Pi*RATIO[80 - 240*x + 160*x^2]) + G[0, 1, 1, 0, 0, x]*
         RATIO[96 - 288*x + 192*x^2] + G[0, 1, 1, 0, x]*
         (RATIO[8 + 16/(3*x) - 8*x + (8*x^2)/3] + 
          I*Pi*RATIO[96 - 288*x + 192*x^2]) + G[0, 0, 0, 0, 0, x]*
         RATIO[112 - 336*x + 224*x^2] + 
        (Pi^2*RATIO[-40/3 + 40*x - (80*x^2)/3] + 
          RATIO[136/3 + 76/(3*(-1 + x)) - (278*x)/3 + (106*x^2)/9] + 
          I*Pi*RATIO[-8 - 64/(3*x) + 24*x^2])*Zeta[3] + 
        G[0, 0, x]*(Pi^2*RATIO[40/3 - 16/(3*(-1 + x)) - (44*x)/3 - 
             (8*x^2)/9] + Log[mu2]*(I*Pi*RATIO[-48 + 48*x + (16*x^2)/3] + 
            RATIO[-88/3 + 24/(-1 + x) - (8*x)/3 + 8*x^2] + 
            Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3]) + 
          I*Pi*RATIO[-232/3 - 68/(3*(-1 + x)) + 94*x + (106*x^2)/9] + 
          RATIO[-340/9 + 52/(-1 + x) - (62*x)/9 + (64*x^2)/3] + 
          I*Pi^3*RATIO[40/3 - 40*x + (80*x^2)/3] + 
          RATIO[-112 + 336*x - 224*x^2]*Zeta[3]) + 
        G[1, 1, x]*(Pi^2*RATIO[4/(9*x) - (4*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
            RATIO[-24 + 8/x + 8*x + 8*x^2]) + 
          I*Pi*RATIO[140/3 - 148/(9*x) - 42*x + (106*x^2)/9] + 
          I*Pi^3*RATIO[8 - 24*x + 16*x^2] + RATIO[-212/3 + 10/x^2 + 28/x + 
            (34*x)/3 + (64*x^2)/3] + RATIO[-48 + 144*x - 96*x^2]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-40/3 - 32/(3*x)] + 
          I*Pi^3*RATIO[-8/3 - 32/(9*x) + (8*x)/3 + (8*x^2)/3] + 
          Pi^2*RATIO[32/9 - (68*x)/9 + 4*x^2] + 
          Pi^4*RATIO[112/45 - (112*x)/15 + (224*x^2)/45] + 
          (RATIO[80 - 80*x + (16*x^2)/3] + I*Pi*RATIO[32 - 96*x + 64*x^2])*
           Zeta[3]) + G[1, 0, x]*(RATIO[128/9 + 32/(3*x) - (20*x)/9 - 
            (64*x^2)/3] + I*Pi*RATIO[84 + 24/(-1 + x) + 4/(9*x) - (290*x)/3 - 
             (106*x^2)/9] + I*Pi^3*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
          Log[mu2]*(Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
            RATIO[32/3 - (8*x)/3 - 8*x^2] + I*Pi*RATIO[48 + 16/(3*x) - 48*
                x - (16*x^2)/3]) + Pi^2*RATIO[-68/3 - 4/(9*x) + 24*x - 
             (4*x^2)/9] + RATIO[64 - 192*x + 128*x^2]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi^3*RATIO[-16 + 48*x - 32*x^2] + 
          RATIO[128/9 + 32/(3*x) - (20*x)/9 - (64*x^2)/3] + 
          I*Pi*RATIO[-160/3 - 4/(3*(-1 + x)) + 16/x + (134*x)/3 - 
             (106*x^2)/9] + Log[mu2]*(RATIO[32/3 - (8*x)/3 - 8*x^2] + 
            I*Pi*RATIO[-16 + 16*x - (16*x^2)/3]) + 
          Pi^2*RATIO[4 - 8/(3*(-1 + x)) - 8/(9*x) - 4*x + (16*x^2)/9] + 
          RATIO[96 - 288*x + 192*x^2]*Zeta[3]) + 
        G[1, x]*(I*Pi*RATIO[-532/9 + 10/x^2 + 28/x + (202*x)/9] + 
          RATIO[-140/9 - 278/(9*x) + (418*x)/9] + 
          Pi^2*RATIO[94/9 - 34/(27*x) - (17*x)/9 - (125*x^2)/27] + 
          Pi^4*RATIO[-98/45 + (98*x)/15 - (196*x^2)/45] + 
          I*Pi^3*RATIO[-68/3 + 20/(9*x) + (64*x)/3 - (4*x^2)/3] + 
          (RATIO[64 + 16/x - 56*x - (64*x^2)/3] + 
            I*Pi*RATIO[32 - 96*x + 64*x^2])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-40/3 + 8/x + (16*x)/3] + 
            RATIO[-8/3 - 32/(3*x) + (40*x)/3] + 
            Pi^2*RATIO[-8/3 + 8/(9*x) + (8*x)/3 - (8*x^2)/9] + 
            I*Pi^3*RATIO[16/3 - 16*x + (32*x^2)/3] + 
            RATIO[-32 + 96*x - 64*x^2]*Zeta[3])) + 
        G[0, x]*(RATIO[-278/9 - (418*x)/9] + 
          I*Pi*RATIO[-308/9 + 52/(-1 + x) + 32/(3*x) - (202*x)/9] + 
          Pi^4*RATIO[-14/9 + (14*x)/3 - (28*x^2)/9] + 
          I*Pi^3*RATIO[16/3 + 32/(9*x) - 4*x - (8*x^2)/3] + 
          Pi^2*RATIO[388/9 - 106/(9*(-1 + x)) - (77*x)/3 + (17*x^2)/27] + 
          (I*Pi*RATIO[-80 + 240*x - 160*x^2] + RATIO[-120 + 16/(-1 + x) + 
              112*x + (40*x^2)/3])*Zeta[3] + Log[mu2]*
           (RATIO[-32/3 - (40*x)/3] + I*Pi*RATIO[-56/3 + 24/(-1 + x) - (16*x)/
                3] + I*Pi^3*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
            Pi^2*RATIO[40/3 - (40*x)/3 + (8*x^2)/9] + 
            RATIO[32 - 96*x + 64*x^2]*Zeta[3])) + 
        RATIO[-96 + 288*x - 192*x^2]*Zeta[5])/Nc + 
      Nc*(I*Pi*RATIO[209/18 + 139/(18*x)] + G[0, 0, 0, 0, 0, x]*
         RATIO[-28 + 84*x - 56*x^2] + G[0, 1, 1, 0, 0, x]*
         RATIO[-24 + 72*x - 48*x^2] + G[1, 1, 0, 0, 0, x]*
         RATIO[-20 + 60*x - 40*x^2] + G[1, 0, 1, 0, 0, x]*
         RATIO[-8 + 24*x - 16*x^2] + Pi^2*RATIO[-229/54 + (125*x)/27 - 
           (8*x^2)/3] + G[1, 0, 0, 1, x]*RATIO[-6 + 10/(3*x) + 6*x - 
           (8*x^2)/3] + G[1, 0, 1, 0, x]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[-6 + 10/(3*x) + 6*x - (8*x^2)/3]) + 
        I*Pi^3*RATIO[1 + 19/(18*(-1 + x)) + 20/(27*x) - (13*x)/12 - 
           (53*x^2)/36] + G[1, 0, 1, x]*(RATIO[-17/3 + 19/(9*x) + (17*x)/2 - 
            (89*x^2)/18] + I*Pi*RATIO[-10 + 4/x + 10*x - (10*x^2)/3] + 
          Log[mu2]*RATIO[-4 + 4/(3*x) + 4*x - (4*x^2)/3]) + 
        G[0, 0, 1, 1, x]*RATIO[4/(-1 + x) - (2*x^2)/3] + 
        G[0, 1, 0, 1, x]*RATIO[-2 - 4/(3*x) + 2*x - (2*x^2)/3] + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[-24 + 72*x - 48*x^2] + 
          RATIO[-2 - 4/(3*x) + 2*x - (2*x^2)/3]) + G[0, 1, 1, x]*
         (RATIO[-8/3 - 4/x + (14*x)/3 - 2*x^2] + 
          I*Pi*RATIO[-2 - 4/(3*x) + 2*x - (2*x^2)/3]) + 
        I*Pi^5*RATIO[-17/90 + (17*x)/30 - (17*x^2)/45] + 
        Pi^4*RATIO[-43/45 + 17/(90*(-1 + x)) + (10*x)/9 - (13*x^2)/108] + 
        G[0, 0, 0, 1, x]*RATIO[-4/(-1 + x) + (2*x^2)/3] + 
        G[1, 0, 1, 1, x]*RATIO[-2/(3*x) + (2*x^2)/3] + 
        G[1, 1, 0, 1, x]*RATIO[8 - 8/(3*x) - 8*x + (8*x^2)/3] + 
        G[0, 0, 1, x]*(I*Pi*RATIO[4 - 4*x + (4*x^2)/3] + 
          Log[mu2]*RATIO[4 - 4*x + (4*x^2)/3] + RATIO[56/3 + 1/(3*(-1 + x)) - 
            (33*x)/2 + (53*x^2)/18]) + G[0, 1, 0, x]*
         (I*Pi*RATIO[14 + 4/(3*x) - 12*x - 2*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
            RATIO[4 - 4*x + (4*x^2)/3]) + Pi^2*RATIO[4/3 - 4*x + (8*x^2)/3] + 
          RATIO[56/3 + 1/(3*(-1 + x)) - (33*x)/2 + (53*x^2)/18]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[8 - 8/(3*x) - 8*x + (8*x^2)/3] + 
          RATIO[-12 + 4/x + 4*x + 4*x^2]) + G[1, 0, 0, x]*
         (I*Pi*RATIO[30 - 10/(3*x) - 28*x + (2*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
            RATIO[-8 - 8/(3*x) + 8*x + (8*x^2)/3]) + 
          Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + RATIO[-38/3 - 6/(-1 + x) - 
            20/(9*x) + 15*x + (53*x^2)/9]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-8 + 24*x - 16*x^2] + RATIO[44 - 4/x - 42*x + 
            (2*x^2)/3] + I*Pi*RATIO[8 - 24*x + 16*x^2]) + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[-12 + 36*x - 24*x^2] + 
          RATIO[-32 + 10/(3*x) + 30*x - (4*x^2)/3] + 
          Log[mu2]*RATIO[8 - 24*x + 16*x^2]) + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[-20 + 60*x - 40*x^2] + RATIO[-24 + 4/(-1 + x) + 22*x + 
            (10*x^2)/3] + Log[mu2]*RATIO[8 - 24*x + 16*x^2]) + 
        G[0, 0, 0, x]*(RATIO[-20/3 + 34/(3*(-1 + x)) - (23*x)/3 - 
            (35*x^2)/9] + Pi^2*RATIO[-2/3 + 2*x - (4*x^2)/3] + 
          I*Pi*RATIO[-16 + 14*x + (4*x^2)/3] + Log[mu2]*
           (RATIO[8 - 8*x - (8*x^2)/3] + I*Pi*RATIO[8 - 24*x + 16*x^2])) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-28 + 2/x + 26*x] + 
          Pi^2*RATIO[-10/3 + 10*x - (20*x^2)/3] + 
          RATIO[-17/3 + 19/(9*x) + (17*x)/2 - (89*x^2)/18] + 
          Log[mu2]*(RATIO[-4 + 4/(3*x) + 4*x - (4*x^2)/3] + 
            I*Pi*RATIO[8 - 24*x + 16*x^2])) + G[1, 1, 1, 0, 0, x]*
         RATIO[12 - 36*x + 24*x^2] + G[1, 1, 1, 0, x]*
         (RATIO[8 - 8/(3*x) - 8*x + (8*x^2)/3] + 
          I*Pi*RATIO[12 - 36*x + 24*x^2]) + G[1, 0, 0, 0, 0, x]*
         RATIO[16 - 48*x + 32*x^2] + G[0, 0, 1, 0, 0, x]*
         RATIO[20 - 60*x + 40*x^2] + G[0, 0, 1, 0, x]*
         (RATIO[-4/(-1 + x) + (2*x^2)/3] + I*Pi*RATIO[20 - 60*x + 40*x^2]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[12 + 8/(3*x) - 10*x - (8*x^2)/3] + 
          I*Pi*RATIO[24 - 72*x + 48*x^2]) + G[0, 1, 0, 0, 0, x]*
         RATIO[32 - 96*x + 64*x^2] + (I*Pi*RATIO[2 + 16/(3*x) - 6*x^2] + 
          RATIO[-34/3 - 19/(3*(-1 + x)) + (139*x)/6 - (53*x^2)/18] + 
          Pi^2*RATIO[10/3 - 10*x + (20*x^2)/3])*Zeta[3] + 
        G[0, 1, x]*(Pi^2*RATIO[-1 + 2/(3*(-1 + x)) + 2/(9*x) + x - 
             (4*x^2)/9] + Log[mu2]*(I*Pi*RATIO[4 - 4*x + (4*x^2)/3] + 
            RATIO[-8/3 + (2*x)/3 + 2*x^2]) + 
          I*Pi*RATIO[40/3 + 1/(3*(-1 + x)) - 4/x - (67*x)/6 + (53*x^2)/18] + 
          RATIO[-32/9 - 8/(3*x) + (5*x)/9 + (16*x^2)/3] + 
          I*Pi^3*RATIO[4 - 12*x + 8*x^2] + RATIO[-24 + 72*x - 48*x^2]*
           Zeta[3]) + G[1, 0, x]*(Pi^2*RATIO[17/3 + 1/(9*x) - 6*x + x^2/9] + 
          I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + Log[mu2]*
           (I*Pi*RATIO[-12 - 4/(3*x) + 12*x + (4*x^2)/3] + 
            RATIO[-8/3 + (2*x)/3 + 2*x^2] + Pi^2*RATIO[4/3 - 4*x + (8*x^2)/
                3]) + I*Pi*RATIO[-21 - 6/(-1 + x) - 1/(9*x) + (145*x)/6 + 
             (53*x^2)/18] + RATIO[-32/9 - 8/(3*x) + (5*x)/9 + (16*x^2)/3] + 
          RATIO[-16 + 48*x - 32*x^2]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[10/3 + 8/(3*x)] + 
          Pi^4*RATIO[-28/45 + (28*x)/15 - (56*x^2)/45] + 
          Pi^2*RATIO[-8/9 + (17*x)/9 - x^2] + 
          I*Pi^3*RATIO[2/3 + 8/(9*x) - (2*x)/3 - (2*x^2)/3] + 
          (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[-20 + 20*x - (4*x^2)/3])*
           Zeta[3]) + G[1, 1, x]*(RATIO[53/3 - 5/(2*x^2) - 7/x - (17*x)/6 - 
            (16*x^2)/3] + I*Pi^3*RATIO[-2 + 6*x - 4*x^2] + 
          I*Pi*RATIO[-35/3 + 37/(9*x) + (21*x)/2 - (53*x^2)/18] + 
          Log[mu2]*(RATIO[6 - 2/x - 2*x - 2*x^2] + 
            I*Pi*RATIO[-4 + 4/(3*x) + 4*x - (4*x^2)/3]) + 
          Pi^2*RATIO[-1/(9*x) + x^2/9] + RATIO[12 - 36*x + 24*x^2]*Zeta[3]) + 
        G[0, 0, x]*(I*Pi^3*RATIO[-10/3 + 10*x - (20*x^2)/3] + 
          RATIO[85/9 - 13/(-1 + x) + (31*x)/18 - (16*x^2)/3] + 
          I*Pi*RATIO[58/3 + 17/(3*(-1 + x)) - (47*x)/2 - (53*x^2)/18] + 
          Log[mu2]*(Pi^2*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
            RATIO[22/3 - 6/(-1 + x) + (2*x)/3 - 2*x^2] + 
            I*Pi*RATIO[12 - 12*x - (4*x^2)/3]) + 
          Pi^2*RATIO[-10/3 + 4/(3*(-1 + x)) + (11*x)/3 + (2*x^2)/9] + 
          RATIO[28 - 84*x + 56*x^2]*Zeta[3]) + 
        G[0, x]*(I*Pi*RATIO[77/9 - 13/(-1 + x) - 8/(3*x) + (101*x)/18] + 
          RATIO[139/18 + (209*x)/18] + Pi^2*RATIO[-97/9 + 53/(18*(-1 + x)) + 
             (77*x)/12 - (17*x^2)/108] + I*Pi^3*RATIO[-4/3 - 8/(9*x) + x + 
             (2*x^2)/3] + Pi^4*RATIO[7/18 - (7*x)/6 + (7*x^2)/9] + 
          (RATIO[30 - 4/(-1 + x) - 28*x - (10*x^2)/3] + 
            I*Pi*RATIO[20 - 60*x + 40*x^2])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[14/3 - 6/(-1 + x) + (4*x)/3] + 
            RATIO[8/3 + (10*x)/3] + Pi^2*RATIO[-10/3 + (10*x)/3 - (2*x^2)/
                9] + I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + 
            RATIO[-8 + 24*x - 16*x^2]*Zeta[3])) + 
        G[1, x]*(RATIO[35/9 + 139/(18*x) - (209*x)/18] + 
          I*Pi*RATIO[133/9 - 5/(2*x^2) - 7/x - (101*x)/18] + 
          I*Pi^3*RATIO[17/3 - 5/(9*x) - (16*x)/3 + x^2/3] + 
          Pi^4*RATIO[49/90 - (49*x)/30 + (49*x^2)/45] + 
          Pi^2*RATIO[-47/18 + 17/(54*x) + (17*x)/36 + (125*x^2)/108] + 
          (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[-16 - 4/x + 14*x + 
              (16*x^2)/3])*Zeta[3] + Log[mu2]*
           (RATIO[2/3 + 8/(3*x) - (10*x)/3] + I*Pi*RATIO[10/3 - 2/x - (4*x)/
                3] + I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
            Pi^2*RATIO[2/3 - 2/(9*x) - (2*x)/3 + (2*x^2)/9] + 
            RATIO[8 - 24*x + 16*x^2]*Zeta[3])) + RATIO[24 - 72*x + 48*x^2]*
         Zeta[5]))) + 
  e^2*(Nf*Qf*(Nc*(RATIO[-1903945/23328] + G[1, 1, 1, 1, 1, x]*RATIO[-14] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-28/3] + I*Pi*G[0, 1, 0, 1, x]*
         RATIO[-14/3] + I*Pi*G[1, 0, 0, 1, x]*RATIO[-14/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-14/3] + G[1, 0, 0, 1, 1, x]*RATIO[-14/3] + 
        Log[mu2]^4*(RATIO[-143/216] + I*Pi*RATIO[-7/36]) + 
        Pi^4*RATIO[-619/4320] + Log[mu2]^5*RATIO[-7/90] + 
        I*Pi^5*RATIO[-77/2160] + Log[mu2]^3*(RATIO[-647/162] + 
          I*Pi*RATIO[-20/27] + Pi^2*RATIO[4/9]) + I*Pi*G[0, 0, 0, 1, x]*
         RATIO[14/3] + I*Pi*G[1, 1, 0, 1, x]*RATIO[14/3] + 
        G[0, 0, 0, 1, 1, x]*RATIO[14/3] + G[1, 1, 0, 1, 1, x]*RATIO[14/3] + 
        G[1, 0, 1, 1, 1, x]*RATIO[28/3] + G[0, 1, 1, 1, 1, x]*RATIO[14] + 
        I*Pi*RATIO[15239/972 - 709/(36*x)] + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[-14/3] + Log[mu2]*RATIO[28/3] + 
          RATIO[206/9 - 12/x^2 - 9/x]) + G[0, 0, 1, 1, x]*
         (I*Pi*RATIO[-14/3] + Log[mu2]*RATIO[14/3] + 
          RATIO[103/9 - 4/x^2 - 3/x]) + G[0, 0, 1, x]*(Pi^2*RATIO[-7/3] + 
          I*Pi*Log[mu2]*RATIO[14/3] + I*Pi*RATIO[103/9 - 4/x^2 - 3/x]) + 
        I*Pi^3*RATIO[7/81 + 5/(6*x)] + G[0, 1, x]*(I*Pi^3*RATIO[-17/18] + 
          I*Pi*Log[mu2]^2*RATIO[7/3] + I*Pi*RATIO[625/27 - 19/(3*x^2) - 
             37/(3*x)] + Log[mu2]*(Pi^2*RATIO[-7/3] + 
            I*Pi*RATIO[103/9 - 4/x^2 - 3/x]) + 
          Pi^2*RATIO[-103/18 + 2/x^2 + 3/(2*x)]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-14/3] + I*Pi*RATIO[14/3] + 
          RATIO[-103/9 + 4/x^2 + 3/x]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-14/3] + Pi^2*RATIO[7/3] + 
          I*Pi*RATIO[-103/9 + 4/x^2 + 3/x]) + G[0, 1, 1, x]*
         (Pi^2*RATIO[13/6] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[625/27 - 19/(3*x^2) - 37/(3*x)] + 
          Log[mu2]*(I*Pi*RATIO[-14/3] + RATIO[103/9 - 4/x^2 - 3/x]) + 
          I*Pi*RATIO[-103/9 + 4/x^2 + 3/x]) + 
        Pi^2*RATIO[-6467/3888 + 31/(6*x)] + G[0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-28/3] + I*Pi*RATIO[14/3] + 
          RATIO[-206/9 + 8/x^2 + 6/x]) + G[1, 1, x]*(I*Pi^3*RATIO[17/18] + 
          RATIO[-20/9 - 337/(36*x^2) - 203/(12*x)] + Log[mu2]^2*
           (I*Pi*RATIO[-7/3] + RATIO[-2/x^2 - 3/(2*x)]) + 
          Pi^2*RATIO[103/18 - 11/(6*x^2) - 17/(12*x)] + 
          Log[mu2]*(Pi^2*RATIO[7/3] + RATIO[-2/3 - 19/(3*x^2) - 26/(3*x)] + 
            I*Pi*RATIO[-103/9 + 4/x^2 + 3/x]) + 
          I*Pi*RATIO[-634/27 + 19/(3*x^2) + 13/x]) + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-7/3] + Pi^2*RATIO[-13/6] + 
          I*Pi*RATIO[103/9 - 4/x^2 - 3/x] + Log[mu2]*(I*Pi*RATIO[14/3] + 
            RATIO[-103/9 + 8/x^2 + 6/x]) + RATIO[-616/27 + 38/(3*x^2) + 
            65/(3*x)]) + (Pi^2*RATIO[-28/9] + I*Pi*RATIO[160/27] + 
          RATIO[2426/81])*Zeta[3] + Log[mu2]^2*(RATIO[-5929/324] + 
          I*Pi^3*RATIO[17/36] + Pi^2*RATIO[307/216] + 
          I*Pi*RATIO[-2/27 - 2/x] + RATIO[50/9]*Zeta[3]) + 
        Log[mu2]*(RATIO[-107497/1944] + Pi^4*RATIO[-233/1080] + 
          I*Pi^3*RATIO[25/27] + I*Pi*RATIO[509/81 - 31/(3*x)] + 
          Pi^2*RATIO[88/81 + 2/x] + (I*Pi*RATIO[50/9] + RATIO[545/27])*
           Zeta[3]) + G[1, x]*(Log[mu2]^4*RATIO[7/36] + 
          Pi^4*RATIO[533/2160] + Log[mu2]^3*(I*Pi*RATIO[7/9] + 
            RATIO[103/54]) + I*Pi*RATIO[6587/162 - 337/(36*x^2) - 
             109/(4*x)] + RATIO[137975/1944 - 709/(36*x)] + 
          Log[mu2]^2*(Pi^2*RATIO[-5/4] + RATIO[643/54 - 2/x] + 
            I*Pi*RATIO[103/18 - 2/x^2 - 3/(2*x)]) + 
          I*Pi^3*RATIO[-253/108 + 5/(6*x^2) + 7/(12*x)] + 
          Pi^2*RATIO[-2011/162 + 19/(6*x^2) + 19/(3*x)] + 
          (RATIO[-385/27] + I*Pi*RATIO[-50/9])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-17/18] + I*Pi*RATIO[625/27 - 19/(3*x^2) - 
               38/(3*x)] + RATIO[6947/162 - 31/(3*x)] + 
            Pi^2*RATIO[-665/108 + 2/x^2 + 3/(2*x)] + RATIO[-50/9]*Zeta[3])) + 
        RATIO[148/15]*Zeta[5]) + 
      (G[1, 1, 0, 0, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3]) + 
        I*Pi^5*RATIO[-7/108] + Log[mu2]^5*RATIO[7/180] + 
        Log[mu2]^4*RATIO[103/216] + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[2/3] + 
          RATIO[19/9]) + I*Pi*RATIO[583/108] + RATIO[1893305/23328] + 
        I*Pi^3*RATIO[481/324 + 19/(108*(-1 + x))] + G[1, 1, 1, 0, 1, x]*
         RATIO[(-14*x^2)/3] + G[1, 1, 1, 1, 0, x]*RATIO[(-14*x^2)/3] + 
        G[1, 1, 0, 1, 1, x]*RATIO[(-8*x^2)/3] + G[0, 1, 1, 0, 1, x]*
         RATIO[-2*x^2] + G[0, 1, 1, 1, 0, x]*RATIO[-2*x^2] + 
        G[1, 0, 1, 0, 1, x]*RATIO[-2*x^2] + G[1, 0, 1, 1, 0, x]*
         RATIO[-2*x^2] + G[1, 1, 0, 0, 1, x]*RATIO[-2*x^2] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-2*x^2] + G[0, 1, 0, 1, 1, x]*
         RATIO[(-4*x^2)/3] + G[1, 0, 0, 1, 1, x]*RATIO[(-4*x^2)/3] + 
        G[0, 0, 0, 1, 1, x]*RATIO[(-2*x^2)/3] + G[0, 0, 1, 0, 1, x]*
         RATIO[(-2*x^2)/3] + G[0, 0, 1, 1, 0, x]*RATIO[(-2*x^2)/3] + 
        G[0, 0, 1, 1, 1, x]*RATIO[(-2*x^2)/3] + G[0, 1, 0, 0, 1, x]*
         RATIO[(-2*x^2)/3] + G[0, 1, 0, 1, 0, x]*RATIO[(-2*x^2)/3] + 
        G[1, 0, 0, 0, 1, x]*RATIO[(-2*x^2)/3] + G[1, 0, 0, 1, 0, x]*
         RATIO[(-2*x^2)/3] + G[1, 0, 1, 1, 1, x]*RATIO[(-2*x^2)/3] + 
        G[0, 1, 1, 1, 1, x]*RATIO[(4*x^2)/3] + G[1, 1, 1, 1, 1, x]*
         RATIO[(56*x^2)/3] + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-14*x^2] + 
          RATIO[55/3 + (11*x)/3 - (85*x^2)/3]) + 
        Pi^2*RATIO[40457/3888 - (1127*x)/648 - (4307*x^2)/324] + 
        G[1, 0, 1, x]*(Log[mu2]^2*RATIO[(-7*x^2)/3] + 
          Pi^2*RATIO[(17*x^2)/18] + RATIO[113/9 - (4*x)/9 - (439*x^2)/27] + 
          Log[mu2]*RATIO[16/3 - x/3 - (85*x^2)/9]) + G[0, 0, 0, 0, x]*
         (RATIO[-2 - 4/(3*(-1 + x)) - 4*x - (145*x^2)/9] + 
          Log[mu2]*RATIO[-8/3 - (22*x^2)/3]) + G[0, 1, 1, x]*
         (Log[mu2]^2*RATIO[(-4*x^2)/3] + Pi^2*RATIO[(8*x^2)/9] + 
          RATIO[131/18 - (13*x)/18 - (233*x^2)/27] + 
          Log[mu2]*RATIO[10/3 - (2*x)/3 - (44*x^2)/9]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-x^2] + Pi^2*RATIO[(5*x^2)/18] + 
          RATIO[95/18 + (5*x)/18 - (206*x^2)/27] + 
          Log[mu2]*RATIO[2 + x/3 - (41*x^2)/9]) + G[1, 0, 0, 0, x]*
         (RATIO[28/3 + 1/(3*(-1 + x)) + x/3 - (41*x^2)/9] + 
          Log[mu2]*RATIO[8/3 - 2*x^2]) + Log[mu2]^3*(RATIO[571/162] + 
          Pi^2*RATIO[5/108 - (7*x^2)/18]) + 
        Pi^4*RATIO[-7897/12960 - 11/(270*(-1 + x)) - (7*x)/360 + 
           (79*x^2)/3240] + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[(2*x^2)/3] + 
          RATIO[-4/3 + x + x^2/3]) + G[0, 1, 0, x]*(I*Pi*RATIO[19/9] + 
          Log[mu2]^2*RATIO[-x^2] + RATIO[95/18 + (5*x)/18 - (206*x^2)/27] + 
          Log[mu2]*(I*Pi*RATIO[2/3] + RATIO[2 + x/3 - (41*x^2)/9]) + 
          Pi^2*RATIO[-4/9 + (7*x^2)/18]) + G[1, 0, 0, x]*
         (Log[mu2]^2*RATIO[-1] + I*Pi*RATIO[19/9] + 
          RATIO[-272/27 - 19/(18*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[2/3] + 
            RATIO[-47/9 - 1/(3*(-1 + x))]) + 
          Pi^2*RATIO[-11/18 + (5*x^2)/9]) + G[0, 1, 0, 0, 0, x]*
         RATIO[-2/3 + (2*x^2)/3] + G[1, 1, 0, x]*(I*Pi*RATIO[-19/9] + 
          Log[mu2]^2*RATIO[(-7*x^2)/3] + RATIO[113/9 - (4*x)/9 - 
            (439*x^2)/27] + Log[mu2]*(I*Pi*RATIO[-2/3] + 
            RATIO[16/3 - x/3 - (85*x^2)/9]) + Pi^2*RATIO[4/9 + (7*x^2)/6]) + 
        G[1, 1, 0, 0, 0, x]*RATIO[2/3 + 2*x^2] + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[(2*x^2)/3] + RATIO[-1/3 - (2*x)/3 + (19*x^2)/9]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[(2*x^2)/3] + 
          RATIO[-1/3 - (2*x)/3 + (19*x^2)/9]) + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[(4*x^2)/3] + RATIO[-5/3 + x/3 + (22*x^2)/9]) + 
        G[1, 0, 0, 0, 0, x]*RATIO[-8/3 + (8*x^2)/3] + G[0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[2*x^2] + RATIO[-2 - x/3 + (41*x^2)/9]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[2*x^2] + 
          RATIO[-2 - x/3 + (41*x^2)/9]) + G[1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[2*x^2] + RATIO[-2 - x/3 + (41*x^2)/9]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[2*x^2] + 
          RATIO[-2 - x/3 + (41*x^2)/9]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[(8*x^2)/3] + RATIO[-10/3 + (2*x)/3 + (44*x^2)/9]) + 
        G[0, 0, 0, 0, 0, x]*RATIO[8/3 + (22*x^2)/3] + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[(14*x^2)/3] + RATIO[-16/3 + x/3 + (85*x^2)/9]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[(14*x^2)/3] + 
          RATIO[-16/3 + x/3 + (85*x^2)/9]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[-19/9] + Pi^2*RATIO[11/18 + (5*x^2)/9] + 
          Log[mu2]^2*RATIO[1 + (10*x^2)/3] + Log[mu2]*(I*Pi*RATIO[-2/3] + 
            RATIO[2/9 + 4/(3*(-1 + x)) + (14*x)/3 + 14*x^2]) + 
          RATIO[7/54 + 7/(2*(-1 + x)) + (209*x)/18 + (215*x^2)/9]) + 
        G[1, 1, 1, x]*(Pi^2*RATIO[(14*x^2)/9] + Log[mu2]^2*
           RATIO[(14*x^2)/3] + Log[mu2]*RATIO[-13 - 4*x + (170*x^2)/9] + 
          RATIO[-92/3 - (95*x)/9 + (878*x^2)/27]) + 
        (RATIO[-4349/162 - 19/(18*(-1 + x)) - (17*x)/6 - (206*x^2)/27] + 
          Pi^2*RATIO[-29/54 + (47*x^2)/18])*Zeta[3] + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[(7*x^2)/9] + 
          Pi^2*RATIO[8/9 + x/4 - (9*x^2)/4] + Log[mu2]^2*
           RATIO[-8/3 + x/6 + (85*x^2)/18] + Log[mu2]*
           (Pi^2*RATIO[(-17*x^2)/18] + RATIO[-113/9 + (4*x)/9 + 
              (439*x^2)/27]) + RATIO[-2387/108 - (47*x)/108 + 
            (4307*x^2)/162] + RATIO[(-50*x^2)/9]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[(-7*x^2)/9] + 
          RATIO[3409/108 + (263*x)/12 - (4307*x^2)/162] + 
          Log[mu2]*(Pi^2*RATIO[(-31*x^2)/18] + RATIO[163/9 + 11*x - 
              (439*x^2)/27]) + Log[mu2]^2*RATIO[23/6 + (13*x)/6 - 
             (85*x^2)/18] + Pi^2*RATIO[67/36 - x/4 - (127*x^2)/36] + 
          RATIO[(44*x^2)/9]*Zeta[3]) + G[1, 0, x]*(I*Pi^3*RATIO[7/18] + 
          I*Pi*RATIO[-272/27 - 19/(18*(-1 + x))] + Log[mu2]^3*
           RATIO[(7*x^2)/9] + Pi^2*RATIO[116/27 + 2/(9*(-1 + x)) + (7*x)/36 - 
             (287*x^2)/108] + Log[mu2]^2*(I*Pi*RATIO[-1] + 
            RATIO[-8/3 + x/6 + (85*x^2)/18]) + Log[mu2]*
           (I*Pi*RATIO[-47/9 - 1/(3*(-1 + x))] + 
            Pi^2*RATIO[11/9 - (7*x^2)/6] + RATIO[-113/9 + (4*x)/9 + 
              (439*x^2)/27]) + RATIO[-2387/108 - (47*x)/108 + 
            (4307*x^2)/162] + RATIO[2/3 - (56*x^2)/9]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[25/9] + RATIO[105809/1944] + 
          I*Pi^3*RATIO[47/54 + 1/(18*(-1 + x))] + 
          Pi^2*RATIO[1015/162 - (34*x)/27 - (439*x^2)/54] + 
          Pi^4*RATIO[-11/48 + x^2/108] + RATIO[-406/27 - 1/(3*(-1 + x)) - x - 
             (41*x^2)/9]*Zeta[3]) + Log[mu2]^2*(I*Pi^3*RATIO[1/6] + 
          I*Pi*RATIO[1/2] + RATIO[5669/324] + 
          Pi^2*RATIO[329/216 - (11*x)/36 - (85*x^2)/36] + 
          RATIO[-28/9 - x^2]*Zeta[3]) + G[0, 0, x]*(I*Pi^3*RATIO[-7/18] + 
          I*Pi*RATIO[272/27 + 19/(18*(-1 + x))] + Log[mu2]^3*
           RATIO[(-7*x^2)/9] + RATIO[77/12 - 469/(108*(-1 + x)) - 
            (2273*x)/108 - (4307*x^2)/162] + Log[mu2]^2*(I*Pi*RATIO[1] + 
            RATIO[3/2 - 1/(2*(-1 + x)) - (5*x)/2 - (85*x^2)/18]) + 
          Pi^2*RATIO[-263/108 - 11/(36*(-1 + x)) - (5*x)/36 - 
             (205*x^2)/108] + Log[mu2]*(I*Pi*RATIO[47/9 + 1/(3*(-1 + x))] + 
            RATIO[14/3 - 22/(9*(-1 + x)) - (107*x)/9 - (439*x^2)/27] + 
            Pi^2*RATIO[-11/9 - (5*x^2)/6]) + RATIO[-2/3 + (32*x^2)/9]*
           Zeta[3]) + G[1, x]*(I*Pi^3*RATIO[19/54] + 
          RATIO[-9127/648 - (5885*x)/162] + Log[mu2]^3*
           RATIO[-7/18 - (7*x)/9] + Log[mu2]^2*(RATIO[-25/9 - (103*x)/18] + 
            Pi^2*RATIO[(17*x^2)/18]) + Pi^4*RATIO[-11/135 - (13*x^2)/540] + 
          Pi^2*RATIO[-44/9 + (29*x)/54 + (542*x^2)/81] + 
          RATIO[1/3 + (44*x)/9 + (19*x^2)/9]*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[1/9] + RATIO[-511/54 - (580*x)/27] + 
            Pi^2*RATIO[-73/36 + (2*x)/9 + (211*x^2)/54] + 
            RATIO[-2/3 + (2*x^2)/3]*Zeta[3])) + 
        G[0, x]*(Log[mu2]^4*RATIO[-7/36] + 
          I*Pi*RATIO[-6227/162 - 469/(108*(-1 + x))] + 
          I*Pi^3*RATIO[215/108 + 7/(36*(-1 + x))] + Log[mu2]^3*
           (I*Pi*RATIO[-7/9] + RATIO[-41/27 + (7*x)/9]) + 
          RATIO[-33967/972 + (5885*x)/162] + 
          Pi^4*RATIO[-119/720 + (7*x^2)/540] + Log[mu2]^2*
           (I*Pi*RATIO[-103/18 - 1/(2*(-1 + x))] + 
            RATIO[-197/27 + (103*x)/18] + Pi^2*RATIO[5/4 + (13*x^2)/18]) + 
          Pi^2*RATIO[710/81 + 157/(108*(-1 + x)) + (7*x)/12 + 
             (851*x^2)/162] + (I*Pi*RATIO[50/9] + 
            RATIO[331/27 + 1/(3*(-1 + x)) - (41*x)/9 + (41*x^2)/9])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[5/6] + I*Pi*RATIO[-607/27 - 22/
                (9*(-1 + x))] + RATIO[-1843/81 + (580*x)/27] + 
            Pi^2*RATIO[128/27 + 11/(18*(-1 + x)) + (2*x)/9 + (167*x^2)/54] + 
            RATIO[56/9 + 2*x^2]*Zeta[3])) + RATIO[-79/15 - (4*x^2)/3]*
         Zeta[5])/Nc) + Qf*(RATIO[-8008019/23328] + Log[mu2]^6*RATIO[5/36] + 
      Log[mu2]^5*(I*Pi*RATIO[5/24] + RATIO[521/720]) + 
      I*Pi*RATIO[-6233/54 - 97/(8*x)] + G[1, 1, 0, 1, 1, 1, x]*
       RATIO[4 - 55*x^2] + G[1, 0, 1, 1, 1, 1, x]*RATIO[-3 - 51*x^2] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[3 - 51*x^2] + G[0, 0, 0, 0, 0, 1, x]*
       RATIO[23 - 45*x^2] + G[0, 0, 0, 0, 1, 0, x]*RATIO[23 - 45*x^2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[42 - 45*x^2] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[40 - 43*x^2] + G[0, 1, 0, 1, 0, 0, x]*RATIO[1 - 34*x^2] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[19 - 28*x^2] + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[29 - 28*x^2] + G[0, 0, 1, 1, 0, 0, x]*RATIO[41 - 26*x^2] + 
      G[0, 0, 0, 0, 0, x]*(RATIO[-463/6 - 6/(-1 + x) + 101*x - (689*x^2)/6] + 
        Log[mu2]*RATIO[-24 - 24*x^2] + I*Pi*RATIO[45 - 23*x^2]) + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-17 - 22*x^2] + G[0, 0, 1, 0, 0, 1, x]*
       RATIO[-4 - 18*x^2] + G[0, 0, 1, 0, 1, 0, x]*RATIO[-4 - 18*x^2] + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-17*x^2] + 
        RATIO[35/2 + 3/(2*(-1 + x)) + 27/(2*x) + (5*x)/2 - 24*x^2] + 
        Log[mu2]*RATIO[-2 - 17*x^2]) + G[0, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[4*x^2] + RATIO[35/2 + 3/(2*(-1 + x)) + 27/(2*x) + 
          (5*x)/2 - 24*x^2] + Log[mu2]*RATIO[-2 - 17*x^2]) + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[9 - 13*x^2] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[3 - 12*x^2] + G[0, 1, 0, 0, 0, 1, x]*RATIO[17 - 11*x^2] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[17 - 11*x^2] + G[1, 0, 1, 0, 1, x]*
       (RATIO[-33/2 - 3/(-1 + x) - 33/(2*x) + (41*x)/2 - (31*x^2)/2] + 
        Log[mu2]*RATIO[-11 - 13*x^2] + I*Pi*RATIO[-20 - 9*x^2]) + 
      G[1, 1, 1, 1, 0, 1, x]*RATIO[-11 - 9*x^2] + G[1, 1, 1, 1, 1, 0, x]*
       RATIO[-11 - 9*x^2] + G[1, 1, 1, 1, 0, 0, x]*RATIO[1 - 4*x^2] + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[29*x^2] + 
        RATIO[-14 + 12/x + 13*x - (67*x^2)/3] + I*Pi*RATIO[16 - 3*x^2]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-21 - x^2] + G[1, 0, 1, 0, 1, 1, x]*
       RATIO[-19 - x^2] + G[0, 0, 0, 1, 0, 1, x]*RATIO[10 - x^2] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[10 - x^2] + G[1, 1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[13 - 20*x^2] + I*Pi*RATIO[4 - 2*x^2] + 
        RATIO[51/2 + 1/(2*(-1 + x)) - 33/(2*x) + (27*x)/2 - x^2]) + 
      Log[mu2]^4*(I*Pi*RATIO[7/8] + RATIO[1417/432] + 
        Pi^2*RATIO[-47/144 - (11*x^2)/24]) + 
      Pi^6*RATIO[3959/60480 - (1721*x^2)/30240] + G[1, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[20 - 33*x^2] + Log[mu2]*RATIO[2 - 8*x^2] + 
        RATIO[35/2 - 3/(2*(-1 + x)) - 9/(2*x) + 7*x + x^2/6]) + 
      I*Pi^5*RATIO[10531/4320 + 179/(720*(-1 + x)) - (971*x)/720 + 
         (1103*x^2)/720] + G[0, 0, 1, 1, 0, 1, x]*RATIO[-19 + 2*x^2] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-19 + 2*x^2] + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[-8 + 2*x^2] + G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[12 - 13*x^2] + 
        Log[mu2]*RATIO[-1 - 4*x^2] + RATIO[-14 - 1/(2*(-1 + x)) - 6/x - 
          (29*x)/2 + (17*x^2)/6]) + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[-1 + 3*x^2] + G[1, 0, 0, 1, 1, 0, x]*RATIO[-1 + 3*x^2] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[3 + 3*x^2] + 
      Pi^4*RATIO[93497/25920 + 563/(4320*(-1 + x)) - (11*x)/2 + 
         (51161*x^2)/12960] + G[0, 1, 0, 1, 0, 1, x]*RATIO[4 + 4*x^2] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[4 + 4*x^2] + G[1, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[2 - 8*x^2] + RATIO[35/2 - 3/(2*(-1 + x)) - 9/(2*x) + 
          7*x + x^2/6] + I*Pi*RATIO[8 + 4*x^2]) + G[1, 0, 0, 0, 0, 1, x]*
       RATIO[-11 + 5*x^2] + G[1, 0, 0, 0, 1, 0, x]*RATIO[-11 + 5*x^2] + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-6 - 25*x^2] + 
        RATIO[-11/2 - 1/(2*(-1 + x)) + 9/x - (19*x)/2 + (13*x^2)/6] + 
        Log[mu2]*RATIO[-11 + 5*x^2]) + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[10 + 5*x^2] + G[1, 0, 1, 0, 1, 0, x]*RATIO[10 + 5*x^2] + 
      G[0, 0, 0, 1, 1, x]*(RATIO[35/2 + 3/(2*(-1 + x)) + 3/x + (69*x)/2 - 
          (317*x^2)/6] + Log[mu2]*RATIO[3 - 20*x^2] + 
        I*Pi*RATIO[6 + 6*x^2]) + G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[45*x^2] + 
        RATIO[17/2 + 51/x - 3*x - (185*x^2)/3] + 
        Log[mu2]*RATIO[-12 + 7*x^2]) + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[17 + 7*x^2] + G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[9] + 
        I*Pi*RATIO[31 - 24*x^2] + RATIO[69/2 + 1/(2*(-1 + x)) - 3/(2*x) - 
          (91*x)/2 + (43*x^2)/6]) + G[0, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[9] + I*Pi*RATIO[18 - 6*x^2] + 
        RATIO[69/2 + 1/(2*(-1 + x)) - 3/(2*x) - (91*x)/2 + (43*x^2)/6]) + 
      G[1, 1, 1, 0, x]*(RATIO[247/12 + 41/(4*x) - (29*x)/6 - (295*x^2)/9] + 
        I*Pi*RATIO[49/2 - (-1 + x)^(-1) - 33/(2*x) + (9*x)/2 - (31*x^2)/2] + 
        Pi^2*RATIO[-13/12 - (95*x^2)/12] + Log[mu2]*
         (RATIO[-13/2 + 18/x - (9*x)/2 - (35*x^2)/3] + 
          I*Pi*RATIO[10 + 3*x^2]) + Log[mu2]^2*RATIO[-7/2 + (15*x^2)/2]) + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-21 + 9*x^2] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[-10 + 9*x^2] + G[1, 1, 0, 1, 1, 0, x]*RATIO[-10 + 9*x^2] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[1 + 9*x^2] + G[0, 0, 0, 1, x]*
       (RATIO[-29/3 + 6/(-1 + x) + (721*x)/6 - (5371*x^2)/36] + 
        I*Pi*RATIO[7/2 - 3/(2*(-1 + x)) + 3/x + (45*x)/2 - 26*x^2] + 
        Log[mu2]^2*RATIO[1/2 - 8*x^2] + Log[mu2]*
         (RATIO[-7 + 27*x - (349*x^2)/6] + I*Pi*RATIO[-6 - 5*x^2]) + 
        Pi^2*RATIO[-23/4 + (29*x^2)/3]) + G[0, 0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-6 - 18*x^2] + I*Pi*RATIO[-13 + 3*x^2] + 
        RATIO[-69/2 + 3/(2*(-1 + x)) + (27*x)/2 + (67*x^2)/6]) + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-1 + 12*x^2] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[-1 + 12*x^2] + G[1, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[13 - 20*x^2] + RATIO[51/2 + 1/(2*(-1 + x)) - 
          33/(2*x) + (27*x)/2 - x^2] + I*Pi*RATIO[3 + 12*x^2]) + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[7 + 12*x^2] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[13 + 12*x^2] + G[0, 0, 1, 0, x]*
       (RATIO[-29/3 + 6/(-1 + x) + (721*x)/6 - (5371*x^2)/36] + 
        I*Pi*RATIO[42 + 7/(2*(-1 + x)) - 3/(2*x) + (15*x)/2 - 57*x^2] + 
        Log[mu2]*(RATIO[-7 + 27*x - (349*x^2)/6] + I*Pi*RATIO[24 - 9*x^2]) + 
        Log[mu2]^2*RATIO[1/2 - 8*x^2] + Pi^2*RATIO[-27/4 + (79*x^2)/6]) + 
      G[1, 1, 1, 0, 0, x]*(RATIO[41 - (-1 + x)^(-1) + 3/(2*x) - x - 
          (89*x^2)/2] + Log[mu2]*RATIO[7 - 8*x^2] + 
        I*Pi*RATIO[-9 + 14*x^2]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[9/4 - (41*x^2)/6] + Log[mu2]^2*RATIO[3/2 + 6*x^2] + 
        RATIO[19/4 + 19/(4*(-1 + x)) - 8/x - (59*x)/12 + (203*x^2)/18] + 
        Log[mu2]*(RATIO[-25/2 - (-1 + x)^(-1) - 9/(2*x) + 10*x + 
            (19*x^2)/2] + I*Pi*RATIO[-9 + 13*x^2]) + 
        I*Pi*RATIO[-32 - 2/(-1 + x) - 3/(2*x) - 14*x + (29*x^2)/2]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[1 - 17*x^2] + 
        I*Pi*RATIO[39/2 + 8*x - (13*x^2)/2] + 
        RATIO[-769/12 - 12/x^2 - 33/(4*x) + (1003*x)/12 + (31*x^2)/12] + 
        Pi^2*RATIO[3 + (35*x^2)/6] + Log[mu2]*(I*Pi*RATIO[-31*x^2] + 
          RATIO[21 - 15/x + x + (29*x^2)/2])) + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[-12 + 15*x^2] + G[0, 1, 1, 1, 1, x]*
       (RATIO[-3 - 21/x + 22*x + (2*x^2)/3] + I*Pi*RATIO[-6 + 12*x^2] + 
        Log[mu2]*RATIO[12 + 16*x^2]) + G[1, 0, 0, 0, 0, 0, x]*
       RATIO[-40 + 18*x^2] + G[0, 1, 0, 0, 1, x]*
       (RATIO[-11/2 - 1/(2*(-1 + x)) + 9/x - (19*x)/2 + (13*x^2)/6] + 
        Log[mu2]*RATIO[-11 + 5*x^2] + I*Pi*RATIO[-6 + 18*x^2]) + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-1 + 18*x^2] + G[0, 1, 1, 1, 1, 0, x]*
       RATIO[-1 + 18*x^2] + G[0, 0, 1, 1, 1, 1, x]*RATIO[12 + 19*x^2] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[19 + 19*x^2] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[19 + 19*x^2] + G[1, 0, 0, 0, 0, x]*
       (RATIO[265/6 + 11/(2*(-1 + x)) - (25*x)/2 - (217*x^2)/6] + 
        Log[mu2]*RATIO[24 - 3*x^2] + I*Pi*RATIO[-27 + 20*x^2]) + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-17 + 20*x^2] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[-17 + 20*x^2] + G[1, 1, 1, 0, 0, 1, x]*RATIO[-8 + 20*x^2] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[-8 + 20*x^2] + G[0, 1, 0, 0, 0, x]*
       (RATIO[116/3 + 7/(-1 + x) + 34*x - (301*x^2)/6] + 
        Log[mu2]*RATIO[30 - 9*x^2] + I*Pi*RATIO[-16 + 21*x^2]) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[25 + 9/(2*(-1 + x)) + 9/x + (35*x)/2 - 
           53*x^2] + Log[mu2]^2*RATIO[-5/2 - 5*x^2] + 
        Log[mu2]*(I*Pi*RATIO[14 - 14*x^2] + RATIO[-49/6 - 2/(-1 + x) - 7*x - 
            5*x^2]) + Pi^2*RATIO[-109/12 + 9*x^2] + 
        RATIO[965/36 - 53/(4*(-1 + x)) - (115*x)/4 + 21*x^2]) + 
      G[0, 0, 1, 0, 0, x]*(RATIO[29/2 + 3/(-1 + x) + 26*x - 6*x^2] + 
        Log[mu2]*RATIO[14 + 7*x^2] + I*Pi*RATIO[-45 + 22*x^2]) + 
      Pi^2*RATIO[-60887/972 + 15/(4*x) + (55735*x)/1296 + (28565*x^2)/1296] + 
      G[1, 1, 0, 1, x]*(RATIO[247/12 + 41/(4*x) - (29*x)/6 - (295*x^2)/9] + 
        I*Pi*RATIO[-10 + 1/(2*(-1 + x)) + (35*x)/2 - 15*x^2] + 
        Pi^2*RATIO[13/4 - (167*x^2)/12] + Log[mu2]^2*
         RATIO[-7/2 + (15*x^2)/2] + Log[mu2]*
         (RATIO[-13/2 + 18/x - (9*x)/2 - (35*x^2)/3] + 
          I*Pi*RATIO[4 + 23*x^2])) + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[-36 + 24*x^2] + G[0, 1, 0, 0, 1, 1, x]*RATIO[-12 + 24*x^2] + 
      G[1, 0, 1, 0, x]*(Pi^2*RATIO[47/12 - (167*x^2)/12] + 
        RATIO[1/4 + 5/(4*(-1 + x)) + 23/(4*x) - (50*x)/3 - (38*x^2)/9] + 
        Log[mu2]^2*RATIO[3/2 + (13*x^2)/2] + 
        Log[mu2]*(RATIO[-17/2 + 3/(2*(-1 + x)) + 3/x - (17*x)/2 + 3*x^2] + 
          I*Pi*RATIO[-21 + 21*x^2]) + I*Pi*RATIO[-63 + 24/x - 4*x + 
           25*x^2]) + G[0, 0, 0, 1, 1, 1, x]*RATIO[-7 + 27*x^2] + 
      G[0, 0, 1, 1, x]*(Pi^2*RATIO[71/12 + 3*x^2] + 
        RATIO[-23/6 - 35/(4*(-1 + x)) - 4/x^2 - 7/(4*x) + (89*x)/3 + 
          (161*x^2)/36] + Log[mu2]*(I*Pi*RATIO[4] + 
          RATIO[3/2 - (-1 + x)^(-1) + 8*x + (26*x^2)/3]) + 
        Log[mu2]^2*RATIO[1/2 + 9*x^2] + I*Pi*RATIO[3/2 + (-1 + x)^(-1) - 
           3/(2*x) - 24*x + 27*x^2]) + G[1, 1, 0, 0, x]*
       (RATIO[-428/9 + 7/(-1 + x) + 47/(4*x) + (277*x)/4 - (123*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[-3] + RATIO[109/6 - 21/x + 28*x - 23*x^2]) + 
        Pi^2*RATIO[9 - (17*x^2)/3] + Log[mu2]^2*RATIO[4 - 4*x^2] + 
        I*Pi*RATIO[-8 + 1/(2*(-1 + x)) + 6/x - 16*x + 27*x^2]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-8 - 18*x^2] + 
        RATIO[-29 - 3/(2*x) + (17*x)/2 - (7*x^2)/3] + 
        Log[mu2]*RATIO[-2 + 28*x^2]) + G[1, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[6 - 12*x^2] + I*Pi*RATIO[-7 + 6*x^2] + 
        RATIO[10 + 3/(-1 + x) - (77*x)/2 + (179*x^2)/6]) + 
      G[1, 0, 1, 1, 0, x]*(RATIO[-33/2 - 3/(-1 + x) - 33/(2*x) + (41*x)/2 - 
          (31*x^2)/2] + Log[mu2]*RATIO[-11 - 13*x^2] + 
        I*Pi*RATIO[-28 + 30*x^2]) + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[-55 + 33*x^2] + G[1, 0, 0, 1, x]*
       (RATIO[1/4 + 5/(4*(-1 + x)) + 23/(4*x) - (50*x)/3 - (38*x^2)/9] + 
        Log[mu2]*(I*Pi*RATIO[11 - 7*x^2] + RATIO[-17/2 + 3/(2*(-1 + x)) + 
            3/x - (17*x)/2 + 3*x^2]) + Pi^2*RATIO[-9/4 + (43*x^2)/12] + 
        Log[mu2]^2*RATIO[3/2 + (13*x^2)/2] + 
        I*Pi*RATIO[19 + 3/(-1 + x) - 3/(2*x) - 40*x + 33*x^2]) + 
      G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[37 - 17*x^2] + 
        Log[mu2]*RATIO[-13 + 21*x^2] + RATIO[-38 + 3/(2*(-1 + x)) + 
          75/(2*x) - 16*x + (75*x^2)/2]) + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[-17*x^2] + Log[mu2]*RATIO[10 - 4*x^2] + 
        RATIO[-10 - 36/x + 10*x + (122*x^2)/3]) + G[1, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[5 - 35*x^2] + Log[mu2]*RATIO[10 - 4*x^2] + 
        RATIO[-10 - 36/x + 10*x + (122*x^2)/3]) + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[-63 + 41*x^2] + I*Pi^3*RATIO[2209/648 - 2149/(432*(-1 + x)) + 
         5/(6*x) - (1679*x)/48 + (659*x^2)/16] + G[1, 0, 0, 0, x]*
       (I*Pi*RATIO[35 + (-1 + x)^(-1) - 9/(2*x) + (13*x)/2 - (53*x^2)/2] + 
        Log[mu2]^2*RATIO[-7/2 - 4*x^2] + Pi^2*RATIO[-1/4 + (37*x^2)/6] + 
        Log[mu2]*(I*Pi*RATIO[19 - 19*x^2] + RATIO[-80/3 - 3/(-1 + x) + 12*x + 
            (19*x^2)/2]) + RATIO[-241/12 - 271/(12*(-1 + x)) + (71*x)/12 + 
          (1655*x^2)/36]) + G[0, 0, 0, 0, 0, 0, x]*RATIO[46 + 46*x^2] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[23 + 47*x^2] + G[1, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[1 + 3*x^2] + Log[mu2]*RATIO[-24 + 28*x^2] + 
        RATIO[-155/3 + 87/(2*x) - (115*x)/2 + 51*x^2]) + 
      G[0, 1, 1, 0, x]*(Pi^2*RATIO[77/12 - (28*x^2)/3] + 
        Log[mu2]^2*RATIO[3/2 + 6*x^2] + Log[mu2]*(I*Pi*RATIO[-13 + 9*x^2] + 
          RATIO[-25/2 - (-1 + x)^(-1) - 9/(2*x) + 10*x + (19*x^2)/2]) + 
        RATIO[19/4 + 19/(4*(-1 + x)) - 8/x - (59*x)/12 + (203*x^2)/18] + 
        I*Pi*RATIO[-20 - 2/(-1 + x) - 12/x - 16*x + 54*x^2]) + 
      G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[14 - 2*x^2] + 
        Log[mu2]*RATIO[-14 + 14*x^2] + RATIO[-25 - 5/(2*(-1 + x)) - 21/x - 
          (57*x)/2 + (137*x^2)/2]) + G[0, 1, 1, 1, x]*
       (I*Pi*RATIO[17 + 3/(2*(-1 + x)) + 3/(2*x) + (13*x)/2 - (11*x^2)/2] + 
        Pi^2*RATIO[-19/12 - (11*x^2)/3] + Log[mu2]^2*RATIO[-5/2 - x^2] + 
        Log[mu2]*(I*Pi*RATIO[5 - 3*x^2] + RATIO[5/2 + 9/x - 18*x + 
            (107*x^2)/6]) + RATIO[125/6 + 8/x^2 + 41/(2*x) - (477*x)/4 + 
          (971*x^2)/12]) + G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[-8 - 5*x^2] + 
        Log[mu2]*RATIO[-10 + 31*x^2] + RATIO[-7 - 3/(-1 + x) - 39*x + 
          85*x^2]) + G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[-21 + 29*x^2] + 
        Log[mu2]*RATIO[-10 + 31*x^2] + RATIO[-7 - 3/(-1 + x) - 39*x + 
          85*x^2]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[-35/2 - 3/(-1 + x) - 3/(2*x) + (51*x)/2 - (43*x^2)/2] + 
        Pi^2*RATIO[-10/3 - (32*x^2)/3] + Log[mu2]^2*RATIO[1 - 3*x^2] + 
        Log[mu2]*(I*Pi*RATIO[-9 + 10*x^2] + RATIO[13 + 3/x - 8*x + 
            (49*x^2)/3]) + RATIO[601/12 + 4/x^2 + 7/x - (1415*x)/12 + 
          (1565*x^2)/18]) + G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[2 + x^2] + 
        Pi^2*RATIO[-11/3 + 5*x^2] + I*Pi*RATIO[-73/2 - 7/(-1 + x) - 2*x + 
           46*x^2] + Log[mu2]*(I*Pi*RATIO[-30 + 9*x^2] + 
          RATIO[143/3 + 2/(-1 + x) - 64*x + (455*x^2)/6]) + 
        RATIO[19/2 + 215/(6*(-1 + x)) - 110*x + (1525*x^2)/9]) + 
      (Pi^2*RATIO[323/216 + 7/(4*(-1 + x)) + (359*x)/12 - (2855*x^2)/72] + 
        I*Pi^3*RATIO[73/12 - (47*x^2)/12] + 
        RATIO[220829/648 + 2149/(72*(-1 + x)) - (7669*x)/24 + 
          (38839*x^2)/216] + I*Pi*RATIO[499/4 - 19/(4*(-1 + x)) - 315*x + 
           (503*x^2)/2])*Zeta[3] + RATIO[-340/9 + (91*x^2)/6]*Zeta[3]^2 + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[-x^2/6] + 
        I*Pi*RATIO[-25/2 - 15/(4*(-1 + x)) - 4/x^2 - 7/(4*x) + (353*x)/4 - 
           (213*x^2)/4] + Pi^2*RATIO[-331/24 + 5/(24*(-1 + x)) + 3/(4*x) + 
           (323*x)/24 - (169*x^2)/36] + I*Pi^3*RATIO[-23/3 + (41*x^2)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[1 + x^2/2] + RATIO[23/4 + 3/(4*(-1 + x)) - 
            (31*x)/4 + (33*x^2)/2]) + Log[mu2]*
         (I*Pi*RATIO[6 + 1/(2*(-1 + x)) + (39*x)/2 - (33*x^2)/2] + 
          Pi^2*RATIO[-17/6 - (77*x^2)/12] + RATIO[1 - (-1 + x)^(-1) - 
            (739*x)/12 + (3293*x^2)/36]) + RATIO[-2303/72 - 75/(8*(-1 + x)) - 
          (8801*x)/72 + (36463*x^2)/216] + RATIO[39 - (170*x^2)/3]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-x^2/6] + 
        Pi^2*RATIO[185/72 + 5/(24*(-1 + x)) - 9/(4*x) + (271*x)/24 - 
           (677*x^2)/36] + I*Pi^3*RATIO[7/6 + (49*x^2)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 + x^2/2] + RATIO[23/4 + 3/(4*(-1 + x)) - 
            (31*x)/4 + (33*x^2)/2]) + Log[mu2]*
         (Pi^2*RATIO[8/3 - (29*x^2)/12] + I*Pi*RATIO[-55/6 - 3/(2*(-1 + x)) - 
             9/(2*x) - (25*x)/2 + (75*x^2)/2] + RATIO[1 - (-1 + x)^(-1) - 
            (739*x)/12 + (3293*x^2)/36]) + 
        I*Pi*RATIO[293/9 - 19/(2*(-1 + x)) - 8/x - (381*x)/4 + (495*x^2)/4] + 
        RATIO[-2303/72 - 75/(8*(-1 + x)) - (8801*x)/72 + (36463*x^2)/216] + 
        RATIO[5 - (68*x^2)/3]*Zeta[3]) + G[1, 0, 0, x]*
       (Pi^2*RATIO[409/36 + 23/(24*(-1 + x)) + 3/(4*x) + (5*x)/8 - 
           (823*x^2)/72] + RATIO[995/108 + 737/(36*(-1 + x)) - (35*x)/2 - 
          11*x^2] + Log[mu2]^3*RATIO[-4/3 + (7*x^2)/6] + 
        I*Pi^3*RATIO[2/3 + (10*x^2)/3] + Log[mu2]^2*
         (RATIO[7/2 + 1/(4*(-1 + x)) - (17*x)/4 + (19*x^2)/4] + 
          I*Pi*RATIO[-6 + 6*x^2]) + Log[mu2]*
         (Pi^2*RATIO[13/6 - (29*x^2)/12] + RATIO[23/36 + 127/(12*(-1 + x)) - 
            11*x + (15*x^2)/2] + I*Pi*RATIO[-169/6 - (-1 + x)^(-1) + 3/x - 
             5*x + 22*x^2]) + I*Pi*RATIO[-691/36 - 43/(4*(-1 + x)) + 
           23/(4*x) - (87*x)/4 + (197*x^2)/4] + RATIO[14/3 - (67*x^2)/3]*
         Zeta[3]) + G[1, 1, 1, x]*
       (I*Pi*RATIO[-27/2 - 4/x^2 - 3/(2*x) + (139*x)/4 - (167*x^2)/4] + 
        Pi^2*RATIO[37/24 + 45/(4*x) - (119*x)/24 - (739*x^2)/72] + 
        Log[mu2]*(RATIO[30 + 8/x^2 - 7/(2*x) - 44*x - (104*x^2)/9] + 
          I*Pi*RATIO[-13 - 7*x - x^2] + Pi^2*RATIO[-7/2 + x^2/12]) + 
        I*Pi^3*RATIO[-23/12 + (8*x^2)/3] + Log[mu2]^3*
         RATIO[2/3 + (37*x^2)/6] + Log[mu2]^2*
         (RATIO[-55/4 - 3/(2*x) - (7*x)/4 - (23*x^2)/12] + 
          I*Pi*RATIO[-1/2 + 9*x^2]) + RATIO[1105/6 + 7/x^2 - 45/(4*x) - 
          (3677*x)/18 + (3403*x^2)/108] + RATIO[5/3 - (16*x^2)/3]*Zeta[3]) + 
      Log[mu2]^3*(I*Pi*RATIO[19/4] + RATIO[785/162] + 
        I*Pi^3*RATIO[-1/24 - (7*x^2)/12] + 
        Pi^2*RATIO[79/432 - x + (67*x^2)/72] + RATIO[-62/9 - (4*x^2)/3]*
         Zeta[3]) + Log[mu2]^2*(RATIO[-9599/324] + I*Pi*RATIO[23/8 - 2/x] + 
        Pi^4*RATIO[-27/80 + (191*x^2)/360] + 
        I*Pi^3*RATIO[7/24 + 1/(12*(-1 + x)) - (11*x)/24 + (9*x^2)/8] + 
        Pi^2*RATIO[-3523/432 - (421*x)/144 + (1441*x^2)/144] + 
        (I*Pi*RATIO[-1/6 - (11*x^2)/2] + RATIO[373/36 - 1/(2*(-1 + x)) - 
            (35*x)/2 + (47*x^2)/4])*Zeta[3]) + G[0, 1, 1, x]*
       (RATIO[-4009/36 - 7/(2*x^2) - 43/(4*x) + (2771*x)/9 - 
          (20527*x^2)/108] + Log[mu2]^3*RATIO[-2/3 - (7*x^2)/3] + 
        Log[mu2]^2*(RATIO[-1 - 3/(2*x) + (7*x)/2 - (79*x^2)/6] + 
          I*Pi*RATIO[-3 - 2*x^2]) + I*Pi^3*RATIO[19/6 + (11*x^2)/6] + 
        Pi^2*RATIO[7/4 + 1/(12*(-1 + x)) - 13/(2*x) + (5*x)/6 + (25*x^2)/9] + 
        Log[mu2]*(RATIO[-397/12 - 4/x^2 - 31/(4*x) + (589*x)/6 - 
            (1475*x^2)/18] + I*Pi*RATIO[-12 - (-1 + x)^(-1) + 3/(2*x) - x + 
             x^2] + Pi^2*RATIO[5 + (31*x^2)/6]) + 
        I*Pi*RATIO[-15/2 + 19/(4*(-1 + x)) + 4/x^2 + 19/(4*x) - 26*x + 
           (41*x^2)/4] + RATIO[16/3 + (86*x^2)/3]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^3*RATIO[(-11*x^2)/3] + 
        I*Pi*RATIO[-1451/36 + 7/(-1 + x) + 14/x + 90*x - (369*x^2)/4] + 
        RATIO[-551/9 - 25/(2*x) + (5807*x)/72 - (2215*x^2)/216] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 - (15*x^2)/2] + 
          RATIO[6 - 9/(4*x) - (17*x^2)/12]) + 
        I*Pi^3*RATIO[-25/12 + (77*x^2)/12] + 
        Pi^2*RATIO[-193/9 - 1/(4*(-1 + x)) + 127/(8*x) - (229*x)/12 + 
           (331*x^2)/24] + Log[mu2]*(I*Pi*RATIO[71/3 - 15/(2*x) + (47*x)/2 - 
             (75*x^2)/2] + RATIO[-40/3 - 8/x + (307*x)/12 + (73*x^2)/36] + 
          Pi^2*RATIO[-13/2 + (85*x^2)/6]) + RATIO[-1 + (91*x^2)/3]*Zeta[3]) + 
      G[0, 0, 0, x]*(RATIO[3203/54 - 73/(2*(-1 + x)) - (53*x)/18 - 
          (1328*x^2)/9] + I*Pi*RATIO[166/9 + 41/(2*(-1 + x)) + 39*x - 
           (323*x^2)/4] + Pi^2*RATIO[-533/72 + 17/(12*(-1 + x)) + 
           (211*x)/12 - (247*x^2)/18] + Log[mu2]*
         (RATIO[335/18 - 64/(3*(-1 + x)) + (173*x)/6 - 101*x^2] + 
          I*Pi*RATIO[97/6 + 4/(-1 + x) - x - 22*x^2] + 
          Pi^2*RATIO[8/3 - (19*x^2)/3]) + I*Pi^3*RATIO[3/4 - (7*x^2)/3] + 
        Log[mu2]^2*(RATIO[-49/4 + (-1 + x)^(-1) + 18*x - (119*x^2)/6] + 
          I*Pi*RATIO[13/2 + x^2]) + Log[mu2]^3*RATIO[4/3 + (8*x^2)/3] + 
        RATIO[-80/3 + (122*x^2)/3]*Zeta[3]) + G[1, 0, 1, x]*
       (Log[mu2]^3*RATIO[(-11*x^2)/3] + RATIO[-551/9 - 25/(2*x) + 
          (5807*x)/72 - (2215*x^2)/216] + 
        Pi^2*RATIO[-17/6 + 5/(12*(-1 + x)) + 57/(8*x) - (359*x^2)/72] + 
        Log[mu2]^2*(I*Pi*RATIO[5/2 - (15*x^2)/2] + 
          RATIO[6 - 9/(4*x) - (17*x^2)/12]) + 
        I*Pi^3*RATIO[71/12 - (5*x^2)/12] + Log[mu2]*
         (RATIO[-40/3 - 8/x + (307*x)/12 + (73*x^2)/36] + 
          Pi^2*RATIO[1/3 + (67*x^2)/6] + I*Pi*RATIO[33/2 + 3/(2*(-1 + x)) + 
             3/(2*x) - (33*x)/2 + (33*x^2)/2]) + 
        I*Pi*RATIO[37 + 5/(4*(-1 + x)) + 4/x^2 + 19/(4*x) - 109*x + 
           (339*x^2)/4] + RATIO[-28 + (157*x^2)/3]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^4*RATIO[(-11*x^2)/12] + 
        Pi^4*RATIO[101/180 - (233*x^2)/720] + Log[mu2]^3*
         (I*Pi*RATIO[4/3 - (7*x^2)/6] + RATIO[2 - 2/(3*(-1 + x)) - (10*x)/3 + 
            (67*x^2)/36]) + I*Pi^3*RATIO[7/18 - 5/(24*(-1 + x)) - (67*x)/24 + 
           (223*x^2)/24] + Log[mu2]^2*(Pi^2*RATIO[-8/3 + (9*x^2)/4] + 
          I*Pi*RATIO[-1/2 - 1/(4*(-1 + x)) + x/4 + (9*x^2)/4] + 
          RATIO[-123/8 + 33/(8*(-1 + x)) + (73*x)/8 + (1441*x^2)/72]) + 
        Pi^2*RATIO[4631/432 + 125/(144*(-1 + x)) - (4837*x)/144 + 
           (14503*x^2)/432] + RATIO[-371/3 + 1237/(108*(-1 + x)) + 
          (5909*x)/27 + (28565*x^2)/648] + 
        I*Pi*RATIO[-8335/216 - 2149/(72*(-1 + x)) - (277*x)/8 + 
           (659*x^2)/8] + (RATIO[193/6 - 11/(3*(-1 + x)) + (104*x)/3 - 
            (1273*x^2)/18] + I*Pi*RATIO[127/3 - (74*x^2)/3])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-5/2 + (13*x^2)/12] + 
          Pi^2*RATIO[287/36 - 7/(6*(-1 + x)) - (38*x)/3 + (119*x^2)/8] + 
          I*Pi*RATIO[-401/36 - 169/(12*(-1 + x)) - (29*x)/2 + (61*x^2)/2] + 
          RATIO[-791/12 + 577/(36*(-1 + x)) + (815*x)/9 + (6601*x^2)/108] + 
          RATIO[36 - (44*x^2)/3]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[(-11*x^2)/12] + 
        Pi^4*RATIO[34/45 - (13*x^2)/144] + 
        I*Pi^3*RATIO[37/24 + 1/(4*(-1 + x)) + 9/(8*x) - (19*x)/24 + 
           (5*x^2)/8] + Log[mu2]^3*(I*Pi*RATIO[2/3 - (7*x^2)/6] + 
          RATIO[9/2 + x^(-1) + (5*x)/3 + (67*x^2)/36]) + 
        Pi^2*RATIO[-697/144 - 11/(6*x^2) - 45/(16*x) + (217*x)/48 + 
           (829*x^2)/144] + Log[mu2]^2*(Pi^2*RATIO[13/12 - (31*x^2)/12] + 
          I*Pi*RATIO[23/4 - 3/(4*x) + (13*x)/4 + (9*x^2)/4] + 
          RATIO[-59/24 - 2/x^2 + 41/(8*x) - (13*x)/24 + (1441*x^2)/72]) + 
        RATIO[-66953/216 - 37/(8*x^2) + 369/(8*x) + (2029*x)/12 + 
          (28565*x^2)/648] + I*Pi*RATIO[47/2 + 7/(2*x^2) - 5/(2*x) - 
           (785*x)/8 + (659*x^2)/8] + 
        (RATIO[73/2 - 3/(2*(-1 + x)) - 115/(2*x) - (49*x)/3 - 
            (1117*x^2)/18] + I*Pi*RATIO[125/3 - (89*x^2)/3])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[7/6 - (9*x^2)/4] + 
          Pi^2*RATIO[23/6 - 21/(4*x) + x/3 + (211*x^2)/72] + 
          I*Pi*RATIO[47/4 + 4/x^2 - 5/(4*x) - (39*x)/2 + (61*x^2)/2] + 
          RATIO[-895/9 - 7/(2*x^2) + 85/(4*x) + (51*x)/2 + (6601*x^2)/108] + 
          RATIO[4 - (38*x^2)/3]*Zeta[3])) + G[1, 0, x]*
       (I*Pi*RATIO[7421/108 + 737/(36*(-1 + x)) - 25/(2*x) + (41*x)/8 - 
           (659*x^2)/8] + RATIO[57229/216 - (41897*x)/216 - 
          (28565*x^2)/648] + I*Pi^3*RATIO[125/72 - 13/(24*(-1 + x)) - 
           9/(8*x) + (91*x)/24 - (121*x^2)/24] + Log[mu2]^2*
         (RATIO[251/12 - (103*x)/24 - (1441*x^2)/72] + 
          Pi^2*RATIO[-17/12 - 4*x^2] + I*Pi*RATIO[41/4 + 1/(4*(-1 + x)) - 
             9/(4*x) - (7*x)/4 - (9*x^2)/4]) + Log[mu2]^4*
         RATIO[7/12 + (11*x^2)/12] + Log[mu2]^3*
         (RATIO[1/4 + (5*x)/6 - (67*x^2)/36] + I*Pi*RATIO[1 + (7*x^2)/6]) + 
        Pi^4*RATIO[19/144 + (1139*x^2)/720] + 
        Pi^2*RATIO[-518/27 - 379/(72*(-1 + x)) + 1/(8*x) + (371*x)/144 + 
           (9137*x^2)/432] + (I*Pi*RATIO[-47 - (142*x^2)/3] + 
          RATIO[-121/6 + 1/(2*(-1 + x)) + (107*x)/6 + (1033*x^2)/18])*
         Zeta[3] + Log[mu2]*(RATIO[2173/18 - (2089*x)/36 - (6601*x^2)/108] + 
          I*Pi*RATIO[1049/36 + 127/(12*(-1 + x)) - 8/x + 6*x - (61*x^2)/2] + 
          I*Pi^3*RATIO[-5/6 - (85*x^2)/12] + 
          Pi^2*RATIO[-799/72 - 3/(4*(-1 + x)) + 3/(4*x) + (31*x)/6 + 
             (31*x^2)/8] + RATIO[-47/3 - (25*x^2)/3]*Zeta[3])) + 
      G[0, 1, x]*(I*Pi*RATIO[-181/8 - 75/(8*(-1 + x)) - 7/(2*x^2) - 
           43/(4*x) + (1021*x)/8 - (659*x^2)/8] + 
        RATIO[57229/216 - (41897*x)/216 - (28565*x^2)/648] + 
        I*Pi^3*RATIO[-41/12 - 1/(8*(-1 + x)) + 17/(4*x) + (115*x)/24 - 
           (65*x^2)/8] + Log[mu2]^2*(RATIO[251/12 - (103*x)/24 - 
            (1441*x^2)/72] + I*Pi*RATIO[11/2 + 3/(4*(-1 + x)) - 3/(2*x) - 
             (7*x)/4 - (9*x^2)/4] + Pi^2*RATIO[-9/2 - (5*x^2)/3]) + 
        Pi^4*RATIO[-343/720 + (497*x^2)/720] + Log[mu2]^4*
         RATIO[7/12 + (11*x^2)/12] + Log[mu2]^3*
         (RATIO[1/4 + (5*x)/6 - (67*x^2)/36] + I*Pi*RATIO[5/3 + (7*x^2)/6]) + 
        Pi^2*RATIO[-491/36 - 35/(12*(-1 + x)) + 2/x^2 + 63/(8*x) - 
           (989*x)/48 + (1295*x^2)/48] + (I*Pi*RATIO[-139/3 - (19*x^2)/3] + 
          RATIO[-43/2 - 4/(-1 + x) - (116*x)/3 + (956*x^2)/9])*Zeta[3] + 
        Log[mu2]*(RATIO[2173/18 - (2089*x)/36 - (6601*x^2)/108] + 
          I*Pi*RATIO[39/4 - (-1 + x)^(-1) - 4/x^2 - 31/(4*x) + 28*x - 
             (61*x^2)/2] + I*Pi^3*RATIO[-7/2 - (15*x^2)/4] + 
          Pi^2*RATIO[-137/24 - 11/(12*(-1 + x)) + 15/(4*x) - (13*x)/3 + 
             (503*x^2)/72] + RATIO[-101/3 + (29*x^2)/3]*Zeta[3])) + 
      (I*Pi*RATIO[116 - 165*x^2] + RATIO[-8/15 - (-1 + x)^(-1) - (15*x)/2 + 
          (109*x^2)/12])*Zeta[5] + G[0, x]*(Log[mu2]^5*RATIO[-5/12] + 
        RATIO[215351/1944 - (67501*x)/324] + 
        I*Pi*RATIO[134723/648 + 1237/(108*(-1 + x)) - (699*x)/8] + 
        Log[mu2]^4*(I*Pi*RATIO[-3/2] + RATIO[-13/18 + (11*x)/12]) + 
        Pi^2*RATIO[-43379/1296 + 233/(432*(-1 + x)) + (845*x)/24 - 
           (70711*x^2)/1296] + I*Pi^3*RATIO[-5285/432 + 179/(144*(-1 + x)) + 
           (147*x)/8 - (207*x^2)/8] + Pi^4*RATIO[37/120 + 1/(80*(-1 + x)) + 
           (77*x)/60 - (121*x^2)/2160] + 
        I*Pi^5*RATIO[-131/120 + (13*x^2)/20] + Log[mu2]^3*
         (RATIO[56/27 - (19*x)/36] + I*Pi*RATIO[-23/36 - 2/(3*(-1 + x)) + 
             (7*x)/6] + Pi^2*RATIO[5/2 + (2*x^2)/3]) + 
        (I*Pi*RATIO[-1651/18 - 20/(3*(-1 + x)) + (74*x)/3 - 31*x^2] + 
          Pi^2*RATIO[-11 - (4*x^2)/3] + RATIO[-2135/54 + 2/(3*(-1 + x)) - 
            (1151*x)/18 + (376*x^2)/9])*Zeta[3] + 
        Log[mu2]^2*(RATIO[1901/108 - (1639*x)/72] + 
          I*Pi*RATIO[847/72 + 33/(8*(-1 + x)) + (13*x)/4] + 
          Pi^2*RATIO[-107/24 + (-1 + x)^(-1) + 2*x - (379*x^2)/72] + 
          I*Pi^3*RATIO[8/3 + (13*x^2)/12] + RATIO[7/3 + 11*x^2]*Zeta[3]) + 
        Log[mu2]*(RATIO[10793/162 - (3031*x)/27] + 
          I*Pi*RATIO[9721/108 + 577/(36*(-1 + x)) - 13*x] + 
          Pi^2*RATIO[-3421/216 - 149/(72*(-1 + x)) + (559*x)/36 - 
             (6659*x^2)/216] + I*Pi^3*RATIO[-23/8 + 7/(12*(-1 + x)) + 
             (2*x)/3 - (25*x^2)/4] + Pi^4*RATIO[-145/144 - (37*x^2)/60] + 
          (RATIO[-403/18 + 5/(-1 + x) - (133*x)/3 + (39*x^2)/2] + 
            I*Pi*RATIO[-9 + 33*x^2])*Zeta[3]) + RATIO[-12 - 9*x^2]*Zeta[5]) + 
      Log[mu2]*(RATIO[-370523/1944] + I*Pi*RATIO[-361/9 - 15/(2*x)] + 
        I*Pi^5*RATIO[793/1440 - (163*x^2)/360] + 
        Pi^4*RATIO[3863/2880 - 13/(180*(-1 + x)) - 2*x + (749*x^2)/432] + 
        I*Pi^3*RATIO[173/108 - 139/(72*(-1 + x)) - (77*x)/6 + (61*x^2)/4] + 
        Pi^2*RATIO[-21001/648 + 2/x + (701*x)/216 + (6601*x^2)/216] + 
        (Pi^2*RATIO[215/18 - (13*x^2)/3] + 
          I*Pi*RATIO[119/2 + 13/(2*(-1 + x)) - (143*x)/2 + (139*x^2)/2] + 
          RATIO[15001/108 + 139/(12*(-1 + x)) - (485*x)/4 + (3023*x^2)/36])*
         Zeta[3] + RATIO[-73 - 4*x^2]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^5*RATIO[-5/24] + Log[mu2]^4*(I*Pi*RATIO[-11/24] + 
          RATIO[-97/48 - (11*x)/12]) + I*Pi*RATIO[-185/2 - 37/(8*x^2) + 
           309/(8*x) + (699*x)/8] + RATIO[-2884/81 - 97/(8*x) + 
          (67501*x)/324] + Pi^2*RATIO[3923/144 + 7/(4*x^2) - 59/(24*x) - 
           (35*x)/54 - (32033*x^2)/1296] + 
        Pi^4*RATIO[22121/8640 + 59/(360*(-1 + x)) - 7/(16*x) + (227*x)/120 - 
           (2353*x^2)/1080] + I*Pi^5*RATIO[361/288 + (31*x^2)/40] + 
        Log[mu2]^3*(I*Pi*RATIO[-10/3 + x^(-1) - (7*x)/6] + 
          RATIO[-94/9 + (19*x)/36] + Pi^2*RATIO[35/72 + (5*x^2)/4]) + 
        I*Pi^3*RATIO[1219/432 - 23/(24*(-1 + x)) + 5/(6*x^2) - 17/(48*x) - 
           (113*x)/12 + (81*x^2)/8] + 
        (RATIO[-1171/12 + 23/(4*(-1 + x)) + 6/x + (1423*x)/9 - 
            (5569*x^2)/36] + I*Pi*RATIO[110/3 + 17/(2*(-1 + x)) - 7/(2*x) + 
             (13*x)/3 - 14*x^2] + Pi^2*RATIO[313/36 + (59*x^2)/12])*Zeta[3] + 
        Log[mu2]^2*(I*Pi*RATIO[-103/8 - 2/x^2 + 41/(8*x) - (13*x)/4] + 
          RATIO[-2107/72 - 2/x + (1639*x)/72] + 
          Pi^2*RATIO[-13/48 - 3/(8*x) + (55*x)/24 - (41*x^2)/18] + 
          I*Pi^3*RATIO[-1/8 + (29*x^2)/12] + RATIO[55/6 - (7*x^2)/2]*
           Zeta[3]) + Log[mu2]*(I*Pi*RATIO[-149/4 - 7/(2*x^2) + 69/(4*x) + 
             13*x] + RATIO[-1282/27 - 15/(2*x) + (3031*x)/27] + 
          Pi^2*RATIO[659/72 + 2/x^2 - 9/(8*x) + (58*x)/9 - (3439*x^2)/216] + 
          Pi^4*RATIO[461/480 - (91*x^2)/120] + 
          I*Pi^3*RATIO[-101/18 + 1/(4*(-1 + x)) + 9/(4*x) - (7*x)/2 + 
             (25*x^2)/4] + (RATIO[61/3 - 3/(2*(-1 + x)) + (371*x)/6 - 
              (140*x^2)/3] + I*Pi*RATIO[83/3 + 17*x^2])*Zeta[3]) + 
        RATIO[53/2 + (45*x^2)/2]*Zeta[5]) + 
      Nc^2*(G[0, 0, 0, 1, 1, 1, x]*RATIO[-25] + I*Pi*G[0, 0, 1, 0, 1, x]*
         RATIO[-13] + I*Pi*G[0, 1, 0, 0, 1, x]*RATIO[-13] + 
        I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[-13] + G[0, 0, 1, 0, 1, 1, x]*
         RATIO[-13] + G[0, 1, 0, 0, 1, 1, x]*RATIO[-13] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[-13] + G[1, 0, 1, 1, 1, 1, x]*
         RATIO[-13] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-13] + 
        I*Pi*G[1, 1, 1, 0, 1, x]*RATIO[-11] + G[1, 1, 1, 0, 1, 1, x]*
         RATIO[-11] + G[1, 1, 1, 1, 1, 1, x]*RATIO[-10] + 
        Log[mu2]^5*(I*Pi*RATIO[-5/12] + RATIO[-71/360]) + 
        Log[mu2]^6*RATIO[-5/36] + Pi^6*RATIO[589/90720] + 
        Log[mu2]^4*(I*Pi*RATIO[7/36] + RATIO[191/864] + Pi^2*RATIO[19/24]) + 
        G[0, 1, 1, 1, 1, 1, x]*RATIO[1] + I*Pi*G[0, 1, 1, 0, 1, x]*RATIO[6] + 
        G[0, 1, 1, 0, 1, 1, x]*RATIO[6] + G[0, 1, 0, 1, 1, 1, x]*RATIO[11] + 
        I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[12] + G[1, 0, 1, 0, 1, 1, x]*
         RATIO[12] + I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[14] + 
        G[0, 0, 0, 0, 1, 1, x]*RATIO[14] + I*Pi*G[1, 1, 0, 0, 1, x]*
         RATIO[18] + G[1, 1, 0, 0, 1, 1, x]*RATIO[18] + 
        G[1, 0, 0, 1, 1, 1, x]*RATIO[21] + G[0, 0, 1, 1, 1, 1, x]*RATIO[28] + 
        I*Pi^3*RATIO[-1349/648 - 55/(24*x)] + RATIO[42172327/93312 - 3*x] + 
        I*Pi*RATIO[-60161/3888 + 6835/(144*x) - 2*x] + 
        Pi^2*RATIO[-200287/15552 - 307/(24*x) + (91*x)/8] + 
        G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[2] + Log[mu2]*RATIO[15] + 
          RATIO[-406/3 + 9/x + 176*x - 80*x^2]) + G[1, 1, 0, 1, 1, x]*
         (I*Pi*RATIO[-3] + Log[mu2]*RATIO[10] + RATIO[-257/3 + 9/(2*x) + 
            110*x - 50*x^2]) + G[1, 1, 0, 1, x]*(Pi^2*RATIO[-26/3] + 
          I*Pi*Log[mu2]*RATIO[10] + I*Pi*RATIO[-257/3 + 9/(2*x) + 110*x - 
             50*x^2]) + G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[16] + 
          I*Pi*RATIO[17] + RATIO[-92 - 3/(2*x) + 88*x - 40*x^2]) + 
        G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-13] + Log[mu2]*RATIO[12] + 
          RATIO[-158/3 + 66*x - 30*x^2]) + G[0, 0, 0, 1, x]*
         (Pi^2*RATIO[-6] + I*Pi*Log[mu2]*RATIO[12] + 
          I*Pi*RATIO[-158/3 + 66*x - 30*x^2]) + 
        Pi^4*RATIO[16471/17280 + 11/(72*(-1 + x)) - (187*x)/120 + 
           (11*x^2)/24] + I*Pi^5*RATIO[1949/2160 - (11*x)/6 + (5*x^2)/6] + 
        G[0, 0, 1, x]*(I*Pi^3*RATIO[-7/3] + I*Pi*Log[mu2]^2*RATIO[5] + 
          Log[mu2]*(Pi^2*RATIO[-5] + I*Pi*RATIO[-253/6 + 44*x - 20*x^2]) + 
          I*Pi*RATIO[-3763/36 - 5/(-1 + x) + 11/x^2 + 75/(4*x) + 81*x - 
             15*x^2] + Pi^2*RATIO[125/6 - (55*x)/3 + (25*x^2)/3]) + 
        G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-11] + 
          RATIO[289/6 - 44*x + 20*x^2]) + G[0, 1, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-11] + Pi^2*RATIO[19/2] + 
          I*Pi*RATIO[289/6 - 44*x + 20*x^2]) + G[1, 0, 1, 1, x]*
         (Pi^2*RATIO[-27/4] + Log[mu2]^2*RATIO[-9/2] + 
          I*Pi*RATIO[-275/3 + 21/(2*x) + 132*x - 60*x^2] + 
          RATIO[3853/36 - 11/x^2 - 73/(4*x) - 71*x + 15*x^2] + 
          Log[mu2]*(I*Pi*RATIO[6] + RATIO[131/3 + 3/(2*x) - 44*x + 
              20*x^2])) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-17/2] + 
          Pi^2*RATIO[-27/4] + I*Pi*RATIO[-253/6 + 3/x + 44*x - 20*x^2] + 
          RATIO[1562/9 - 22/x^2 - 36/x - 101*x + 15*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-1] + RATIO[299/6 + 9/(2*x) - 44*x + 
              20*x^2])) + G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[5] + 
          Pi^2*RATIO[13/2] + Log[mu2]*(I*Pi*RATIO[-11] + 
            RATIO[-253/6 + 44*x - 20*x^2]) + RATIO[-3763/36 - 5/(-1 + x) + 
            11/x^2 + 75/(4*x) + 81*x - 15*x^2] + 
          I*Pi*RATIO[289/6 - 66*x + 30*x^2]) + G[0, 0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-21] + I*Pi*RATIO[7] + RATIO[271/3 - 110*x + 
            50*x^2]) + G[1, 1, 1, 1, x]*(Pi^2*RATIO[6] + 
          Log[mu2]^2*RATIO[8] + Log[mu2]*(I*Pi*RATIO[6] + 
            RATIO[-154/3 - 15/x + 44*x - 20*x^2]) + 
          RATIO[-3205/18 + 33/x^2 + 213/(4*x) + 91*x - 15*x^2] + 
          I*Pi*RATIO[257/3 - 21/x - 110*x + 50*x^2]) + G[1, 0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-11] + I*Pi*RATIO[10] + 
          RATIO[541/6 - 132*x + 60*x^2]) + G[1, 0, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-11] + Pi^2*RATIO[37/6] + 
          I*Pi*RATIO[541/6 - 132*x + 60*x^2]) + G[1, 1, 1, 1, 1, x]*
         (I*Pi*RATIO[-20] + Log[mu2]*RATIO[-10] + 
          RATIO[137 - 6/x - 154*x + 70*x^2]) + 
        (I*Pi^3*RATIO[1/18] + Pi^2*RATIO[571/36] + RATIO[-73043/324 - 20*x] + 
          I*Pi*RATIO[565/54 - 5/(-1 + x) - 51*x + 15*x^2])*Zeta[3] + 
        RATIO[412/9]*Zeta[3]^2 + G[1, 1, 1, x]*(I*Pi^3*RATIO[-13/3] + 
          Log[mu2]^3*RATIO[-4/3] + Log[mu2]^2*(I*Pi*RATIO[4] + 
            RATIO[109/12 + 39/(4*x)]) + RATIO[21907/108 - 175/(6*x^2) - 
            464/(3*x) - 55*x] + Log[mu2]*(Pi^2*RATIO[-17/2] + 
            RATIO[2683/36 - 22/x^2 - 22/x - 20*x] + 
            I*Pi*RATIO[-199/6 + 9/(2*x) + 44*x - 20*x^2]) + 
          I*Pi*RATIO[-3727/36 + 11/x^2 + 125/(4*x) + 71*x - 15*x^2] + 
          Pi^2*RATIO[121/24 + 41/(8*x) - (11*x)/3 + (5*x^2)/3] + 
          RATIO[-34/3]*Zeta[3]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]^2*RATIO[-9/2] + I*Pi^3*RATIO[11/4] + 
          Pi^2*RATIO[-163/12 - 9/(2*x) + (22*x)/3 - (10*x^2)/3] + 
          I*Pi*RATIO[3853/36 - 11/x^2 - 73/(4*x) - 71*x + 15*x^2] + 
          Log[mu2]*(Pi^2*RATIO[35/6] + I*Pi*RATIO[131/3 + 3/(2*x) - 44*x + 20*
                x^2]) + RATIO[-2]*Zeta[3]) + Log[mu2]^3*(Pi^2*RATIO[-13/9] + 
          I*Pi*RATIO[95/108] + I*Pi^3*RATIO[8/9] + RATIO[6779/648] + 
          RATIO[8/9]*Zeta[3]) + Log[mu2]^2*(Pi^2*RATIO[-4579/864] + 
          I*Pi^3*RATIO[-133/72] + Pi^4*RATIO[-487/720] + 
          I*Pi*RATIO[-28/27 + 11/(2*x)] + RATIO[101947/1296 - x/2] + 
          (RATIO[-257/9] + I*Pi*RATIO[4/3])*Zeta[3]) + 
        G[0, 1, 1, x]*(Log[mu2]^3*RATIO[4/3] + I*Pi^3*RATIO[47/12] + 
          Log[mu2]^2*(I*Pi*RATIO[-9/2] + RATIO[-109/12 - 3/(2*x)]) + 
          RATIO[-19297/108 + 175/(12*x^2) + 551/(6*x) + 55*x] + 
          Pi^2*RATIO[-295/24 - 2/x + (44*x)/3 - (20*x^2)/3] + 
          I*Pi*RATIO[3709/36 - 11/x^2 - 73/(4*x) - 81*x + 15*x^2] + 
          Log[mu2]*(Pi^2*RATIO[23/3] + RATIO[-2539/36 + 11/x^2 + 71/(4*x) + 
              20*x] + I*Pi*RATIO[95/3 + 3/(2*x) - 44*x + 20*x^2]) + 
          RATIO[40/3]*Zeta[3]) + G[0, 1, x]*(Pi^4*RATIO[7/12] + 
          I*Pi*Log[mu2]^3*RATIO[4/3] + Log[mu2]^2*(Pi^2*RATIO[-2] + 
            I*Pi*RATIO[-109/12 - 3/(2*x)]) + I*Pi^3*RATIO[383/72 + 1/(2*x)] + 
          I*Pi*RATIO[-19297/108 + 175/(12*x^2) + 551/(6*x) + 55*x] + 
          Log[mu2]*(I*Pi^3*RATIO[-11/6] + I*Pi*RATIO[-2539/36 + 11/x^2 + 71/
                (4*x) + 20*x] + Pi^2*RATIO[103/12 + 3/(2*x) + (22*x)/3 - 
               (10*x^2)/3]) + Pi^2*RATIO[2167/72 + 5/(6*(-1 + x)) - 
             11/(2*x^2) - 71/(8*x) + x/6 - (5*x^2)/2] + 
          (I*Pi*RATIO[22/3] + RATIO[-3/2 - 44*x + 20*x^2])*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[-1157/720] + Log[mu2]^4*RATIO[-7/12] + 
          I*Pi^3*RATIO[-77/72 - 21/(8*x)] + Log[mu2]^3*(I*Pi*RATIO[-11/3] + 
            RATIO[-7/2 - 2/x]) + Log[mu2]^2*(Pi^2*RATIO[23/4] + 
            I*Pi*RATIO[-17/12 + 15/(4*x)] + RATIO[-25/2 + 11/(2*x^2) + 
              35/(8*x)]) + RATIO[-586/9 + 3151/(144*x^2) + 8045/(48*x)] + 
          I*Pi*RATIO[17767/108 - 175/(12*x^2) - 86/x - 55*x] + 
          Pi^2*RATIO[-1177/72 + 121/(24*x^2) + 37/(48*x) - (11*x)/6 + 
             (5*x^2)/2] + (I*Pi*RATIO[-26/3] + RATIO[17/2 - 13/(2*x) + 44*x - 
              20*x^2])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[14/3] + 
            RATIO[-115/3 + 175/(12*x^2) + 206/(3*x)] + 
            I*Pi*RATIO[1783/36 - 11/x^2 - 53/(4*x) - 20*x] + 
            Pi^2*RATIO[8/3 - 7/x - (22*x)/3 + (10*x^2)/3] + 
            RATIO[14/3]*Zeta[3])) + (I*Pi*RATIO[-4] + 
          RATIO[-1264/15 + 44*x - 20*x^2])*Zeta[5] + 
        Log[mu2]*(I*Pi^3*RATIO[-863/216] + I*Pi^5*RATIO[-217/720] + 
          RATIO[2264335/7776 - 2*x] + I*Pi*RATIO[-2789/324 + 307/(12*x) - 
             x] + Pi^2*RATIO[-3415/324 - 11/(2*x) + (10*x)/3] + 
          Pi^4*RATIO[6341/4320 - (121*x)/90 + (11*x^2)/18] + 
          (RATIO[-15533/108] + Pi^2*RATIO[-1/3] + 
            I*Pi*RATIO[-23/9 - 44*x + 20*x^2])*Zeta[3] + RATIO[-8]*Zeta[5]) + 
        G[1, x]*(I*Pi^5*RATIO[73/180] + Log[mu2]^5*RATIO[5/12] + 
          Log[mu2]^4*(RATIO[85/72] + I*Pi*RATIO[3/2]) + 
          I*Pi^3*RATIO[3643/432 - 55/(24*x^2) - 103/(48*x)] + 
          Log[mu2]^3*(Pi^2*RATIO[-5/2] + RATIO[-1/216] + 
            I*Pi*RATIO[11/9 - 2/x]) + RATIO[-2384657/7776 + 6835/(144*x)] + 
          I*Pi*RATIO[-149717/648 + 3151/(144*x^2) + 3091/(16*x)] + 
          Pi^2*RATIO[4283/81 - 175/(24*x^2) - 965/(24*x) + (35*x)/6] + 
          Pi^4*RATIO[-1547/864 - 3/(8*x) + (121*x)/60 - (11*x^2)/12] + 
          (Pi^2*RATIO[-7/2] + RATIO[12019/108 - 20*x] + 
            I*Pi*RATIO[-67/9 - 2/x + 66*x - 30*x^2])*Zeta[3] + 
          Log[mu2]^2*(I*Pi^3*RATIO[-5/2] + Pi^2*RATIO[5/4 + 3/x] + 
            I*Pi*RATIO[-901/72 + 11/(2*x^2) + 35/(8*x)] + 
            RATIO[-7003/216 + 11/(2*x)] + RATIO[-4/3]*Zeta[3]) + 
          Log[mu2]*(Pi^4*RATIO[997/720] + I*Pi^3*RATIO[35/18 + 7/(4*x)] + 
            RATIO[-107525/648 + 307/(12*x)] + I*Pi*RATIO[-11143/108 + 175/
                (12*x^2) + 239/(3*x)] + Pi^2*RATIO[7247/432 - 11/(2*x^2) - 35/
                (8*x) + (10*x)/3] + (I*Pi*RATIO[6] + RATIO[140/9])*Zeta[3]) + 
          RATIO[4]*Zeta[5])) + (Log[mu2]^5*RATIO[-5/16] + 
        Log[mu2]^6*RATIO[-5/144] + G[0, 0, 1, 1, 0, 1, x]*RATIO[-20*x^2] + 
        G[0, 0, 1, 1, 1, 0, x]*RATIO[-20*x^2] + G[1, 0, 1, 0, 0, 1, x]*
         RATIO[-10*x^2] + G[1, 0, 1, 0, 1, 0, x]*RATIO[-10*x^2] + 
        G[1, 1, 1, 0, 0, 1, x]*RATIO[5*x^2] + G[1, 1, 1, 0, 1, 0, x]*
         RATIO[5*x^2] + G[1, 0, 1, 1, 0, 1, x]*RATIO[11*x^2] + 
        G[1, 0, 1, 1, 1, 0, x]*RATIO[11*x^2] + G[1, 1, 0, 1, 0, 1, x]*
         RATIO[16*x^2] + G[1, 1, 0, 1, 1, 0, x]*RATIO[16*x^2] + 
        G[1, 1, 1, 1, 0, 1, x]*RATIO[45*x^2] + G[1, 1, 1, 1, 1, 0, x]*
         RATIO[45*x^2] + I*Pi*RATIO[665/16 - 193/(4*x) + 2*x] + 
        RATIO[-10323/128 + 3*x] + G[1, 1, 1, 1, 1, 1, x]*
         RATIO[-62 + 372*x - 395*x^2] + G[1, 0, 0, 1, 1, 1, x]*
         RATIO[-48 + 336*x - 307*x^2] + G[1, 1, 0, 0, 1, 1, x]*
         RATIO[-44 + 252*x - 232*x^2] + G[0, 0, 1, 1, 1, 1, x]*
         RATIO[-56 + 192*x - 148*x^2] + G[1, 0, 1, 0, 1, 1, x]*
         RATIO[-18 + 144*x - 123*x^2] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[-36 + 84*x - 91*x^2] + Pi^2*RATIO[1479/64 + 27/(2*x) + 
           (1341*x)/32 - (1441*x^2)/16] + G[0, 0, 0, 0, 0, 0, x]*
         RATIO[13 - 86*x^2] + G[0, 1, 1, 0, 0, 0, x]*RATIO[70 - 70*x^2] + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[-38 + 84*x - 64*x^2] + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[50 - 60*x^2] + G[1, 1, 0, 0, 0, 0, x]*
         RATIO[34 - 52*x^2] + G[0, 1, 0, 1, 0, 0, x]*RATIO[38 - 36*x^2] + 
        G[1, 1, 1, 1, 0, 0, x]*RATIO[14 - 34*x^2] + G[1, 0, 1, 0, 0, 0, x]*
         RATIO[18 - 24*x^2] + G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-3*x^2] + 
          I*Pi*RATIO[-18 + 144*x - 136*x^2] + RATIO[2 + 23*x - (41*x^2)/2]) + 
        G[0, 1, 0, 0, 0, 1, x]*RATIO[-2 - 19*x^2] + G[0, 1, 0, 0, 1, 0, x]*
         RATIO[-2 - 19*x^2] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[-20 + 24*x - 18*x^2] + G[0, 0, 0, 1, 0, 1, x]*
         RATIO[18 - 16*x^2] + G[0, 0, 0, 1, 1, 0, x]*RATIO[18 - 16*x^2] + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[6 - 14*x^2] + G[1, 0, 0, 0, 0, 1, x]*
         RATIO[-10 - 13*x^2] + G[1, 0, 0, 0, 1, 0, x]*RATIO[-10 - 13*x^2] + 
        G[1, 0, 0, 1, 0, 1, x]*RATIO[-2 - 13*x^2] + G[1, 0, 0, 1, 1, 0, x]*
         RATIO[-2 - 13*x^2] + G[1, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[-42 + 252*x - 234*x^2] + RATIO[3 + (21*x)/2 - 12*x^2]) + 
        G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-31*x^2] + 
          I*Pi*RATIO[14 - 20*x^2] + RATIO[73/2 - 4*x - (23*x^2)/2]) + 
        G[0, 1, 0, 1, 0, 1, x]*RATIO[-6 - 11*x^2] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[-6 - 11*x^2] + G[0, 0, 1, 0, 0, 1, x]*RATIO[6 - 11*x^2] + 
        G[0, 0, 1, 0, 1, 0, x]*RATIO[6 - 11*x^2] + G[0, 1, 1, 0, 0, 1, x]*
         RATIO[-2 - 4*x^2] + G[0, 1, 1, 0, 1, 0, x]*RATIO[-2 - 4*x^2] + 
        G[1, 1, 0, 1, 0, 0, x]*RATIO[-13 - 2*x^2] + G[1, 1, 0, 0, 0, 1, x]*
         RATIO[2 - 2*x^2] + G[1, 1, 0, 0, 1, 0, x]*RATIO[2 - 2*x^2] + 
        G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[(17*x^2)/2] + 
          RATIO[-107/2 + (263*x)/4 - (147*x^2)/4] + 
          I*Pi*RATIO[-31 - 8*x - 18*x^2] + Pi^2*RATIO[-17/3 - (47*x^2)/12] + 
          Log[mu2]*(I*Pi*RATIO[12 - 8*x^2] + RATIO[-43/2 + x - x^2/2])) + 
        Pi^6*RATIO[21017/362880 + (1937*x)/3780 - (26777*x^2)/60480] + 
        Log[mu2]^4*(RATIO[-217/96] + Pi^2*RATIO[11/288 + (11*x^2)/48]) + 
        I*Pi^5*RATIO[-13/60 - 3/(16*(-1 + x)) - (53*x)/36 + (23*x^2)/9] + 
        G[1, 0, 1, 1, 0, 0, x]*RATIO[-11 + 4*x^2] + 
        Pi^4*RATIO[-13891/5760 - 883/(720*(-1 + x)) - (14393*x)/1440 + 
           (601*x^2)/96] + G[1, 1, 1, 0, 0, 0, x]*RATIO[-26 + 7*x^2] + 
        G[1, 0, 0, 0, 0, x]*(RATIO[-53 - 58*x - 48*x^2] + 
          Log[mu2]*RATIO[28 - 44*x^2] + I*Pi*RATIO[-4 + 8*x^2]) + 
        G[0, 0, 0, 0, 0, 1, x]*RATIO[34 + 9*x^2] + G[0, 0, 0, 0, 1, 0, x]*
         RATIO[34 + 9*x^2] + G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-3*x^2] + 
          RATIO[2 + 23*x - (41*x^2)/2] + I*Pi*RATIO[-11 + 12*x^2]) + 
        G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[6*x^2] + 
          I*Pi*RATIO[-22 + 24*x - 16*x^2] + RATIO[-1 + (29*x)/2 + 12*x^2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[(-11*x^2)/2] + 
          Pi^2*RATIO[43/6 - (41*x^2)/12] + I*Pi*RATIO[63/2 - 1/(2*(-1 + x)) - 
             3*x + 9*x^2] + Log[mu2]*(RATIO[4 - 14*x - x^2/2] + 
            I*Pi*RATIO[-11 + 12*x^2]) + RATIO[-11 - (-1 + x)^(-1) - 
            (105*x)/4 + (53*x^2)/4]) + G[0, 1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[15*x^2] + I*Pi*RATIO[32 - 32*x^2] + 
          RATIO[-4 - 3/(-1 + x) - 5*x + (27*x^2)/2]) + G[1, 1, 0, 1, 0, x]*
         (RATIO[3 + (21*x)/2 - 12*x^2] + I*Pi*RATIO[-13 + 14*x^2]) + 
        G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[8 - 12*x^2] + 
          RATIO[2/(-1 + x) + 21*x - (3*x^2)/2] + Log[mu2]*
           RATIO[4 + 15*x^2]) + G[1, 1, 1, 0, 0, x]*
         (RATIO[-46 - 5*x - 6*x^2] + Log[mu2]*RATIO[12 + 6*x^2] + 
          I*Pi*RATIO[-14 + 18*x^2]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[-2 + 2/(-1 + x) - 11*x - 74*x^2] + 
          RATIO[-67/4 + 21/(2*(-1 + x)) + (133*x)/2 - (121*x^2)/4] + 
          Log[mu2]*(I*Pi*RATIO[30 - 36*x^2] + RATIO[-1 + 4/(-1 + x) + 
              (53*x)/2 - 18*x^2]) + Log[mu2]^2*RATIO[4 - 7*x^2] + 
          Pi^2*RATIO[-19 + (113*x^2)/6]) + G[0, 1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-16 + 96*x - 105*x^2] + RATIO[-291/2 + (473*x)/2 - 
            (77*x^2)/2] + I*Pi*RATIO[4 - 24*x + 20*x^2]) + 
        G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[(17*x^2)/2] + 
          RATIO[-107/2 + (263*x)/4 - (147*x^2)/4] + 
          I*Pi*RATIO[-55 + 82*x - 36*x^2] + Log[mu2]*
           (I*Pi*RATIO[-20 + 120*x - 104*x^2] + RATIO[-43/2 + x - x^2/2]) + 
          Pi^2*RATIO[6 - 38*x + (281*x^2)/12]) + G[0, 1, 1, 1, 0, 0, x]*
         RATIO[-29 + 26*x^2] + G[0, 0, 0, 0, 1, x]*
         (I*Pi*RATIO[-22 + 84*x - 78*x^2] + Log[mu2]*RATIO[-20 + 4*x^2] + 
          RATIO[3/2 - 10/(-1 + x) - 57*x + 27*x^2]) + G[0, 1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[15*x^2] + RATIO[-4 - 3/(-1 + x) - 5*x + 
            (27*x^2)/2] + I*Pi*RATIO[30 - 36*x + 30*x^2]) + 
        G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[7 - 8*x^2] + 
          Log[mu2]*RATIO[-11 + 26*x^2] + RATIO[51/2 - 1/(2*(-1 + x)) - 12*x + 
            30*x^2]) + G[1, 1, 0, 0, x]*(RATIO[-253/4 - 15/(2*(-1 + x)) + 
            (35*x)/2 - 84*x^2] + Log[mu2]^2*RATIO[9/2 - 15*x^2] + 
          Pi^2*RATIO[21/4 - 7*x^2] + Log[mu2]*(RATIO[-29/2 + 3*x - 41*x^2] + 
            I*Pi*RATIO[-14 + 12*x^2]) + I*Pi*RATIO[30 + 3*x + 30*x^2]) + 
        G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[6*x^2] + 
          RATIO[-1 + (29*x)/2 + 12*x^2] + I*Pi*RATIO[-29 + 32*x^2]) + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[32 - 36*x + 34*x^2] + 
        G[0, 1, 0, 0, 0, x]*(RATIO[-37/2 + 5/(-1 + x) - 9*x - (251*x^2)/2] + 
          Log[mu2]*RATIO[45 - 61*x^2] + I*Pi*RATIO[-30 + 36*x^2]) + 
        G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-24 + 36*x - 34*x^2] + 
          RATIO[83 + 21/(-1 + x) - (201*x)/2 + (5*x^2)/2] + 
          Log[mu2]*RATIO[20 - 48*x + 41*x^2]) + G[0, 0, 0, 1, x]*
         (I*Pi*RATIO[-78 - 19/(-1 + x) + 129*x - 36*x^2] + 
          RATIO[-67/4 + 21/(2*(-1 + x)) + (133*x)/2 - (121*x^2)/4] + 
          Log[mu2]*(I*Pi*RATIO[-28 + 72*x - 76*x^2] + 
            RATIO[-1 + 4/(-1 + x) + (53*x)/2 - 18*x^2]) + 
          Log[mu2]^2*RATIO[4 - 7*x^2] + Pi^2*RATIO[4/3 - 34*x + 42*x^2]) + 
        G[0, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-6*x^2] + 
          RATIO[-29/2 + 11/(2*(-1 + x)) - (29*x)/4 - (125*x^2)/4] + 
          Pi^2*RATIO[-25/3 + 26*x - 18*x^2] + 
          I*Pi*RATIO[79 + 18/(-1 + x) - 113*x + x^2] + 
          Log[mu2]*(RATIO[(-15*x)/2 - 15*x^2] + 
            I*Pi*RATIO[20 - 48*x + 44*x^2])) + G[0, 0, 1, 1, 0, x]*
         (I*Pi*RATIO[46 - 60*x^2] + Log[mu2]*RATIO[-4 + 20*x^2] + 
          RATIO[-2 - 3/(-1 + x) - (45*x)/2 + 44*x^2]) + 
        I*Pi^3*RATIO[647/48 + 27/(16*(-1 + x)) + 5/(2*x) - (35*x)/24 + 
           (369*x^2)/8] + G[1, 0, 1, 1, x]*
         (I*Pi*RATIO[-58 + 119*x - 37*x^2] + Log[mu2]*
           (I*Pi*RATIO[-24 + 144*x - 132*x^2] + RATIO[77/2 - 68*x + 
              19*x^2]) + Log[mu2]^2*RATIO[4 - 24*x + 27*x^2] + 
          RATIO[207/2 + 12/x^2 - 11/(2*x) - 172*x + (61*x^2)/2] + 
          Pi^2*RATIO[26/3 - 54*x + (93*x^2)/2]) + G[0, 0, 0, 0, 0, x]*
         (I*Pi*RATIO[25 - 68*x^2] + Log[mu2]*RATIO[-22 + 9*x^2] + 
          RATIO[-1/2 + 6/(-1 + x) + 129*x + (103*x^2)/2]) + 
        G[0, 1, 1, 1, x]*(I*Pi*RATIO[-60 + 106*x + 2*x^2] + 
          Pi^2*RATIO[17/3 - 18*x + (61*x^2)/4] + Log[mu2]*
           (I*Pi*RATIO[-8 + 48*x - 40*x^2] + RATIO[173/2 - 145*x + 
              (57*x^2)/2]) + Log[mu2]^2*RATIO[4 - 24*x + (59*x^2)/2] + 
          RATIO[473/2 + 24/x^2 - 23/(2*x) - (1465*x)/4 + (219*x^2)/4]) + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[24 - 72*x + 61*x^2] + 
        G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-6*x^2] + 
          RATIO[-29/2 + 11/(2*(-1 + x)) - (29*x)/4 - (125*x^2)/4] + 
          Pi^2*RATIO[35/2 - (41*x^2)/3] + Log[mu2]*
           (RATIO[(-15*x)/2 - 15*x^2] + I*Pi*RATIO[-35 + 32*x^2]) + 
          I*Pi*RATIO[15/2 - 5/(2*(-1 + x)) - 4*x + 61*x^2]) + 
        G[0, 0, 1, 0, 0, x]*(RATIO[1 + (-1 + x)^(-1) - 15*x - 100*x^2] + 
          Log[mu2]*RATIO[26 - 42*x^2] + I*Pi*RATIO[-40 + 62*x^2]) + 
        G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[33 - 36*x^2] + 
          Log[mu2]*RATIO[-35 + 38*x^2] + RATIO[17/2 - 5/(2*(-1 + x)) - 11*x + 
            64*x^2]) + G[1, 0, 0, 0, 0, 0, x]*RATIO[-22 + 65*x^2] + 
        G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-20 + 4*x^2] + 
          RATIO[3/2 - 10/(-1 + x) - 57*x + 27*x^2] + 
          I*Pi*RATIO[-37 + 66*x^2]) + G[0, 0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-4 + 20*x^2] + RATIO[-2 - 3/(-1 + x) - (45*x)/2 + 
            44*x^2] + I*Pi*RATIO[26 - 72*x + 70*x^2]) + 
        G[0, 0, 0, 0, x]*(RATIO[-97/2 - 28/(-1 + x) - (237*x)/2 - 
            (397*x^2)/4] + Pi^2*RATIO[-2/3 - (109*x^2)/12] + 
          Log[mu2]^2*RATIO[9 + (27*x^2)/2] + Log[mu2]*
           (RATIO[-7 + 4/(-1 + x) - 44*x - (15*x^2)/2] + 
            I*Pi*RATIO[-24 + 40*x^2]) + I*Pi*RATIO[-6 + 28*x + 71*x^2]) + 
        G[0, 0, 1, 1, x]*(Pi^2*RATIO[-28/3 + 30*x - (70*x^2)/3] + 
          Log[mu2]^2*RATIO[-8 + 24*x - 22*x^2] + RATIO[-513/4 - 13/(-1 + x) - 
            12/x^2 + 5/x + (967*x)/4 + x^2] + 
          I*Pi*RATIO[68 + 11/(-1 + x) - 134*x + 36*x^2] + 
          Log[mu2]*(RATIO[-63 - 14/(-1 + x) + 93*x - 6*x^2] + 
            I*Pi*RATIO[16 - 72*x + 72*x^2])) + G[0, 0, 0, 1, 0, 0, x]*
         RATIO[-35 + 78*x^2] + G[0, 0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-16 + 72*x - 66*x^2] + RATIO[-157/2 - 13/(-1 + x) + 
            (319*x)/2 - 45*x^2] + I*Pi*RATIO[28 - 84*x + 80*x^2]) + 
        G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[13 - 12*x^2] + 
          Log[mu2]*RATIO[-23 + 42*x^2] + RATIO[83/2 - (21*x)/2 + 83*x^2]) + 
        G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[-20 + 72*x - 72*x^2] + 
          RATIO[133 + 28/(-1 + x) - (409*x)/2 - 2*x^2] + 
          Log[mu2]*RATIO[36 - 120*x + 96*x^2]) + G[1, 1, 1, 1, x]*
         (Pi^2*RATIO[-4 + 24*x - (113*x^2)/4] + Log[mu2]^2*
           RATIO[-4 + 24*x - (49*x^2)/2] + RATIO[-495/4 - 36/x^2 + 49/(2*x) + 
            (721*x)/4 - (5*x^2)/4] + I*Pi*RATIO[44 - 65*x + 21*x^2] + 
          Log[mu2]*(RATIO[-49 + 103*x - (15*x^2)/2] + 
            I*Pi*RATIO[20 - 120*x + 100*x^2])) + G[1, 0, 0, 0, x]*
         (I*Pi*RATIO[-43/2 + 1/(2*(-1 + x)) - 4*x - 18*x^2] + 
          Log[mu2]^2*RATIO[-19/2 + (13*x^2)/2] + 
          Pi^2*RATIO[-11/4 + (121*x^2)/12] + Log[mu2]*
           (I*Pi*RATIO[13 - 16*x^2] + RATIO[63/2 - 3/(2*(-1 + x)) + 33*x + 
              (63*x^2)/2]) + RATIO[128 + 57/(4*(-1 + x)) + (199*x)/4 + 
            (407*x^2)/4]) + G[0, 0, 1, 0, 0, 0, x]*RATIO[-72 + 115*x^2] + 
        G[0, 1, 0, 0, 0, 0, x]*RATIO[-73 + 116*x^2] + G[0, 1, 1, 1, 1, 1, x]*
         RATIO[20 - 120*x + 125*x^2] + G[1, 0, 0, 1, 1, x]*
         (I*Pi*RATIO[-30 + 192*x - 188*x^2] + RATIO[56 - 7/(-1 + x) - 131*x + 
            51*x^2] + Log[mu2]*RATIO[20 - 144*x + 132*x^2]) + 
        G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-32 + 192*x - 183*x^2] + 
          RATIO[-197/2 + 164*x - (71*x^2)/2] + 
          I*Pi*RATIO[24 - 144*x + 132*x^2]) + G[1, 0, 0, 1, x]*
         (Log[mu2]^2*RATIO[(-11*x^2)/2] + 
          Pi^2*RATIO[-8 + 64*x - (649*x^2)/12] + RATIO[-11 - (-1 + x)^(-1) - 
            (105*x)/4 + (53*x^2)/4] + I*Pi*RATIO[60 - 5/(-1 + x) - 124*x + 
             49*x^2] + Log[mu2]*(RATIO[4 - 14*x - x^2/2] + 
            I*Pi*RATIO[24 - 144*x + 136*x^2])) + G[0, 0, 0, 1, 1, 1, x]*
         RATIO[26 - 156*x + 162*x^2] + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[-17/2 + 1/(2*(-1 + x)) - x - 61*x^2] + 
          Log[mu2]^2*RATIO[-8 + 5*x^2] + Pi^2*RATIO[-77/6 + (127*x^2)/6] + 
          Log[mu2]*(I*Pi*RATIO[29 - 36*x^2] + RATIO[14 - 3/(2*(-1 + x)) + 
              13*x + 51*x^2]) + RATIO[243/4 + 1/(2*(-1 + x)) - 30*x + 
            (333*x^2)/2]) + G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-31*x^2] + 
          RATIO[73/2 - 4*x - (23*x^2)/2] + 
          I*Pi*RATIO[34 - 204*x + 172*x^2]) + G[1, 1, 1, 1, 1, x]*
         (I*Pi*RATIO[-34 + 204*x - 170*x^2] + RATIO[113/2 - 164*x + 40*x^2] + 
          Log[mu2]*RATIO[28 - 168*x + 180*x^2]) + G[1, 0, 0, 0, 1, 1, x]*
         RATIO[30 - 192*x + 190*x^2] + G[1, 0, 0, 0, 1, x]*
         (RATIO[2/(-1 + x) + 21*x - (3*x^2)/2] + Log[mu2]*RATIO[4 + 15*x^2] + 
          I*Pi*RATIO[24 - 192*x + 192*x^2]) + G[1, 1, 1, 0, 1, 1, x]*
         RATIO[34 - 204*x + 198*x^2] + G[1, 1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-20 + 120*x - 121*x^2] + 
          RATIO[-73/2 + (141*x)/2 - (47*x^2)/2] + 
          I*Pi*RATIO[42 - 252*x + 232*x^2]) + G[1, 0, 1, 1, 1, 1, x]*
         RATIO[56 - 336*x + 304*x^2] + G[1, 1, 0, 1, 1, 1, x]*
         RATIO[62 - 372*x + 337*x^2] + 
        (Pi^2*RATIO[-317/12 + 49/(8*(-1 + x)) + (307*x)/24 - (29*x^2)/3] + 
          I*Pi^3*RATIO[25/18 + 10*x - 9*x^2] + 
          RATIO[6239/24 - 81/(8*(-1 + x)) - (5093*x)/8 + (463*x^2)/4] + 
          I*Pi*RATIO[527/3 - 9/(2*(-1 + x)) - 263*x + 249*x^2])*Zeta[3] + 
        RATIO[-1297/18 + 54*x - (223*x^2)/3]*Zeta[3]^2 + 
        G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-x^2/2] + 
          I*Pi^3*RATIO[1/2 + 10*x - (29*x^2)/3] + 
          Pi^2*RATIO[-671/24 + 1/(2*(-1 + x)) + (97*x)/4 - (43*x^2)/24] + 
          Log[mu2]^2*(RATIO[15/4 + 2*x + (19*x^2)/4] + 
            I*Pi*RATIO[4 - 24*x + 20*x^2]) + Log[mu2]*
           (Pi^2*RATIO[-2 + 8*x - (15*x^2)/4] + 
            I*Pi*RATIO[50 - 78*x + 28*x^2] + RATIO[28 - (161*x)/4 + 
              (147*x^2)/4]) + RATIO[285/4 + 3/(2*x) - (465*x)/4 + 47*x^2] + 
          I*Pi*RATIO[241/2 - (-1 + x)^(-1) + 12/x^2 - 11/(2*x) - (477*x)/2 + 
             (161*x^2)/2] + RATIO[-39 + 96*x - 74*x^2]*Zeta[3]) + 
        G[0, 0, 1, x]*(Log[mu2]^3*RATIO[3*x^2] + 
          RATIO[421/8 - 47/(4*(-1 + x)) - (45*x)/8 - (213*x^2)/4] + 
          I*Pi*RATIO[-257/2 - 11/(2*(-1 + x)) - 12/x^2 + 5/x + (595*x)/2 - 
             25*x^2] + Pi^2*RATIO[65/2 + 26/(3*(-1 + x)) - (913*x)/24 - 
             (187*x^2)/12] + Log[mu2]^2*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
            RATIO[(-3*x)/4 + 6*x^2]) + Log[mu2]*
           (I*Pi*RATIO[-64 - 10/(-1 + x) + 118*x - 12*x^2] + 
            RATIO[33/2 - 3/(-1 + x) - (43*x)/4 + (17*x^2)/4] + 
            Pi^2*RATIO[26/3 - 20*x + (23*x^2)/3]) + 
          I*Pi^3*RATIO[-19/3 - 10*x + (50*x^2)/3] + RATIO[64 - 24*x - 69*x^2]*
           Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^3*RATIO[3*x^2] + 
          RATIO[421/8 - 47/(4*(-1 + x)) - (45*x)/8 - (213*x^2)/4] + 
          Pi^2*RATIO[-22/3 + 11/(4*(-1 + x)) + (89*x)/24 - (109*x^2)/4] + 
          I*Pi^3*RATIO[-10/3 + (4*x^2)/3] + Log[mu2]^2*
           (RATIO[(-3*x)/4 + 6*x^2] + I*Pi*RATIO[-8 + 8*x^2]) + 
          Log[mu2]*(Pi^2*RATIO[15/2 - (32*x^2)/3] + RATIO[33/2 - 3/(-1 + x) - 
              (43*x)/4 + (17*x^2)/4] + I*Pi*RATIO[14 - 3/(2*(-1 + x)) + 4*
                x + 48*x^2]) + I*Pi*RATIO[251/4 + 3/(-1 + x) - 48*x + 
             (279*x^2)/2] + RATIO[29 - 58*x^2]*Zeta[3]) + 
        G[0, 1, 1, x]*(Log[mu2]^3*RATIO[(-7*x^2)/6] + 
          RATIO[-1557/8 - 15/x^2 - 6/x + (2763*x)/8 - (275*x^2)/4] + 
          I*Pi^3*RATIO[3/2 + 10*x - 13*x^2] + 
          Pi^2*RATIO[-593/24 - 13/(6*(-1 + x)) + (917*x)/24 - (45*x^2)/8] + 
          I*Pi*RATIO[275/2 + 11/(2*(-1 + x)) + 12/x^2 - 11/(2*x) - 231*x - 
             4*x^2] + Log[mu2]*(RATIO[-169/2 - 12/x^2 + 6/x + (285*x)/2 - 
              (55*x^2)/2] + Pi^2*RATIO[-10/3 + 16*x - (187*x^2)/12] + 
            I*Pi*RATIO[54 - 98*x + 2*x^2]) + Log[mu2]^2*
           (RATIO[-65/4 + (109*x)/4 - (23*x^2)/4] + 
            I*Pi*RATIO[4 - 24*x + 20*x^2]) + RATIO[-31 + 84*x - (161*x^2)/3]*
           Zeta[3]) + G[1, 0, 0, x]*(RATIO[-251/2 - 175/(8*(-1 + x)) - 
            (37*x)/2 - 169*x^2] + Pi^2*RATIO[-91/12 - 5/(24*(-1 + x)) - 
             (65*x)/6 - (79*x^2)/12] + I*Pi^3*RATIO[7/4 - 2*x^2] + 
          Log[mu2]^3*RATIO[2/3 + (7*x^2)/3] + Log[mu2]^2*
           (RATIO[-13 + 1/(4*(-1 + x)) - (7*x)/2 - (9*x^2)/2] + 
            I*Pi*RATIO[-15/2 + 8*x^2]) + Log[mu2]*
           (RATIO[-253/4 - 25/(4*(-1 + x)) - 60*x^2] + 
            Pi^2*RATIO[25/6 - (59*x^2)/6] + I*Pi*RATIO[19/2 - (-1 + x)^(-1) + 
               12*x + 22*x^2]) + I*Pi*RATIO[215/4 + 7/(-1 + x) + (47*x)/2 + 
             55*x^2] + RATIO[38/3 - (125*x^2)/3]*Zeta[3]) + 
        Log[mu2]^3*(RATIO[-253/24] + I*Pi*RATIO[-1/3] + I*Pi^3*RATIO[-1/9] + 
          Pi^2*RATIO[-37/48 + x/2 + (25*x^2)/24] + RATIO[56/9 + (2*x^2)/3]*
           Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[19/8 - 6/x] + 
          RATIO[-559/16 + x/2] + Pi^4*RATIO[-793/2880 - (11*x)/15 + 
             (299*x^2)/240] + I*Pi^3*RATIO[7/6 - 1/(24*(-1 + x)) + (4*x)/3 + 
             3*x^2] + Pi^2*RATIO[-57/32 + (59*x)/48 + (67*x^2)/16] + 
          (RATIO[18 + 1/(4*(-1 + x)) - (77*x)/4 + (21*x^2)/2] + 
            I*Pi*RATIO[4 - 24*x + 28*x^2])*Zeta[3]) + 
        G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-x^2/2] + 
          I*Pi*RATIO[-355/4 - 15/(2*(-1 + x)) + 43*x - 84*x^2] + 
          I*Pi^3*RATIO[7/12 + (8*x^2)/3] + Log[mu2]^2*
           (I*Pi*RATIO[9/2 - 8*x^2] + RATIO[15/4 + 2*x + (19*x^2)/4]) + 
          Pi^2*RATIO[193/24 - (95*x)/12 + (207*x^2)/8] + 
          Log[mu2]*(I*Pi*RATIO[-57/2 + 8*x - 32*x^2] + 
            Pi^2*RATIO[-10/3 + (139*x^2)/12] + RATIO[28 - (161*x)/4 + 
              (147*x^2)/4]) + RATIO[285/4 + 3/(2*x) - (465*x)/4 + 47*x^2] + 
          RATIO[-12 + 50*x^2]*Zeta[3]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[-153/4 - 4/(-1 + x) - (31*x)/2 - (221*x^2)/2] + 
          I*Pi^3*RATIO[1 - 8*x^2] + Log[mu2]^2*(I*Pi*RATIO[11 - 8*x^2] + 
            RATIO[13/2 - 11/(4*(-1 + x)) - (13*x)/4 - (25*x^2)/4]) + 
          Pi^2*RATIO[1/4 + 43/(24*(-1 + x)) + (535*x)/24 - (121*x^2)/24] + 
          Log[mu2]^3*RATIO[-2/3 - (29*x^2)/6] + Log[mu2]*
           (I*Pi*RATIO[5 + 5/(2*(-1 + x)) - 24*x - 38*x^2] + 
            Pi^2*RATIO[-7/3 - (13*x^2)/12] + RATIO[27 + 27/(2*(-1 + x)) + 
              (73*x)/2 + 19*x^2]) + RATIO[589/8 + 531/(8*(-1 + x)) + 
            (1037*x)/8 + (701*x^2)/4] + RATIO[-167/3 + (293*x^2)/3]*
           Zeta[3]) + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[(-4*x^2)/3] + 
          I*Pi*RATIO[-115 - 12/x^2 + 19/(2*x) + 169*x - (103*x^2)/2] + 
          Log[mu2]^2*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
            RATIO[61/4 - 23*x - 5*x^2]) + Log[mu2]*
           (I*Pi*RATIO[-40 + 58*x - 18*x^2] + RATIO[249/4 + 24/x^2 - 15/x - 
              77*x - (27*x^2)/2] + Pi^2*RATIO[2/3 - 4*x + (26*x^2)/3]) + 
          Pi^2*RATIO[149/24 - (229*x)/12 + (21*x^2)/2] + 
          I*Pi^3*RATIO[-2/3 - 10*x + 12*x^2] + RATIO[107 + 30/x^2 + x^(-1) - 
            (851*x)/4 + 75*x^2] + RATIO[40 - 156*x + (425*x^2)/3]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^4*RATIO[(11*x^2)/24] + 
          RATIO[379/16 - 85/(4*x^2) - 119/(4*x) + (2665*x)/16 - 
            (1441*x^2)/8] + Pi^2*RATIO[-413/48 - 11/(2*x^2) + 9/(4*x) + 
             (449*x)/16 - (421*x^2)/48] + Pi^4*RATIO[53/45 - (13*x)/5 + 
             (757*x^2)/480] + Log[mu2]^3*RATIO[-5/3 + x/3 + (25*x^2)/12] + 
          I*Pi^3*RATIO[-3/2 + (67*x)/6 + (7*x^2)/3] + 
          Log[mu2]^2*(Pi^2*RATIO[2/3 - 4*x + (19*x^2)/8] + 
            I*Pi*RATIO[14 - 20*x + 6*x^2] + RATIO[-57/8 - 6/x^2 + 4/x - 
              (15*x)/8 + (67*x^2)/8]) + I*Pi*RATIO[168 + 15/x^2 + 19/(2*x) - 
             (1209*x)/4 + (369*x^2)/4] + 
          (RATIO[-385/6 + (289*x)/3 + (7*x^2)/3] + 
            I*Pi*RATIO[14 - 96*x + 80*x^2])*Zeta[3] + 
          Log[mu2]*(RATIO[-41/4 - 15/x^2 + 7/x + (107*x)/4 - (119*x^2)/4] + 
            Pi^2*RATIO[-47/12 + (43*x)/4 - (89*x^2)/24] + 
            I*Pi^3*RATIO[-2 + (2*x^2)/3] + I*Pi*RATIO[76 + 12/x^2 - 7/x - 121*
                x + 40*x^2] + RATIO[4 + 48*x - (176*x^2)/3]*Zeta[3])) + 
        G[0, 0, x]*(RATIO[-1653/16 - 1203/(16*(-1 + x)) - (2191*x)/16 - 
            (1441*x^2)/8] + Pi^4*RATIO[263/720 - (1121*x^2)/1440] + 
          Log[mu2]^4*RATIO[-7/12 + (11*x^2)/24] + Log[mu2]^3*
           (I*Pi*RATIO[-3] + RATIO[-10/3 + 1/(3*(-1 + x)) + 4*x + 
              (25*x^2)/12]) + Log[mu2]^2*(Pi^2*RATIO[2 + (31*x^2)/8] + 
            I*Pi*RATIO[-7/2 - 7/(4*(-1 + x)) + 8*x + 6*x^2] + 
            RATIO[-93/8 - 21/(8*(-1 + x)) + (21*x)/8 + (67*x^2)/8]) + 
          Pi^2*RATIO[13/48 - 99/(16*(-1 + x)) - (1745*x)/48 + (563*x^2)/48] + 
          I*Pi^3*RATIO[-2/3 + 3/(8*(-1 + x)) + (41*x^2)/3] + 
          I*Pi*RATIO[313/4 + 229/(8*(-1 + x)) + (385*x)/4 + (369*x^2)/4] + 
          (RATIO[31/6 - 29/(3*(-1 + x)) - 18*x - (176*x^2)/3] + 
            I*Pi*RATIO[-3 + 32*x^2])*Zeta[3] + Log[mu2]*
           (RATIO[-48 - 26/(-1 + x) - (111*x)/4 - (119*x^2)/4] + 
            I*Pi^3*RATIO[-5/3 + (20*x^2)/3] + 
            Pi^2*RATIO[4/3 + 1/(12*(-1 + x)) - (143*x)/12 + (179*x^2)/24] + 
            I*Pi*RATIO[81/4 + 21/(4*(-1 + x)) + 31*x + 40*x^2] + 
            RATIO[158/3 - (110*x^2)/3]*Zeta[3])) + 
        G[1, 0, x]*(Log[mu2]^4*RATIO[(-11*x^2)/24] + 
          I*Pi*RATIO[-181/2 - 175/(8*(-1 + x)) + 3/(2*x) - (537*x)/4 - 
             (369*x^2)/4] + Log[mu2]^3*(I*Pi*RATIO[2/3] + 
            RATIO[3/4 - (13*x)/6 - (25*x^2)/12]) + Log[mu2]^2*
           (RATIO[-7/2 - (3*x)/8 - (67*x^2)/8] + 
            I*Pi*RATIO[-7 + 1/(4*(-1 + x)) - 8*x - 6*x^2] + 
            Pi^2*RATIO[5/12 - x^2/8]) + I*Pi^3*RATIO[-1 + 1/(8*(-1 + x)) + 
             (20*x)/3 + (5*x^2)/6] + Pi^4*RATIO[-77/72 + (1877*x^2)/1440] + 
          Pi^2*RATIO[116/3 + 43/(12*(-1 + x)) + (373*x)/16 + (253*x^2)/48] + 
          RATIO[-1969/16 - (237*x)/16 + (1441*x^2)/8] + 
          (RATIO[51 + 3/(-1 + x) + (215*x)/6 - (119*x^2)/6] + 
            I*Pi*RATIO[11/3 - 2*x^2])*Zeta[3] + Log[mu2]*
           (I*Pi*RATIO[-169/4 - 25/(4*(-1 + x)) - 41*x - 40*x^2] + 
            I*Pi^3*RATIO[2 - (8*x^2)/3] + Pi^2*RATIO[313/24 + (119*x)/12 + 
               (31*x^2)/24] + RATIO[-145/4 + x/2 + (119*x^2)/4] + 
            RATIO[-9 + (17*x^2)/3]*Zeta[3])) + G[0, 1, x]*
         (Log[mu2]^4*RATIO[(-11*x^2)/24] + 
          I*Pi*RATIO[-713/4 - 47/(4*(-1 + x)) - 15/x^2 - 6/x + (1361*x)/4 - 
             (369*x^2)/4] + I*Pi^3*RATIO[53/12 + 9/(4*(-1 + x)) - (29*x)/6 - 
             (35*x^2)/6] + Log[mu2]^3*RATIO[3/4 - (13*x)/6 - (25*x^2)/12] + 
          Log[mu2]^2*(RATIO[-7/2 - (3*x)/8 - (67*x^2)/8] + 
            I*Pi*RATIO[-14 + 20*x - 6*x^2] + Pi^2*RATIO[-4/3 + 4*x - (9*x^2)/
                8]) + Pi^4*RATIO[-809/360 - (7*x)/10 + (1687*x^2)/480] + 
          Pi^2*RATIO[217/6 - 11/(6*(-1 + x)) + 6/x^2 - 3/x - (965*x)/16 + 
             (1645*x^2)/48] + RATIO[-1969/16 - (237*x)/16 + (1441*x^2)/8] + 
          (I*Pi*RATIO[-6 - 12*x + 16*x^2] + RATIO[-17/2 - 39/(2*(-1 + x)) - 
              (155*x)/3 + (691*x^2)/6])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-75 - 3/(-1 + x) - 12/x^2 + 6/x + 131*x - 40*
                x^2] + I*Pi^3*RATIO[13/2 - (14*x^2)/3] + 
            Pi^2*RATIO[101/8 + (-1 + x)^(-1) - (175*x)/12 + (287*x^2)/24] + 
            RATIO[-145/4 + x/2 + (119*x^2)/4] + 
            RATIO[-51 - 48*x + (287*x^2)/3]*Zeta[3])) + 
        (RATIO[19 - 39/(2*(-1 + x)) - (97*x)/2 - (43*x^2)/2] + 
          I*Pi*RATIO[-35 - 432*x + 463*x^2])*Zeta[5] + 
        Log[mu2]*(I*Pi*RATIO[69/4 - 27/x + x] + RATIO[-2321/32 + 2*x] + 
          Pi^2*RATIO[-11/12 + 6/x + (167*x)/12 - (119*x^2)/8] + 
          Pi^4*RATIO[-4267/2880 + 1/(12*(-1 + x)) - (953*x)/360 + 
             (1727*x^2)/720] + I*Pi^5*RATIO[-29/180 - 2*x + (12*x^2)/5] + 
          I*Pi^3*RATIO[53/8 + 13/(24*(-1 + x)) - (5*x)/6 + 20*x^2] + 
          (Pi^2*RATIO[-50/9 - (47*x^2)/6] + RATIO[343/3 - 13/(4*(-1 + x)) - 
              (947*x)/4 + (257*x^2)/4] + I*Pi*RATIO[48 - 8/(-1 + x) - 62*x + 
               86*x^2])*Zeta[3] + RATIO[8 + 48*x - 78*x^2]*Zeta[5]) + 
        G[0, x]*(Log[mu2]^5*RATIO[5/24] + 
          I*Pi*RATIO[-1225/8 - 1203/(16*(-1 + x)) - (879*x)/4] + 
          RATIO[1675/16 - (875*x)/8] + Log[mu2]^4*(I*Pi*RATIO[11/24] + 
            RATIO[4/3 - (11*x)/24]) + I*Pi^3*RATIO[-73/16 + 
             101/(48*(-1 + x)) + (29*x)/3 - (65*x^2)/2] + 
          Log[mu2]^3*(I*Pi*RATIO[11/4 + 1/(3*(-1 + x))] + 
            RATIO[13/2 - (11*x)/4] + Pi^2*RATIO[-35/72 - (11*x^2)/12]) + 
          I*Pi^5*RATIO[31/160 - (22*x^2)/45] + 
          Pi^4*RATIO[73/60 + 11/(720*(-1 + x)) + (2093*x)/1440 - 
             (41*x^2)/144] + Pi^2*RATIO[-77/8 + 277/(16*(-1 + x)) + 
             (1663*x)/48 + (119*x^2)/12] + 
          (I*Pi*RATIO[20 + 5/(6*(-1 + x)) - 5*x - 73*x^2] + 
            Pi^2*RATIO[-161/18 + (37*x^2)/2] + 
            RATIO[125/4 + 95/(4*(-1 + x)) - (323*x)/4 + (567*x^2)/4])*
           Zeta[3] + Log[mu2]^2*(RATIO[105/4 - (155*x)/8] + 
            I*Pi*RATIO[35/8 - 21/(8*(-1 + x)) - 6*x] + 
            Pi^2*RATIO[-37/12 - 1/(8*(-1 + x)) - (5*x)/8 - (67*x^2)/24] + 
            I*Pi^3*RATIO[11/8 - (4*x^2)/3] + RATIO[-44/3 + 10*x^2]*Zeta[3]) + 
          Log[mu2]*(RATIO[293/4 - 68*x] + I*Pi*RATIO[-127/4 - 26/(-1 + x) - 
               66*x] + I*Pi^3*RATIO[-37/24 + 1/(3*(-1 + x)) - (8*x)/3 - 
               (32*x^2)/3] + Pi^2*RATIO[-281/24 + 103/(24*(-1 + x)) + (32*x)/
                3 - (181*x^2)/24] + Pi^4*RATIO[-479/1440 - (25*x^2)/72] + 
            (I*Pi*RATIO[70/3 - 20*x^2] + RATIO[-11/3 + 11/(2*(-1 + x)) - 
                (89*x)/6 + 55*x^2])*Zeta[3]) + RATIO[-43 + 57*x^2]*Zeta[5]) + 
        G[1, x]*(Log[mu2]^4*RATIO[11/48 + (11*x)/24] + 
          Log[mu2]^3*(Pi^2*RATIO[-x^2/3] + RATIO[53/24 + (11*x)/4]) + 
          RATIO[301/32 - 193/(4*x) + (875*x)/8] + 
          I*Pi*RATIO[-171/2 - 85/(4*x^2) - 227/(4*x) + (879*x)/4] + 
          Pi^2*RATIO[-383/12 + 15/(2*x^2) + 11/(12*x) + (181*x)/8 - 
             (163*x^2)/24] + Pi^4*RATIO[-5629/2880 + 1/(24*(-1 + x)) - 
             (61*x)/480 - (289*x^2)/90] + I*Pi^5*RATIO[-47/72 + 3*x - 
             (28*x^2)/9] + I*Pi^3*RATIO[361/24 + 13/(12*(-1 + x)) + 
             5/(2*x^2) - 3/(2*x) - (17*x)/2 + (19*x^2)/4] + 
          (RATIO[-1115/12 - 13/(2*(-1 + x)) + (299*x)/2 - (965*x^2)/4] + 
            I*Pi*RATIO[-9 - 4/(-1 + x) + 12*x - 39*x^2] + 
            Pi^2*RATIO[-13/12 - (27*x^2)/4])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-31 - 15/x^2 - 5/x + 66*x] + 
            RATIO[111/8 - 27/x + 68*x] + Pi^2*RATIO[-781/48 + 6/x^2 - 4/x + 
               (241*x)/12 - (311*x^2)/24] + Pi^4*RATIO[-7/90 + (11*x)/5 - 
               (611*x^2)/180] + I*Pi^3*RATIO[65/12 - (10*x)/3 + (8*x^2)/3] + 
            (RATIO[-95/6 - (74*x)/3 - (167*x^2)/2] + I*Pi*RATIO[-16 + 72*x - 
                 64*x^2])*Zeta[3]) + Log[mu2]^2*
           (I*Pi*RATIO[-4 - 6/x^2 + 4/x + 6*x] + RATIO[31/4 - 6/x + 
              (155*x)/8] + Pi^2*RATIO[-149/48 + (15*x)/4 - (31*x^2)/12] + 
            I*Pi^3*RATIO[-3/4 + (4*x^2)/3] + RATIO[9/2 - (25*x^2)/2]*
             Zeta[3]) + RATIO[16 - 72*x + 60*x^2]*Zeta[5]))/Nc^2) + 
    Nfv*(Nc*(I*Pi*RATIO[1460/27 + 3391/(108*x)] + G[1, 0, 1, 1, 1, x]*
         RATIO[8 - 8*x] + G[0, 1, 1, 0, 1, x]*RATIO[16/(3*x)] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-8 - 16/(-1 + x) + 8*x] + 
        G[0, 0, 1, 0, 0, 0, x]*RATIO[-124 + 372*x - 248*x^2] + 
        G[0, 1, 0, 0, 0, 0, x]*RATIO[-112 + 336*x - 224*x^2] + 
        G[0, 0, 0, 1, 0, 0, x]*RATIO[-68 + 204*x - 136*x^2] + 
        G[0, 1, 1, 1, 0, 0, x]*RATIO[-64 + 192*x - 128*x^2] + 
        G[0, 1, 1, 1, 0, x]*(RATIO[16/(3*x)] + 
          I*Pi*RATIO[-64 + 192*x - 128*x^2]) + G[1, 1, 1, 0, 0, 0, x]*
         RATIO[-52 + 156*x - 104*x^2] + G[1, 0, 0, 0, 0, 0, x]*
         RATIO[-40 + 120*x - 80*x^2] + G[1, 1, 0, 1, 0, 0, x]*
         RATIO[-24 + 72*x - 48*x^2] + G[1, 0, 1, 1, 0, 0, x]*
         RATIO[-12 + 36*x - 24*x^2] + G[0, 0, 0, 0, 1, x]*
         RATIO[-16 + 20/(-1 + x) + 16*x - (26*x^2)/3] + 
        G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[-68 + 204*x - 136*x^2] + 
          RATIO[-16 + 20/(-1 + x) + 16*x - (26*x^2)/3]) + 
        G[1, 0, 0, 1, 1, x]*RATIO[-24 + 4/(-1 + x) + 22/(3*x) + 24*x - 
           8*x^2] + G[1, 1, 1, 0, 1, x]*RATIO[-24 + 8/x + 24*x - 8*x^2] + 
        G[1, 1, 1, 1, x]*(RATIO[36 - 12/x - 12*x - 12*x^2] + 
          I*Pi*RATIO[-24 + 8/x + 24*x - 8*x^2]) + 
        Pi^2*RATIO[-12299/648 + 3/x + (5249*x)/648 - (521*x^2)/72] + 
        I*Pi^3*RATIO[209/72 + 959/(216*(-1 + x)) + 130/(81*x) - (89*x)/24 - 
           (1319*x^2)/216] + G[1, 0, 0, 1, x]*
         (RATIO[-40 + 1/(3*(-1 + x)) + 5/(9*x) + (121*x)/3 - (106*x^2)/9] + 
          I*Pi*RATIO[-20 + 8/x + 20*x - (20*x^2)/3] + 
          Log[mu2]*RATIO[-12 + 20/(3*x) + 12*x - (16*x^2)/3]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[8/(3*x) - (8*x^2)/3] + 
        G[0, 0, 1, 0, 1, x]*RATIO[-4 + 8/(-1 + x) + 8/(3*x) + 4*x - 
           (8*x^2)/3] + G[0, 0, 1, 1, x]*
         (I*Pi*RATIO[-12 + 8/(3*x) + 12*x - 4*x^2] + 
          Log[mu2]*RATIO[8/(-1 + x) - (4*x^2)/3] + 
          RATIO[23 + 8/(3*(-1 + x)) - 8/x - (79*x)/6 - (17*x^2)/18]) + 
        Pi^4*RATIO[-587/216 - 20/(27*(-1 + x)) + (2879*x)/720 - 
           (2053*x^2)/6480] + I*Pi^5*RATIO[-11/15 + 74/(135*x) + 
           (149*x)/180 - (83*x^2)/270] + 
        Pi^6*RATIO[1/1260 - x/420 + x^2/630] + G[0, 1, 0, 1, 1, x]*
         RATIO[-12/(-1 + x) + 4/(3*x) + (2*x^2)/3] + G[0, 1, 0, 1, x]*
         (RATIO[-92/3 - (-1 + x)^(-1) - 20/(9*x) + (49*x)/2 - (53*x^2)/18] + 
          Log[mu2]*RATIO[-4 - 8/(3*x) + 4*x - (4*x^2)/3] + 
          I*Pi*RATIO[4 - 8/x - 4*x + (4*x^2)/3]) + G[0, 1, 0, 0, 1, x]*
         RATIO[8 + 12/(-1 + x) - 20/(3*x) - 8*x + 2*x^2] + 
        G[0, 0, 0, 1, x]*(RATIO[-101/3 - 8/(3*(-1 + x)) + (143*x)/6 + 
            (17*x^2)/18] + Log[mu2]*RATIO[-8/(-1 + x) + (4*x^2)/3] + 
          I*Pi*RATIO[8 - 8*x + (8*x^2)/3]) + G[0, 1, 1, 1, x]*
         (I*Pi*RATIO[16/(3*x)] + RATIO[16 + 16/x - 20*x + 4*x^2]) + 
        G[1, 0, 1, 0, 1, x]*RATIO[10 - 20/(3*x) - 10*x + (14*x^2)/3] + 
        G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[-12 + 36*x - 24*x^2] + 
          RATIO[10 - 20/(3*x) - 10*x + (14*x^2)/3]) + G[1, 1, 0, 0, 1, x]*
         RATIO[10 - 16/(3*x) - 10*x + 6*x^2] + G[1, 1, 0, 1, 0, x]*
         (I*Pi*RATIO[-24 + 72*x - 48*x^2] + RATIO[10 - 16/(3*x) - 10*x + 
            6*x^2]) + G[1, 0, 0, 0, 1, x]*RATIO[16 - 4/(-1 + x) - 6/x - 
           16*x + (20*x^2)/3] + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-4/(3*x) + (4*x^2)/3] + 
          I*Pi*RATIO[18 - 8/x - 18*x + 6*x^2] + RATIO[14/3 + 89/(9*x) - 
            (19*x)/2 + (125*x^2)/18]) + G[0, 0, 0, 1, 1, x]*
         RATIO[24 - 12/(-1 + x) - 24*x + 10*x^2] + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
          I*Pi*RATIO[26 - 8/x - 26*x + (26*x^2)/3] + 
          RATIO[28 - 76/(9*x) - (106*x)/3 + (142*x^2)/9]) + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[8 - 24*x + 16*x^2] + 
        G[1, 0, 0, 1, 0, x]*(RATIO[16 - 4/(-1 + x) - 6/x - 16*x + 
            (20*x^2)/3] + I*Pi*RATIO[8 - 24*x + 16*x^2]) + 
        G[0, 0, 0, 0, x]*(I*Pi*RATIO[32 - 22*x - (4*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-40 + 120*x - 80*x^2] + 
            RATIO[-48 + 8/(-1 + x) + 44*x + (20*x^2)/3]) + 
          RATIO[-19/3 - 97/(3*(-1 + x)) + (152*x)/3 + (98*x^2)/9] + 
          Pi^2*RATIO[8 - 24*x + 16*x^2] + Log[mu2]^2*
           RATIO[8 - 24*x + 16*x^2]) + G[1, 0, 1, 0, x]*
         (RATIO[-40 + 1/(3*(-1 + x)) + 5/(9*x) + (121*x)/3 - (106*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[-16 + 48*x - 32*x^2] + 
            RATIO[-12 + 20/(3*x) + 12*x - (16*x^2)/3]) + 
          I*Pi*RATIO[66 - 6/x - 62*x + (10*x^2)/3] + 
          Pi^2*RATIO[26/3 - 26*x + (52*x^2)/3]) + G[1, 1, 0, 0, x]*
         (RATIO[-114 - 12/(-1 + x) + 113/(9*x) + (727*x)/6 - (139*x^2)/18] + 
          Log[mu2]*(I*Pi*RATIO[-24 + 72*x - 48*x^2] + 
            RATIO[-64 + 20/(3*x) + 60*x - (8*x^2)/3]) + 
          I*Pi*RATIO[62 - 14/(3*x) - 56*x - 2*x^2] + Log[mu2]^2*
           RATIO[8 - 24*x + 16*x^2] + Pi^2*RATIO[10 - 30*x + 20*x^2]) + 
        G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-16 + 48*x - 32*x^2] + 
          RATIO[68 - 6/x - 64*x + 4*x^2] + I*Pi*RATIO[12 - 36*x + 24*x^2]) + 
        G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-8 + 24*x - 16*x^2] + 
          Pi^2*RATIO[-6 + 18*x - 12*x^2] + I*Pi*RATIO[-64 + 6/x + 60*x - 
             (8*x^2)/3] + RATIO[508/3 + 70/(3*(-1 + x)) - 20/(3*x) - 
            (545*x)/3 + (43*x^2)/9] + Log[mu2]*
           (RATIO[88 - 8/x - 84*x + (4*x^2)/3] + 
            I*Pi*RATIO[16 - 48*x + 32*x^2])) + G[0, 1, 1, 0, x]*
         (RATIO[-92/3 - (-1 + x)^(-1) - 20/(9*x) + (49*x)/2 - (53*x^2)/18] + 
          I*Pi*RATIO[44 - 4/x - 32*x - (4*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-48 + 144*x - 96*x^2] + 
            RATIO[-4 - 8/(3*x) + 4*x - (4*x^2)/3]) + 
          Pi^2*RATIO[64/3 - 64*x + (128*x^2)/3]) + G[1, 1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-40 + 120*x - 80*x^2] + RATIO[116 - 6/x - 106*x - 
            (16*x^2)/3] + I*Pi*RATIO[24 - 72*x + 48*x^2]) + 
        G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-28 + 84*x - 56*x^2] + 
          RATIO[-56 + 2/x + 50*x + 4*x^2] + Log[mu2]*
           RATIO[24 - 72*x + 48*x^2]) + G[1, 1, 1, 0, x]*
         (Pi^2*RATIO[-34/3 + 34*x - (68*x^2)/3] + 
          I*Pi*RATIO[-64 + 14/(3*x) + 58*x + (4*x^2)/3] + 
          RATIO[28 - 76/(9*x) - (106*x)/3 + (142*x^2)/9] + 
          Log[mu2]*(RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
            I*Pi*RATIO[24 - 72*x + 48*x^2])) + G[1, 0, 1, 0, 0, 0, x]*
         RATIO[28 - 84*x + 56*x^2] + G[1, 1, 1, 1, 0, 0, x]*
         RATIO[28 - 84*x + 56*x^2] + G[1, 1, 1, 1, 0, x]*
         (RATIO[-24 + 8/x + 24*x - 8*x^2] + I*Pi*RATIO[28 - 84*x + 56*x^2]) + 
        G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[-168 + 4/(-1 + x) + 20/x + 160*x - (32*x^2)/3] + 
          Log[mu2]*RATIO[32 - 96*x + 64*x^2]) + G[0, 0, 1, 0, 0, x]*
         (I*Pi*RATIO[-84 + 252*x - 168*x^2] + RATIO[-24 - 16/(3*x) + 14*x + 
            4*x^2] + Log[mu2]*RATIO[40 - 120*x + 80*x^2]) + 
        G[0, 0, 1, 0, x]*(Pi^2*RATIO[-38/3 + 38*x - (76*x^2)/3] + 
          RATIO[-101/3 - 8/(3*(-1 + x)) + (143*x)/6 + (17*x^2)/18] + 
          I*Pi*RATIO[-28 - 8/(3*x) + 18*x + (8*x^2)/3] + 
          Log[mu2]*(RATIO[-8/(-1 + x) + (4*x^2)/3] + 
            I*Pi*RATIO[40 - 120*x + 80*x^2])) + G[0, 1, 0, 1, 0, 0, x]*
         RATIO[48 - 144*x + 96*x^2] + G[0, 1, 0, 1, 0, x]*
         (RATIO[8 + 12/(-1 + x) - 20/(3*x) - 8*x + 2*x^2] + 
          I*Pi*RATIO[48 - 144*x + 96*x^2]) + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[-48 + 20/(3*x) + 36*x] + 
          Pi^2*RATIO[-18 + 54*x - 36*x^2] + Log[mu2]^2*
           RATIO[-8 + 24*x - 16*x^2] + RATIO[40 + 13/(-1 + x) + 40/(9*x) - 
            (253*x)/6 - (179*x^2)/18] + Log[mu2]*
           (RATIO[24 + 16/(3*x) - 20*x - (16*x^2)/3] + 
            I*Pi*RATIO[48 - 144*x + 96*x^2])) + G[1, 1, 0, 0, 0, 0, x]*
         RATIO[64 - 192*x + 128*x^2] + G[0, 1, 1, 0, 0, x]*
         (RATIO[48 - 20/(3*x) - 36*x] + Log[mu2]*RATIO[-48 + 144*x - 
             96*x^2] + I*Pi*RATIO[64 - 192*x + 128*x^2]) + 
        G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[-48 + 144*x - 96*x^2] + 
          RATIO[-80 - 12/(-1 + x) + 8/x + 64*x + (10*x^2)/3] + 
          Log[mu2]*RATIO[64 - 192*x + 128*x^2]) + G[0, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-56 + 168*x - 112*x^2] + 
          RATIO[96 - 28/(-1 + x) - 82*x + (2*x^2)/3] + 
          I*Pi*RATIO[68 - 204*x + 136*x^2]) + G[0, 0, 1, 1, 0, 0, x]*
         RATIO[84 - 252*x + 168*x^2] + G[0, 0, 1, 1, 0, x]*
         (RATIO[-4 + 8/(-1 + x) + 8/(3*x) + 4*x - (8*x^2)/3] + 
          I*Pi*RATIO[84 - 252*x + 168*x^2]) + G[0, 1, 1, 0, 0, 0, x]*
         RATIO[112 - 336*x + 224*x^2] + G[0, 0, 0, 0, 0, 0, x]*
         RATIO[124 - 372*x + 248*x^2] + 
        (I*Pi*RATIO[-9 + 2/(3*(-1 + x)) + 80/(9*x) + 25*x - (74*x^2)/3] + 
          I*Pi^3*RATIO[-22/3 + 22*x - (44*x^2)/3] + 
          RATIO[-2015/36 - 959/(36*(-1 + x)) + (3589*x)/36 - 
            (1463*x^2)/108] + Pi^2*RATIO[-40/3 + 28/(3*(-1 + x)) + (35*x)/3 - 
             (2*x^2)/3])*Zeta[3] + RATIO[36 - 108*x + 72*x^2]*Zeta[3]^2 + 
        G[0, 0, 0, x]*(RATIO[-377/18 + 859/(18*(-1 + x)) - (208*x)/9 - 
            (671*x^2)/54] + Pi^2*RATIO[46/3 - 20/(3*(-1 + x)) - 15*x + 
             2*x^2] + Log[mu2]*(RATIO[-40/3 + 68/(3*(-1 + x)) - (46*x)/3 - 
              (70*x^2)/9] + Pi^2*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
            I*Pi*RATIO[-32 + 28*x + (8*x^2)/3]) + 
          I*Pi*RATIO[-160/3 - 37/(3*(-1 + x)) + (355*x)/6 + (73*x^2)/18] + 
          I*Pi^3*RATIO[8 - 24*x + 16*x^2] + Log[mu2]^2*
           (RATIO[8 - 8*x - (8*x^2)/3] + I*Pi*RATIO[8 - 24*x + 16*x^2]) + 
          RATIO[-120 + 360*x - 240*x^2]*Zeta[3]) + G[0, 1, 1, x]*
         (RATIO[89/9 - 3/x^2 - 29/x + (115*x)/9 - (28*x^2)/3] + 
          I*Pi*RATIO[-20 - (-1 + x)^(-1) + 52/(9*x) + (83*x)/6 - 
             (53*x^2)/18] + Log[mu2]*(RATIO[-16/3 - 8/x + (28*x)/3 - 4*x^2] + 
            I*Pi*RATIO[-4 - 8/(3*x) + 4*x - (4*x^2)/3]) + 
          Pi^2*RATIO[4/3 - 2/(-1 + x) + 2/(9*x) - (4*x)/3 + (5*x^2)/9] + 
          I*Pi^3*RATIO[32/3 - 32*x + (64*x^2)/3] + 
          RATIO[-64 + 192*x - 128*x^2]*Zeta[3]) + G[1, 1, 0, x]*
         (RATIO[-485/18 - x^(-2) + 841/(54*x) + (145*x)/4 - (2471*x^2)/108] + 
          Log[mu2]*(I*Pi*RATIO[-56 + 4/x + 52*x] + 
            Pi^2*RATIO[-20/3 + 20*x - (40*x^2)/3] + RATIO[-34/3 + 38/(9*x) + 
              17*x - (89*x^2)/9]) + Pi^2*RATIO[68/3 + 4/(9*x) - 21*x - 
             (20*x^2)/9] + I*Pi*RATIO[-292/3 - 12/(-1 + x) + 25/(3*x) + 
             (617*x)/6 - (11*x^2)/6] + I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3] + 
          Log[mu2]^2*(RATIO[-4 + 4/(3*x) + 4*x - (4*x^2)/3] + 
            I*Pi*RATIO[8 - 24*x + 16*x^2]) + RATIO[-32 + 96*x - 64*x^2]*
           Zeta[3]) + G[1, 0, 1, x]*(RATIO[-485/18 - x^(-2) + 841/(54*x) + 
            (145*x)/4 - (2471*x^2)/108] + 
          I*Pi*RATIO[-140/3 + 1/(3*(-1 + x)) + 44/(3*x) + (287*x)/6 - 
             (265*x^2)/18] + Log[mu2]*(RATIO[-34/3 + 38/(9*x) + 17*x - 
              (89*x^2)/9] + I*Pi*RATIO[-20 + 8/x + 20*x - (20*x^2)/3]) + 
          Log[mu2]^2*RATIO[-4 + 4/(3*x) + 4*x - (4*x^2)/3] + 
          Pi^2*RATIO[4 + 2/(3*(-1 + x)) - 8/(9*x) - 4*x + (2*x^2)/3] + 
          I*Pi^3*RATIO[2 - 6*x + 4*x^2] + RATIO[-12 + 36*x - 24*x^2]*
           Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[10/3 + 8/(3*x)] + 
          Pi^4*RATIO[-28/45 + (28*x)/15 - (56*x^2)/45] + 
          Pi^2*RATIO[-8/9 + (17*x)/9 - x^2] + 
          I*Pi^3*RATIO[2/3 + 8/(9*x) - (2*x)/3 - (2*x^2)/3] + 
          (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[-20 + 20*x - (4*x^2)/3])*
           Zeta[3]) + G[1, 1, 1, x]*
         (I*Pi^3*RATIO[-14/3 + 14*x - (28*x^2)/3] + 
          Pi^2*RATIO[-4/3 + 8/(9*x) + (4*x)/3 - (8*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
            RATIO[-24 + 8/x + 8*x + 8*x^2]) + 
          I*Pi*RATIO[40 - 112/(9*x) - (118*x)/3 + (106*x^2)/9] + 
          RATIO[-72 + 10/x^2 + 68/(3*x) + 18*x + (64*x^2)/3] + 
          RATIO[28 - 84*x + 56*x^2]*Zeta[3]) + G[1, 0, 0, x]*
         (Pi^2*RATIO[-88/3 + 4/(3*(-1 + x)) + 41/(9*x) + 28*x - (8*x^2)/3] + 
          Log[mu2]^2*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
            RATIO[-8 - 8/(3*x) + 8*x + (8*x^2)/3]) + 
          I*Pi^3*RATIO[2 - 6*x + 4*x^2] + I*Pi*RATIO[104 + 35/(3*(-1 + x)) - 
             95/(9*x) - (334*x)/3 + (43*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[60 - 20/(3*x) - 56*x + (4*x^2)/3] + 
            Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3] + 
            RATIO[-76/3 - 12/(-1 + x) - 40/(9*x) + 30*x + (106*x^2)/9]) + 
          RATIO[-433/9 - 25/(-1 + x) - 292/(27*x) + (164*x)/3 + 
            (1319*x^2)/54] + RATIO[36 - 108*x + 72*x^2]*Zeta[3]) + 
        G[0, 1, 0, x]*(I*Pi^3*RATIO[-14/3 + 14*x - (28*x^2)/3] + 
          I*Pi*RATIO[140/3 + 38/(3*(-1 + x)) + 20/(9*x) - (152*x)/3 - 
             7*x^2] + Log[mu2]^2*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
            RATIO[4 - 4*x + (4*x^2)/3]) + 
          Pi^2*RATIO[-43/3 - 16/(3*(-1 + x)) - 2/(9*x) + (41*x)/3 + 
             (17*x^2)/9] + Log[mu2]*(I*Pi*RATIO[28 + 8/(3*x) - 24*x - 4*
                x^2] + Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + 
            RATIO[112/3 + 2/(3*(-1 + x)) - 33*x + (53*x^2)/9]) + 
          RATIO[2611/36 + 59/(36*(-1 + x)) + 16/(3*x) - (809*x)/12 + 
            (1175*x^2)/108] + RATIO[80 - 240*x + 160*x^2]*Zeta[3]) + 
        G[0, 0, 1, x]*(I*Pi^3*RATIO[-14 + 42*x - 28*x^2] + 
          Pi^2*RATIO[-1 - 6/(-1 + x) - 4/(9*x) + x + (2*x^2)/3] + 
          Log[mu2]^2*RATIO[4 - 4*x + (4*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[8 - 8*x + (8*x^2)/3] + 
            RATIO[112/3 + 2/(3*(-1 + x)) - 33*x + (53*x^2)/9]) + 
          I*Pi*RATIO[80/3 + 2/(3*(-1 + x)) - 8/x - (67*x)/3 + (53*x^2)/9] + 
          RATIO[2611/36 + 59/(36*(-1 + x)) + 16/(3*x) - (809*x)/12 + 
            (1175*x^2)/108] + RATIO[84 - 252*x + 168*x^2]*Zeta[3]) + 
        G[0, 1, x]*(Pi^4*RATIO[-152/45 + (152*x)/15 - (304*x^2)/45] + 
          Pi^2*RATIO[23/6 + 7/(18*(-1 + x)) + 118/(27*x) - (22*x)/9 - 
             (97*x^2)/54] + I*Pi^3*RATIO[-29/3 + 10/(9*x) + (23*x)/3 - 
             (5*x^2)/9] + Log[mu2]^2*(I*Pi*RATIO[4 - 4*x + (4*x^2)/3] + 
            RATIO[-8/3 + (2*x)/3 + 2*x^2]) + 
          I*Pi*RATIO[2711/36 + 59/(36*(-1 + x)) - 3/x^2 - 29/x - 
             (1927*x)/36 + (1319*x^2)/108] + RATIO[-1561/108 - 193/(9*x) + 
            (1993*x)/108 + (521*x^2)/36] + 
          (RATIO[26 + 4/(-1 + x) + 8/x - 14*x - (32*x^2)/3] + 
            I*Pi*RATIO[32 - 96*x + 64*x^2])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-2 + 4/(3*(-1 + x)) + 4/(9*x) + 2*x - (8*x^2)/
                9] + I*Pi*RATIO[80/3 + 2/(3*(-1 + x)) - 8/x - (67*x)/3 + 
               (53*x^2)/9] + RATIO[-64/9 - 16/(3*x) + (10*x)/9 + 
              (32*x^2)/3] + I*Pi^3*RATIO[8 - 24*x + 16*x^2] + 
            RATIO[-48 + 144*x - 96*x^2]*Zeta[3])) + 
        G[1, 0, x]*(Pi^4*RATIO[-79/45 + (79*x)/15 - (158*x^2)/45] + 
          I*Pi^3*RATIO[-7 + 14/(9*x) + (19*x)/3 - (13*x^2)/9] + 
          Pi^2*RATIO[269/9 + 107/(18*(-1 + x)) + 91/(54*x) - (292*x)/9 + 
             x^2/54] + Log[mu2]^2*(I*Pi*RATIO[-12 - 4/(3*x) + 12*x + (4*x^2)/
                3] + RATIO[-8/3 + (2*x)/3 + 2*x^2] + 
            Pi^2*RATIO[4/3 - 4*x + (8*x^2)/3]) + 
          I*Pi*RATIO[-493/6 - 25/(-1 + x) - x^(-2) - 31/(54*x) + 
             (3313*x)/36 + (1319*x^2)/108] + RATIO[-1561/108 - 193/(9*x) + 
            (1993*x)/108 + (521*x^2)/36] + 
          (RATIO[90 - 4/(-1 + x) - 40/(3*x) - 82*x + 4*x^2] + 
            I*Pi*RATIO[4 - 12*x + 8*x^2])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[34/3 + 2/(9*x) - 12*x + (2*x^2)/9] + 
            I*Pi^3*RATIO[8/3 - 8*x + (16*x^2)/3] + 
            I*Pi*RATIO[-42 - 12/(-1 + x) - 2/(9*x) + (145*x)/3 + (53*x^2)/
                9] + RATIO[-64/9 - 16/(3*x) + (10*x)/9 + (32*x^2)/3] + 
            RATIO[-32 + 96*x - 64*x^2]*Zeta[3])) + 
        G[1, 1, x]*(RATIO[3571/36 - 75/(4*x^2) - 147/(4*x) - (263*x)/9 - 
            (521*x^2)/36] + I*Pi*RATIO[-1145/18 + 4/x^2 + 1309/(54*x) + 
             (583*x)/12 - (1319*x^2)/108] + Log[mu2]^2*
           (RATIO[6 - 2/x - 2*x - 2*x^2] + I*Pi*RATIO[-4 + 4/(3*x) + 4*x - 
               (4*x^2)/3]) + Pi^2*RATIO[133/18 - 23/(27*x) - (139*x)/36 - 
             (73*x^2)/108] + I*Pi^3*RATIO[10 - 4/(9*x) - 9*x - (4*x^2)/9] + 
          Pi^4*RATIO[157/90 - (157*x)/30 + (157*x^2)/45] + 
          (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[-82 + 32/(3*x) + 76*x - 
              (16*x^2)/3])*Zeta[3] + Log[mu2]*
           (RATIO[106/3 - 5/x^2 - 14/x - (17*x)/3 - (32*x^2)/3] + 
            I*Pi^3*RATIO[-4 + 12*x - 8*x^2] + I*Pi*RATIO[-70/3 + 74/(9*x) + 
               21*x - (53*x^2)/9] + Pi^2*RATIO[-2/(9*x) + (2*x^2)/9] + 
            RATIO[24 - 72*x + 48*x^2]*Zeta[3])) + 
        G[0, 0, x]*(RATIO[332/27 - 271/(6*(-1 + x)) - (415*x)/54 - 
            (521*x^2)/36] + I*Pi*RATIO[2537/36 + 841/(36*(-1 + x)) + 
             16/(3*x) - (1045*x)/12 - (1319*x^2)/108] + 
          Log[mu2]^2*(Pi^2*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
            RATIO[22/3 - 6/(-1 + x) + (2*x)/3 - 2*x^2] + 
            I*Pi*RATIO[12 - 12*x - (4*x^2)/3]) + 
          I*Pi^3*RATIO[-7/3 + 16/(9*x) + 4*x - (5*x^2)/9] + 
          Pi^4*RATIO[53/90 - (53*x)/30 + (53*x^2)/45] + 
          Pi^2*RATIO[-11/6 - 38/(9*(-1 + x)) + (371*x)/36 + (157*x^2)/108] + 
          (I*Pi*RATIO[-64 + 192*x - 128*x^2] + RATIO[-92 + 28/(-1 + x) + 
              78*x + 6*x^2])*Zeta[3] + Log[mu2]*
           (I*Pi^3*RATIO[-20/3 + 20*x - (40*x^2)/3] + 
            RATIO[170/9 - 26/(-1 + x) + (31*x)/9 - (32*x^2)/3] + 
            I*Pi*RATIO[116/3 + 34/(3*(-1 + x)) - 47*x - (53*x^2)/9] + 
            Pi^2*RATIO[-20/3 + 8/(3*(-1 + x)) + (22*x)/3 + (4*x^2)/9] + 
            RATIO[56 - 168*x + 112*x^2]*Zeta[3])) + 
        (I*Pi*RATIO[-46 + 138*x - 92*x^2] + RATIO[-81 + 24/(-1 + x) + 69*x - 
            4*x^2])*Zeta[5] + G[0, x]*
         (I*Pi*RATIO[1435/108 - 271/(6*(-1 + x)) - 193/(9*x) + 
             (3671*x)/108] + RATIO[3391/108 + (1460*x)/27] + 
          Pi^4*RATIO[28/9 - 4/(9*(-1 + x)) - (119*x)/36 + (13*x^2)/135] + 
          Pi^2*RATIO[-8647/216 + 2785/(216*(-1 + x)) + (1411*x)/72 + 
             (121*x^2)/648] + I*Pi^5*RATIO[17/30 - (17*x)/10 + (17*x^2)/15] + 
          I*Pi^3*RATIO[-115/18 + 2/(9*(-1 + x)) - 40/(27*x) + (131*x)/36 + 
             (95*x^2)/36] + (Pi^2*RATIO[-14 + 42*x - 28*x^2] + 
            RATIO[27 + 25/(3*(-1 + x)) - (145*x)/3 - (116*x^2)/9] + 
            I*Pi*RATIO[2 - 32/(3*x) - 12*x + 10*x^2])*Zeta[3] + 
          Log[mu2]^2*(I*Pi*RATIO[14/3 - 6/(-1 + x) + (4*x)/3] + 
            RATIO[8/3 + (10*x)/3] + Pi^2*RATIO[-10/3 + (10*x)/3 - (2*x^2)/
                9] + I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + 
            RATIO[-8 + 24*x - 16*x^2]*Zeta[3]) + Log[mu2]*
           (I*Pi*RATIO[154/9 - 26/(-1 + x) - 16/(3*x) + (101*x)/9] + 
            RATIO[139/9 + (209*x)/9] + Pi^2*RATIO[-194/9 + 53/(9*(-1 + x)) + 
               (77*x)/6 - (17*x^2)/54] + I*Pi^3*RATIO[-8/3 - 16/(9*x) + 2*
                x + (4*x^2)/3] + Pi^4*RATIO[7/9 - (7*x)/3 + (14*x^2)/9] + 
            (RATIO[60 - 8/(-1 + x) - 56*x - (20*x^2)/3] + I*Pi*RATIO[
                40 - 120*x + 80*x^2])*Zeta[3]) + RATIO[-94 + 282*x - 188*x^2]*
           Zeta[5]) + G[1, x]*(RATIO[2449/108 + 3391/(108*x) - (1460*x)/27] + 
          I*Pi*RATIO[2498/27 - 75/(4*x^2) - 171/(4*x) - (3671*x)/108] + 
          Pi^4*RATIO[-157/45 + 17/(90*(-1 + x)) + 23/(540*x) + (193*x)/60 + 
             (143*x^2)/540] + I*Pi^3*RATIO[347/18 + 37/(18*(-1 + x)) - 
             43/(27*x) - (383*x)/18 + (16*x^2)/9] + 
          Pi^2*RATIO[-1727/108 + 3/x^2 - 31/(324*x) + (911*x)/216 + 
             (3767*x^2)/648] + (I*Pi*RATIO[48 - 32/(3*x) - 44*x + 8*x^2] + 
            Pi^2*RATIO[4 - 12*x + 8*x^2] + RATIO[-221/3 - 37/(3*(-1 + x)) - 
              20/(3*x) + (135*x)/2 + (355*x^2)/18])*Zeta[3] + 
          Log[mu2]*(RATIO[70/9 + 139/(9*x) - (209*x)/9] + 
            I*Pi*RATIO[266/9 - 5/x^2 - 14/x - (101*x)/9] + 
            I*Pi^3*RATIO[34/3 - 10/(9*x) - (32*x)/3 + (2*x^2)/3] + 
            Pi^4*RATIO[49/45 - (49*x)/15 + (98*x^2)/45] + 
            Pi^2*RATIO[-47/9 + 17/(27*x) + (17*x)/18 + (125*x^2)/54] + 
            (I*Pi*RATIO[-16 + 48*x - 32*x^2] + RATIO[-32 - 8/x + 28*x + 
                (32*x^2)/3])*Zeta[3]) + Log[mu2]^2*
           (RATIO[2/3 + 8/(3*x) - (10*x)/3] + I*Pi*RATIO[10/3 - 2/x - (4*x)/
                3] + I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
            Pi^2*RATIO[2/3 - 2/(9*x) - (2*x)/3 + (2*x^2)/9] + 
            RATIO[8 - 24*x + 16*x^2]*Zeta[3]) + RATIO[22 - 66*x + 44*x^2]*
           Zeta[5]) + Log[mu2]*(I*Pi*RATIO[209/9 + 139/(9*x)] + 
          Pi^2*RATIO[-229/27 + (250*x)/27 - (16*x^2)/3] + 
          I*Pi^3*RATIO[2 + 19/(9*(-1 + x)) + 40/(27*x) - (13*x)/6 - 
             (53*x^2)/18] + I*Pi^5*RATIO[-17/45 + (17*x)/15 - (34*x^2)/45] + 
          Pi^4*RATIO[-86/45 + 17/(45*(-1 + x)) + (20*x)/9 - (13*x^2)/54] + 
          (I*Pi*RATIO[4 + 32/(3*x) - 12*x^2] + 
            RATIO[-68/3 - 38/(3*(-1 + x)) + (139*x)/3 - (53*x^2)/9] + 
            Pi^2*RATIO[20/3 - 20*x + (40*x^2)/3])*Zeta[3] + 
          RATIO[48 - 144*x + 96*x^2]*Zeta[5])) + 
      (I*Pi*RATIO[-5840/27 - 3391/(27*x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[32 + 64/(-1 + x) - 32*x] + G[0, 1, 1, 0, 1, x]*
         RATIO[-64/(3*x)] + G[1, 0, 1, 1, 1, x]*RATIO[-32 + 32*x] + 
        G[0, 0, 0, 0, 0, 0, x]*RATIO[-496 + 1488*x - 992*x^2] + 
        G[0, 1, 1, 0, 0, 0, x]*RATIO[-448 + 1344*x - 896*x^2] + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[-336 + 1008*x - 672*x^2] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[-256 + 768*x - 512*x^2] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[-192 + 576*x - 384*x^2] + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[-112 + 336*x - 224*x^2] + 
        G[1, 1, 1, 1, 0, 0, x]*RATIO[-112 + 336*x - 224*x^2] + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[-32 + 96*x - 64*x^2] + 
        G[0, 0, 0, 1, 1, x]*RATIO[-96 + 48/(-1 + x) + 96*x - 40*x^2] + 
        G[1, 0, 0, 0, 1, x]*RATIO[-64 + 16/(-1 + x) + 24/x + 64*x - 
           (80*x^2)/3] + G[1, 0, 0, 1, 0, x]*
         (I*Pi*RATIO[-32 + 96*x - 64*x^2] + RATIO[-64 + 16/(-1 + x) + 24/x + 
            64*x - (80*x^2)/3]) + G[1, 1, 0, 0, 1, x]*
         RATIO[-40 + 64/(3*x) + 40*x - 24*x^2] + G[1, 1, 0, 1, x]*
         (RATIO[-112 + 304/(9*x) + (424*x)/3 - (568*x^2)/9] + 
          I*Pi*RATIO[-104 + 32/x + 104*x - (104*x^2)/3] + 
          Log[mu2]*RATIO[-64 + 64/(3*x) + 64*x - (64*x^2)/3]) + 
        G[1, 0, 1, 0, 1, x]*RATIO[-40 + 80/(3*x) + 40*x - (56*x^2)/3] + 
        G[0, 1, 1, 1, x]*(I*Pi*RATIO[-64/(3*x)] + 
          RATIO[-64 - 64/x + 80*x - 16*x^2]) + G[0, 1, 0, 0, 1, x]*
         RATIO[-32 - 48/(-1 + x) + 80/(3*x) + 32*x - 8*x^2] + 
        G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-192 + 576*x - 384*x^2] + 
          RATIO[-32 - 48/(-1 + x) + 80/(3*x) + 32*x - 8*x^2]) + 
        G[1, 0, 1, 1, x]*(RATIO[-56/3 - 356/(9*x) + 38*x - (250*x^2)/9] + 
          I*Pi*RATIO[-72 + 32/x + 72*x - 24*x^2] + 
          Log[mu2]*RATIO[16/(3*x) - (16*x^2)/3]) + G[0, 0, 0, 1, x]*
         (I*Pi*RATIO[-32 + 32*x - (32*x^2)/3] + Log[mu2]*
           RATIO[32/(-1 + x) - (16*x^2)/3] + RATIO[404/3 + 32/(3*(-1 + x)) - 
            (286*x)/3 - (34*x^2)/9]) + G[0, 1, 0, 1, 1, x]*
         RATIO[48/(-1 + x) - 16/(3*x) - (8*x^2)/3] + 
        Pi^6*RATIO[-1/315 + x/105 - (2*x^2)/315] + 
        I*Pi^5*RATIO[44/15 - 296/(135*x) - (149*x)/45 + (166*x^2)/135] + 
        Pi^4*RATIO[587/54 + 80/(27*(-1 + x)) - (2879*x)/180 + 
           (2053*x^2)/1620] + G[1, 1, 0, 1, 1, x]*
         RATIO[-32/(3*x) + (32*x^2)/3] + G[0, 0, 1, 0, 1, x]*
         RATIO[16 - 32/(-1 + x) - 32/(3*x) - 16*x + (32*x^2)/3] + 
        G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[-336 + 1008*x - 672*x^2] + 
          RATIO[16 - 32/(-1 + x) - 32/(3*x) - 16*x + (32*x^2)/3]) + 
        G[0, 1, 0, 1, x]*(I*Pi*RATIO[-16 + 32/x + 16*x - (16*x^2)/3] + 
          Log[mu2]*RATIO[16 + 32/(3*x) - 16*x + (16*x^2)/3] + 
          RATIO[368/3 + 4/(-1 + x) + 80/(9*x) - 98*x + (106*x^2)/9]) + 
        G[0, 0, 1, 1, x]*(RATIO[-92 - 32/(3*(-1 + x)) + 32/x + (158*x)/3 + 
            (34*x^2)/9] + Log[mu2]*RATIO[-32/(-1 + x) + (16*x^2)/3] + 
          I*Pi*RATIO[48 - 32/(3*x) - 48*x + 16*x^2]) + 
        I*Pi^3*RATIO[-209/18 - 959/(54*(-1 + x)) - 520/(81*x) + (89*x)/6 + 
           (1319*x^2)/54] + Pi^2*RATIO[12299/162 - 12/x - (5249*x)/162 + 
           (521*x^2)/18] + G[1, 1, 1, 0, 1, x]*RATIO[96 - 32/x - 96*x + 
           32*x^2] + G[1, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[-112 + 336*x - 224*x^2] + RATIO[96 - 32/x - 96*x + 
            32*x^2]) + G[1, 0, 0, 1, 1, x]*RATIO[96 - 16/(-1 + x) - 
           88/(3*x) - 96*x + 32*x^2] + G[0, 0, 0, 0, 1, x]*
         RATIO[64 - 80/(-1 + x) - 64*x + (104*x^2)/3] + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[48 - 80/(3*x) - 48*x + (64*x^2)/3] + 
          I*Pi*RATIO[80 - 32/x - 80*x + (80*x^2)/3] + 
          RATIO[160 - 4/(3*(-1 + x)) - 20/(9*x) - (484*x)/3 + (424*x^2)/9]) + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[96 - 32/x - 96*x + 32*x^2] + 
          RATIO[-144 + 48/x + 48*x + 48*x^2]) + G[1, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-128 + 384*x - 256*x^2] + 
          RATIO[672 - 16/(-1 + x) - 80/x - 640*x + (128*x^2)/3] + 
          I*Pi*RATIO[32 - 96*x + 64*x^2]) + G[1, 0, 0, 0, x]*
         (RATIO[-2032/3 - 280/(3*(-1 + x)) + 80/(3*x) + (2180*x)/3 - 
            (172*x^2)/9] + Log[mu2]*(I*Pi*RATIO[-64 + 192*x - 128*x^2] + 
            RATIO[-352 + 32/x + 336*x - (16*x^2)/3]) + 
          I*Pi*RATIO[256 - 24/x - 240*x + (32*x^2)/3] + 
          Pi^2*RATIO[24 - 72*x + 48*x^2] + Log[mu2]^2*
           RATIO[32 - 96*x + 64*x^2]) + G[1, 1, 1, 0, x]*
         (RATIO[-112 + 304/(9*x) + (424*x)/3 - (568*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[-96 + 288*x - 192*x^2] + 
            RATIO[-64 + 64/(3*x) + 64*x - (64*x^2)/3]) + 
          I*Pi*RATIO[256 - 56/(3*x) - 232*x - (16*x^2)/3] + 
          Pi^2*RATIO[136/3 - 136*x + (272*x^2)/3]) + G[1, 0, 1, 1, 0, 0, x]*
         RATIO[48 - 144*x + 96*x^2] + G[1, 0, 1, 1, 0, x]*
         (RATIO[-40 + 80/(3*x) + 40*x - (56*x^2)/3] + 
          I*Pi*RATIO[48 - 144*x + 96*x^2]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[112 + 32/(3*x) - 72*x - (32*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-160 + 480*x - 320*x^2] + 
            RATIO[32/(-1 + x) - (16*x^2)/3]) + 
          RATIO[404/3 + 32/(3*(-1 + x)) - (286*x)/3 - (34*x^2)/9] + 
          Pi^2*RATIO[152/3 - 152*x + (304*x^2)/3]) + G[1, 0, 1, 0, 0, x]*
         (I*Pi*RATIO[-48 + 144*x - 96*x^2] + RATIO[-272 + 24/x + 256*x - 
            16*x^2] + Log[mu2]*RATIO[64 - 192*x + 128*x^2]) + 
        G[1, 0, 1, 0, x]*(Pi^2*RATIO[-104/3 + 104*x - (208*x^2)/3] + 
          I*Pi*RATIO[-264 + 24/x + 248*x - (40*x^2)/3] + 
          RATIO[160 - 4/(3*(-1 + x)) - 20/(9*x) - (484*x)/3 + (424*x^2)/9] + 
          Log[mu2]*(RATIO[48 - 80/(3*x) - 48*x + (64*x^2)/3] + 
            I*Pi*RATIO[64 - 192*x + 128*x^2])) + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[192 - 80/(3*x) - 144*x] + Log[mu2]*
           (I*Pi*RATIO[-192 + 576*x - 384*x^2] + RATIO[-96 - 64/(3*x) + 
              80*x + (64*x^2)/3]) + RATIO[-160 - 52/(-1 + x) - 160/(9*x) + 
            (506*x)/3 + (358*x^2)/9] + Log[mu2]^2*RATIO[32 - 96*x + 64*x^2] + 
          Pi^2*RATIO[72 - 216*x + 144*x^2]) + G[1, 1, 0, 1, 0, 0, x]*
         RATIO[96 - 288*x + 192*x^2] + G[1, 1, 0, 1, 0, x]*
         (RATIO[-40 + 64/(3*x) + 40*x - 24*x^2] + 
          I*Pi*RATIO[96 - 288*x + 192*x^2]) + G[1, 1, 0, 0, x]*
         (Pi^2*RATIO[-40 + 120*x - 80*x^2] + Log[mu2]^2*
           RATIO[-32 + 96*x - 64*x^2] + I*Pi*RATIO[-248 + 56/(3*x) + 224*x + 
             8*x^2] + RATIO[456 + 48/(-1 + x) - 452/(9*x) - (1454*x)/3 + 
            (278*x^2)/9] + Log[mu2]*(RATIO[256 - 80/(3*x) - 240*x + 
              (32*x^2)/3] + I*Pi*RATIO[96 - 288*x + 192*x^2])) + 
        G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-96 + 288*x - 192*x^2] + 
          RATIO[224 - 8/x - 200*x - 16*x^2] + 
          I*Pi*RATIO[112 - 336*x + 224*x^2]) + G[1, 0, 0, 0, 0, 0, x]*
         RATIO[160 - 480*x + 320*x^2] + G[1, 1, 0, 0, 0, x]*
         (I*Pi*RATIO[-96 + 288*x - 192*x^2] + RATIO[-464 + 24/x + 424*x + 
            (64*x^2)/3] + Log[mu2]*RATIO[160 - 480*x + 320*x^2]) + 
        G[0, 0, 0, 0, x]*(Pi^2*RATIO[-32 + 96*x - 64*x^2] + 
          Log[mu2]^2*RATIO[-32 + 96*x - 64*x^2] + 
          RATIO[76/3 + 388/(3*(-1 + x)) - (608*x)/3 - (392*x^2)/9] + 
          I*Pi*RATIO[-128 + 88*x + (16*x^2)/3] + Log[mu2]*
           (RATIO[192 - 32/(-1 + x) - 176*x - (80*x^2)/3] + 
            I*Pi*RATIO[160 - 480*x + 320*x^2])) + G[0, 1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-256 + 768*x - 512*x^2] + 
          RATIO[320 + 48/(-1 + x) - 32/x - 256*x - (40*x^2)/3] + 
          I*Pi*RATIO[192 - 576*x + 384*x^2]) + G[0, 1, 1, 0, 0, x]*
         (RATIO[-192 + 80/(3*x) + 144*x] + 
          I*Pi*RATIO[-256 + 768*x - 512*x^2] + Log[mu2]*
           RATIO[192 - 576*x + 384*x^2]) + G[0, 1, 1, 0, x]*
         (Pi^2*RATIO[-256/3 + 256*x - (512*x^2)/3] + 
          I*Pi*RATIO[-176 + 16/x + 128*x + (16*x^2)/3] + 
          RATIO[368/3 + 4/(-1 + x) + 80/(9*x) - 98*x + (106*x^2)/9] + 
          Log[mu2]*(RATIO[16 + 32/(3*x) - 16*x + (16*x^2)/3] + 
            I*Pi*RATIO[192 - 576*x + 384*x^2])) + G[1, 1, 1, 0, 0, 0, x]*
         RATIO[208 - 624*x + 416*x^2] + G[0, 0, 0, 0, 0, x]*
         (I*Pi*RATIO[-272 + 816*x - 544*x^2] + RATIO[-384 + 112/(-1 + x) + 
            328*x - (8*x^2)/3] + Log[mu2]*RATIO[224 - 672*x + 448*x^2]) + 
        G[0, 1, 1, 1, 0, 0, x]*RATIO[256 - 768*x + 512*x^2] + 
        G[0, 1, 1, 1, 0, x]*(RATIO[-64/(3*x)] + 
          I*Pi*RATIO[256 - 768*x + 512*x^2]) + G[0, 0, 0, 1, 0, 0, x]*
         RATIO[272 - 816*x + 544*x^2] + G[0, 0, 0, 1, 0, x]*
         (RATIO[64 - 80/(-1 + x) - 64*x + (104*x^2)/3] + 
          I*Pi*RATIO[272 - 816*x + 544*x^2]) + G[0, 0, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-160 + 480*x - 320*x^2] + 
          RATIO[96 + 64/(3*x) - 56*x - 16*x^2] + 
          I*Pi*RATIO[336 - 1008*x + 672*x^2]) + G[0, 1, 0, 0, 0, 0, x]*
         RATIO[448 - 1344*x + 896*x^2] + G[0, 0, 1, 0, 0, 0, x]*
         RATIO[496 - 1488*x + 992*x^2] + 
        (Pi^2*RATIO[160/3 - 112/(3*(-1 + x)) - (140*x)/3 + (8*x^2)/3] + 
          RATIO[2015/9 + 959/(9*(-1 + x)) - (3589*x)/9 + (1463*x^2)/27] + 
          I*Pi^3*RATIO[88/3 - 88*x + (176*x^2)/3] + 
          I*Pi*RATIO[36 - 8/(3*(-1 + x)) - 320/(9*x) - 100*x + (296*x^2)/3])*
         Zeta[3] + RATIO[-144 + 432*x - 288*x^2]*Zeta[3]^2 + 
        G[0, 0, 1, x]*(RATIO[-2611/9 - 59/(9*(-1 + x)) - 64/(3*x) + 
            (809*x)/3 - (1175*x^2)/27] + I*Pi*RATIO[-320/3 - 8/(3*(-1 + x)) + 
             32/x + (268*x)/3 - (212*x^2)/9] + Log[mu2]*
           (RATIO[-448/3 - 8/(3*(-1 + x)) + 132*x - (212*x^2)/9] + 
            I*Pi*RATIO[-32 + 32*x - (32*x^2)/3]) + Log[mu2]^2*
           RATIO[-16 + 16*x - (16*x^2)/3] + 
          Pi^2*RATIO[4 + 24/(-1 + x) + 16/(9*x) - 4*x - (8*x^2)/3] + 
          I*Pi^3*RATIO[56 - 168*x + 112*x^2] + RATIO[-336 + 1008*x - 672*x^2]*
           Zeta[3]) + G[0, 1, 0, x]*(RATIO[-2611/9 - 59/(9*(-1 + x)) - 
            64/(3*x) + (809*x)/3 - (1175*x^2)/27] + 
          Pi^2*RATIO[172/3 + 64/(3*(-1 + x)) + 8/(9*x) - (164*x)/3 - 
             (68*x^2)/9] + Log[mu2]*(RATIO[-448/3 - 8/(3*(-1 + x)) + 132*x - 
              (212*x^2)/9] + Pi^2*RATIO[-32/3 + 32*x - (64*x^2)/3] + 
            I*Pi*RATIO[-112 - 32/(3*x) + 96*x + 16*x^2]) + 
          I*Pi*RATIO[-560/3 - 152/(3*(-1 + x)) - 80/(9*x) + (608*x)/3 + 
             28*x^2] + I*Pi^3*RATIO[56/3 - 56*x + (112*x^2)/3] + 
          Log[mu2]^2*(RATIO[-16 + 16*x - (16*x^2)/3] + 
            I*Pi*RATIO[32 - 96*x + 64*x^2]) + RATIO[-320 + 960*x - 640*x^2]*
           Zeta[3]) + G[1, 0, 0, x]*(RATIO[1732/9 + 100/(-1 + x) + 
            1168/(27*x) - (656*x)/3 - (2638*x^2)/27] + 
          I*Pi*RATIO[-416 - 140/(3*(-1 + x)) + 380/(9*x) + (1336*x)/3 - 
             (172*x^2)/9] + I*Pi^3*RATIO[-8 + 24*x - 16*x^2] + 
          Log[mu2]*(RATIO[304/3 + 48/(-1 + x) + 160/(9*x) - 120*x - 
              (424*x^2)/9] + Pi^2*RATIO[-64/3 + 64*x - (128*x^2)/3] + 
            I*Pi*RATIO[-240 + 80/(3*x) + 224*x - (16*x^2)/3]) + 
          Pi^2*RATIO[352/3 - 16/(3*(-1 + x)) - 164/(9*x) - 112*x + 
             (32*x^2)/3] + Log[mu2]^2*(RATIO[32 + 32/(3*x) - 32*x - 
              (32*x^2)/3] + I*Pi*RATIO[32 - 96*x + 64*x^2]) + 
          RATIO[-144 + 432*x - 288*x^2]*Zeta[3]) + G[1, 1, 1, x]*
         (RATIO[288 - 40/x^2 - 272/(3*x) - 72*x - (256*x^2)/3] + 
          I*Pi*RATIO[-160 + 448/(9*x) + (472*x)/3 - (424*x^2)/9] + 
          Log[mu2]*(RATIO[96 - 32/x - 32*x - 32*x^2] + 
            I*Pi*RATIO[-64 + 64/(3*x) + 64*x - (64*x^2)/3]) + 
          Pi^2*RATIO[16/3 - 32/(9*x) - (16*x)/3 + (32*x^2)/9] + 
          I*Pi^3*RATIO[56/3 - 56*x + (112*x^2)/3] + 
          RATIO[-112 + 336*x - 224*x^2]*Zeta[3]) + 
        Log[mu2]^2*(I*Pi*RATIO[-40/3 - 32/(3*x)] + 
          I*Pi^3*RATIO[-8/3 - 32/(9*x) + (8*x)/3 + (8*x^2)/3] + 
          Pi^2*RATIO[32/9 - (68*x)/9 + 4*x^2] + 
          Pi^4*RATIO[112/45 - (112*x)/15 + (224*x^2)/45] + 
          (RATIO[80 - 80*x + (16*x^2)/3] + I*Pi*RATIO[32 - 96*x + 64*x^2])*
           Zeta[3]) + G[1, 0, 1, x]*(I*Pi^3*RATIO[-8 + 24*x - 16*x^2] + 
          Pi^2*RATIO[-16 - 8/(3*(-1 + x)) + 32/(9*x) + 16*x - (8*x^2)/3] + 
          Log[mu2]^2*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[80 - 32/x - 80*x + (80*x^2)/3] + 
            RATIO[136/3 - 152/(9*x) - 68*x + (356*x^2)/9]) + 
          I*Pi*RATIO[560/3 - 4/(3*(-1 + x)) - 176/(3*x) - (574*x)/3 + 
             (530*x^2)/9] + RATIO[970/9 + 4/x^2 - 1682/(27*x) - 145*x + 
            (2471*x^2)/27] + RATIO[48 - 144*x + 96*x^2]*Zeta[3]) + 
        G[1, 1, 0, x]*(I*Pi^3*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
          Log[mu2]^2*(I*Pi*RATIO[-32 + 96*x - 64*x^2] + 
            RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3]) + 
          I*Pi*RATIO[1168/3 + 48/(-1 + x) - 100/(3*x) - (1234*x)/3 + 
             (22*x^2)/3] + Pi^2*RATIO[-272/3 - 16/(9*x) + 84*x + 
             (80*x^2)/9] + Log[mu2]*(I*Pi*RATIO[224 - 16/x - 208*x] + 
            RATIO[136/3 - 152/(9*x) - 68*x + (356*x^2)/9] + 
            Pi^2*RATIO[80/3 - 80*x + (160*x^2)/3]) + 
          RATIO[970/9 + 4/x^2 - 1682/(27*x) - 145*x + (2471*x^2)/27] + 
          RATIO[128 - 384*x + 256*x^2]*Zeta[3]) + G[0, 1, 1, x]*
         (I*Pi^3*RATIO[-128/3 + 128*x - (256*x^2)/3] + 
          Pi^2*RATIO[-16/3 + 8/(-1 + x) - 8/(9*x) + (16*x)/3 - (20*x^2)/9] + 
          I*Pi*RATIO[80 + 4/(-1 + x) - 208/(9*x) - (166*x)/3 + (106*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[16 + 32/(3*x) - 16*x + (16*x^2)/3] + 
            RATIO[64/3 + 32/x - (112*x)/3 + 16*x^2]) + 
          RATIO[-356/9 + 12/x^2 + 116/x - (460*x)/9 + (112*x^2)/3] + 
          RATIO[256 - 768*x + 512*x^2]*Zeta[3]) + G[0, 0, 0, x]*
         (I*Pi^3*RATIO[-32 + 96*x - 64*x^2] + 
          I*Pi*RATIO[640/3 + 148/(3*(-1 + x)) - (710*x)/3 - (146*x^2)/9] + 
          Pi^2*RATIO[-184/3 + 80/(3*(-1 + x)) + 60*x - 8*x^2] + 
          Log[mu2]^2*(I*Pi*RATIO[-32 + 96*x - 64*x^2] + 
            RATIO[-32 + 32*x + (32*x^2)/3]) + Log[mu2]*
           (I*Pi*RATIO[128 - 112*x - (32*x^2)/3] + 
            Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3] + 
            RATIO[160/3 - 272/(3*(-1 + x)) + (184*x)/3 + (280*x^2)/9]) + 
          RATIO[754/9 - 1718/(9*(-1 + x)) + (832*x)/9 + (1342*x^2)/27] + 
          RATIO[480 - 1440*x + 960*x^2]*Zeta[3]) + 
        G[0, 0, x]*(Pi^2*RATIO[22/3 + 152/(9*(-1 + x)) - (371*x)/9 - 
             (157*x^2)/27] + Pi^4*RATIO[-106/45 + (106*x)/15 - 
             (212*x^2)/45] + I*Pi^3*RATIO[28/3 - 64/(9*x) - 16*x + 
             (20*x^2)/9] + Log[mu2]^2*(I*Pi*RATIO[-48 + 48*x + (16*x^2)/3] + 
            RATIO[-88/3 + 24/(-1 + x) - (8*x)/3 + 8*x^2] + 
            Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3]) + 
          I*Pi*RATIO[-2537/9 - 841/(9*(-1 + x)) - 64/(3*x) + (1045*x)/3 + 
             (1319*x^2)/27] + RATIO[-1328/27 + 542/(3*(-1 + x)) + 
            (830*x)/27 + (521*x^2)/9] + 
          (RATIO[368 - 112/(-1 + x) - 312*x - 24*x^2] + 
            I*Pi*RATIO[256 - 768*x + 512*x^2])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[80/3 - 32/(3*(-1 + x)) - (88*x)/3 - (16*x^2)/
                9] + I*Pi*RATIO[-464/3 - 136/(3*(-1 + x)) + 188*x + (212*x^2)/
                9] + RATIO[-680/9 + 104/(-1 + x) - (124*x)/9 + (128*x^2)/3] + 
            I*Pi^3*RATIO[80/3 - 80*x + (160*x^2)/3] + 
            RATIO[-224 + 672*x - 448*x^2]*Zeta[3])) + 
        G[1, 1, x]*(Pi^4*RATIO[-314/45 + (314*x)/15 - (628*x^2)/45] + 
          I*Pi^3*RATIO[-40 + 16/(9*x) + 36*x + (16*x^2)/9] + 
          Pi^2*RATIO[-266/9 + 92/(27*x) + (139*x)/9 + (73*x^2)/27] + 
          Log[mu2]^2*(I*Pi*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
            RATIO[-24 + 8/x + 8*x + 8*x^2]) + 
          I*Pi*RATIO[2290/9 - 16/x^2 - 2618/(27*x) - (583*x)/3 + 
             (1319*x^2)/27] + RATIO[-3571/9 + 75/x^2 + 147/x + (1052*x)/9 + 
            (521*x^2)/9] + (RATIO[328 - 128/(3*x) - 304*x + (64*x^2)/3] + 
            I*Pi*RATIO[32 - 96*x + 64*x^2])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[8/(9*x) - (8*x^2)/9] + 
            I*Pi*RATIO[280/3 - 296/(9*x) - 84*x + (212*x^2)/9] + 
            I*Pi^3*RATIO[16 - 48*x + 32*x^2] + RATIO[-424/3 + 20/x^2 + 56/x + 
              (68*x)/3 + (128*x^2)/3] + RATIO[-96 + 288*x - 192*x^2]*
             Zeta[3])) + G[1, 0, x]*(RATIO[1561/27 + 772/(9*x) - 
            (1993*x)/27 - (521*x^2)/9] + I*Pi*RATIO[986/3 + 100/(-1 + x) + 
             4/x^2 + 62/(27*x) - (3313*x)/9 - (1319*x^2)/27] + 
          Log[mu2]^2*(Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
            RATIO[32/3 - (8*x)/3 - 8*x^2] + I*Pi*RATIO[48 + 16/(3*x) - 48*
                x - (16*x^2)/3]) + Pi^2*RATIO[-1076/9 - 214/(9*(-1 + x)) - 
             182/(27*x) + (1168*x)/9 - (2*x^2)/27] + 
          I*Pi^3*RATIO[28 - 56/(9*x) - (76*x)/3 + (52*x^2)/9] + 
          Pi^4*RATIO[316/45 - (316*x)/15 + (632*x^2)/45] + 
          (I*Pi*RATIO[-16 + 48*x - 32*x^2] + RATIO[-360 + 16/(-1 + x) + 
              160/(3*x) + 328*x - 16*x^2])*Zeta[3] + 
          Log[mu2]*(RATIO[256/9 + 64/(3*x) - (40*x)/9 - (128*x^2)/3] + 
            I*Pi*RATIO[168 + 48/(-1 + x) + 8/(9*x) - (580*x)/3 - (212*x^2)/
                9] + I*Pi^3*RATIO[-32/3 + 32*x - (64*x^2)/3] + 
            Pi^2*RATIO[-136/3 - 8/(9*x) + 48*x - (8*x^2)/9] + 
            RATIO[128 - 384*x + 256*x^2]*Zeta[3])) + 
        G[0, 1, x]*(RATIO[1561/27 + 772/(9*x) - (1993*x)/27 - (521*x^2)/9] + 
          I*Pi*RATIO[-2711/9 - 59/(9*(-1 + x)) + 12/x^2 + 116/x + 
             (1927*x)/9 - (1319*x^2)/27] + Log[mu2]^2*
           (RATIO[32/3 - (8*x)/3 - 8*x^2] + I*Pi*RATIO[-16 + 16*x - (16*x^2)/
                3]) + I*Pi^3*RATIO[116/3 - 40/(9*x) - (92*x)/3 + 
             (20*x^2)/9] + Pi^2*RATIO[-46/3 - 14/(9*(-1 + x)) - 472/(27*x) + 
             (88*x)/9 + (194*x^2)/27] + Pi^4*RATIO[608/45 - (608*x)/15 + 
             (1216*x^2)/45] + (I*Pi*RATIO[-128 + 384*x - 256*x^2] + 
            RATIO[-104 - 16/(-1 + x) - 32/x + 56*x + (128*x^2)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-32 + 96*x - 64*x^2] + 
            RATIO[256/9 + 64/(3*x) - (40*x)/9 - (128*x^2)/3] + 
            I*Pi*RATIO[-320/3 - 8/(3*(-1 + x)) + 32/x + (268*x)/3 - (212*x^2)/
                9] + Pi^2*RATIO[8 - 16/(3*(-1 + x)) - 16/(9*x) - 8*x + 
               (32*x^2)/9] + RATIO[192 - 576*x + 384*x^2]*Zeta[3])) + 
        (RATIO[324 - 96/(-1 + x) - 276*x + 16*x^2] + 
          I*Pi*RATIO[184 - 552*x + 368*x^2])*Zeta[5] + 
        Log[mu2]*(I*Pi*RATIO[-836/9 - 556/(9*x)] + 
          Pi^4*RATIO[344/45 - 68/(45*(-1 + x)) - (80*x)/9 + (26*x^2)/27] + 
          I*Pi^5*RATIO[68/45 - (68*x)/15 + (136*x^2)/45] + 
          I*Pi^3*RATIO[-8 - 76/(9*(-1 + x)) - 160/(27*x) + (26*x)/3 + 
             (106*x^2)/9] + Pi^2*RATIO[916/27 - (1000*x)/27 + (64*x^2)/3] + 
          (Pi^2*RATIO[-80/3 + 80*x - (160*x^2)/3] + 
            RATIO[272/3 + 152/(3*(-1 + x)) - (556*x)/3 + (212*x^2)/9] + 
            I*Pi*RATIO[-16 - 128/(3*x) + 48*x^2])*Zeta[3] + 
          RATIO[-192 + 576*x - 384*x^2]*Zeta[5]) + 
        G[1, x]*(I*Pi*RATIO[-9992/27 + 75/x^2 + 171/x + (3671*x)/27] + 
          RATIO[-2449/27 - 3391/(27*x) + (5840*x)/27] + 
          Pi^2*RATIO[1727/27 - 12/x^2 + 31/(81*x) - (911*x)/54 - 
             (3767*x^2)/162] + I*Pi^3*RATIO[-694/9 - 74/(9*(-1 + x)) + 
             172/(27*x) + (766*x)/9 - (64*x^2)/9] + 
          Pi^4*RATIO[628/45 - 34/(45*(-1 + x)) - 23/(135*x) - (193*x)/15 - 
             (143*x^2)/135] + (RATIO[884/3 + 148/(3*(-1 + x)) + 80/(3*x) - 
              270*x - (710*x^2)/9] + Pi^2*RATIO[-16 + 48*x - 32*x^2] + 
            I*Pi*RATIO[-192 + 128/(3*x) + 176*x - 32*x^2])*Zeta[3] + 
          Log[mu2]^2*(I*Pi*RATIO[-40/3 + 8/x + (16*x)/3] + 
            RATIO[-8/3 - 32/(3*x) + (40*x)/3] + 
            Pi^2*RATIO[-8/3 + 8/(9*x) + (8*x)/3 - (8*x^2)/9] + 
            I*Pi^3*RATIO[16/3 - 16*x + (32*x^2)/3] + 
            RATIO[-32 + 96*x - 64*x^2]*Zeta[3]) + 
          Log[mu2]*(I*Pi*RATIO[-1064/9 + 20/x^2 + 56/x + (404*x)/9] + 
            RATIO[-280/9 - 556/(9*x) + (836*x)/9] + 
            Pi^2*RATIO[188/9 - 68/(27*x) - (34*x)/9 - (250*x^2)/27] + 
            Pi^4*RATIO[-196/45 + (196*x)/15 - (392*x^2)/45] + 
            I*Pi^3*RATIO[-136/3 + 40/(9*x) + (128*x)/3 - (8*x^2)/3] + 
            (RATIO[128 + 32/x - 112*x - (128*x^2)/3] + I*Pi*RATIO[
                64 - 192*x + 128*x^2])*Zeta[3]) + 
          RATIO[-88 + 264*x - 176*x^2]*Zeta[5]) + 
        G[0, x]*(RATIO[-3391/27 - (5840*x)/27] + 
          I*Pi*RATIO[-1435/27 + 542/(3*(-1 + x)) + 772/(9*x) - (3671*x)/27] + 
          I*Pi^3*RATIO[230/9 - 8/(9*(-1 + x)) + 160/(27*x) - (131*x)/9 - 
             (95*x^2)/9] + I*Pi^5*RATIO[-34/15 + (34*x)/5 - (68*x^2)/15] + 
          Pi^2*RATIO[8647/54 - 2785/(54*(-1 + x)) - (1411*x)/18 - 
             (121*x^2)/162] + Pi^4*RATIO[-112/9 + 16/(9*(-1 + x)) + 
             (119*x)/9 - (52*x^2)/135] + 
          (I*Pi*RATIO[-8 + 128/(3*x) + 48*x - 40*x^2] + 
            RATIO[-108 - 100/(3*(-1 + x)) + (580*x)/3 + (464*x^2)/9] + 
            Pi^2*RATIO[56 - 168*x + 112*x^2])*Zeta[3] + 
          Log[mu2]*(RATIO[-556/9 - (836*x)/9] + 
            I*Pi*RATIO[-616/9 + 104/(-1 + x) + 64/(3*x) - (404*x)/9] + 
            Pi^4*RATIO[-28/9 + (28*x)/3 - (56*x^2)/9] + 
            I*Pi^3*RATIO[32/3 + 64/(9*x) - 8*x - (16*x^2)/3] + 
            Pi^2*RATIO[776/9 - 212/(9*(-1 + x)) - (154*x)/3 + (34*x^2)/27] + 
            (I*Pi*RATIO[-160 + 480*x - 320*x^2] + RATIO[-240 + 32/(-1 + x) + 
                224*x + (80*x^2)/3])*Zeta[3]) + Log[mu2]^2*
           (RATIO[-32/3 - (40*x)/3] + I*Pi*RATIO[-56/3 + 24/(-1 + x) - (16*x)/
                3] + I*Pi^3*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
            Pi^2*RATIO[40/3 - (40*x)/3 + (8*x^2)/9] + 
            RATIO[32 - 96*x + 64*x^2]*Zeta[3]) + 
          RATIO[376 - 1128*x + 752*x^2]*Zeta[5]))/Nc))}


==> anc/H_qg_qa_--++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*((RATIO[-125159/26244] + Log[mu2]^3*RATIO[-38/81] + 
      Log[mu2]^4*RATIO[-1/27] + G[0, 1, 1, 1, x]*RATIO[(-8*x^2)/9] + 
      G[1, 0, 1, 1, x]*RATIO[(-8*x^2)/9] + G[1, 1, 0, 1, x]*
       RATIO[(-8*x^2)/9] + G[1, 1, 1, 0, x]*RATIO[(-8*x^2)/9] + 
      G[0, 0, 0, x]*(RATIO[(-76*x^2)/27] + Log[mu2]*RATIO[(-8*x^2)/9]) + 
      G[0, 0, 0, 0, x]*RATIO[(8*x^2)/9] + G[1, 1, 1, 1, x]*RATIO[(8*x^2)/3] + 
      G[0, 0, x]*(Pi^2*RATIO[(4*x^2)/27] + Log[mu2]^2*RATIO[(4*x^2)/9] + 
        Log[mu2]*RATIO[(76*x^2)/27] + RATIO[(406*x^2)/81]) + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[(-16*x^2)/9] + 
        RATIO[4/3 + (8*x)/3 - (152*x^2)/27]) + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[(-4*x^2)/9] + 
        RATIO[26/27 + (76*x)/27 - (406*x^2)/81] + 
        Log[mu2]*RATIO[4/9 + (8*x)/9 - (76*x^2)/27]) + 
      G[1, 0, x]*(Log[mu2]^2*RATIO[(-4*x^2)/9] + 
        RATIO[26/27 + (76*x)/27 - (406*x^2)/81] + 
        Log[mu2]*RATIO[4/9 + (8*x)/9 - (76*x^2)/27]) + 
      G[1, x]*(Log[mu2]^2*RATIO[2/9 + (4*x)/9] + 
        Log[mu2]*(Pi^2*RATIO[(-8*x^2)/27] + RATIO[14/27 + (76*x)/27]) + 
        RATIO[-25/81 + (406*x)/81] + Pi^2*RATIO[4/27 + (8*x)/27 - 
           (76*x^2)/81]) + Pi^4*RATIO[-47/2430 + x^2/27] + 
      Log[mu2]^2*(RATIO[-185/81] + Pi^2*RATIO[-2/27 + (2*x^2)/9]) + 
      Pi^2*RATIO[-284/243 - (76*x)/81 + (203*x^2)/81] + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[(8*x^2)/9] + 
        RATIO[-4/9 - (8*x)/9 + (76*x^2)/27]) + G[1, 0, 1, x]*
       (Log[mu2]*RATIO[(8*x^2)/9] + RATIO[-4/9 - (8*x)/9 + (76*x^2)/27]) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[(8*x^2)/9] + 
        RATIO[-4/9 - (8*x)/9 + (76*x^2)/27]) + 
      G[1, 1, x]*(Pi^2*RATIO[(8*x^2)/27] + Log[mu2]^2*RATIO[(4*x^2)/9] + 
        Log[mu2]*RATIO[-8/9 - (16*x)/9 + (76*x^2)/27] + 
        RATIO[-40/27 - (152*x)/27 + (406*x^2)/81]) + 
      RATIO[-208/243]*Zeta[3] + Log[mu2]*(RATIO[-3893/729] + 
        Pi^2*RATIO[-50/81 - (8*x)/27 + (38*x^2)/27] + RATIO[-8/27]*Zeta[3]) + 
      G[0, x]*(I*Pi^3*RATIO[-4/27] + Log[mu2]^3*RATIO[4/27] + 
        I*Pi*RATIO[406/81] + RATIO[4118/729 - (406*x)/81] + 
        Log[mu2]^2*(I*Pi*RATIO[4/9] + RATIO[32/27 - (4*x)/9]) + 
        Pi^2*RATIO[-38/27 - (38*x^2)/81] + Log[mu2]*(I*Pi*RATIO[76/27] + 
          RATIO[328/81 - (76*x)/27] + Pi^2*RATIO[-4/9 - (4*x^2)/27]) + 
        RATIO[8/27]*Zeta[3]))/Nc + Nc*(G[1, 1, 1, 1, x]*RATIO[-16/9] + 
      I*Pi*G[0, 0, 1, x]*RATIO[-8/9] + G[0, 0, 1, 1, x]*RATIO[-8/9] + 
      I*Pi^3*RATIO[-20/81] + Pi^4*RATIO[2/45] + Log[mu2]^4*RATIO[2/27] + 
      Log[mu2]^3*(I*Pi*RATIO[4/27] + RATIO[58/81]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[8/9] + G[1, 0, 1, 1, x]*RATIO[8/9] + 
      G[0, 1, 1, 1, x]*RATIO[16/9] + Log[mu2]^2*(Pi^2*RATIO[-2/9] + 
        I*Pi*RATIO[20/27] + RATIO[217/81]) + RATIO[107407/26244] + 
      G[1, 1, 1, x]*(I*Pi*RATIO[-8/9] + Log[mu2]*RATIO[8/9] + 
        RATIO[76/27 - 8/(3*x^2)]) + G[0, 1, 1, x]*(Log[mu2]*RATIO[-8/9] + 
        I*Pi*RATIO[8/9] + RATIO[-76/27 + 4/(3*x^2)]) + 
      G[0, 1, x]*(I*Pi*Log[mu2]*RATIO[-8/9] + Pi^2*RATIO[4/9] + 
        I*Pi*RATIO[-76/27 + 4/(3*x^2)]) + Pi^2*RATIO[2/243 - 2/(3*x)] + 
      I*Pi*RATIO[-1966/729 + 10/(3*x)] + G[1, 1, x]*(Pi^2*RATIO[-4/9] + 
        I*Pi*RATIO[76/27 - 4/(3*x^2)] + RATIO[2/9 + 2/x^2 + 2/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[8/9] + RATIO[4/(3*x^2)])) + 
      (I*Pi*RATIO[8/27] + RATIO[188/243])*Zeta[3] + 
      G[1, x]*(Log[mu2]^2*(RATIO[-38/27] + I*Pi*RATIO[-4/9]) + 
        Log[mu2]^3*RATIO[-4/27] + I*Pi^3*RATIO[4/27] + 
        Pi^2*RATIO[38/27 - 2/(3*x^2)] + Log[mu2]*(Pi^2*RATIO[4/9] + 
          I*Pi*RATIO[-76/27 + 4/(3*x^2)] + RATIO[-442/81 + 4/(3*x)]) + 
        I*Pi*RATIO[-424/81 + 2/x^2 + 2/x] + RATIO[-5783/729 + 10/(3*x)] + 
        RATIO[-8/27]*Zeta[3]) + Log[mu2]*(Pi^2*RATIO[-20/27] + 
        I*Pi^3*RATIO[-4/27] + RATIO[3817/729] + I*Pi*RATIO[-8/81 + 4/(3*x)] + 
        RATIO[16/27]*Zeta[3]))) + 
  Qf*(Nc^3*(I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[-4] + I*Pi*G[0, 1, 1, 0, 1, x]*
       RATIO[-4] + G[0, 0, 0, 0, 1, 1, x]*RATIO[-4] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-4] + G[1, 0, 1, 1, 1, 1, x]*RATIO[-3] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-2] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-2] + Log[mu2]^4*(RATIO[-1493/216] + 
        I*Pi*RATIO[-14/9] + Pi^2*RATIO[-1/2]) + Pi^6*RATIO[59/102060] + 
      Log[mu2]^6*RATIO[1/6] + Log[mu2]^5*(RATIO[-17/36] + I*Pi*RATIO[1/2]) + 
      I*Pi*G[0, 0, 1, 0, 1, x]*RATIO[2] + I*Pi*G[0, 1, 0, 0, 1, x]*RATIO[2] + 
      I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[2] + I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[2] + G[0, 0, 1, 0, 1, 1, x]*RATIO[2] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[2] + G[1, 0, 0, 0, 1, 1, x]*RATIO[2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[2] + G[0, 1, 0, 1, 1, x]*
       (RATIO[-35/3] + Log[mu2]*RATIO[2]) + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[-35/3] + Pi^2*RATIO[-5/3] + I*Pi*Log[mu2]*RATIO[2]) + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[3] + G[1, 0, 0, 1, 1, 1, x]*RATIO[4] + 
      G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[-7] + Log[mu2]*RATIO[-4] + 
        RATIO[26/3]) + I*Pi*G[0, 0, 0, 1, x]*RATIO[44/3] + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[2] + RATIO[44/3]) + 
      I*Pi^3*RATIO[-7489/972 + 11/(12*x)] + 
      RATIO[151316515/419904 - (439*x)/72] + 
      Pi^2*RATIO[-64829/4374 - 385/(48*x) - (50*x)/9] + 
      I*Pi*RATIO[-17033/5832 + 1441/(18*x) - (35*x)/24] + 
      G[1, 0, 1, 1, x]*(Log[mu2]*(RATIO[-19/2] + I*Pi*RATIO[-2]) + 
        I*Pi*RATIO[-5/6] + Log[mu2]^2*RATIO[1] + Pi^2*RATIO[10/3] + 
        RATIO[35/4 + 11/(4*x^2) + 3/(2*x) + (28*x)/3 - (37*x^2)/3]) + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[2] + I*Pi*RATIO[6] + 
        RATIO[-17/3 + 4*x - 10*x^2]) + G[1, 0, 0, 1, x]*
       (Pi^2*RATIO[-11/3] + I*Pi*Log[mu2]*RATIO[2] + 
        I*Pi*RATIO[-17/3 + 4*x - 10*x^2]) + G[0, 1, 1, 1, x]*
       (Log[mu2]*(RATIO[-101/6] + I*Pi*RATIO[-2]) + Log[mu2]^2*RATIO[1] + 
        Pi^2*RATIO[7/3] + RATIO[224/9 + 11/(4*x^2) + 3/(2*x) - (2*x)/3 - 
          (37*x^2)/3] + I*Pi*RATIO[-13/6 + 4*x - 10*x^2]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-4] + I*Pi*RATIO[-1] + 
        RATIO[44/3 + 4*x - 10*x^2]) + 
      Pi^4*RATIO[23/120 - 11/(20*(-1 + x)) + (77*x)/270 - (407*x^2)/1080] + 
      I*Pi^5*RATIO[-1/540 + x/15 - x^2/6] + G[0, 0, 1, 1, 1, x]*
       (I*Pi*RATIO[4] + Log[mu2]*RATIO[6] + RATIO[-79/3 - 4*x + 10*x^2]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-4] + Log[mu2]*RATIO[-2] + 
        RATIO[17/3 - 4*x + 10*x^2]) + G[1, 1, 0, 1, x]*
       (I*Pi*Log[mu2]*RATIO[-2] + Pi^2*RATIO[8/3] + 
        I*Pi*RATIO[17/3 - 4*x + 10*x^2]) + G[0, 0, 1, 1, x]*
       (Pi^2*RATIO[-3] + Log[mu2]^2*RATIO[-2] + 
        Log[mu2]*(I*Pi*RATIO[2] + RATIO[35/3]) + 
        I*Pi*RATIO[-44/3 - 4*x + 10*x^2] + RATIO[293/36 + 18/(-1 + x) - 
          11/(2*x^2) - 3/x - (28*x)/3 + (37*x^2)/3]) + 
      G[0, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-2] + I*Pi^3*RATIO[2/3] + 
        Log[mu2]*(Pi^2*RATIO[2] + I*Pi*RATIO[35/3]) + 
        Pi^2*RATIO[-16/3 + (4*x)/3 - (10*x^2)/3] + 
        I*Pi*RATIO[293/36 + 18/(-1 + x) - 11/(2*x^2) - 3/x - (28*x)/3 + 
           (37*x^2)/3]) + G[1, 1, 1, 1, x]*(I*Pi*RATIO[44/3] + 
        Log[mu2]*RATIO[44/3] + RATIO[-1459/36 - 11/(4*x^2) - 3/(2*x) + 
          (2*x)/3 + (37*x^2)/3]) + G[1, 1, 1, x]*
       (Log[mu2]^2*(RATIO[-49/6] + I*Pi*RATIO[-3]) + Log[mu2]^3*RATIO[-1] + 
        I*Pi^3*RATIO[1] + Log[mu2]*(I*Pi*RATIO[-5/3] + Pi^2*RATIO[3] + 
          RATIO[331/18 + 33/(4*x^2) + 9/(2*x)]) + 
        RATIO[14069/216 - 451/(12*x^2) - 63/(4*x) + (67*x)/3] + 
        Pi^2*RATIO[-11/2 + (2*x)/3 - (5*x^2)/3] + 
        I*Pi*RATIO[-797/36 + 11/(2*x^2) + 3/x + (2*x)/3 + (37*x^2)/3]) + 
      (I*Pi^3*RATIO[-8/9] + Pi^2*RATIO[272/27] + RATIO[-596941/1944 - 10*x] + 
        I*Pi*RATIO[-2117/27 + 18/(-1 + x) + (28*x)/3 - (37*x^2)/3])*Zeta[3] + 
      RATIO[281/9]*Zeta[3]^2 + G[1, 0, 1, x]*
       (Log[mu2]*(I*Pi*RATIO[-19/2] + Pi^2*RATIO[-1]) + I*Pi^3*RATIO[-1/3] + 
        I*Pi*Log[mu2]^2*RATIO[1] + I*Pi*RATIO[35/4 + 11/(4*x^2) + 3/(2*x) + 
           (28*x)/3 - (37*x^2)/3] + Pi^2*RATIO[68/9 - (2*x)/3 + (5*x^2)/3] + 
        RATIO[-4]*Zeta[3]) + G[0, 1, 1, x]*
       (Log[mu2]*(RATIO[-385/18] + I*Pi*RATIO[-19/2] + Pi^2*RATIO[-1]) + 
        I*Pi^3*RATIO[-1/3] + Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[11/3]) + 
        RATIO[-14987/216 + 649/(24*x^2) - 17/(4*x) - (67*x)/3] + 
        I*Pi*RATIO[7/2 + 11/(4*x^2) + 3/(2*x) - (2*x)/3 - (37*x^2)/3] + 
        Pi^2*RATIO[70/9 - (4*x)/3 + (10*x^2)/3] + RATIO[4]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-18551/1296] + I*Pi*RATIO[-2437/216] + 
        I*Pi^3*RATIO[-1/6] + Pi^2*RATIO[35/12] + RATIO[8]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[59/360] + I*Pi^3*RATIO[22/9] + 
        Pi^2*RATIO[148/27] + I*Pi*RATIO[-2885/216 - 11/(4*x)] + 
        RATIO[119281/2592 + x/4] + (RATIO[-14/9] + I*Pi*RATIO[12])*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-385/18] + Pi^2*RATIO[-11/3]) + 
        I*Pi^3*RATIO[-22/9] + I*Pi*Log[mu2]^2*RATIO[11/3] + 
        I*Pi*RATIO[-14987/216 + 649/(24*x^2) - 17/(4*x) - (67*x)/3] + 
        Pi^2*RATIO[845/72 - 3/(-1 + x) + (16*x)/9 + (37*x^2)/18] + 
        (I*Pi*RATIO[-4] + RATIO[-6 - 4*x + 10*x^2])*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[19/45] + Log[mu2]^4*RATIO[1] + 
        Log[mu2]^3*(RATIO[5/6] + I*Pi*RATIO[3]) + I*Pi^3*RATIO[101/18] + 
        RATIO[-67/36 + 4213/(72*x^2) - 277/(24*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-17/3] + Pi^2*RATIO[-3] + 
          RATIO[-403/18 - 11/(4*x^2) - 3/(2*x)]) + 
        I*Pi*RATIO[-341/216 - 517/(24*x^2) - 3/(2*x) + (67*x)/3] + 
        Pi^2*RATIO[983/72 - 33/(8*x^2) - 9/(4*x) - (16*x)/9 - (37*x^2)/18] + 
        (I*Pi*RATIO[10] + RATIO[18 + 4*x - 10*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-4/3] + Pi^2*RATIO[61/6] + 
          I*Pi*RATIO[-475/18 + 11/(4*x^2) + 3/(2*x)] + 
          RATIO[-7205/108 + 385/(24*x^2) + 57/(4*x)] + RATIO[8]*Zeta[3])) + 
      (I*Pi*RATIO[38] + RATIO[428/9 + 10*x - 25*x^2])*Zeta[5] + 
      G[1, x]*(Log[mu2]^5*RATIO[-1/2] + I*Pi^5*RATIO[-23/120] + 
        Log[mu2]^4*(I*Pi*RATIO[-3/2] + RATIO[29/36]) + 
        Log[mu2]^3*(Pi^2*RATIO[3/2] + I*Pi*RATIO[73/18] + RATIO[3535/216]) + 
        I*Pi^3*RATIO[-379/108 + 11/(12*x^2) + 1/(2*x)] + 
        RATIO[-12334523/46656 + 1441/(18*x)] + 
        Pi^2*RATIO[116413/3888 - 385/(48*x^2) - 37/(8*x) - (67*x)/18] + 
        I*Pi*RATIO[-224149/2592 + 4213/(72*x^2) + 9/(2*x) - x/4] + 
        Pi^4*RATIO[1933/2160 - (11*x)/90 + (11*x^2)/36] + 
        (Pi^2*RATIO[44/9] + RATIO[1910/27 - 10*x] + 
          I*Pi*RATIO[146/9 - 4*x + 10*x^2])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[-83/12] + I*Pi^3*RATIO[2/3] + 
          RATIO[12781/432 - 11/(4*x)] + I*Pi*RATIO[641/24 - 11/(4*x^2) - 
             3/(2*x)] + RATIO[-12]*Zeta[3]) + Log[mu2]*(I*Pi^3*RATIO[-21/4] + 
          Pi^4*RATIO[-119/360] + Pi^2*RATIO[-1237/108 + 11/(4*x^2) + 
             3/(2*x)] + I*Pi*RATIO[-181/24 + 385/(24*x^2) + 35/(4*x)] + 
          RATIO[-219325/2592 + 385/(24*x) - x/4] + 
          (I*Pi*RATIO[-16] + RATIO[-40/9])*Zeta[3]) + RATIO[-38]*Zeta[5]) + 
      Log[mu2]*(Pi^4*RATIO[-1229/2160] + I*Pi^5*RATIO[59/360] + 
        I*Pi^3*RATIO[7/36] + Pi^2*RATIO[-22597/1944 + 11/(4*x)] + 
        RATIO[12198259/46656 - (35*x)/24] + 
        I*Pi*RATIO[19237/2592 + 385/(24*x) + x/4] + 
        (RATIO[-8567/54] + I*Pi*RATIO[-68/9] + Pi^2*RATIO[-52/9])*Zeta[3] + 
        RATIO[76]*Zeta[5])) + Nc*(G[1, 0, 0, 0, 0, 0, x]*RATIO[-8] + 
      Log[mu2]^5*(I*Pi*RATIO[-1/2] + RATIO[-5/18]) + Log[mu2]^6*RATIO[-1/4] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[4] + RATIO[-85294841/419904 - (3*x)/4] + 
      I*Pi*RATIO[-1474/27 - 1021/(72*x) - (3*x)/8] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-14*x^2] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[-27 + 30*x] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[-138 + 300*x - 161*x^2] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[27 + 144*x - 153*x^2] + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[-83 + 192*x - 116*x^2] + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[7 + 72*x - 72*x^2] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[7 + 72*x - 72*x^2] + G[0, 0, 1, 0, 0, 1, x]*
       RATIO[12 + 72*x - 66*x^2] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[12 + 72*x - 66*x^2] + G[0, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-6*x^2] + I*Pi*RATIO[-77 + 204*x - 151*x^2] + 
        RATIO[-37/3 + 102*x - (377*x^2)/6]) + G[0, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-6*x^2] + I*Pi*RATIO[12 + 72*x - 86*x^2] + 
        RATIO[-37/3 + 102*x - (377*x^2)/6]) + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[11 + 30*x - 51*x^2] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-24 + 42*x - 33*x^2] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-24 + 42*x - 33*x^2] + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[12 + 12*x - 31*x^2] + G[1, 0, 0, 1, 1, 0, x]*
       RATIO[12 + 12*x - 31*x^2] + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[6 + 12*x - 29*x^2] + G[0, 0, 1, 1, 1, 0, x]*
       RATIO[6 + 12*x - 29*x^2] + G[0, 0, 0, 0, 0, 1, x]*RATIO[14 - 22*x^2] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[14 - 22*x^2] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[2 + 24*x - 20*x^2] + G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-3/2] + 
        RATIO[1979/36 + 5/(2*x^2) + 35/(2*x) + (13*x)/6 - (2621*x^2)/36] + 
        Pi^2*RATIO[13/4 + 22*x - (161*x^2)/6] + 
        Log[mu2]*(I*Pi*RATIO[-4*x^2] + RATIO[-10/3 + 10*x - 26*x^2]) + 
        I*Pi*RATIO[-175/6 - 1/(2*x^2) + 5/x + 7*x - (49*x^2)/3]) + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[2 - 16*x^2] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[45 - 15*x^2] + G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-4*x^2] + 
        I*Pi*RATIO[12 + 54*x - 68*x^2] + RATIO[-385/6 + 113*x - 
          (29*x^2)/2]) + G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-4*x^2] + 
        I*Pi*RATIO[-51 + 72*x - 37*x^2] + RATIO[-385/6 + 113*x - 
          (29*x^2)/2]) + G[0, 0, 0, 1, 0, 0, x]*RATIO[6 - 14*x^2] + 
      G[0, 0, 0, 0, 0, x]*(RATIO[-130/3 + 80*x - (52*x^2)/3] + 
        I*Pi*RATIO[22 - 14*x^2]) + G[0, 1, 0, 0, 0, 1, x]*
       RATIO[1 + 24*x - 13*x^2] + G[0, 1, 0, 0, 1, 0, x]*
       RATIO[1 + 24*x - 13*x^2] + G[1, 1, 0, 0, 0, 0, x]*RATIO[14 - 12*x^2] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[9 + 12*x - 10*x^2] + 
      Pi^4*RATIO[781/405 + 323/(720*(-1 + x)) + (2401*x)/540 - 
         (118267*x^2)/12960] + G[1, 1, 1, 1, 0, 1, x]*
       RATIO[17 - 12*x - 5*x^2] + G[1, 1, 1, 1, 1, 0, x]*
       RATIO[17 - 12*x - 5*x^2] + G[1, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[-7 + 144*x - 139*x^2] + RATIO[-43/3 + 72*x - (43*x^2)/2] + 
        Log[mu2]*RATIO[-1 - 3*x^2]) + G[1, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[18 + 12*x - 26*x^2] + RATIO[-43/3 + 72*x - (43*x^2)/2] + 
        Log[mu2]*RATIO[-1 - 3*x^2]) + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[24 - 12*x - 3*x^2] + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[-27 + 12*x - 2*x^2] + G[0, 1, 1, 1, 0, 1, x]*
       RATIO[-20 + 12*x - 2*x^2] + G[0, 1, 1, 1, 1, 0, x]*
       RATIO[-20 + 12*x - 2*x^2] + G[0, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-4] + RATIO[10 + 86*x - (125*x^2)/3] + 
        I*Pi*RATIO[-20 + 12*x - 2*x^2]) + G[0, 0, 0, 1, 1, 1, x]*
       RATIO[-4 - 12*x - x^2] + Pi^6*RATIO[469753/816480 - (11*x)/108 + 
         (337*x^2)/4536] + Log[mu2]^4*(I*Pi*RATIO[-13/18] + RATIO[2975/432] + 
        Pi^2*RATIO[7/24 + x^2/4]) + 
      I*Pi^5*RATIO[-1171/2160 - 1/(30*(-1 + x)^2) - 1/(3*(-1 + x)) + 
         (359*x)/180 + (1417*x^2)/2160] + G[0, 1, 0, 0, 0, x]*
       (RATIO[92/3 - 1/(2*(-1 + x)^2) - 5/(-1 + x) - 16*x - (39*x^2)/2] + 
        I*Pi*RATIO[-13 + 24*x - 3*x^2] + Log[mu2]*RATIO[2 + 2*x^2]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[1 + 12*x + 2*x^2] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[-3 + 3*x^2] + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[122/3 - 47*x - (317*x^2)/2] + 
        RATIO[35/36 + 17/(-1 + x) + (239*x)/3 - (275*x^2)/3] + 
        Pi^2*RATIO[-41/6 + 38*x - 39*x^2] + Log[mu2]*
         (RATIO[7/3 + 7*x - (74*x^2)/3] + I*Pi*RATIO[-4 + 2*x^2]) + 
        Log[mu2]^2*RATIO[-1 + 3*x^2]) + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[-125 + 288*x - 162*x^2] + RATIO[-263/6 + 135*x - 
          (153*x^2)/2] + Log[mu2]*RATIO[-4 + 4*x^2]) + 
      G[1, 1, 1, 0, 1, x]*(RATIO[-263/6 + 135*x - (153*x^2)/2] + 
        I*Pi*RATIO[7 + 48*x - 45*x^2] + Log[mu2]*RATIO[-4 + 4*x^2]) + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[20 - 30*x + 4*x^2] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-16 + 8*x^2] + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[-16 + 8*x^2] + G[1, 0, 0, 1, 0, 0, x]*RATIO[7 + 8*x^2] + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[8 + 8*x^2] + G[1, 0, 1, 0, 1, 1, x]*
       RATIO[-18 + 12*x^2] + G[1, 1, 1, 0, 0, 0, x]*RATIO[-18 + 13*x^2] + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[-17 + 40*x - (169*x^2)/3] + 
        Pi^2*RATIO[-23/3 + 12*x - (31*x^2)/3] + 
        RATIO[-2893/36 - 203/(4*x^2) + 135/(2*x) + (401*x)/6 - 
          (145*x^2)/18] + Log[mu2]^2*RATIO[-1 + 7*x^2] + 
        Log[mu2]*(RATIO[23/6 - 12*x - (19*x^2)/6] + 
          I*Pi*RATIO[-1 + 13*x^2])) + G[1, 1, 0, 1, 1, 1, x]*
       RATIO[3 - 12*x + 14*x^2] + G[1, 0, 0, 0, 0, 1, x]*
       RATIO[-33 + 17*x^2] + G[1, 0, 0, 0, 1, 0, x]*RATIO[-33 + 17*x^2] + 
      G[1, 0, 0, 0, 0, x]*(RATIO[77/2 - 67*x - (245*x^2)/6] + 
        Log[mu2]*RATIO[2 + 2*x^2] + I*Pi*RATIO[-39 + 19*x^2]) + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[10 - 24*x + 19*x^2] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[10 - 24*x + 19*x^2] + 
      G[1, 0, 1, 1, 1, x]*(RATIO[1/2 - 1/(2*x^2) + 5/x + 71*x - (81*x^2)/2] + 
        Log[mu2]*RATIO[2 - 9*x^2] + I*Pi*RATIO[11 - 24*x + 20*x^2]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]*(RATIO[-17 + 12*x - (35*x^2)/2] + 
          I*Pi*RATIO[-2 - 3*x^2]) + Log[mu2]^2*RATIO[1/2 - 3*x^2] + 
        I*Pi*RATIO[45/2 + 3*x + (19*x^2)/3] + 
        Pi^2*RATIO[107/12 - 12*x + 9*x^2] + RATIO[1531/36 + 10/x^2 + 
          11/(2*x) - (302*x)/3 + (181*x^2)/9]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-8 + 72*x - 65*x^2] + Log[mu2]*RATIO[3 - 6*x^2] + 
        RATIO[575/3 - 213*x + 22*x^2]) + G[1, 1, 1, 0, 1, 1, x]*
       RATIO[4 - 24*x + 23*x^2] + G[1, 1, 1, 1, 1, x]*
       (I*Pi*RATIO[19 - 12*x - 7*x^2] + Log[mu2]*RATIO[5 - 5*x^2] + 
        RATIO[23 - 83*x + (70*x^2)/3]) + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[-257/6 - 1/(2*(-1 + x)^2) - 5/(-1 + x) + 104*x - 47*x^2] + 
        RATIO[-1121/36 + 11/(-1 + x) + (239*x)/6 - (629*x^2)/36] + 
        Log[mu2]*(I*Pi*RATIO[4] + RATIO[-28/3 + 7*x - 13*x^2]) + 
        Log[mu2]^2*RATIO[1 + x^2] + Pi^2*RATIO[11/2 - 34*x + (145*x^2)/6]) + 
      G[0, 0, 0, 1, 1, x]*(RATIO[29 + 15*x - (1123*x^2)/6] + 
        Log[mu2]*RATIO[-4 - 6*x^2] + I*Pi*RATIO[-3 - 24*x + 25*x^2]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-2 + 72*x - 56*x^2] + 
        Log[mu2]*RATIO[2 + 2*x^2] + RATIO[121/3 + 1/(2*(-1 + x)^2) + 
          5/(-1 + x) - 58*x + (79*x^2)/3]) + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[22 - 42*x + 30*x^2] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[22 - 42*x + 30*x^2] + G[1, 0, 1, 1, 0, 1, x]*
       RATIO[-15 - 12*x + 32*x^2] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[-15 - 12*x + 32*x^2] + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[5 - 12*x + 32*x^2] + G[0, 0, 0, 1, 1, 0, x]*
       RATIO[5 - 12*x + 32*x^2] + 
      I*Pi^3*RATIO[-35995/1296 - 215/(72*(-1 + x)) + 99/(16*x) - (5*x)/54 + 
         (7661*x^2)/216] + G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[2] + 
        I*Pi*RATIO[9 + 12*x - (139*x^2)/2] + Pi^2*RATIO[95/6 - (37*x^2)/6] + 
        Log[mu2]*(RATIO[-91/6 + 7*x - (43*x^2)/6] + I*Pi*RATIO[5 - x^2]) + 
        RATIO[-811/36 - 6/(-1 + x) + (187*x)/2 + (71*x^2)/2]) + 
      G[1, 1, 0, 1, 0, x]*(RATIO[355/6 - 115*x - (77*x^2)/6] + 
        Log[mu2]*RATIO[1 + 2*x^2] + I*Pi*RATIO[43 - 72*x + 36*x^2]) + 
      G[1, 1, 0, 0, x]*(RATIO[-1693/36 - 3/(-1 + x) - 347/(4*x^2) + 
          289/(2*x) + (71*x)/2 - (3199*x^2)/36] + 
        Pi^2*RATIO[-65/6 + 34*x - (175*x^2)/6] + Log[mu2]^2*
         RATIO[-1 + 3*x^2] + Log[mu2]*(RATIO[59/6 - 8*x - (23*x^2)/3] + 
          I*Pi*RATIO[-5 + 8*x^2]) + I*Pi*RATIO[45 - 93*x + (115*x^2)/3]) + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-25 - 30*x + 39*x^2] + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-4*x^2] + 
        RATIO[-103/3 + 1/(2*x^2) - 5/x + 138*x - (109*x^2)/2] + 
        I*Pi*RATIO[25 - 54*x + 40*x^2]) + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-3 - x^2] + RATIO[-112/3 + 54*x + (64*x^2)/3] + 
        I*Pi*RATIO[38 - 72*x + 48*x^2]) + G[1, 1, 0, 1, x]*
       (I*Pi*RATIO[37/3 + 1/(2*x^2) - 5/x + 32*x - (131*x^2)/2] + 
        Pi^2*RATIO[-20 + 33*x - (35*x^2)/2] + Log[mu2]^2*RATIO[1 - 4*x^2] + 
        Log[mu2]*(I*Pi*RATIO[3 - 10*x^2] + RATIO[-25/2 + 9*x + (11*x^2)/6]) + 
        RATIO[3013/36 + 52/x^2 - 55/x - (392*x)/3 + (148*x^2)/3]) + 
      G[0, 1, 1, 0, x]*(Pi^2*RATIO[-15/2 + 106*x - (535*x^2)/6] + 
        RATIO[-925/12 - 7/(2*(-1 + x)) - 33/(4*x^2) - 9/(2*x) + (703*x)/6 - 
          (79*x^2)/36] + Log[mu2]*(I*Pi*RATIO[-1 + x^2] + 
          RATIO[29/3 - 10*x + (113*x^2)/6]) + 
        I*Pi*RATIO[-527/6 + 29*x + (158*x^2)/3]) + G[0, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[2 + 2*x^2] + I*Pi*RATIO[13 - 12*x + 20*x^2] + 
        RATIO[28/3 - 69*x + (160*x^2)/3]) + G[0, 1, 1, 0, 0, x]*
       (RATIO[-127 + 134*x - (95*x^2)/3] + Log[mu2]*RATIO[-2 - 2*x^2] + 
        I*Pi*RATIO[-8 - 72*x + 58*x^2]) + G[1, 1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-4] + I*Pi*RATIO[20 - 24*x + 7*x^2] + 
        RATIO[-24 + 30*x + (353*x^2)/6]) + G[1, 1, 0, 0, 1, x]*
       (RATIO[355/6 - 115*x - (77*x^2)/6] + Log[mu2]*RATIO[1 + 2*x^2] + 
        I*Pi*RATIO[-14 - 54*x + 60*x^2]) + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[-4 - 72*x + 64*x^2] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[-4 - 72*x + 64*x^2] + G[0, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[1 + 3*x^2] + I*Pi*RATIO[-5 - 48*x + 59*x^2] + 
        RATIO[59/2 - 95*x + (131*x^2)/2]) + G[0, 0, 1, 1, 1, x]*
       (I*Pi*RATIO[6 + 24*x - 18*x^2] + Log[mu2]*RATIO[-1 + 9*x^2] + 
        RATIO[-65/3 - 90*x + (409*x^2)/6]) + G[0, 0, 1, 0, x]*
       (RATIO[35/36 + 17/(-1 + x) + (239*x)/3 - (275*x^2)/3] + 
        I*Pi*RATIO[91/3 + 1/(2*(-1 + x)^2) + 5/(-1 + x) + 51*x - 
           (367*x^2)/6] + Log[mu2]*(I*Pi*RATIO[2*x^2] + 
          RATIO[7/3 + 7*x - (74*x^2)/3]) + Log[mu2]^2*RATIO[-1 + 3*x^2] + 
        Pi^2*RATIO[10/3 - 82*x + (217*x^2)/3]) + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[-8 - 72*x + 76*x^2] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[-8 - 72*x + 76*x^2] + G[1, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[1 + 5*x^2] + RATIO[-79/3 - 74*x + (301*x^2)/6] + 
        I*Pi*RATIO[-21 - 72*x + 81*x^2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]^2*RATIO[2 - 2*x^2] + Pi^2*RATIO[-8/3 - 22*x + (51*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[3 - x^2] + RATIO[21/2 - 10*x + (61*x^2)/2]) + 
        I*Pi*RATIO[-47/2 + 2*x + (215*x^2)/6] + 
        RATIO[253/9 - 67/(2*(-1 + x)) + 19/(4*x^2) + 3/(2*x) - (85*x)/3 + 
          (175*x^2)/2]) + G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-x^2] + 
        Pi^2*RATIO[-37/3 + 82*x - (141*x^2)/2] + 
        RATIO[-425/12 + 7/(2*(-1 + x)) - 3/(4*x^2) - 43/(2*x) - (107*x)/6 + 
          (160*x^2)/9] + Log[mu2]*(I*Pi*RATIO[-2 + 2*x^2] + 
          RATIO[5 - 9*x + (121*x^2)/6]) + 
        I*Pi*RATIO[-176/3 - 29*x + (275*x^2)/3]) + G[1, 1, 1, 0, x]*
       (I*Pi*RATIO[406/3 - 69*x - (158*x^2)/3] + Log[mu2]^2*
         RATIO[1 - 4*x^2] + Log[mu2]*(I*Pi*RATIO[1 - 10*x^2] + 
          RATIO[-25/2 + 9*x + (11*x^2)/6]) + RATIO[3013/36 + 52/x^2 - 55/x - 
          (392*x)/3 + (148*x^2)/3] + Pi^2*RATIO[31/2 - 106*x + 
           (553*x^2)/6]) + G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-2 - 2*x^2] + 
        Pi^2*RATIO[-29/3 + (19*x^2)/3] + Log[mu2]*(I*Pi*RATIO[-2 - 2*x^2] + 
          RATIO[35/3 + (35*x^2)/3]) + 
        I*Pi*RATIO[-67/3 + 11*x + (143*x^2)/3] + 
        RATIO[1579/36 + 3/(2*(-1 + x)^2) - 41/(-1 + x) - (411*x)/2 + 
          (1171*x^2)/12]) + Pi^2*RATIO[-8833031/279936 - 19/(24*x) - 
         (59945*x)/648 + (581233*x^2)/5184] + G[0, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-14 + 54*x - 38*x^2] + Log[mu2]*RATIO[1 + 5*x^2] + 
        RATIO[157/6 - 120*x + (719*x^2)/6]) + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[55 - 192*x + 122*x^2] + G[0, 1, 0, 1, x]*
       (RATIO[-925/12 - 7/(2*(-1 + x)) - 33/(4*x^2) - 9/(2*x) + (703*x)/6 - 
          (79*x^2)/36] + Log[mu2]*(I*Pi*RATIO[1 + x^2] + 
          RATIO[29/3 - 10*x + (113*x^2)/6]) + 
        Pi^2*RATIO[29/2 - 33*x + (64*x^2)/3] + 
        I*Pi*RATIO[-85/3 - 17*x + (745*x^2)/6]) + G[1, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[-x^2] + RATIO[-425/12 + 7/(2*(-1 + x)) - 3/(4*x^2) - 
          43/(2*x) - (107*x)/6 + (160*x^2)/9] + 
        Log[mu2]*(I*Pi*RATIO[2*x^2] + RATIO[5 - 9*x + (121*x^2)/6]) + 
        Pi^2*RATIO[29/3 - 38*x + (118*x^2)/3] + 
        I*Pi*RATIO[29/2 - 36*x + (391*x^2)/3]) + G[1, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-14 + 24*x - 26*x^2] + Log[mu2]*RATIO[1 + 7*x^2] + 
        RATIO[143/6 - 99*x + (395*x^2)/3]) + G[0, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[2 + 2*x^2] + RATIO[28/3 - 69*x + (160*x^2)/3] + 
        I*Pi*RATIO[6 - 144*x + 144*x^2]) + G[1, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[1 + 5*x^2] + RATIO[-79/3 - 74*x + (301*x^2)/6] + 
        I*Pi*RATIO[41 - 204*x + 159*x^2]) + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[-10 - 144*x + 164*x^2] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[147 - 300*x + 166*x^2] + G[0, 1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[1 + 3*x^2] + RATIO[59/2 - 95*x + (131*x^2)/2] + 
        I*Pi*RATIO[128 - 288*x + 167*x^2]) + 
      (I*Pi*RATIO[2011/12 - 47/(2*(-1 + x)) + 3/x - 49*x - (2239*x^2)/36] + 
        Pi^2*RATIO[-34/3 - 1/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + (165*x)/2 - 
           (497*x^2)/12] + I*Pi^3*RATIO[37/6 + x - (7*x^2)/3] + 
        RATIO[313243/972 + 215/(12*(-1 + x)) - (10237*x)/36 + (1211*x^2)/8])*
       Zeta[3] + RATIO[-52/9 - 3*x + 13*x^2]*Zeta[3]^2 + 
      Log[mu2]^3*(I*Pi*RATIO[49/9] + RATIO[11665/324] + 
        Pi^2*RATIO[-7/216 - (61*x^2)/36] + I*Pi^3*RATIO[1/12 + x^2/2] + 
        RATIO[-5]*Zeta[3]) + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-3*x^2] + 
        Log[mu2]^2*(I*Pi*RATIO[-6*x^2] + RATIO[23/6 + 6*x + (34*x^2)/3]) + 
        I*Pi^3*RATIO[74/3 - 36*x + (77*x^2)/6] + 
        Pi^2*RATIO[272/9 - 1/(12*x^2) + 5/(6*x) - (569*x)/6 + (931*x^2)/18] + 
        Log[mu2]*(Pi^2*RATIO[2 + x^2] + I*Pi*RATIO[-1 + 9*x + (64*x^2)/3] + 
          RATIO[-65/12 - 3/x^2 - (55*x)/2 + (1009*x^2)/18]) + 
        I*Pi*RATIO[-25/12 - 7/(4*x^2) + 25/(2*x) - (274*x)/3 + (292*x^2)/3] + 
        RATIO[8131/72 + 29/(12*x^2) - 613/(12*x) - (1033*x)/6 + 
          (21293*x^2)/216] + RATIO[-127 + 240*x - 131*x^2]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[-x^2] + Log[mu2]^2*
         (RATIO[-3 + 5*x - (5*x^2)/2] + I*Pi*RATIO[1 - 2*x^2]) + 
        I*Pi^3*RATIO[46/3 - 18*x + (29*x^2)/3] + 
        Pi^2*RATIO[-1/36 - (211*x)/6 + (253*x^2)/9] + 
        I*Pi*RATIO[493/12 - 15/(-1 + x) + 19/(4*x^2) + 3/(2*x) + (145*x)/6 + 
           (1841*x^2)/36] + Log[mu2]*(I*Pi*RATIO[41/6 + 7*x + (5*x^2)/6] + 
          Pi^2*RATIO[-1/3 + 2*x^2] + RATIO[12 + 3/(2*(-1 + x)) - (163*x)/6 + 
            (1991*x^2)/36]) + RATIO[349/24 - 31/(3*(-1 + x)) - 3/(4*x) - 
          (8515*x)/36 + (5776*x^2)/27] + RATIO[-72 + 132*x - 70*x^2]*
         Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-x^2] + 
        Pi^2*RATIO[1759/36 + 1/(6*(-1 + x)^2) + 5/(3*(-1 + x)) - (235*x)/3 - 
           (175*x^2)/36] + I*Pi^3*RATIO[25/6 + x - (19*x^2)/6] + 
        Log[mu2]^2*(RATIO[-3 + 5*x - (5*x^2)/2] + I*Pi*RATIO[1 - 2*x^2]) + 
        I*Pi*RATIO[-866/9 + 9/(-1 + x) - 33/(4*x^2) - 9/(2*x) + (779*x)/6 + 
           (1283*x^2)/36] + Log[mu2]*(I*Pi*RATIO[-17/3 + 7*x + (5*x^2)/6] + 
          Pi^2*RATIO[-4/3 + 2*x^2] + RATIO[12 + 3/(2*(-1 + x)) - (163*x)/6 + 
            (1991*x^2)/36]) + RATIO[349/24 - 31/(3*(-1 + x)) - 3/(4*x) - 
          (8515*x)/36 + (5776*x^2)/27] + RATIO[-11 + 18*x - 17*x^2]*
         Zeta[3]) + G[1, 0, 0, x]*(Log[mu2]^3*RATIO[-x^2] + 
        I*Pi^3*RATIO[-2 + (7*x^2)/6] + Log[mu2]^2*(I*Pi*RATIO[2 - 4*x^2] + 
          RATIO[-2 + 4*x + 2*x^2]) + Pi^2*RATIO[105/4 - (93*x)/2 + 
           (17*x^2)/3] + Log[mu2]*(Pi^2*RATIO[-7/3 + 4*x^2] + 
          I*Pi*RATIO[-85/6 + 6*x + 17*x^2] + RATIO[37/6 + 3/(2*(-1 + x)) - 
            (64*x)/3 + (523*x^2)/18]) + RATIO[2297/18 + 91/(12*(-1 + x)) - 
          347/(4*x) - (6335*x)/36 + (13511*x^2)/216] + 
        I*Pi*RATIO[-466/9 - (-1 + x)^(-1) - 3/(4*x^2) - 43/(2*x) + 
           (163*x)/3 + (247*x^2)/3] + RATIO[5 - 15*x^2]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[2551/72 + 19/(8*x)] + RATIO[9997/192 - x/8] + 
        Pi^2*RATIO[-719/288 + (83*x)/36 - (797*x^2)/144] + 
        I*Pi^3*RATIO[-5/36 - x/3 - (11*x^2)/4] + 
        Pi^4*RATIO[-73/720 - (31*x^2)/90] + 
        (RATIO[-226/9 + 8*x - (9*x^2)/2] + I*Pi*RATIO[-6 + 2*x^2])*Zeta[3]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[85/2 - 3/(-1 + x) - 75/(2*x^2) + 88/x - 
           (229*x)/3 - (985*x^2)/12] + RATIO[-4567/24 + 259/(24*x^2) + 
          595/(12*x) + (7621*x)/36 - (8701*x^2)/108] + 
        Log[mu2]*(RATIO[35/6 - 11/(4*x^2) - 3/(2*x) + (113*x)/6 - 
            (383*x^2)/9] + I*Pi*RATIO[22/3 - 7*x - (115*x^2)/6] + 
          Pi^2*RATIO[-8/3 - 5*x^2]) + I*Pi^3*RATIO[-11/3 - x + (3*x^2)/2] + 
        Log[mu2]^3*RATIO[1 + 2*x^2] + Log[mu2]^2*
         (RATIO[5 - 4*x - (20*x^2)/3] + I*Pi*RATIO[3 + 5*x^2]) + 
        Pi^2*RATIO[-733/12 + 86*x + (241*x^2)/12] + RATIO[26 - 18*x + 13*x^2]*
         Zeta[3]) + G[0, 0, 0, x]*(RATIO[1627/72 - 53/(4*(-1 + x)) + 
          (2087*x)/9 - (42317*x^2)/216] + 
        I*Pi*RATIO[293/12 + 3/(2*(-1 + x)^2) - 24/(-1 + x) - 85*x - 
           (323*x^2)/9] + Pi^2*RATIO[-481/36 - 1/(12*(-1 + x)^2) - 
           5/(6*(-1 + x)) + (163*x)/6 - (166*x^2)/9] + 
        I*Pi^3*RATIO[-5/3 + (2*x^2)/3] + Log[mu2]*
         (RATIO[-245/12 + (245*x)/6 - (1505*x^2)/36] + Pi^2*RATIO[3 - x^2] + 
          I*Pi*RATIO[21 - 7*x + (4*x^2)/3]) + Log[mu2]^2*
         (I*Pi*RATIO[-3 + x^2] + RATIO[7/2 - 7*x + (43*x^2)/6]) + 
        RATIO[-2 + 14*x^2]*Zeta[3]) + G[1, 0, 1, x]*
       (I*Pi*RATIO[457/18 + 7/(2*(-1 + x)) - x^(-2) - 11/(2*x) + (19*x)/6 - 
           (1171*x^2)/12] + RATIO[-4567/24 + 259/(24*x^2) + 595/(12*x) + 
          (7621*x)/36 - (8701*x^2)/108] + 
        Pi^2*RATIO[14/9 + 1/(6*x^2) - 5/(3*x) + 47*x - (305*x^2)/12] + 
        I*Pi^3*RATIO[-95/12 + 18*x - (25*x^2)/2] + 
        Log[mu2]*(RATIO[35/6 - 11/(4*x^2) - 3/(2*x) + (113*x)/6 - 
            (383*x^2)/9] + I*Pi*RATIO[35/3 - 7*x - (115*x^2)/6] + 
          Pi^2*RATIO[-7/3 - (23*x^2)/6]) + Log[mu2]^3*RATIO[1 + 2*x^2] + 
        Log[mu2]^2*(RATIO[5 - 4*x - (20*x^2)/3] + I*Pi*RATIO[3/2 + 5*x^2]) + 
        RATIO[83 - 132*x + 73*x^2]*Zeta[3]) + G[0, 1, 1, x]*
       (RATIO[97/9 - 511/(24*x^2) + 251/(12*x) + (1991*x)/12 - 
          (50099*x^2)/216] + I*Pi*RATIO[-721/18 - 7/(2*(-1 + x)) - x^(-2) - 
           1/(2*x) + (247*x)/6 - (458*x^2)/9] + 
        Pi^2*RATIO[-185/12 + (349*x)/6 - (851*x^2)/18] + 
        I*Pi^3*RATIO[-323/12 + 36*x - (79*x^2)/6] + 
        Log[mu2]*(RATIO[-11/2 - 11/(4*x^2) - 3/(2*x) + (74*x)/3 - 
            (2477*x^2)/36] + I*Pi*RATIO[1 - 8*x - 3*x^2] + 
          Pi^2*RATIO[-5 - (2*x^2)/3]) + Log[mu2]^3*RATIO[1 + 2*x^2] + 
        Log[mu2]^2*(RATIO[25/6 - 5*x - (13*x^2)/6] + 
          I*Pi*RATIO[7/2 + 3*x^2]) + RATIO[110 - 240*x + 127*x^2]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^4*RATIO[x^2/2] + Log[mu2]^3*(RATIO[(-61*x^2)/18] + 
          I*Pi*RATIO[x^2]) + Pi^4*RATIO[-11/90 + (22*x)/15 - (637*x^2)/360] + 
        Log[mu2]^2*(RATIO[11/2 - 3/(2*(-1 + x)) - 2*x - (797*x^2)/72] + 
          I*Pi*RATIO[1/2 - 2*x - (11*x^2)/2] + Pi^2*RATIO[1/3 - (3*x^2)/2]) + 
        I*Pi^3*RATIO[-52/9 - 1/(12*(-1 + x)^2) - 5/(6*(-1 + x)) + (55*x)/6 + 
           (17*x^2)/18] + Pi^2*RATIO[2327/216 - 1/(2*(-1 + x)^2) + 
           19/(12*(-1 + x)) - 5*x + (365*x^2)/27] + 
        I*Pi*RATIO[91/18 - 89/(6*(-1 + x)) - 3/(4*x) + (253*x)/36 + 
           (7661*x^2)/108] + RATIO[-3037/18 + 169/(24*(-1 + x)) + (166*x)/9 + 
          (581233*x^2)/2592] + (RATIO[133/3 + 3/(2*(-1 + x)^2) + 
            15/(-1 + x) + 68*x - (361*x^2)/18] + 
          I*Pi*RATIO[5 - 48*x + 53*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[31/12 - 3/(2*(-1 + x)) + (29*x)/3 - 
             (311*x^2)/36] + I*Pi^3*RATIO[1/3 - x^2] + 
          Pi^2*RATIO[-22/9 + 2*x + (55*x^2)/6] + 
          RATIO[-385/12 + 35/(4*(-1 + x)) + (35*x)/3 + (11431*x^2)/216] + 
          RATIO[8*x^2]*Zeta[3])) + G[0, 1, x]*
       (RATIO[583/4 + 79/(24*x) + (5027*x)/72 - (581233*x^2)/2592] + 
        I*Pi*RATIO[2909/27 - 31/(3*(-1 + x)) - 511/(24*x^2) + 209/(12*x) - 
           (1523*x)/18 - (7661*x^2)/108] + 
        I*Pi^3*RATIO[-61/18 + 17*x - (73*x^2)/6] + 
        Log[mu2]^4*RATIO[-1 - x^2/2] + Log[mu2]^3*(I*Pi*RATIO[-3 - x^2] + 
          RATIO[-1/3 + x + (61*x^2)/18]) + Log[mu2]^2*
         (Pi^2*RATIO[7/2 + x^2/3] + I*Pi*RATIO[1/6 + 3*x + (11*x^2)/2] + 
          RATIO[289/18 - (14*x)/3 + (797*x^2)/72]) + 
        Pi^4*RATIO[463/180 - (1289*x)/60 + (425*x^2)/24] + 
        Pi^2*RATIO[737/72 + 1/(6*(-1 + x)) + 11/(2*x^2) + 19/(6*x) - 
           (3163*x)/36 + (1415*x^2)/36] + 
        (RATIO[-919/6 + 89*x - (329*x^2)/18] + 
          I*Pi*RATIO[24 - 84*x + 62*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[2] + RATIO[17803/216 - 11/(4*x) - 14*x - 
            (11431*x^2)/216] + Pi^2*RATIO[-59/6 - x - (155*x^2)/36] + 
          I*Pi*RATIO[695/18 + 3/(2*(-1 + x)) - 11/(4*x^2) - 3/(2*x) - 
             (71*x)/6 + (311*x^2)/36] + RATIO[-8 - 3*x^2]*Zeta[3])) + 
      G[1, 0, x]*(RATIO[583/4 + 79/(24*x) + (5027*x)/72 - 
          (581233*x^2)/2592] + I*Pi*RATIO[533/27 + 91/(12*(-1 + x)) + 
           259/(24*x^2) - 479/(12*x) + (391*x)/18 - (7661*x^2)/108] + 
        I*Pi^3*RATIO[-11/18 - (13*x)/3 - (100*x^2)/9] + 
        Log[mu2]^4*RATIO[-1 - x^2/2] + Pi^4*RATIO[91/45 - (22*x)/15 + 
           (33*x^2)/40] + Pi^2*RATIO[-443/27 - 23/(12*(-1 + x)) + 7/(4*x^2) + 
           65/(6*x) - (28*x)/9 + (703*x^2)/216] + 
        Log[mu2]^3*(I*Pi*RATIO[-3 - x^2] + RATIO[-1/3 + x + (61*x^2)/18]) + 
        Log[mu2]^2*(Pi^2*RATIO[17/6 + (3*x^2)/2] + 
          I*Pi*RATIO[2 + 3*x + (11*x^2)/2] + RATIO[289/18 - (14*x)/3 + 
            (797*x^2)/72]) + (I*Pi*RATIO[23 + 48*x - 56*x^2] + 
          RATIO[-92/3 - 47*x - (221*x^2)/18])*Zeta[3] + 
        Log[mu2]*(RATIO[17803/216 - 11/(4*x) - 14*x - (11431*x^2)/216] + 
          Pi^2*RATIO[-107/18 - x - (100*x^2)/9] + 
          I*Pi^3*RATIO[4/3 + (7*x^2)/6] + I*Pi*RATIO[397/9 + 3/(2*(-1 + x)) - 
             11/(4*x^2) - 3/(2*x) - (71*x)/6 + (311*x^2)/36] + 
          RATIO[-8 - 3*x^2]*Zeta[3])) + G[1, 1, x]*
       (Pi^2*RATIO[-7969/216 - 811/(48*x^2) + 307/(24*x) + (3277*x)/36 - 
           (1153*x^2)/27] + Pi^4*RATIO[-183/40 + (1289*x)/60 - 
           (743*x^2)/40] + Log[mu2]^4*RATIO[-1/2 + x^2/2] + 
        Log[mu2]^2*(RATIO[-11/6 + 19/(8*x^2) + 3/(4*x) + (34*x)/3 - 
            (797*x^2)/72] + I*Pi*RATIO[-19/6 - 4*x - (11*x^2)/2] + 
          Pi^2*RATIO[-1/12 + (2*x^2)/3]) + Log[mu2]^3*
         (RATIO[-4 - 2*x - (61*x^2)/18] + I*Pi*RATIO[-1 + x^2]) + 
        I*Pi^3*RATIO[-401/36 - (19*x)/3 + (85*x^2)/12] + 
        I*Pi*RATIO[-3487/36 + 23/(2*x^2) - 5/(4*x) + (2011*x)/36 + 
           (7661*x^2)/108] + RATIO[-2815/72 - 187/(72*x^2) + 26/(3*x) - 
          (1897*x)/12 + (581233*x^2)/2592] + 
        (I*Pi*RATIO[-39 + 84*x - 55*x^2] + RATIO[526/3 + x^(-2) - 10/x - 
            141*x + (154*x^2)/9])*Zeta[3] + Log[mu2]*
         (I*Pi*RATIO[-13/4 - x^(-2) + 14*x - (311*x^2)/36] + 
          Pi^2*RATIO[173/36 + (5*x)/3 - (11*x^2)/6] + 
          I*Pi^3*RATIO[-5/6 + (7*x^2)/3] + RATIO[-39/2 - 41/(24*x^2) + 
            1/(4*x) + (49*x)/3 + (11431*x^2)/216] + RATIO[4 + 2*x^2]*
           Zeta[3])) + (I*Pi*RATIO[-263/2 + 330*x - 212*x^2] + 
        RATIO[-2087/9 + 5/(-1 + x)^2 + 50/(-1 + x) + 20*x + (605*x^2)/12])*
       Zeta[5] + Log[mu2]*(I*Pi*RATIO[5597/162 - 41/(24*x)] + 
        RATIO[-3333047/46656 - (3*x)/8] + 
        I*Pi^3*RATIO[-139/216 + (17*x)/4 - (311*x^2)/72] + 
        I*Pi^5*RATIO[1/45 - (17*x^2)/180] + 
        Pi^4*RATIO[-157/432 + x/3 + (479*x^2)/216] + 
        Pi^2*RATIO[-203005/7776 - x^(-1) - (2905*x)/216 + (11431*x^2)/432] + 
        (I*Pi*RATIO[37/9 + 8*x - (97*x^2)/6] + Pi^2*RATIO[59/9 + 2*x^2] + 
          RATIO[3095/108 - (140*x)/3 + (105*x^2)/4])*Zeta[3] + 
        RATIO[-26]*Zeta[5]) + G[1, x]*(Log[mu2]^5*RATIO[1/2] + 
        I*Pi*RATIO[-5179/324 - 187/(72*x^2) + 41/(4*x) - (1751*x)/54] + 
        Log[mu2]^4*(I*Pi*RATIO[1] + RATIO[31/18 + x/2]) + 
        RATIO[-834059/5184 - 1021/(72*x) + (511645*x)/2592] + 
        Pi^2*RATIO[225467/2592 - 109/(24*x^2) - 3037/(144*x) - (9977*x)/216 - 
           (2851*x^2)/324] + Pi^4*RATIO[5341/432 - (3109*x)/180 - 
           (1489*x^2)/1080] + Log[mu2]^3*(RATIO[-535/72 - (61*x)/18] + 
          I*Pi*RATIO[23/9 + x] + Pi^2*RATIO[-7/12 - x^2/2]) + 
        I*Pi^5*RATIO[221/360 - (17*x)/15 + (257*x^2)/360] + 
        I*Pi^3*RATIO[-7805/432 + 13/(12*(-1 + x)) + 99/(16*x^2) - 
           475/(24*x) + (76*x)/9 + (4627*x^2)/216] + 
        (RATIO[82 - 13/(2*(-1 + x)) + 23/x + (736*x)/9 - (565*x^2)/6] + 
          I*Pi*RATIO[1463/9 + 3/x^2 - 30/x - 83*x + (11*x^2)/2] + 
          Pi^2*RATIO[-121/6 - 24*x + (79*x^2)/3])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-7751/216 - 41/(24*x^2) + 9/(4*x) - 
             (749*x)/36] + RATIO[-79469/648 - 41/(24*x) + (12061*x)/216] + 
          Pi^4*RATIO[-19/180 + (167*x^2)/180] + 
          Pi^2*RATIO[17/432 - x^(-2) - (35*x)/18 + (1073*x^2)/216] + 
          I*Pi^3*RATIO[-43/36 + x/2 + (25*x^2)/4] + 
          (RATIO[275/9 - 13*x^2] + I*Pi*RATIO[2 + x^2])*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-3557/72 + 19/(8*x) - (833*x)/72] + 
          I*Pi*RATIO[-581/72 + 19/(8*x^2) + 3/(4*x) - (7*x)/2] + 
          I*Pi^3*RATIO[-1/12 - (4*x^2)/3] + 
          Pi^2*RATIO[-7/8 - x/3 + (95*x^2)/36] + RATIO[1 + 3*x^2]*Zeta[3]) + 
        RATIO[-10 + 60*x - (73*x^2)/2]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[1/2] + RATIO[4146253/23328 - 
          (511645*x)/2592] + Log[mu2]^4*(I*Pi*RATIO[3/2] + 
          RATIO[-19/18 - x/2]) + Log[mu2]^3*(Pi^2*RATIO[-3/2] + 
          I*Pi*RATIO[-41/9 - x] + RATIO[-3169/216 + (61*x)/18]) + 
        I*Pi*RATIO[77965/2592 + 169/(24*(-1 + x)) + 79/(24*x) + 
           (3529*x)/108] + Pi^2*RATIO[-30811/972 + 217/(72*(-1 + x)) + 
           7/(4*x) + (7787*x)/108 - (37507*x^2)/648] + 
        I*Pi^5*RATIO[-11/18 + (17*x)/15 - (29*x^2)/40] + 
        Pi^4*RATIO[-293/108 - 1/(180*(-1 + x)^2) - 1/(18*(-1 + x)) + 
           (1103*x)/360 + (77*x^2)/1080] + 
        I*Pi^3*RATIO[325/54 - 23/(12*(-1 + x)) - (119*x)/9 + (389*x^2)/216] + 
        (Pi^2*RATIO[-32/9 + 24*x - (70*x^2)/3] + 
          I*Pi*RATIO[-134/9 + 3/(2*(-1 + x)^2) + 15/(-1 + x) - 28*x + 
             (277*x^2)/3] + RATIO[-6107/108 - 1/(2*(-1 + x)) - (1069*x)/9 + 
            (2279*x^2)/18])*Zeta[3] + Log[mu2]^2*
         (I*Pi*RATIO[-539/24 - 3/(2*(-1 + x)) + (7*x)/2] + 
          RATIO[-2503/108 + (833*x)/72] + I*Pi^3*RATIO[-5/6 - x^2/6] + 
          Pi^2*RATIO[97/12 - x/2 + (35*x^2)/18] + RATIO[12 - 5*x^2]*
           Zeta[3]) + Log[mu2]*(RATIO[137509/2592 - (12007*x)/216] + 
          I*Pi*RATIO[287/72 + 35/(4*(-1 + x)) - 11/(4*x) + (749*x)/36] + 
          Pi^2*RATIO[635/216 + 3/(2*(-1 + x)) + (9*x)/2 - (1225*x^2)/108] + 
          Pi^4*RATIO[179/360 + x^2/6] + I*Pi^3*RATIO[257/36 - x + 
             (35*x^2)/12] + (I*Pi*RATIO[16 - 5*x^2] + 
            RATIO[4/9 - 8*x + (175*x^2)/6])*Zeta[3]) + 
        RATIO[103/2 - 60*x + (15*x^2)/2]*Zeta[5])) + 
    (Log[mu2]^5*RATIO[-3/16] + Log[mu2]^6*RATIO[-1/48] + 
      I*Pi*RATIO[-99/8 - 239/(12*x) + (3*x)/8] + RATIO[-1127/64 + (5*x)/4] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[-48 + 240*x - 214*x^2] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-42 + 192*x - 162*x^2] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-38 + 168*x - 145*x^2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-26 + 144*x - 133*x^2] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-36 + 150*x - 128*x^2] + 
      G[1, 1, 1, 1, 0, 1, x]*RATIO[-32 + 132*x - 115*x^2] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-32 + 132*x - 115*x^2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-68 + 108*x - 113*x^2] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-66 + 120*x - 101*x^2] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-66 + 120*x - 101*x^2] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-44 + 78*x - 74*x^2] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[19 + 42*x - 68*x^2] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[-10 + 60*x - 62*x^2] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-4 + 48*x - 59*x^2] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-4 + 48*x - 59*x^2] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[-14 + 66*x - 58*x^2] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-14 + 66*x - 58*x^2] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-7 + 66*x - 56*x^2] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-7 + 66*x - 56*x^2] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[-16 + 48*x - 47*x^2] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-16 + 48*x - 47*x^2] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[20 + 12*x - 46*x^2] + 
      I*Pi^3*RATIO[541/36 + 3/(2*(-1 + x)) - 13/(2*x) + (413*x)/72 - 
         (301*x^2)/8] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-15 + 30*x - 21*x^2] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-2 + 24*x - 19*x^2] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-2 + 24*x - 19*x^2] + 
      G[0, 1, 1, 1, 0, x]*(RATIO[-839/6 + 237*x - (233*x^2)/3] + 
        I*Pi*RATIO[-6 + 84*x - 76*x^2] + Log[mu2]*
         RATIO[-2 + 12*x - 16*x^2]) + G[0, 1, 1, 0, 1, x]*
       (RATIO[-839/6 + 237*x - (233*x^2)/3] + 
        I*Pi*RATIO[-7 + 30*x - 23*x^2] + Log[mu2]*
         RATIO[-2 + 12*x - 16*x^2]) + G[1, 0, 0, 1, 0, 0, x]*
       RATIO[5 - 15*x^2] + G[1, 0, 1, 1, 0, x]*
       (RATIO[-148/3 + 130*x - (403*x^2)/6] + 
        I*Pi*RATIO[-8 + 30*x - 26*x^2] + Log[mu2]*
         RATIO[-2 + 12*x - 15*x^2]) + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[-2 - 13*x^2] + G[0, 0, 0, 0, 0, 0, x]*RATIO[5 - 10*x^2] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[10 - 8*x^2] + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-5] + I*Pi*RATIO[10 - 15*x^2] + 
        RATIO[-5/2 + 35*x - 7*x^2]) + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[-6 - 5*x^2] + G[0, 0, 0, 0, 0, 1, x]*RATIO[10 - 5*x^2] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[10 - 5*x^2] + G[1, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[3*x^2] + I*Pi*RATIO[1 + 48*x - 71*x^2] + 
        RATIO[-31/3 + 2*x - (11*x^2)/3]) + G[1, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[3*x^2] + I*Pi*RATIO[10 + 12*x - 42*x^2] + 
        RATIO[-31/3 + 2*x - (11*x^2)/3]) + 
      I*Pi^5*RATIO[-1373/2160 + (137*x)/72 - (47*x^2)/432] + 
      Pi^6*RATIO[-355199/1088640 - (263*x)/1890 + (10603*x^2)/181440] + 
      Log[mu2]^4*(RATIO[-1] + Pi^2*RATIO[1/96 + x^2/16]) + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-10 + x^2] + G[1, 0, 0, 0, 1, 0, x]*
       RATIO[-10 + x^2] + G[1, 1, 0, 0, 0, 0, x]*RATIO[6 + 5*x^2] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-2 + 7*x^2] + G[1, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[-6 + 66*x - 58*x^2] + RATIO[34/3 + 3*x - (95*x^2)/6] + 
        Log[mu2]*RATIO[-2 + 8*x^2]) + G[0, 1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[11 - 15*x^2] + RATIO[-8 - 27*x + 8*x^2] + 
        I*Pi*RATIO[-1 - 24*x + 8*x^2]) + G[1, 0, 0, 0, 0, 0, x]*
       RATIO[-5 + 10*x^2] + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-15 + 66*x - 51*x^2] + RATIO[715/6 - 127*x - 
          (133*x^2)/6] + Log[mu2]*RATIO[-2 + 10*x^2]) + 
      G[0, 0, 0, 0, 1, x]*(RATIO[-2 + 16*x - (7*x^2)/2] + 
        Log[mu2]*RATIO[-8 + 4*x^2] + I*Pi*RATIO[4 + 24*x + 12*x^2]) + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[12 - 30*x + 13*x^2] + 
      G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[-16 + 96*x - 84*x^2] + 
        RATIO[93/2 - 85*x + (23*x^2)/2] + Log[mu2]*
         RATIO[2 - 12*x + 13*x^2]) + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[2 + 24*x + 13*x^2] + Pi^4*RATIO[-721/320 - 3/(4*(-1 + x)) - 
         (365*x)/36 + (5489*x^2)/360] + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-5 + 31*x - (25*x^2)/2] + 
        Pi^2*RATIO[-25/12 - (13*x^2)/2] + RATIO[5/4 + 3/(-1 + x)^2 + 
          (37*x)/2 + (15*x^2)/4] + Log[mu2]^2*RATIO[1/2 + 6*x^2] + 
        Log[mu2]*(RATIO[-1/2 - 20*x - 2*x^2] + I*Pi*RATIO[-12 + 16*x^2])) + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-10 - 24*x + 16*x^2] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-10 - 24*x + 16*x^2] + 
      G[1, 1, 0, 0, 0, x]*(RATIO[-17 + 50*x - (75*x^2)/2] + 
        I*Pi*RATIO[-2 + 24*x + 4*x^2] + Log[mu2]*RATIO[-6 + 18*x^2]) + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[-19/3 + 38*x - (113*x^2)/3] + 
        Pi^2*RATIO[-41/6 + 31*x - (86*x^2)/3] + 
        RATIO[-1/12 - 10/x^2 - 4/x + (127*x)/6 - (25*x^2)/12] + 
        Log[mu2]^2*RATIO[1 - 6*x + 6*x^2] + Log[mu2]*
         (I*Pi*RATIO[2 - 12*x + 10*x^2] + RATIO[-7/2 - 7*x + 18*x^2])) + 
      G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[(3*x^2)/2] + 
        RATIO[-761/12 - 137/(2*x^2) + 58/x + (517*x)/3 - (284*x^2)/3] + 
        Pi^2*RATIO[-7/3 + 22*x - (107*x^2)/4] + 
        Log[mu2]*(RATIO[-13/2 + 11*x + (9*x^2)/2] + 
          I*Pi*RATIO[2 - 12*x + 10*x^2]) + 
        I*Pi*RATIO[-65/6 + 5*x + (58*x^2)/3]) + G[0, 1, 1, 1, 1, x]*
       (I*Pi*RATIO[2 + 36*x - 30*x^2] + Log[mu2]*RATIO[2 - 12*x + 13*x^2] + 
        RATIO[171 - 240*x + (39*x^2)/2]) + G[0, 1, 1, 1, x]*
       (RATIO[-41/4 - 12/x^2 + 4/x + 116*x - (185*x^2)/2] + 
        I*Pi*RATIO[83/3 - 10*x - (116*x^2)/3] + 
        Pi^2*RATIO[-37/2 + 39*x - (125*x^2)/4] + Log[mu2]^2*
         RATIO[1 - 6*x + (13*x^2)/2] + Log[mu2]*
         (I*Pi*RATIO[2 - 12*x + 10*x^2] + RATIO[-7/2 - 7*x + (39*x^2)/2])) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-16 + 21*x^2] + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[-18 + 23*x^2] + G[1, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[8 - 12*x^2] + I*Pi*RATIO[-7 - x^2] + 
        RATIO[35/2 - 50*x + 25*x^2]) + G[1, 0, 1, 0, 1, x]*
       (RATIO[-148/3 + 130*x - (403*x^2)/6] + 
        Log[mu2]*RATIO[-2 + 12*x - 15*x^2] + I*Pi*RATIO[-24*x + 26*x^2]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-12 + 72*x - 58*x^2] + 
        Log[mu2]*RATIO[2 - 12*x + 13*x^2] + RATIO[20 - 60*x + (53*x^2)/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[5*x^2] + 
        I*Pi*RATIO[9 + 18*x - 47*x^2] + RATIO[146/3 - 92*x + (161*x^2)/6]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[5*x^2] + 
        I*Pi*RATIO[-4 + 18*x - 29*x^2] + RATIO[146/3 - 92*x + (161*x^2)/6]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[x^2/2] + 
        I*Pi*RATIO[-79/6 + 107*x - (133*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
          RATIO[-1 - 2*x - (9*x^2)/2]) + RATIO[115/12 + 7/x^2 + 6/x - 30*x + 
          (341*x^2)/12] + Pi^2*RATIO[2/3 - 22*x + (117*x^2)/4]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]*(I*Pi*RATIO[-4 + 24*x - 20*x^2] + 
          RATIO[14 - 10*x - (23*x^2)/2]) + Log[mu2]^2*
         RATIO[-2 + 6*x - (9*x^2)/2] + 
        I*Pi*RATIO[-49/3 + 10*x + (55*x^2)/3] + 
        RATIO[43/2 + 28/(-1 + x) - 3/x^2 + 2/x - (49*x)/3 + (277*x^2)/12] + 
        Pi^2*RATIO[18 - 33*x + (119*x^2)/4]) + G[1, 1, 1, 1, 1, x]*
       (RATIO[-135/2 + 69*x + 21*x^2] + I*Pi*RATIO[6 - 36*x + 30*x^2]) + 
      Pi^2*RATIO[5651/384 - 10/x - (427*x)/18 + (6337*x^2)/192] + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1 - (3*x^2)/2] + 
        RATIO[28 + 4/(-1 + x) - (99*x)/2 + (37*x^2)/4] + 
        Pi^2*RATIO[7/6 + (39*x^2)/4] + Log[mu2]*(I*Pi*RATIO[6 - 12*x^2] + 
          RATIO[12 + 12*x + (27*x^2)/2]) + 
        I*Pi*RATIO[115/6 - 36*x + (209*x^2)/6]) + G[1, 1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-6*x^2] + RATIO[-73/3 + 54*x - (35*x^2)/3] + 
        I*Pi*RATIO[-3 - 30*x + 35*x^2]) + G[1, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[x^2/2] + I*Pi*RATIO[-39 + 131*x - (175*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[-4 + 12*x - 6*x^2] + 
          RATIO[-1 - 2*x - (9*x^2)/2]) + RATIO[115/12 + 7/x^2 + 6/x - 30*x + 
          (341*x^2)/12] + Pi^2*RATIO[22/3 - 45*x + (463*x^2)/12]) + 
      G[0, 1, 0, 0, x]*(RATIO[-63/2 + 2/(-1 + x) + (97*x)/3 - (281*x^2)/6] + 
        Log[mu2]^2*RATIO[-3/2 - x^2] + 
        Pi^2*RATIO[-15/4 + 16*x + (13*x^2)/6] + 
        Log[mu2]*(I*Pi*RATIO[8 - 12*x^2] + RATIO[-13/2 + 10*x + 7*x^2]) + 
        I*Pi*RATIO[205/6 - 109*x + (251*x^2)/6]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[-118/3 + 102*x - (367*x^2)/6] + 
        Pi^2*RATIO[9/2 - 16*x - (10*x^2)/3] + Log[mu2]^2*RATIO[1 - 2*x^2] + 
        Log[mu2]*(RATIO[2 - 2*x - 12*x^2] + I*Pi*RATIO[-4 + 8*x^2]) + 
        RATIO[103/3 - 2/(-1 + x) + 112/x^2 - 116/x + (64*x)/3 + 
          (263*x^2)/6]) + G[0, 0, 0, 1, 0, 1, x]*RATIO[36 - 36*x + 44*x^2] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[36 - 36*x + 44*x^2] + 
      G[0, 1, 0, 1, 1, x]*(RATIO[-559/6 + 181*x - (365*x^2)/6] + 
        Log[mu2]*RATIO[-4 + 24*x - 25*x^2] + I*Pi*RATIO[-60*x + 48*x^2]) + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[2 - 48*x + 49*x^2] + 
      G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-6*x^2] + 
        I*Pi*RATIO[11 - 66*x + 43*x^2] + RATIO[-217/2 + 117*x + 
          (103*x^2)/2]) + G[0, 0, 1, 0, 0, 1, x]*RATIO[26 - 66*x + 53*x^2] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[26 - 66*x + 53*x^2] + 
      G[1, 0, 0, 1, 1, x]*(RATIO[-11/6 + 107*x - (217*x^2)/6] + 
        Log[mu2]*RATIO[-4 + 24*x - 24*x^2] + 
        I*Pi*RATIO[14 - 60*x + 56*x^2]) + G[0, 0, 0, 1, x]*
       (RATIO[-53/4 + (-1 + x)^(-1) + (107*x)/3 - (545*x^2)/12] + 
        Pi^2*RATIO[-79/6 + 26*x - (377*x^2)/12] + 
        Log[mu2]^2*RATIO[1 - (7*x^2)/2] + Log[mu2]*
         (RATIO[-15/2 + 9*x - (9*x^2)/2] + I*Pi*RATIO[6 - 36*x + 30*x^2]) + 
        I*Pi*RATIO[25 - 122*x + 58*x^2]) + G[1, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[5 - 18*x + 13*x^2] + Log[mu2]*RATIO[2 - 12*x + 13*x^2] + 
        RATIO[207/2 - 181*x + (119*x^2)/2]) + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[13 - 66*x + 62*x^2] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[13 - 66*x + 62*x^2] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[12 - 60*x + 62*x^2] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[12 - 60*x + 62*x^2] + G[0, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-20 + 36*x - 36*x^2] + Log[mu2]*
         RATIO[12 - 36*x + 33*x^2] + RATIO[69/2 - 147*x + 66*x^2]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[2 - 12*x + 13*x^2] + 
        RATIO[207/2 - 181*x + (119*x^2)/2] + 
        I*Pi*RATIO[14 - 72*x + 66*x^2]) + G[1, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-6*x^2] + RATIO[-73/3 + 54*x - (35*x^2)/3] + 
        I*Pi*RATIO[-7 - 42*x + 67*x^2]) + G[0, 0, 0, 1, 0, x]*
       (RATIO[-2 + 16*x - (7*x^2)/2] + Log[mu2]*RATIO[-8 + 4*x^2] + 
        I*Pi*RATIO[12 - 36*x + 69*x^2]) + G[0, 0, 1, 0, 0, x]*
       (RATIO[-25 + 9*x - (19*x^2)/2] + Log[mu2]*RATIO[2 - 6*x^2] + 
        I*Pi*RATIO[10 - 66*x + 70*x^2]) + G[0, 0, 1, 0, x]*
       (RATIO[-53/4 + (-1 + x)^(-1) + (107*x)/3 - (545*x^2)/12] + 
        Pi^2*RATIO[-53/6 + 47*x - (161*x^2)/4] + Log[mu2]^2*
         RATIO[1 - (7*x^2)/2] + Log[mu2]*(RATIO[-15/2 + 9*x - (9*x^2)/2] + 
          I*Pi*RATIO[8 - 12*x + 2*x^2]) + 
        I*Pi*RATIO[146/3 - 169*x + (425*x^2)/6]) + G[0, 0, 1, 1, 1, x]*
       (RATIO[-223/2 + 207*x - 55*x^2] + Log[mu2]*RATIO[-4 + 24*x - 26*x^2] + 
        I*Pi*RATIO[26 - 84*x + 74*x^2]) + G[1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-3 + 18*x - (39*x^2)/2] + Log[mu2]^2*
         RATIO[-1 + 6*x - (13*x^2)/2] + 
        Pi^2*RATIO[19/2 - 39*x + (125*x^2)/4] + 
        I*Pi*RATIO[33 - 94*x + 61*x^2] + RATIO[-39/2 + 155/(2*x^2) - 54/x - 
          (165*x)/2 + (163*x^2)/2]) + G[0, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-14 - 6*x^2] + Log[mu2]*RATIO[4 - 12*x + 15*x^2] + 
        RATIO[487/6 - 187*x + (509*x^2)/6]) + G[0, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[4 - 12*x + 15*x^2] + I*Pi*RATIO[-6 - 42*x + 32*x^2] + 
        RATIO[487/6 - 187*x + (509*x^2)/6]) + G[1, 1, 0, 0, 1, 1, x]*
       RATIO[-5 - 66*x + 92*x^2] + G[1, 0, 1, 0, 1, 1, x]*
       RATIO[16 - 102*x + 99*x^2] + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[-35 + 74*x - 36*x^2] + Log[mu2]*
         (I*Pi*RATIO[-4 + 24*x - 20*x^2] + RATIO[19/2 - 15*x - 2*x^2]) + 
        Pi^2*RATIO[37/3 - 24*x + (167*x^2)/6] + 
        RATIO[292/3 + 9/x^2 - 2/x - (417*x)/2 + (305*x^2)/3]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[-67/6 + 95*x - (611*x^2)/6] + 
        Log[mu2]*(I*Pi*RATIO[-4 + 12*x - 6*x^2] + 
          RATIO[19/2 - 15*x - 2*x^2]) + 
        Pi^2*RATIO[55/6 - 61*x + (97*x^2)/2] + 
        RATIO[292/3 + 9/x^2 - 2/x - (417*x)/2 + (305*x^2)/3]) + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[38 - 120*x + 102*x^2] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[38 - 120*x + 102*x^2] + 
      G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[(3*x^2)/2] + 
        RATIO[-761/12 - 137/(2*x^2) + 58/x + (517*x)/3 - (284*x^2)/3] + 
        Pi^2*RATIO[-55/6 + 59*x - (569*x^2)/12] + 
        Log[mu2]*(RATIO[-13/2 + 11*x + (9*x^2)/2] + 
          I*Pi*RATIO[2 - 12*x + 10*x^2]) + 
        I*Pi*RATIO[-23/2 - 53*x + (231*x^2)/2]) + G[1, 0, 1, 1, 0, 1, x]*
       RATIO[30 - 132*x + 117*x^2] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[30 - 132*x + 117*x^2] + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[56 - 150*x + 118*x^2] + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[20 - 132*x + 120*x^2] + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[22 - 132*x + 139*x^2] + G[1, 1, 1, 1, 1, 1, x]*
       RATIO[38 - 168*x + 145*x^2] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[44 - 192*x + 168*x^2] + G[0, 0, 1, 1, 1, 1, x]*
       RATIO[96 - 228*x + 201*x^2] + 
      (RATIO[-653/12 - 9/(-1 + x) + (1579*x)/12 - (649*x^2)/12] + 
        I*Pi^3*RATIO[25/3 - 8*x + (29*x^2)/3] + 
        Pi^2*RATIO[233/8 - (397*x)/6 + (65*x^2)/4] + 
        I*Pi*RATIO[-55/4 + 31/(-1 + x) - (287*x)/6 + (301*x^2)/3])*Zeta[3] + 
      RATIO[67/2 - 69*x + (143*x^2)/2]*Zeta[3]^2 + 
      Log[mu2]^3*(RATIO[-3] + Pi^2*RATIO[-3/16 + (3*x^2)/8] + 
        RATIO[3]*Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-x^2/2] + 
        I*Pi*RATIO[-173/6 - 2/(-1 + x) + 93/(2*x^2) - 60/x + (590*x)/3 - 
           (311*x^2)/6] + I*Pi^3*RATIO[1/3 + 7*x - (53*x^2)/6] + 
        Log[mu2]*(I*Pi*RATIO[-4 + 10*x - 9*x^2] + 
          Pi^2*RATIO[-1/3 + 2*x - (13*x^2)/12] + RATIO[1/4 + 3/x^2 - 2/x + 
            3*x - x^2]) + Log[mu2]^2*(I*Pi*RATIO[1 - 2*x^2] + 
          RATIO[1/4 + x/2 - (3*x^2)/4]) + 
        Pi^2*RATIO[1571/72 - (551*x)/12 + (781*x^2)/72] + 
        RATIO[91 + 45/(2*x^2) - 173/(3*x) - 164*x + (1451*x^2)/12] + 
        RATIO[5 + 54*x - 85*x^2]*Zeta[3]) + G[0, 1, 1, x]*
       (Log[mu2]^3*RATIO[-x^2/2] + I*Pi*RATIO[859/12 - 70*x + (13*x^2)/6] + 
        Log[mu2]^2*(RATIO[-5 + 7*x - (11*x^2)/4] + 
          I*Pi*RATIO[1 - 6*x + 5*x^2]) + 
        I*Pi^3*RATIO[-4/3 - 6*x + (19*x^2)/3] + 
        Log[mu2]*(RATIO[-31/2 + 3/x^2 - 2/x + (45*x)/2 - 7*x^2] + 
          Pi^2*RATIO[-1/3 + 2*x - (13*x^2)/12] + 
          I*Pi*RATIO[-4 - 8*x + 12*x^2]) + 
        Pi^2*RATIO[905/18 - (613*x)/6 + (3349*x^2)/72] + 
        RATIO[-625/8 + 25/(2*x^2) - 29/x - (281*x)/6 + 175*x^2] + 
        RATIO[-11 + 42*x - 47*x^2]*Zeta[3]) + G[0, 0, 0, x]*
       (I*Pi*RATIO[-15/4 + 3/(-1 + x)^2 + 7/(-1 + x) + (451*x)/6 - 
           (152*x^2)/3] + Log[mu2]*(Pi^2*RATIO[(-13*x^2)/4] + 
          I*Pi*RATIO[-3/2 - 12*x - 15*x^2] + RATIO[33/4 + 6/(-1 + x) + 21*x - 
            9*x^2]) + I*Pi^3*RATIO[1/12 - (16*x^2)/3] + 
        Log[mu2]^2*(RATIO[13/4 - x/2 - (17*x^2)/4] + 
          I*Pi*RATIO[9/2 - 2*x^2]) + Log[mu2]^3*RATIO[1 - (3*x^2)/2] + 
        Pi^2*RATIO[-59/24 + (3*x)/4 + (275*x^2)/24] + 
        RATIO[7/8 + 3/(2*(-1 + x)) + (49*x)/2 + (31*x^2)/2] + 
        RATIO[-10 - 20*x^2]*Zeta[3]) + G[1, 0, 1, x]*
       (Log[mu2]^3*RATIO[-x^2/2] + I*Pi^3*RATIO[-5/6 + 7*x - (37*x^2)/6] + 
        Log[mu2]^2*(RATIO[1/4 + x/2 - (3*x^2)/4] + 
          I*Pi*RATIO[1 - 6*x + 5*x^2]) + Log[mu2]*
         (Pi^2*RATIO[-1/3 + 2*x - (13*x^2)/12] + RATIO[1/4 + 3/x^2 - 2/x + 
            3*x - x^2] + I*Pi*RATIO[-4 - 8*x + 12*x^2]) + 
        I*Pi*RATIO[39/4 - (35*x)/6 + (76*x^2)/3] + 
        Pi^2*RATIO[2699/72 - (1115*x)/12 + (3325*x^2)/72] + 
        RATIO[91 + 45/(2*x^2) - 173/(3*x) - 164*x + (1451*x^2)/12] + 
        RATIO[10 - 14*x^2]*Zeta[3]) + G[0, 0, 1, x]*(Log[mu2]^3*RATIO[x^2] + 
        RATIO[653/24 + 49/(3*(-1 + x)) + 7/x + (319*x)/6 - (381*x^2)/4] + 
        Pi^2*RATIO[-2803/72 + (1201*x)/12 - (1693*x^2)/36] + 
        I*Pi*RATIO[20 + 29/(-1 + x) - 3/x^2 + 2/x + (53*x)/6 - (43*x^2)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 + 6*x - 5*x^2] + 
          RATIO[9/4 - x/2 + (7*x^2)/2]) + 
        I*Pi^3*RATIO[25/6 - 7*x + (41*x^2)/6] + 
        Log[mu2]*(I*Pi*RATIO[11 - 2*x - 9*x^2] + 
          Pi^2*RATIO[4/3 - 4*x + (13*x^2)/6] + RATIO[47/4 - (21*x)/2 + 
            8*x^2]) + RATIO[18 + 2*x^2]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[1 - 3/(2*x)] + RATIO[-411/64 + x/8] + 
        Pi^4*RATIO[-79/960 - (11*x)/60 + (5*x^2)/16] + 
        I*Pi^3*RATIO[5/12 + x/3 + (3*x^2)/4] + 
        Pi^2*RATIO[-47/96 - (5*x)/24 + (11*x^2)/8] + 
        (RATIO[45/4 - 5*x + 2*x^2] + I*Pi*RATIO[1 - 6*x + 7*x^2])*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^3*RATIO[x^2] + RATIO[-233/6 + 22/(3*(-1 + x)) + 
          112/x + (137*x)/2 - (247*x^2)/6] + 
        Pi^2*RATIO[-353/36 + 4*x - (251*x^2)/18] + 
        Log[mu2]^2*(RATIO[-2 - x + (3*x^2)/2] + I*Pi*RATIO[-1 + 2*x^2]) + 
        I*Pi^3*RATIO[-7/6 + 4*x^2] + Log[mu2]*(Pi^2*RATIO[-2/3 + (7*x^2)/6] + 
          RATIO[-1 - 12*x + 2*x^2] + I*Pi*RATIO[7 + 8*x + 12*x^2]) + 
        I*Pi*RATIO[439/12 + 4/(-1 + x) + 7/x^2 + 6/x - (183*x)/2 + 
           (119*x^2)/3] + RATIO[-18 + 38*x^2]*Zeta[3]) + 
      G[1, 1, 1, x]*(RATIO[51/4 - 22/x^2 + 139/(6*x) + (351*x)/2 - 
          (602*x^2)/3] + Pi^2*RATIO[-441/8 + (1237*x)/12 - (281*x^2)/6] + 
        Log[mu2]*(RATIO[39/4 - (33*x)/2] + I*Pi*RATIO[-3 + 18*x - 15*x^2]) + 
        I*Pi*RATIO[-439/6 + 9/x^2 + 4/x + (220*x)/3 - (79*x^2)/6] + 
        I*Pi^3*RATIO[-1 + 6*x - (19*x^2)/3] + Log[mu2]^2*
         (RATIO[13/4 - (11*x)/2] + I*Pi*RATIO[-1 + 6*x - 5*x^2]) + 
        RATIO[3 - 42*x + 53*x^2]*Zeta[3]) + G[0, 1, 0, x]*
       (Log[mu2]^3*RATIO[x^2] + RATIO[653/24 + 49/(3*(-1 + x)) + 7/x + 
          (319*x)/6 - (381*x^2)/4] + Pi^2*RATIO[-1183/72 + (167*x)/4 - 
           (197*x^2)/18] + Log[mu2]^2*(I*Pi*RATIO[-3/2 + 2*x^2] + 
          RATIO[9/4 - x/2 + (7*x^2)/2]) + 
        I*Pi^3*RATIO[-5/4 - 7*x + (19*x^2)/2] + 
        Log[mu2]*(Pi^2*RATIO[1/3 - 2*x + (5*x^2)/3] + 
          RATIO[47/4 - (21*x)/2 + 8*x^2] + I*Pi*RATIO[15/2 - 6*x + 12*x^2]) + 
        I*Pi*RATIO[931/12 + 2/(-1 + x) + 9/x^2 - 2/x - (560*x)/3 + 
           (377*x^2)/6] + RATIO[1 - 54*x + 73*x^2]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[x^2/8] + Log[mu2]^3*RATIO[(3*x^2)/4] + 
        I*Pi*RATIO[209/2 - 4/x^2 - 63/(2*x) + (37*x)/4 - (301*x^2)/4] + 
        I*Pi^3*RATIO[-49/18 + 15*x - (703*x^2)/36] + 
        Log[mu2]^2*(Pi^2*RATIO[1/6 - x + (13*x^2)/24] + 
          I*Pi*RATIO[7/2 - 5*x + (3*x^2)/2] + RATIO[1/4 - 3/(2*x^2) + 
            x^(-1) - (3*x)/4 + (11*x^2)/4]) + 
        Pi^4*RATIO[197/120 - (199*x)/20 + (3151*x^2)/480] + 
        Pi^2*RATIO[3787/72 + 257/(12*x^2) - 41/(2*x) - (7781*x)/72 + 
           (7607*x^2)/144] + RATIO[1811/24 + 49/(12*x^2) - 73/(4*x) - 
          (3077*x)/24 + (6337*x^2)/96] + 
        (RATIO[-301/6 + 55*x + (169*x^2)/6] + 
          I*Pi*RATIO[21 - 102*x + 63*x^2])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[1/2 - 3*x + (17*x^2)/8] + 
          I*Pi*RATIO[21/2 - 15*x + (9*x^2)/2] + RATIO[3/4 - 9/(2*x^2) + 3/x - 
            (9*x)/4 + (9*x^2)/2] + RATIO[-6*x^2]*Zeta[3])) + 
      G[0, 0, x]*(I*Pi*RATIO[71/6 + 89/(6*(-1 + x)) + 7/x + (1025*x)/12 - 
           (301*x^2)/4] + Pi^4*RATIO[-37/60 - (91*x^2)/288] + 
        Log[mu2]^4*RATIO[-1/2 + x^2/8] + Log[mu2]^3*(I*Pi*RATIO[-1] + 
          RATIO[-5/2 + x + (3*x^2)/4]) + Log[mu2]^2*
         (Pi^2*RATIO[1/12 + (25*x^2)/24] + I*Pi*RATIO[-2 + 2*x + (3*x^2)/2] + 
          RATIO[-31/4 - (-1 + x)^(-1) + (3*x)/4 + (11*x^2)/4]) + 
        I*Pi^3*RATIO[-1/3 + (13*x)/3 + (11*x^2)/4] + 
        Pi^2*RATIO[-23/24 - (-1 + x)^(-2) - 31/(6*(-1 + x)) - (2431*x)/72 + 
           (4169*x^2)/144] + RATIO[529/8 + 29/(-1 + x) + (23*x)/24 + 
          (6337*x^2)/96] + (I*Pi*RATIO[10 - 30*x^2] + 
          RATIO[-25 + 54*x - (19*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-7/6 + (4*x^2)/3] + 
          Pi^2*RATIO[19/6 - (5*x)/6 + (79*x^2)/24] + 
          RATIO[-65/4 - 3/(-1 + x) + (31*x)/4 + (9*x^2)/2] + 
          I*Pi*RATIO[9/2 + 4/(-1 + x) + 12*x + (9*x^2)/2] + 
          RATIO[8 - 18*x^2]*Zeta[3])) + G[0, 1, x]*
       (Log[mu2]^4*RATIO[-x^2/8] + RATIO[-1279/24 + 49/(2*x) + (509*x)/8 - 
          (6337*x^2)/96] + Pi^2*RATIO[-9553/144 - 5/(-1 + x) - 6/x^2 + 2/x + 
           (1387*x)/12 - (7535*x^2)/144] + 
        Pi^4*RATIO[-509/360 + (199*x)/20 - (3151*x^2)/480] + 
        Log[mu2]^3*RATIO[-1/4 - x/2 - (3*x^2)/4] + 
        Log[mu2]^2*(RATIO[-19/8 - (11*x^2)/4] + 
          I*Pi*RATIO[-7/2 + 5*x - (3*x^2)/2] + 
          Pi^2*RATIO[-1/3 + x - (13*x^2)/24]) + 
        I*Pi^3*RATIO[103/12 - (167*x)/6 + (71*x^2)/4] + 
        I*Pi*RATIO[-677/12 + 49/(3*(-1 + x)) + 25/(2*x^2) - 19/x + 
           (43*x)/12 + (301*x^2)/4] + (I*Pi*RATIO[-23 + 102*x - 63*x^2] + 
          RATIO[52 - 46*x - (15*x^2)/2])*Zeta[3] + 
        Log[mu2]*(RATIO[-11/2 + 3/x - (11*x)/4 - (9*x^2)/2] + 
          I*Pi*RATIO[-17/2 + 3/x^2 - 2/x + 12*x - (9*x^2)/2] + 
          Pi^2*RATIO[19/24 + (11*x)/12 - (35*x^2)/24] + 
          I*Pi^3*RATIO[1/3 - (2*x^2)/3] + RATIO[-2 + 12*x^2]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[-x^2/8] + RATIO[-1279/24 + 49/(2*x) + 
          (509*x)/8 - (6337*x^2)/96] + Pi^2*RATIO[-1297/144 - (-1 + x)^(-1) - 
           5/x^2 - 5/(3*x) + (251*x)/12 - (3521*x^2)/144] + 
        Log[mu2]^3*RATIO[-1/4 - x/2 - (3*x^2)/4] + 
        Log[mu2]^2*(RATIO[-19/8 - (11*x^2)/4] + 
          I*Pi*RATIO[-5/2 - 2*x - (3*x^2)/2] + 
          Pi^2*RATIO[1/6 - (7*x^2)/24]) + 
        I*Pi^3*RATIO[37/18 - (53*x)/6 + (19*x^2)/36] + 
        Pi^4*RATIO[16/45 - (11*x)/30 + (271*x^2)/288] + 
        I*Pi*RATIO[140/3 + 22/(3*(-1 + x)) + 45/(2*x^2) + 172/(3*x) - 
           (393*x)/4 + (301*x^2)/4] + (RATIO[205/6 - 75*x - (43*x^2)/6] + 
          I*Pi*RATIO[-8 - 12*x + 44*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-11/2 + 3/x^2 - 2/x - 9*x - (9*x^2)/2] + 
          RATIO[-11/2 + 3/x - (11*x)/4 - (9*x^2)/2] + 
          Pi^2*RATIO[55/24 - (25*x)/12 - (17*x^2)/24] + 
          I*Pi^3*RATIO[1/3 - (2*x^2)/3] + RATIO[-2 + 12*x^2]*Zeta[3])) + 
      (RATIO[467/12 - (177*x)/2 + (1177*x^2)/12] + 
        I*Pi*RATIO[-5/2 - 192*x + (417*x^2)/2])*Zeta[5] + 
      Log[mu2]*(I*Pi*RATIO[3 - 9/(2*x)] + RATIO[-617/64 + (3*x)/8] + 
        Pi^4*RATIO[-389/960 - (11*x)/20 + (19*x^2)/16] + 
        Pi^2*RATIO[-53/32 - (5*x)/8 + (9*x^2)/4] + 
        I*Pi^3*RATIO[5/4 + x + (9*x^2)/4] + (Pi^2*RATIO[1/6 - 3*x^2] + 
          RATIO[77/4 - 15*x + 6*x^2] + I*Pi*RATIO[3 - 18*x + 21*x^2])*
         Zeta[3] + RATIO[30]*Zeta[5]) + 
      G[1, x]*(I*Pi*RATIO[275/12 + 49/(12*x^2) + 7/(4*x) - (649*x)/12] + 
        Log[mu2]^4*RATIO[1/16 + x/8] + Log[mu2]^3*RATIO[3/8 + (3*x)/4] + 
        RATIO[-357/64 - 239/(12*x) + (3337*x)/96] + 
        Pi^2*RATIO[-18637/288 - 9/x^2 + 92/(3*x) + (10441*x)/144 - 
           (1759*x^2)/72] + Pi^4*RATIO[-12031/2880 + (9113*x)/1440 - 
           (25*x^2)/16] + I*Pi^5*RATIO[-13/60 - x/12 + (43*x^2)/45] + 
        I*Pi^3*RATIO[155/24 + 1/(3*(-1 + x)) - 13/(2*x^2) + 23/(2*x) - 
           (296*x)/9 + (245*x^2)/36] + 
        (Pi^2*RATIO[-1/6 + 6*x - (131*x^2)/6] + 
          I*Pi*RATIO[-317/6 + 79*x - (47*x^2)/3] + 
          RATIO[117/2 - 2/(-1 + x) - 2/x - (221*x)/3 + (224*x^2)/3])*
         Zeta[3] + Log[mu2]*(I*Pi*RATIO[-3 - 9/(2*x^2) + 3/x + (9*x)/2] + 
          RATIO[3/4 - 9/(2*x) + (21*x)/2] + 
          Pi^2*RATIO[-39/16 + (29*x)/8 - x^2] + I*Pi^3*RATIO[-1/2 + x^2] + 
          RATIO[-6*x - 9*x^2]*Zeta[3]) + Log[mu2]^2*
         (I*Pi*RATIO[-1 - 3/(2*x^2) + x^(-1) + (3*x)/2] + 
          RATIO[7/8 - 3/(2*x) + (19*x)/4] + 
          Pi^2*RATIO[-43/48 + (25*x)/24 - x^2/3] + 
          I*Pi^3*RATIO[-1/6 + x^2/3] + RATIO[1 - 3*x^2]*Zeta[3]) + 
        RATIO[-16 + 15*x - 13*x^2]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[1/8] + RATIO[91/32 - (3337*x)/96] + 
        Log[mu2]^4*(I*Pi*RATIO[1/8] + RATIO[7/8 - x/8]) + 
        I*Pi*RATIO[2681/96 + 29/(-1 + x) + 49/(2*x) + (323*x)/6] + 
        I*Pi^3*RATIO[35/16 - 1/(2*(-1 + x)) + (80*x)/9 - (443*x^2)/36] + 
        I*Pi^5*RATIO[-43/1440 + x/12 - (43*x^2)/45] + 
        Log[mu2]^3*(I*Pi*RATIO[3/4] + RATIO[29/8 - (3*x)/4] + 
          Pi^2*RATIO[-1/24 - x^2/4]) + Pi^4*RATIO[-2957/1440 + (271*x)/160 + 
           (29*x^2)/90] + Pi^2*RATIO[-2/3 - 37/(3*(-1 + x)) - 5/x - 
           (5977*x)/144 + (835*x^2)/72] + 
        (RATIO[-40 + 3/(-1 + x) + (356*x)/3 - (266*x^2)/3] + 
          I*Pi*RATIO[-55/2 + 56*x - 12*x^2] + 
          Pi^2*RATIO[10 - 6*x + (149*x^2)/6])*Zeta[3] + 
        Log[mu2]^2*(RATIO[73/8 - (19*x)/4] + 
          I*Pi*RATIO[3/4 - (-1 + x)^(-1) - (3*x)/2] + 
          Pi^2*RATIO[-5/12 + (5*x)/24 - (25*x^2)/24] + 
          I*Pi^3*RATIO[7/24 - x^2/3] + RATIO[-8 + 3*x^2]*Zeta[3]) + 
        Log[mu2]*(RATIO[483/32 - (43*x)/4] + 
          I*Pi*RATIO[-7/2 - 3/(-1 + x) + 3/x - (9*x)/2] + 
          I*Pi^3*RATIO[13/24 - (2*x)/3 - (5*x^2)/2] + 
          Pi^2*RATIO[-53/24 + (13*x)/24 - (5*x^2)/2] + 
          Pi^4*RATIO[79/480 + (11*x)/30 - (5*x^2)/8] + 
          (I*Pi*RATIO[-8 + 12*x - 14*x^2] + RATIO[-33/2 + 16*x + 5*x^2])*
           Zeta[3]) + RATIO[-15*x + 13*x^2]*Zeta[5]))/Nc^3 + 
    (Log[mu2]^6*RATIO[1/8] + Log[mu2]^5*(I*Pi*RATIO[1/8] + RATIO[91/144]) + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[11 - 48*x] + G[0, 1, 0, 0, 1, 0, x]*
       RATIO[11 - 48*x] + I*Pi*RATIO[167/72 - 2293/(24*x) + (35*x)/24] + 
      RATIO[-301451/5184 + (403*x)/72] + G[1, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-2*x^2] + I*Pi*RATIO[-32 + 138*x - 117*x^2] + 
        RATIO[-124/3 + 151*x - (289*x^2)/3]) + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[27 + 78*x - 93*x^2] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[-27 + 120*x - 93*x^2] + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[-22 + 108*x - 84*x^2] + G[1, 1, 1, 0, 1, 1, x]*
       RATIO[-16 + 96*x - 74*x^2] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[-38 + 132*x - 72*x^2] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[-38 + 132*x - 72*x^2] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[-22 + 96*x - 61*x^2] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[-22 + 96*x - 61*x^2] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-54 + 84*x - 55*x^2] + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[29 - 53*x^2] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[19 + 12*x - 48*x^2] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[28 - 43*x^2] + G[1, 1, 0, 0, 0, 0, x]*RATIO[24 - 42*x^2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-12 + 60*x - 41*x^2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-55 + 30*x - 36*x^2] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-5 + 42*x - 36*x^2] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[11 + 24*x - 34*x^2] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[-10 + 30*x - 31*x^2] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-10 + 30*x - 31*x^2] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[2 - 28*x^2] + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[-5 + 30*x - 20*x^2] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[14 - 18*x^2] + G[0, 1, 1, 1, 0, 1, x]*RATIO[17 + 6*x - 12*x^2] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[17 + 6*x - 12*x^2] + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-2*x^2] + 
        RATIO[-124/3 + 151*x - (289*x^2)/3] + 
        I*Pi*RATIO[1 + 12*x - 12*x^2]) + G[1, 0, 0, 0, 0, 1, x]*
       RATIO[-15 - 9*x^2] + G[1, 0, 0, 0, 1, 0, x]*RATIO[-15 - 9*x^2] + 
      I*Pi^3*RATIO[7829/432 + 227/(36*(-1 + x)) - 25/(4*x) + (1480*x)/27 - 
         (409*x^2)/48] + G[0, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[-8 + 126*x - 112*x^2] + RATIO[-262/3 + 196*x - 
          (619*x^2)/6] + Log[mu2]*RATIO[2 - 7*x^2]) + 
      G[0, 1, 1, 0, 1, x]*(RATIO[-262/3 + 196*x - (619*x^2)/6] + 
        I*Pi*RATIO[-28 + 48*x - 21*x^2] + Log[mu2]*RATIO[2 - 7*x^2]) + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-9 + 6*x - 4*x^2] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[-9 + 6*x - 4*x^2] + 
      G[0, 0, 0, 0, 0, x]*(I*Pi*RATIO[15 - 27*x^2] + 
        Log[mu2]*RATIO[-10 - 10*x^2] + RATIO[-175/6 + 19*x - (23*x^2)/6]) + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[21 - 18*x - 2*x^2] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[21 - 18*x - 2*x^2] + 
      Pi^6*RATIO[-16363/19440 + (107*x)/135 - (11*x^2)/10] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-16 + 48*x - x^2] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-16 + 48*x - x^2] + 
      Log[mu2]^4*(RATIO[41/144] + I*Pi*RATIO[3/4] + 
        Pi^2*RATIO[-1/24 - x^2/4]) + G[0, 0, 0, 0, 0, 1, x]*RATIO[11 + x^2] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[11 + x^2] + 
      I*Pi^5*RATIO[-139/2160 - 1/(30*(-1 + x)^2) + 1/(15*(-1 + x)) - 
         (17*x)/15 + (3943*x^2)/2160] + G[1, 1, 1, 1, 0, 1, x]*
       RATIO[3 - 6*x + 3*x^2] + G[1, 1, 1, 1, 1, 0, x]*
       RATIO[3 - 6*x + 3*x^2] + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[15 + 18*x + 5*x^2] + G[0, 0, 0, 1, 1, 0, x]*
       RATIO[15 + 18*x + 5*x^2] + G[0, 0, 0, 1, x]*
       (RATIO[-107/9 - 13/(2*(-1 + x)) + (463*x)/3 - (1328*x^2)/9] + 
        I*Pi*RATIO[26 - 34*x - (65*x^2)/6] + 
        Log[mu2]*(RATIO[14/3 + 20*x - (88*x^2)/3] + I*Pi*RATIO[1 - 6*x^2]) + 
        Log[mu2]^2*RATIO[-3/2 - (7*x^2)/2] + 
        Pi^2*RATIO[-7/4 - 21*x + (73*x^2)/12]) + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-1 - 6*x + 8*x^2] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-1 - 6*x + 8*x^2] + G[0, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-33 + 48*x - 42*x^2] + Log[mu2]*RATIO[7 - 11*x^2] + 
        RATIO[341/6 - 74*x + 10*x^2]) + G[1, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-4*x^2] + I*Pi*RATIO[-4 + 24*x - 47*x^2] + 
        RATIO[125/3 - 14*x + (67*x^2)/6]) + G[1, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-4*x^2] + I*Pi*RATIO[23 - 18*x - 34*x^2] + 
        RATIO[125/3 - 14*x + (67*x^2)/6]) + G[1, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[9] + RATIO[-17/3 - 15*x - (107*x^2)/6] + 
        I*Pi*RATIO[-18 + 15*x^2]) + G[1, 1, 0, 0, x]*
       (RATIO[-557/36 + 11/(2*(-1 + x)) + 93/x^2 - 80/x + (673*x)/6 - 
          (337*x^2)/2] + I*Pi*RATIO[-284/3 + 143*x - (199*x^2)/6] + 
        Pi^2*RATIO[139/12 - 42*x + (19*x^2)/6] + Log[mu2]^2*
         RATIO[-3/2 + 9*x^2] + Log[mu2]*(RATIO[31/6 - 14*x - (124*x^2)/3] + 
          I*Pi*RATIO[-6 + 20*x^2])) + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[7 - 18*x + 20*x^2] + G[0, 0, 0, 1, 0, 0, x]*
       RATIO[-10 + 22*x^2] + G[1, 1, 0, 1, x]*
       (RATIO[-571/12 - 53/x^2 + 21/x + (339*x)/2 - (301*x^2)/4] + 
        I*Pi*RATIO[-211/3 + 1/(2*x^2) + x^(-1) + 133*x - (277*x^2)/6] + 
        Pi^2*RATIO[43/12 + 23*x - (373*x^2)/12] + 
        Log[mu2]^2*RATIO[-1/2 - (11*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[6 - 24*x + 10*x^2] + 
          RATIO[1/2 + 6*x + (137*x^2)/6])) + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[-12 + 23*x^2] + G[1, 1, 0, 1, 0, x]*
       (RATIO[-334/3 + 153*x - (251*x^2)/6] + Log[mu2]*RATIO[4 - 10*x^2] + 
        I*Pi*RATIO[-11 - 6*x + 23*x^2]) + G[1, 0, 0, 0, 0, 0, x]*
       RATIO[-12 + 24*x^2] + G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[96*x - 99*x^2] + 
        Log[mu2]*RATIO[-6 + 5*x^2] + RATIO[-19/3 - 6*x + (82*x^2)/3]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[66 - 42*x + 31*x^2] + 
      G[1, 1, 0, 1, 1, x]*(RATIO[81/2 + 1/(2*x^2) + x^(-1) - 26*x - 
          (163*x^2)/6] + I*Pi*RATIO[-18 + 42*x - 14*x^2] + 
        Log[mu2]*RATIO[3 - 24*x + 31*x^2]) + G[0, 0, 1, 0, x]*
       (RATIO[-107/9 - 13/(2*(-1 + x)) + (463*x)/3 - (1328*x^2)/9] + 
        Pi^2*RATIO[-167/12 + 89*x - (295*x^2)/4] + 
        Log[mu2]*(RATIO[14/3 + 20*x - (88*x^2)/3] + I*Pi*RATIO[3 - 6*x^2]) + 
        Log[mu2]^2*RATIO[-3/2 - (7*x^2)/2] + 
        I*Pi*RATIO[253/3 + 1/(2*(-1 + x)^2) - (-1 + x)^(-1) - 168*x + 
           (187*x^2)/6]) + Pi^2*RATIO[493949/7776 + 67/(24*x) - (3173*x)/54 + 
         (42971*x^2)/1296] + G[0, 0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-10 + 36*x - 33*x^2] + 
        RATIO[-271/6 + 65*x + (49*x^2)/2] + I*Pi*RATIO[15 - 36*x + 34*x^2]) + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-41 - 30*x + 36*x^2] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-41 - 30*x + 36*x^2] + 
      G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[x^2] + 
        Pi^2*RATIO[-35/6 - (11*x^2)/6] + RATIO[1015/18 + 9/(2*(-1 + x)^2) + 
          35/(-1 + x) - 106*x + (13*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[-13 + 4*x^2] + RATIO[137/6 - 28*x + 
            (95*x^2)/3]) + I*Pi*RATIO[-251/6 + 11*x + (109*x^2)/3]) + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[5 - 42*x + 37*x^2] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-6 - 12*x + 37*x^2] + 
      G[0, 1, 0, 1, 1, x]*(RATIO[-323/3 + 182*x - 90*x^2] + 
        Log[mu2]*RATIO[-4 + 12*x - 12*x^2] + 
        I*Pi*RATIO[-13 - 54*x + 38*x^2]) + G[0, 0, 0, 1, 0, x]*
       (RATIO[-71/2 + 20*x + (17*x^2)/2] + Log[mu2]*RATIO[-3 + 12*x^2] + 
        I*Pi*RATIO[2 + 18*x + 39*x^2]) + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[-8 - 60*x + 42*x^2] + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[13 - 24*x + 49*x^2] + G[1, 0, 1, 1, 1, x]*
       (RATIO[-173/6 - 1/(2*x^2) - x^(-1) + 159*x - (973*x^2)/6] + 
        I*Pi*RATIO[-8 + 12*x - x^2] + Log[mu2]*RATIO[7 - 48*x + 50*x^2]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[1 + 48*x - 31*x^2] + 
        Log[mu2]*RATIO[-7 + 12*x^2] + RATIO[23/2 + 4*x + 50*x^2]) + 
      Pi^4*RATIO[-50917/15552 + 209/(240*(-1 + x)) - (1915*x)/48 + 
         (217783*x^2)/4320] + G[0, 0, 1, 0, 0, 0, x]*RATIO[-39 + 51*x^2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[23 - 84*x + 51*x^2] + 
      G[0, 1, 1, 1, 1, x]*(RATIO[539/6 - 109*x - (38*x^2)/3] + 
        I*Pi*RATIO[19 + 5*x^2] + Log[mu2]*RATIO[7 - 48*x + 53*x^2]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[37 + 30*x - 94*x^2] + 
        Log[mu2]*RATIO[-1 - x^2] + RATIO[299/3 - 150*x + (164*x^2)/3]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[17 + 6*x - 41*x^2] + 
        Log[mu2]*RATIO[-1 - x^2] + RATIO[299/3 - 150*x + (164*x^2)/3]) + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-43 + 55*x^2] + G[0, 0, 1, 0, 0, 1, x]*
       RATIO[40 - 96*x + 56*x^2] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[40 - 96*x + 56*x^2] + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-16 + 132*x - 117*x^2] + Log[mu2]*RATIO[-7 + 8*x^2] + 
        RATIO[167/6 - 114*x + (113*x^2)/2]) + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[8 - 84*x + 58*x^2] + G[0, 1, 0, 0, 0, x]*
       (RATIO[31 - 1/(2*(-1 + x)^2) + (-1 + x)^(-1) - 15*x - 83*x^2] + 
        Log[mu2]*RATIO[6 + 3*x^2] + I*Pi*RATIO[-26 - 48*x + 58*x^2]) + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-1 + 13*x^2] + 
        I*Pi*RATIO[11 - 36*x + 28*x^2] + RATIO[63 - 157*x + (182*x^2)/3]) + 
      G[0, 0, 0, 0, 1, x]*(RATIO[-71/2 + 20*x + (17*x^2)/2] + 
        Log[mu2]*RATIO[-3 + 12*x^2] + I*Pi*RATIO[21 - 24*x + 62*x^2]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[1 - 6*x^2] + 
        I*Pi*RATIO[95/6 - 12*x + (16*x^2)/3] + Pi^2*RATIO[5 + (28*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[11 - 16*x^2] + RATIO[-121/6 + 17*x + 12*x^2]) + 
        RATIO[421/18 + 11/(2*(-1 + x)) + (47*x)/2 + (147*x^2)/2]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[6*x^2] + 
        I*Pi*RATIO[-283/6 + 132*x - (427*x^2)/6] + 
        Log[mu2]*(RATIO[1/2 - 13*x - (13*x^2)/6] + I*Pi*RATIO[-6 + 15*x^2]) + 
        Pi^2*RATIO[50/3 - 89*x + 70*x^2] + RATIO[149/4 - 4/(-1 + x) + 7/x^2 + 
          14/x - (607*x)/6 + (2863*x^2)/36]) + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[46 - 108*x + 80*x^2] + G[1, 1, 0, 0, 1, x]*
       (RATIO[-334/3 + 153*x - (251*x^2)/6] + Log[mu2]*RATIO[4 - 10*x^2] + 
        I*Pi*RATIO[-11 - 42*x + 84*x^2]) + G[0, 1, 1, 1, x]*
       (I*Pi*RATIO[-101/6 + 62*x - (289*x^2)/6] + 
        Pi^2*RATIO[-257/12 + 30*x - 22*x^2] + Log[mu2]^2*
         RATIO[-5/2 + 12*x - 16*x^2] + Log[mu2]*
         (I*Pi*RATIO[4 - 24*x + 14*x^2] + RATIO[-58/3 - 25*x + 
            (203*x^2)/3]) + RATIO[2033/18 - 7/x^2 + 7/(2*x) - (607*x)/3 + 
          (3125*x^2)/36]) + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[28 - 132*x + 89*x^2] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[28 - 132*x + 89*x^2] + G[0, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[(13*x^2)/2] + I*Pi*RATIO[2 + 19*x - (109*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-5 + 12*x] + RATIO[10 - 13*x - x^2]) + 
        Pi^2*RATIO[61/6 - 9*x + (205*x^2)/12] + 
        RATIO[1297/12 - 4/(-1 + x) + 3/x^2 - 2/x - (519*x)/2 + 
          (3281*x^2)/36]) + G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[8 - 20*x^2] + 
        RATIO[-140/3 + 98*x + (50*x^2)/3] + 
        I*Pi*RATIO[24 - 132*x + 92*x^2]) + G[0, 1, 1, 0, x]*
       (Log[mu2]^2*RATIO[(13*x^2)/2] + 
        I*Pi*RATIO[-99/2 + 69*x - (143*x^2)/3] + 
        Log[mu2]*(RATIO[10 - 13*x - x^2] + I*Pi*RATIO[-5 + 14*x^2]) + 
        RATIO[1297/12 - 4/(-1 + x) + 3/x^2 - 2/x - (519*x)/2 + 
          (3281*x^2)/36] + Pi^2*RATIO[59/2 - 134*x + (1105*x^2)/12]) + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[1 - 90*x + 95*x^2] + 
      G[0, 0, 1, 1, x]*(RATIO[-2017/18 + (-1 + x)^(-1) + 5/x^2 - 4/x + 
          (565*x)/2 - (1090*x^2)/9] + Pi^2*RATIO[37/4 + 11*x - (97*x^2)/12] + 
        Log[mu2]*(RATIO[-83/6 + 56*x - 46*x^2] + 
          I*Pi*RATIO[2 + 12*x - 7*x^2]) + Log[mu2]^2*
         RATIO[7/2 - 12*x + (33*x^2)/2] + 
        I*Pi*RATIO[73/6 - 97*x + (193*x^2)/2]) + G[1, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-6 + 12*x - 7*x^2] + I*Pi*RATIO[22 - 24*x + 11*x^2] + 
        RATIO[-4/3 - 57*x + (581*x^2)/6]) + G[1, 1, 1, 0, x]*
       (Pi^2*RATIO[-119/4 + 134*x - (1085*x^2)/12] + 
        RATIO[-571/12 - 53/x^2 + 21/x + (339*x)/2 - (301*x^2)/4] + 
        Log[mu2]^2*RATIO[-1/2 - (11*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[6 - 18*x^2] + RATIO[1/2 + 6*x + (137*x^2)/6]) + 
        I*Pi*RATIO[101/6 - 53*x + (601*x^2)/6]) + G[1, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[6*x^2] + Log[mu2]*(RATIO[1/2 - 13*x - (13*x^2)/6] + 
          I*Pi*RATIO[-6 + 12*x + x^2]) + Pi^2*RATIO[-53/6 + 5*x + 8*x^2] + 
        RATIO[149/4 - 4/(-1 + x) + 7/x^2 + 14/x - (607*x)/6 + 
          (2863*x^2)/36] + I*Pi*RATIO[245/6 - 84*x + (635*x^2)/6]) + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[15 - 120*x + 111*x^2] + 
      G[0, 0, 1, 0, 0, x]*(RATIO[17/2 + 1/(2*(-1 + x)^2) - (-1 + x)^(-1) + 
          30*x - (115*x^2)/2] + Log[mu2]*RATIO[1 + 8*x^2] + 
        I*Pi*RATIO[2 - 96*x + 115*x^2]) + G[0, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[5 - 7*x^2] + I*Pi*RATIO[-9 - 12*x - 6*x^2] + 
        RATIO[427/6 - 218*x + 118*x^2]) + G[0, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[5 - 7*x^2] + I*Pi*RATIO[10 - 138*x + 109*x^2] + 
        RATIO[427/6 - 218*x + 118*x^2]) + G[1, 1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-1 + 13*x^2] + RATIO[63 - 157*x + (182*x^2)/3] + 
        I*Pi*RATIO[17 - 126*x + 127*x^2]) + G[1, 1, 1, 1, x]*
       (RATIO[-1207/9 + 66/x^2 - 22/x + (590*x)/3 - (1633*x^2)/18] + 
        Log[mu2]*(RATIO[95/6 + 26*x - (232*x^2)/3] + 
          I*Pi*RATIO[-6 + 36*x - 27*x^2]) + Log[mu2]^2*
         RATIO[5/2 - 12*x + (25*x^2)/2] + 
        Pi^2*RATIO[91/12 - 44*x + (437*x^2)/12] + 
        I*Pi*RATIO[251/3 - 234*x + (397*x^2)/3]) + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[625/6 - 1/(2*(-1 + x)^2) + (-1 + x)^(-1) - 146*x - 
           21*x^2] + Pi^2*RATIO[-145/12 + 42*x - (121*x^2)/12] + 
        Log[mu2]^2*RATIO[5/2 - (15*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[10 - 13*x^2] + RATIO[-53/2 + 19*x + 
            (22*x^2)/3]) + RATIO[-45 - 1/(2*(-1 + x)) - 2*x + 
          (5063*x^2)/36]) + G[1, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-10 + 60*x - 65*x^2] + 
        I*Pi*RATIO[-2 + 12*x - 25*x^2] + RATIO[29/6 - 103*x + 149*x^2]) + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[-131/2 - 1/(2*x^2) - x^(-1) + 259*x - 
           (1159*x^2)/6] + Log[mu2]^2*RATIO[-3/2 + 12*x - (33*x^2)/2] + 
        Pi^2*RATIO[13/4 + 5*x - (95*x^2)/12] + 
        Log[mu2]*(I*Pi*RATIO[4 - 24*x + 15*x^2] + 
          RATIO[14/3 - 51*x + (196*x^2)/3]) + 
        RATIO[1763/18 - 11/x^2 - 39/(2*x) - (1385*x)/6 + (1063*x^2)/6]) + 
      (Pi^2*RATIO[2335/216 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (505*x)/6 + 
           (347*x^2)/24] + I*Pi^3*RATIO[307/12 - 24*x + 22*x^2] + 
        RATIO[18487/54 - 227/(6*(-1 + x)) - (8485*x)/18 + (1115*x^2)/36] + 
        I*Pi*RATIO[1588/9 - 15/(2*(-1 + x)) + 3/x - (3007*x)/6 + 
           (10967*x^2)/18])*Zeta[3] + RATIO[-157/6 + 78*x - (59*x^2)/2]*
       Zeta[3]^2 + G[0, 0, 0, x]*(Log[mu2]^3*RATIO[3*x^2] + 
        I*Pi*RATIO[176/3 + 9/(2*(-1 + x)^2) + 24/(-1 + x) + 82*x - 
           (3619*x^2)/18] + RATIO[1333/36 + 67/(4*(-1 + x)) + (7441*x)/36 - 
          (317*x^2)/24] + Log[mu2]*(RATIO[85/6 - 9/(2*(-1 + x)) + (101*x)/3 - 
            60*x^2] + I*Pi*RATIO[23 - 11*x - (179*x^2)/6] + 
          Pi^2*RATIO[4 - 7*x^2]) + I*Pi^3*RATIO[-43/12 - (41*x^2)/12] + 
        Pi^2*RATIO[-215/72 - 1/(12*(-1 + x)^2) + 1/(6*(-1 + x)) - x/4 + 
           (433*x^2)/72] + Log[mu2]^2*(RATIO[-9/4 - (3*x)/2 - (193*x^2)/12] + 
          I*Pi*RATIO[-3/2 + (13*x^2)/2]) + RATIO[-15]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-4871/432] + I*Pi*RATIO[23/8] + 
        I*Pi^3*RATIO[-1/24 - x^2/4] + Pi^2*RATIO[133/432 + (7*x^2)/72] + 
        RATIO[-11/2]*Zeta[3]) + G[0, 1, 1, x]*
       (Log[mu2]^2*(I*Pi*RATIO[-5/2 + 12*x - (19*x^2)/2] + 
          RATIO[8 - 14*x - (89*x^2)/12]) + 
        I*Pi^3*RATIO[-89/12 + x + (55*x^2)/12] + 
        Pi^2*RATIO[355/9 - (253*x)/3 + (2681*x^2)/72] + 
        Log[mu2]*(RATIO[-391/6 + x^(-2) + 97*x - (425*x^2)/9] + 
          Pi^2*RATIO[-8*x + (17*x^2)/2] + I*Pi*RATIO[20/3 - 66*x + 
             (311*x^2)/6]) + RATIO[-11141/36 - 76/(3*x^2) + 47/(6*x) + 
          (10237*x)/36 + (23311*x^2)/216] + 
        I*Pi*RATIO[5611/36 - 4/(-1 + x) - 3/x^2 + 3/(2*x) - (2189*x)/6 + 
           (2353*x^2)/18] + RATIO[-31 + 162*x - 147*x^2]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*(I*Pi*RATIO[-3/2 + 12*x - (21*x^2)/2] + 
          RATIO[-2 - (3*x)/2 - (55*x^2)/6]) + 
        I*Pi^3*RATIO[1/12 - x + (7*x^2)/4] + 
        Log[mu2]*(RATIO[-29/12 + x^(-2) + (59*x)/3 - (617*x^2)/36] + 
          Pi^2*RATIO[1 - 10*x + 9*x^2] + I*Pi*RATIO[7/6 - 67*x + 
             (269*x^2)/6]) + Pi^2*RATIO[1769/36 + 1/(6*x^2) + 1/(3*x) - 
           (1409*x)/12 + (538*x^2)/9] + RATIO[11417/72 + 209/(12*x^2) - 
          145/(3*x) - (8023*x)/36 + (30001*x^2)/216] + 
        I*Pi*RATIO[1195/9 - 4/(-1 + x) - 3/x^2 - 11/(2*x) - (937*x)/3 + 
           (2156*x^2)/9] + RATIO[-26 + 150*x - 117*x^2]*Zeta[3]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-2357/36 + 11/(2*(-1 + x)) + 41/x^2 - 59/x + 
           (904*x)/3 - (2348*x^2)/9] + 
        I*Pi^3*RATIO[-13/6 + 15*x - (223*x^2)/12] + 
        Log[mu2]*(I*Pi*RATIO[5/3 - 11*x - (221*x^2)/6] + 
          RATIO[-29/12 + x^(-2) + (59*x)/3 - (617*x^2)/36] + 
          Pi^2*RATIO[2 - (9*x^2)/2]) + Log[mu2]^2*
         (RATIO[-2 - (3*x)/2 - (55*x^2)/6] + I*Pi*RATIO[-2 + (7*x^2)/2]) + 
        Pi^2*RATIO[2963/36 - (405*x)/4 + (125*x^2)/4] + 
        RATIO[11417/72 + 209/(12*x^2) - 145/(3*x) - (8023*x)/36 + 
          (30001*x^2)/216] + RATIO[24 - 30*x - 24*x^2]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[9/8 + 5/(2*x)] + RATIO[-125875/2592 - x/4] + 
        I*Pi^3*RATIO[-1/2 - x/2 - (15*x^2)/8] + 
        Pi^4*RATIO[221/1440 + (11*x)/30 - (26*x^2)/45] + 
        Pi^2*RATIO[-415/216 - (53*x)/72 + (103*x^2)/18] + 
        (I*Pi*RATIO[-13/2 + 12*x - 15*x^2] + RATIO[493/36 + 6*x - (7*x^2)/4])*
         Zeta[3]) + G[0, 1, 0, x]*(RATIO[5855/72 + 25/(-1 + x) + 7/x + 
          (101*x)/2 - (10229*x^2)/216] + 
        Pi^2*RATIO[-1271/36 + 1/(6*(-1 + x)^2) - 1/(3*(-1 + x)) + 
           (947*x)/12 - (497*x^2)/24] + Log[mu2]^3*RATIO[-1 - (3*x^2)/2] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 - (11*x^2)/2] + 
          RATIO[-11/2 + (5*x)/2 + (47*x^2)/4]) + 
        I*Pi^3*RATIO[-23/12 - 15*x + (245*x^2)/12] + 
        Log[mu2]*(Pi^2*RATIO[-2/3 + (71*x^2)/12] + 
          I*Pi*RATIO[-55/2 + 11*x + (179*x^2)/6] + 
          RATIO[47/4 - 2/(-1 + x) - (185*x)/6 + (965*x^2)/18]) + 
        I*Pi*RATIO[449/6 - 13/(2*(-1 + x)) + 3/x^2 - 2/x - (877*x)/3 + 
           (5137*x^2)/18] + RATIO[-30 + 30*x + 9*x^2]*Zeta[3]) + 
      G[1, 0, 0, x]*(RATIO[-4147/36 - 77/(6*(-1 + x)) + 93/x - (2623*x)/18 - 
          (16919*x^2)/216] + Pi^2*RATIO[-260/9 + (50*x)/3 - (287*x^2)/12] + 
        Log[mu2]^3*RATIO[-1 - (3*x^2)/2] + I*Pi^3*RATIO[3/2 + (19*x^2)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - (9*x^2)/2] + 
          RATIO[5/2 + 4*x + (27*x^2)/2]) + Log[mu2]*
         (Pi^2*RATIO[-1/3 + (85*x^2)/12] + RATIO[-118/3 - 2/(-1 + x) - 
            (211*x)/6 + (847*x^2)/36] + I*Pi*RATIO[-44/3 + 12*x + 
             (221*x^2)/6]) + I*Pi*RATIO[767/36 - 1/(2*(-1 + x)) + 7/x^2 + 
           14/x - (677*x)/6 + (1589*x^2)/9] + RATIO[-9 + 18*x^2]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi*RATIO[-4039/36 - 15/(2*(-1 + x)) + 5/x^2 - 4/x + 
           406*x - (3871*x^2)/18] + RATIO[5855/72 + 25/(-1 + x) + 7/x + 
          (101*x)/2 - (10229*x^2)/216] + 
        Pi^2*RATIO[-733/36 + (955*x)/12 - (3353*x^2)/72] + 
        I*Pi^3*RATIO[31/6 + 3*x - (35*x^2)/12] + Log[mu2]^3*
         RATIO[-1 - (3*x^2)/2] + Log[mu2]^2*
         (I*Pi*RATIO[-1 - 12*x + (17*x^2)/2] + RATIO[-11/2 + (5*x)/2 + 
            (47*x^2)/4]) + Log[mu2]*
         (I*Pi*RATIO[-121/6 + 81*x - (311*x^2)/6] + 
          Pi^2*RATIO[1 + 12*x - (37*x^2)/4] + RATIO[47/4 - 2/(-1 + x) - 
            (185*x)/6 + (965*x^2)/18]) + RATIO[47 - 138*x + 100*x^2]*
         Zeta[3]) + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[(3*x^2)/2] + 
        RATIO[1138/9 + 95/(4*x^2) - 49/(6*x) - (11*x)/18 - (4787*x^2)/24] + 
        I*Pi*RATIO[-5149/36 + 4/x^2 + 5/x + 293*x - (1397*x^2)/9] + 
        Pi^2*RATIO[-5119/72 - 1/(12*x^2) - 1/(6*x) + (1525*x)/12 - 
           (587*x^2)/12] + I*Pi^3*RATIO[7/3 - 3*x - (43*x^2)/12] + 
        Log[mu2]*(I*Pi*RATIO[17/6 + 51*x - (269*x^2)/6] + 
          Pi^2*RATIO[-1 + 6*x - (27*x^2)/4] + RATIO[116/3 - 9/x^2 + 6/x - 
            (439*x)/6 + (43*x^2)/4]) + Log[mu2]^2*
         (RATIO[-27/4 + (19*x)/2 + (29*x^2)/6] + 
          I*Pi*RATIO[2 - 12*x + (23*x^2)/2]) + RATIO[22 - 174*x + 167*x^2]*
         Zeta[3]) + G[1, 1, x]*(Log[mu2]^4*RATIO[-x^2/2] + 
        I*Pi^3*RATIO[-1697/72 + (211*x)/6 - (1513*x^2)/72] + 
        I*Pi*RATIO[20533/72 + 133/(6*x^2) - 305/(6*x) - (4009*x)/18 - 
           (409*x^2)/24] + Log[mu2]^3*(I*Pi*RATIO[-x^2/2] + 
          RATIO[1/2 + x + (7*x^2)/36]) + Log[mu2]^2*
         (I*Pi*RATIO[-29/4 + 11*x - (15*x^2)/4] + 
          Pi^2*RATIO[2*x - (17*x^2)/12] + RATIO[-1/3 + 5/(2*x^2) - 2/x + 
            (17*x)/6 + (103*x^2)/9]) + Pi^4*RATIO[301/45 - (1397*x)/60 + 
           (4801*x^2)/360] + RATIO[7193/72 - 1411/(24*x^2) + 961/(36*x) - 
          (501*x)/4 + (42971*x^2)/648] + 
        Pi^2*RATIO[10225/216 + 79/(4*x^2) - 97/(12*x) - (1745*x)/12 + 
           (18223*x^2)/216] + (RATIO[-340/3 + x^(-2) + 2/x + 360*x - 
            (2054*x^2)/9] + I*Pi*RATIO[68 - 210*x + 113*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1 + 2*x + x^2/4] + 
          Pi^2*RATIO[229/36 - (35*x)/2 + (533*x^2)/72] + 
          I*Pi*RATIO[427/12 - 3/x^2 + 2/x - (287*x)/6 + (33*x^2)/2] + 
          RATIO[1/6 - 19/x^2 + 17/(3*x) + (3*x)/4 + (9401*x^2)/216] + 
          RATIO[4 - 13*x^2]*Zeta[3])) + G[0, 0, x]*
       (I*Pi*RATIO[11615/216 + 97/(3*(-1 + x)) + 7/x + (4855*x)/18 - 
           (409*x^2)/24] + Pi^4*RATIO[-1/60 - (9*x^2)/10] + 
        Log[mu2]^4*RATIO[1 - x^2/2] + Log[mu2]^3*(I*Pi*RATIO[3 - x^2/2] + 
          RATIO[-1/6 - 2*x + (7*x^2)/36]) + 
        I*Pi^3*RATIO[-385/72 - 1/(12*(-1 + x)^2) + 1/(6*(-1 + x)) + (4*x)/3 + 
           (625*x^2)/72] + Log[mu2]^2*(I*Pi*RATIO[-33/4 - 5*x - (15*x^2)/4] + 
          Pi^2*RATIO[-13/6 - (7*x^2)/12] + RATIO[-707/36 + 11/(4*(-1 + x)) + 
            (27*x)/2 + (103*x^2)/9]) + RATIO[-5233/216 + 11/(36*(-1 + x)) - 
          (19615*x)/108 + (42971*x^2)/648] + 
        Pi^2*RATIO[-5/36 - 3/(2*(-1 + x)^2) - 115/(24*(-1 + x)) - 
           (3551*x)/36 + (11057*x^2)/108] + 
        (RATIO[53/3 + 3/(2*(-1 + x)^2) - 3/(-1 + x) + 90*x - (2251*x^2)/18] + 
          I*Pi*RATIO[32 - 41*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-2/3 - (17*x^2)/12] + 
          Pi^2*RATIO[7 + 2*x + (121*x^2)/8] + 
          I*Pi*RATIO[-481/36 - (-1 + x)^(-1) + (179*x)/6 + (33*x^2)/2] + 
          RATIO[-3487/54 - 113/(12*(-1 + x)) + (451*x)/36 + (9401*x^2)/216] + 
          RATIO[8 - 11*x^2]*Zeta[3])) + G[1, 0, x]*
       (Pi^2*RATIO[-785/216 + 31/(12*(-1 + x)) - 4/x^2 - 8/(3*x) + 
           (321*x)/4 - (4447*x^2)/54] + RATIO[-4823/27 + 161/(12*x) + 
          (16571*x)/108 - (42971*x^2)/648] + 
        I*Pi^3*RATIO[209/72 - (47*x)/6 - (295*x^2)/72] + 
        Log[mu2]^4*RATIO[1/2 + x^2/2] + Log[mu2]^3*
         (RATIO[13/4 + x/2 - (7*x^2)/36] + I*Pi*RATIO[1 + x^2/2]) + 
        Pi^4*RATIO[-47/180 + (467*x^2)/360] + Log[mu2]^2*
         (RATIO[67/6 - (49*x)/6 - (103*x^2)/9] + 
          Pi^2*RATIO[-5/6 - (5*x^2)/12] + 
          I*Pi*RATIO[41/4 + 4*x + (15*x^2)/4]) + 
        I*Pi*RATIO[359/9 - 77/(6*(-1 + x)) + 209/(12*x^2) + 137/(3*x) - 
           (3377*x)/9 + (409*x^2)/24] + (I*Pi*RATIO[-12 + 38*x^2] + 
          RATIO[-221/6 - 42*x + (503*x^2)/9])*Zeta[3] + 
        Log[mu2]*(RATIO[-251/72 + x^(-1) - (239*x)/36 - (9401*x^2)/216] + 
          I*Pi*RATIO[-233/12 - 2/(-1 + x) + x^(-2) - (191*x)/6 - 
             (33*x^2)/2] + Pi^2*RATIO[-421/72 - (41*x)/12 - (595*x^2)/72] + 
          I*Pi^3*RATIO[1/3 - (11*x^2)/12] + RATIO[-6 + 10*x^2]*Zeta[3])) + 
      G[0, 1, x]*(Pi^2*RATIO[-7003/108 + 22/(3*(-1 + x)) - 2/x^2 + 7/(6*x) + 
           (1873*x)/12 - (8459*x^2)/108] + RATIO[-4823/27 + 161/(12*x) + 
          (16571*x)/108 - (42971*x^2)/648] + 
        Pi^4*RATIO[-67/10 + (473*x)/20 - (1271*x^2)/90] + 
        Log[mu2]^4*RATIO[1/2 + x^2/2] + Log[mu2]^3*
         (RATIO[13/4 + x/2 - (7*x^2)/36] + I*Pi*RATIO[1 + x^2/2]) + 
        Log[mu2]^2*(RATIO[67/6 - (49*x)/6 - (103*x^2)/9] + 
          Pi^2*RATIO[-1/6 - 2*x + (2*x^2)/3] + 
          I*Pi*RATIO[49/4 - 10*x + (15*x^2)/4]) + 
        I*Pi^3*RATIO[1753/72 - (209*x)/6 + (733*x^2)/72] + 
        I*Pi*RATIO[-8339/36 + 25/(-1 + x) - 76/(3*x^2) + 95/(6*x) + 
           (2954*x)/9 + (409*x^2)/24] + (I*Pi*RATIO[-89 + 222*x - 132*x^2] + 
          RATIO[236/3 - 345*x + (2582*x^2)/9])*Zeta[3] + 
        Log[mu2]*(RATIO[-251/72 + x^(-1) - (239*x)/36 - (9401*x^2)/216] + 
          I*Pi*RATIO[-373/12 - 2/(-1 + x) + x^(-2) + (299*x)/6 - 
             (33*x^2)/2] + Pi^2*RATIO[-1057/72 + (89*x)/4 - (679*x^2)/72] + 
          I*Pi^3*RATIO[4/3 - 2*x - (5*x^2)/12] + RATIO[-6 + 10*x^2]*
           Zeta[3])) + (RATIO[-871/36 + 5/(-1 + x)^2 - 10/(-1 + x) + 147*x - 
          (904*x^2)/3] + I*Pi*RATIO[-187/2 + 12*x + 52*x^2])*Zeta[5] + 
      Log[mu2]*(I*Pi*RATIO[1201/96 - 19/x - x/4] + 
        RATIO[-152881/1728 + (35*x)/24] + 
        I*Pi^5*RATIO[79/480 + (11*x)/30 - (5*x^2)/8] + 
        Pi^4*RATIO[-2731/8640 - (53*x)/36 + (1319*x^2)/240] + 
        I*Pi^3*RATIO[317/72 + (173*x)/36 + (33*x^2)/4] + 
        Pi^2*RATIO[-437/324 - 3/x - (53*x)/9 + (9401*x^2)/432] + 
        (Pi^2*RATIO[55/12 - 12*x + (27*x^2)/2] + RATIO[347/3 - (211*x)/3 + 
            (361*x^2)/12] + I*Pi*RATIO[35/3 - 60*x + (224*x^2)/3])*Zeta[3] + 
        RATIO[-60]*Zeta[5]) + G[0, x]*(Log[mu2]^5*RATIO[-1/2] + 
        RATIO[10513/81 - (126599*x)/648] + 
        I*Pi*RATIO[-57505/648 + 11/(36*(-1 + x)) + 161/(12*x) - 
           (2299*x)/24] + Log[mu2]^4*(I*Pi*RATIO[-1] + RATIO[-11/9 + x/2]) + 
        I*Pi^3*RATIO[1051/216 - 11/(24*(-1 + x)) + (1579*x)/72 - 
           (2789*x^2)/54] + Pi^2*RATIO[-16499/648 - 535/(36*(-1 + x)) - 4/x - 
           (15103*x)/216 - (3181*x^2)/432] + 
        I*Pi^5*RATIO[-31/120 - (89*x^2)/90] + 
        Pi^4*RATIO[-1027/540 - 1/(180*(-1 + x)^2) + 1/(90*(-1 + x)) + 
           (65*x)/36 - (821*x^2)/1080] + Log[mu2]^3*
         (RATIO[203/36 - (7*x)/36] + I*Pi*RATIO[-65/36 + x/2] + 
          Pi^2*RATIO[7/12 + x^2/2]) + 
        (I*Pi*RATIO[373/9 + 3/(2*(-1 + x)^2) - 3/(-1 + x) + 19*x - 
             (123*x^2)/2] + Pi^2*RATIO[9/2 + (511*x^2)/12] + 
          RATIO[-952/9 - 25/(2*(-1 + x)) - (82*x)/9 + (2837*x^2)/12])*
         Zeta[3] + Log[mu2]^2*(RATIO[159/4 - (277*x)/36] + 
          I*Pi*RATIO[76/9 + 11/(4*(-1 + x)) + (19*x)/4] + 
          Pi^2*RATIO[43/24 + x/12 - (43*x^2)/18] + 
          I*Pi^3*RATIO[-1/3 + (5*x^2)/4] + RATIO[1 - (7*x^2)/2]*Zeta[3]) + 
        Log[mu2]*(RATIO[36973/324 - (14603*x)/216] + 
          I*Pi*RATIO[2471/216 - 113/(12*(-1 + x)) + x^(-1) - (19*x)/2] + 
          Pi^2*RATIO[-1397/108 - 2/(-1 + x) + (203*x)/72 - (1081*x^2)/72] + 
          I*Pi^3*RATIO[431/72 - (3*x)/4 - (137*x^2)/36] + 
          Pi^4*RATIO[109/180 - (137*x^2)/180] + (I*Pi*RATIO[-4*x^2] + 
            RATIO[-679/18 + 9*x + 38*x^2])*Zeta[3]) + RATIO[71 - 70*x^2]*
         Zeta[5]) + G[1, x]*(Log[mu2]^5*RATIO[-1/8] + 
        Log[mu2]^4*(I*Pi*RATIO[-1/8] + RATIO[-19/16 - x/2]) + 
        I*Pi*RATIO[-23963/288 - 1411/(24*x^2) + 190/(9*x) + (2305*x)/24] + 
        RATIO[-202165/5184 - 2293/(24*x) + (126599*x)/648] + 
        Pi^2*RATIO[-31841/216 + 19/(24*x^2) + 205/(9*x) + (32347*x)/216 - 
           (16591*x^2)/432] + Pi^4*RATIO[-137389/8640 + (751*x)/45 - 
           (7273*x^2)/1080] + Log[mu2]^3*(I*Pi*RATIO[-1 - x/2] + 
          RATIO[-281/72 + (7*x)/36] + Pi^2*RATIO[1/24 + x^2/4]) + 
        I*Pi^5*RATIO[23/288 - (17*x)/30 + (659*x^2)/360] + 
        I*Pi^3*RATIO[3533/216 - 19/(12*(-1 + x)) - 25/(4*x^2) + 85/(6*x) - 
           (1309*x)/24 + (4255*x^2)/108] + 
        (RATIO[515/4 + 19/(2*(-1 + x)) - x^(-1) - (716*x)/9 - 
            (3319*x^2)/12] + I*Pi*RATIO[-1157/6 + 3/x^2 + 6/x + 233*x - 
             (178*x^2)/3] + Pi^2*RATIO[11/3 + 12*x - (213*x^2)/4])*Zeta[3] + 
        Log[mu2]^2*(I*Pi*RATIO[-7/8 + 5/(2*x^2) - 2/x - (19*x)/4] + 
          RATIO[-691/144 + 5/(2*x) + (277*x)/36] + 
          I*Pi^3*RATIO[7/24 - x^2/4] + Pi^2*RATIO[67/48 - (13*x)/6 + 
             (79*x^2)/72] + RATIO[5 + (9*x^2)/2]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-155/12 - 19/x^2 + 35/(3*x) + (19*x)/2] + 
          RATIO[-3869/864 - 19/x + (14657*x)/216] + 
          Pi^2*RATIO[-229/18 - 3/x^2 + 2/x + (1073*x)/72 - (29*x^2)/9] + 
          Pi^4*RATIO[-239/480 - (11*x)/30 + (31*x^2)/24] + 
          I*Pi^3*RATIO[1/18 - (17*x)/12 + (263*x^2)/36] + 
          (RATIO[83/3 - 11*x - (71*x^2)/2] + I*Pi*RATIO[6 - 12*x + 20*x^2])*
           Zeta[3]) + RATIO[-38 - 30*x + (195*x^2)/2]*Zeta[5]))/Nc) + 
  Nfv*(I*Pi*RATIO[-8399/36 - 2255/(18*x)] + G[1, 0, 0, 0, 1, 1, x]*
     RATIO[-192 + 840*x - 648*x^2] + G[0, 1, 0, 0, 1, 1, x]*
     RATIO[-148 + 636*x - 488*x^2] + G[0, 1, 1, 0, 0, 0, x]*
     RATIO[-228 + 684*x - 456*x^2] + G[0, 0, 0, 0, 0, 1, x]*
     RATIO[-80 + 360*x - 280*x^2] + G[0, 0, 0, 0, 1, 0, x]*
     RATIO[-80 + 360*x - 280*x^2] + G[1, 0, 0, 0, 0, 0, x]*
     RATIO[-52 + 276*x - 224*x^2] + G[1, 1, 0, 0, 0, 1, x]*
     RATIO[-40 + 216*x - 176*x^2] + G[1, 1, 0, 0, 1, 0, x]*
     RATIO[-40 + 216*x - 176*x^2] + G[0, 1, 0, 1, 0, 0, x]*
     RATIO[-72 + 216*x - 144*x^2] + G[1, 0, 1, 0, 0, 0, x]*
     RATIO[-80 + 216*x - 136*x^2] + G[1, 1, 1, 0, 0, 1, x]*
     RATIO[-56 + 168*x - 112*x^2] + G[1, 1, 1, 0, 1, 0, x]*
     RATIO[-56 + 168*x - 112*x^2] + G[0, 0, 1, 0, 1, 1, x]*
     RATIO[-28 + 132*x - 104*x^2] + G[0, 0, 1, 0, 0, 1, x]*
     RATIO[-44 + 132*x - 88*x^2] + G[0, 0, 1, 0, 1, 0, x]*
     RATIO[-44 + 132*x - 88*x^2] + G[1, 1, 0, 0, 0, 0, x]*
     RATIO[-88 + 168*x - 80*x^2] + G[1, 0, 1, 1, 1, x]*
     RATIO[-58 + 70/(3*x) + 82*x - (142*x^2)/3] + G[1, 1, 0, 1, 0, 1, x]*
     RATIO[-20 + 60*x - 40*x^2] + G[1, 1, 0, 1, 1, 0, x]*
     RATIO[-20 + 60*x - 40*x^2] + G[0, 0, 1, 0, 1, x]*
     (I*Pi*RATIO[-72 + 264*x - 192*x^2] + RATIO[-36 - 14/(3*x) + 60*x - 
        (98*x^2)/3]) + G[0, 0, 1, 1, 0, 0, x]*RATIO[-28 + 60*x - 32*x^2] + 
    G[0, 0, 1, 1, 0, x]*(RATIO[-36 - 14/(3*x) + 60*x - (98*x^2)/3] + 
      I*Pi*RATIO[-28 + 60*x - 32*x^2]) + G[1, 1, 0, 1, 1, x]*
     (I*Pi*RATIO[-20 + 60*x - 40*x^2] + RATIO[-48 + 18/x + 56*x - 26*x^2]) + 
    G[1, 0, 1, 1, 0, 0, x]*RATIO[24*x - 24*x^2] + G[0, 0, 0, 1, 0, 1, x]*
     RATIO[-8 + 24*x - 16*x^2] + G[0, 0, 0, 1, 1, 0, x]*
     RATIO[-8 + 24*x - 16*x^2] + G[0, 0, 0, 1, 1, x]*
     (RATIO[436 - 568*x - 36*x^2] + I*Pi*RATIO[-8 + 24*x - 16*x^2]) + 
    G[0, 1, 1, 1, 1, x]*RATIO[4*x - 4*x^2] + G[1, 1, 1, 0, 1, x]*
     (I*Pi*RATIO[-56 + 168*x - 112*x^2] + RATIO[-6 + 2/x + 6*x - 2*x^2]) + 
    G[1, 1, 1, 1, x]*(RATIO[-7 - 18/x^2 + 5/x + 85*x - 65*x^2] + 
      I*Pi*RATIO[-6 + 2/x + 6*x - 2*x^2]) + 
    Pi^6*RATIO[-562/567 + (2521*x)/945 - (679*x^2)/405] + 
    I*Pi^5*RATIO[-397/108 + 13/(27*x) + (569*x)/180 + (151*x^2)/270] + 
    G[0, 0, 1, x]*(RATIO[-6689/9 + 34/(-1 + x) - 28/(3*x) + (5522*x)/9 - 
        (2141*x^2)/18] + I*Pi*RATIO[73/3 - 58/(-1 + x) - 9/x + (317*x)/3 - 
         (358*x^2)/9] + I*Pi^3*RATIO[-16/3 + 24*x - (56*x^2)/3] + 
      Log[mu2]^2*RATIO[9 - 9*x + 3*x^2] + 
      Log[mu2]*(RATIO[-167/3 + 12/(-1 + x) + (125*x)/3 - (113*x^2)/9] + 
        I*Pi*RATIO[-20 + 20*x + 4*x^2] + 
        Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3]) + 
      Pi^2*RATIO[389/6 + 7/(9*x) - (421*x)/6 + (35*x^2)/6]) + 
    G[1, 0, 0, 1, 0, 0, x]*RATIO[4 - 12*x + 8*x^2] + 
    G[1, 0, 1, 1, x]*(RATIO[-95 + 220/(9*x) + 153*x - (742*x^2)/9] + 
      I*Pi*RATIO[16 + 14/(3*x) - 16*x - 10*x^2] + 
      Log[mu2]*RATIO[16 - 16/(3*x) - 16*x + (16*x^2)/3] + 
      Pi^2*RATIO[20/3 - 20*x + (40*x^2)/3]) + G[1, 0, 0, 1, 0, 1, x]*
     RATIO[8 - 24*x + 16*x^2] + G[1, 0, 0, 1, 1, 0, x]*
     RATIO[8 - 24*x + 16*x^2] + G[0, 0, 1, 0, x]*
     (I*Pi*RATIO[-212 + 14/(3*x) + 556*x - (1018*x^2)/3] + 
      RATIO[-896/3 + 194/(-1 + x) + (851*x)/3 - (326*x^2)/3] + 
      Log[mu2]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
        RATIO[-22 + 22*x + (10*x^2)/3]) + 
      Pi^2*RATIO[22/3 - 30*x + (68*x^2)/3]) + G[0, 0, 0, 1, 0, x]*
     (Log[mu2]*RATIO[-16 + 48*x - 32*x^2] + I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
      RATIO[-214 + 266*x + (68*x^2)/3]) + G[1, 1, 0, 1, 0, x]*
     (Log[mu2]*RATIO[-16 + 48*x - 32*x^2] + I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
      RATIO[142 - 16/(3*x) - 162*x + 28*x^2]) + G[1, 0, 0, 1, 1, x]*
     (I*Pi*RATIO[8 - 24*x + 16*x^2] + RATIO[-308 - 116/(3*x) + 408*x + 
        (88*x^2)/3]) + G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[24*x - 24*x^2] + 
      RATIO[58 - 40/(3*x) - 82*x + 32*x^2]) + G[0, 1, 0, 0, 1, x]*
     (I*Pi*RATIO[-108 + 420*x - 312*x^2] + RATIO[-70 - 44/(3*x) + 90*x - 
        24*x^2] + Log[mu2]*RATIO[16 - 48*x + 32*x^2]) + 
    G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-36 + 108*x - 72*x^2] + 
      RATIO[-70 - 44/(3*x) + 90*x - 24*x^2] + 
      Log[mu2]*RATIO[16 - 48*x + 32*x^2]) + G[1, 0, 0, 0, 1, x]*
     (I*Pi*RATIO[-80 + 384*x - 304*x^2] + RATIO[84 + 26/x - 124*x - 
        (70*x^2)/3] + Log[mu2]*RATIO[16 - 48*x + 32*x^2]) + 
    G[0, 1, 0, 1, x]*(Pi^2*RATIO[-74/3 + 74*x - (148*x^2)/3] + 
      I*Pi*RATIO[-120 - 10/x + 152*x + 4*x^2] + 
      RATIO[16 + 158/(9*x) - 21*x + (125*x^2)/9] + 
      Log[mu2]*(RATIO[-14 - 2/(3*x) + 14*x - (14*x^2)/3] + 
        I*Pi*RATIO[16 - 48*x + 32*x^2])) + G[0, 0, 0, 1, 0, 0, x]*
     RATIO[20 - 60*x + 40*x^2] + G[0, 1, 0, 1, 0, 1, x]*
     RATIO[20 - 60*x + 40*x^2] + G[0, 1, 0, 1, 1, 0, x]*
     RATIO[20 - 60*x + 40*x^2] + G[0, 1, 1, 1, 0, 0, x]*
     RATIO[20 - 60*x + 40*x^2] + G[0, 1, 1, 1, 0, x]*
     (RATIO[-2 + 8/x + 2*x - (2*x^2)/3] + I*Pi*RATIO[20 - 60*x + 40*x^2]) + 
    G[0, 1, 0, 1, 1, x]*(RATIO[-36 + 16/(3*x) + 48*x + (98*x^2)/3] + 
      I*Pi*RATIO[20 - 60*x + 40*x^2]) + 
    Pi^4*RATIO[54787/1620 - 517/(72*(-1 + x)) - (10444*x)/135 + 
       (45947*x^2)/1080] + G[0, 0, 1, 1, 1, x]*
     RATIO[58 - 86*x + (154*x^2)/3] + G[1, 1, 0, 1, x]*
     (RATIO[-229/3 + 20/x^2 + 32/(9*x) + (244*x)/3 - (257*x^2)/9] + 
      Log[mu2]*(I*Pi*RATIO[-16 + 48*x - 32*x^2] + 
        RATIO[24 - 8/x - 24*x + 8*x^2]) + 
      I*Pi*RATIO[118 + 14/(3*x) - 130*x + 10*x^2] + 
      Pi^2*RATIO[82/3 - 82*x + (164*x^2)/3]) + G[1, 0, 1, 0, 0, 1, x]*
     RATIO[28 - 84*x + 56*x^2] + G[1, 0, 1, 0, 1, 0, x]*
     RATIO[28 - 84*x + 56*x^2] + G[1, 1, 0, 1, 0, 0, x]*
     RATIO[28 - 84*x + 56*x^2] + G[1, 1, 1, 1, 0, 0, x]*
     RATIO[28 - 84*x + 56*x^2] + G[1, 1, 1, 1, 0, x]*
     (RATIO[-6 + 2/x + 6*x - 2*x^2] + I*Pi*RATIO[28 - 84*x + 56*x^2]) + 
    G[1, 0, 0, 1, 0, x]*(RATIO[84 + 26/x - 124*x - (70*x^2)/3] + 
      Log[mu2]*RATIO[16 - 48*x + 32*x^2] + I*Pi*RATIO[28 - 84*x + 56*x^2]) + 
    G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[-24 + 48*x - 24*x^2] + 
      RATIO[-232/3 + 62/(3*x) + 12*x + (158*x^2)/3] + 
      Log[mu2]*RATIO[28 - 84*x + 56*x^2]) + G[0, 0, 0, 1, x]*
     (RATIO[-896/3 + 194/(-1 + x) + (851*x)/3 - (326*x^2)/3] + 
      I*Pi*RATIO[200 - 280*x - 10*x^2] + 
      Log[mu2]*(I*Pi*RATIO[-16 + 48*x - 32*x^2] + 
        RATIO[-22 + 22*x + (10*x^2)/3]) + 
      Pi^2*RATIO[88/3 - 88*x + (176*x^2)/3]) + G[0, 1, 1, 1, x]*
     (I*Pi*RATIO[-2 + 8/x + 6*x - (14*x^2)/3] + 
      RATIO[169/3 - (361*x)/3 + 61*x^2]) + 
    I*Pi^3*RATIO[-163/6 - 173/(12*(-1 + x)) - 485/(27*x) - (53*x)/9 + 
       (2537*x^2)/36] + G[1, 1, 1, 0, 0, x]*
     (RATIO[-500/3 + 4/x + 548*x - (1156*x^2)/3] + 
      Log[mu2]*RATIO[-48 + 144*x - 96*x^2] + 
      I*Pi*RATIO[40 - 120*x + 80*x^2]) + G[0, 0, 1, 1, x]*
     (Pi^2*RATIO[-20/3 + 20*x - (40*x^2)/3] + 
      Log[mu2]*RATIO[-16 + 16*x - (16*x^2)/3] + 
      I*Pi*RATIO[6 - 14/(3*x) - 10*x + (40*x^2)/3] + 
      RATIO[1136/3 - 264/(-1 + x) - 9/x - (659*x)/3 + (733*x^2)/9]) + 
    G[1, 1, 1, 0, x]*(I*Pi*RATIO[-446/3 - 2/x + 530*x - (1138*x^2)/3] + 
      RATIO[-229/3 + 20/x^2 + 32/(9*x) + (244*x)/3 - (257*x^2)/9] + 
      Log[mu2]*(I*Pi*RATIO[-48 + 144*x - 96*x^2] + 
        RATIO[24 - 8/x - 24*x + 8*x^2]) + Pi^2*RATIO[42 - 126*x + 84*x^2]) + 
    G[1, 0, 0, 0, 0, x]*(RATIO[332/3 - 56/x + 12*x - 32*x^2] + 
      I*Pi*RATIO[44 - 132*x + 88*x^2]) + G[1, 0, 1, 0, 1, 1, x]*
     RATIO[28 - 132*x + 104*x^2] + G[0, 0, 0, 0, 0, 0, x]*
     RATIO[-8 - 96*x + 104*x^2] + 
    Pi^2*RATIO[4550/27 + 1/(6*x) - (59893*x)/216 + (8785*x^2)/72] + 
    G[1, 0, 0, 1, x]*(Pi^2*RATIO[-32 + 96*x - 64*x^2] + 
      I*Pi*RATIO[-212 - 26/(3*x) + 272*x - (2*x^2)/3] + 
      Log[mu2]*(RATIO[12 + 4/x - 12*x - (20*x^2)/3] + 
        I*Pi*RATIO[16 - 48*x + 32*x^2]) + RATIO[376/3 + 24/(-1 + x) - 
        391/(9*x) - (754*x)/3 + (385*x^2)/3]) + 
    G[1, 0, 1, 0, x]*(Pi^2*RATIO[-92/3 + 100*x - (208*x^2)/3] + 
      Log[mu2]*(RATIO[12 + 4/x - 12*x - (20*x^2)/3] + 
        I*Pi*RATIO[28 - 84*x + 56*x^2]) + 
      I*Pi*RATIO[-22/3 + 34/(3*x) - 82*x + 78*x^2] + 
      RATIO[376/3 + 24/(-1 + x) - 391/(9*x) - (754*x)/3 + (385*x^2)/3]) + 
    G[0, 1, 1, 0, 0, 1, x]*RATIO[72 - 216*x + 144*x^2] + 
    G[0, 1, 1, 0, 1, 0, x]*RATIO[72 - 216*x + 144*x^2] + 
    G[0, 1, 1, 0, 1, x]*(RATIO[-2 + 8/x + 2*x - (2*x^2)/3] + 
      I*Pi*RATIO[72 - 216*x + 144*x^2]) + G[0, 1, 0, 0, 0, 1, x]*
     RATIO[24 - 168*x + 144*x^2] + G[0, 1, 0, 0, 1, 0, x]*
     RATIO[24 - 168*x + 144*x^2] + G[0, 0, 1, 0, 0, x]*
     (RATIO[-154 + 28/(3*x) + 474*x - 310*x^2] + 
      Log[mu2]*RATIO[-8 + 24*x - 16*x^2] + 
      I*Pi*RATIO[92 - 252*x + 160*x^2]) + G[1, 0, 1, 0, 1, x]*
     (RATIO[58 - 40/(3*x) - 82*x + 32*x^2] + 
      I*Pi*RATIO[56 - 216*x + 160*x^2]) + G[0, 0, 0, 0, x]*
     (RATIO[3475/9 - 160/(-1 + x) + (455*x)/3 - (3614*x^2)/9] + 
      Log[mu2]*RATIO[-310/3 + 278*x - (508*x^2)/3] + 
      Log[mu2]^2*RATIO[18 - 54*x + 36*x^2] + 
      I*Pi*RATIO[130/3 - 206*x + 148*x^2] + 
      Pi^2*RATIO[191/3 - 227*x + (490*x^2)/3]) + 
    G[1, 1, 0, 0, x]*(RATIO[2575/9 - 27/(-1 + x) - 40/x^2 + 203/(9*x) + 
        (407*x)/3 - (1246*x^2)/3] + Log[mu2]^2*RATIO[18 - 54*x + 36*x^2] + 
      Log[mu2]*(RATIO[-154/3 + 28/(3*x) + 226*x - 184*x^2] + 
        I*Pi*RATIO[40 - 120*x + 80*x^2]) + 
      Pi^2*RATIO[73/3 - 105*x + (242*x^2)/3] + 
      I*Pi*RATIO[-22 + 14/x - 178*x + (550*x^2)/3]) + 
    G[0, 1, 0, 0, 0, 0, x]*RATIO[168 - 408*x + 240*x^2] + 
    G[0, 0, 1, 0, 0, 0, x]*RATIO[144 - 408*x + 264*x^2] + 
    G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-16 + 48*x - 32*x^2] + 
      RATIO[142 - 16/(3*x) - 162*x + 28*x^2] + 
      I*Pi*RATIO[92 - 372*x + 280*x^2]) + G[1, 1, 1, 0, 0, 0, x]*
     RATIO[144 - 432*x + 288*x^2] + G[0, 0, 0, 0, 0, x]*
     (I*Pi*RATIO[-108 + 324*x - 216*x^2] + 
      Log[mu2]*RATIO[-20 + 60*x - 40*x^2] + 
      RATIO[1082/3 - 750*x + (884*x^2)/3]) + G[1, 0, 0, 0, 0, 1, x]*
     RATIO[96 - 408*x + 312*x^2] + G[1, 0, 0, 0, 1, 0, x]*
     RATIO[96 - 408*x + 312*x^2] + G[0, 0, 0, 0, 1, x]*
     (Log[mu2]*RATIO[-16 + 48*x - 32*x^2] + 
      RATIO[-214 + 266*x + (68*x^2)/3] + I*Pi*RATIO[96 - 432*x + 336*x^2]) + 
    G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[-108 + 324*x - 216*x^2] + 
      Log[mu2]*RATIO[20 - 60*x + 40*x^2] + RATIO[-338/3 + 10/x - 242*x + 
        (1018*x^2)/3]) + G[1, 0, 0, 0, x]*
     (Pi^2*RATIO[-39 + 153*x - 114*x^2] + Log[mu2]^2*
       RATIO[-18 + 54*x - 36*x^2] + 
      I*Pi*RATIO[278 - 26/x - 370*x + (362*x^2)/3] + 
      Log[mu2]*(I*Pi*RATIO[-20 + 60*x - 40*x^2] + 
        RATIO[250/3 + 4/x - 258*x + 176*x^2]) + 
      RATIO[-4492/9 - 42/(-1 + x) + 430/(9*x) + (391*x)/3 + (3269*x^2)/9]) + 
    G[0, 1, 0, 0, 0, x]*(RATIO[-680/3 + 28/x + 848*x - (1826*x^2)/3] + 
      I*Pi*RATIO[192 - 576*x + 384*x^2]) + G[0, 1, 0, 0, x]*
     (I*Pi*RATIO[-676/3 + 44/(3*x) + 692*x - (1366*x^2)/3] + 
      Pi^2*RATIO[-157/3 + 189*x - (410*x^2)/3] + 
      Log[mu2]^2*RATIO[-18 + 54*x - 36*x^2] + 
      Log[mu2]*(I*Pi*RATIO[-20 + 60*x - 40*x^2] + 
        RATIO[214/3 + 4/(3*x) - 246*x + (532*x^2)/3]) + 
      RATIO[335/9 - 262/(9*x) - 501*x + (1346*x^2)/3]) + 
    G[1, 1, 0, 0, 1, 1, x]*RATIO[148 - 636*x + 488*x^2] + 
    G[0, 1, 1, 0, x]*(Pi^2*RATIO[-46/3 + 46*x - (92*x^2)/3] + 
      RATIO[16 + 158/(9*x) - 21*x + (125*x^2)/9] + 
      Log[mu2]*(RATIO[-14 - 2/(3*x) + 14*x - (14*x^2)/3] + 
        I*Pi*RATIO[28 - 84*x + 56*x^2]) + 
      I*Pi*RATIO[294 - 38/(3*x) - 942*x + 644*x^2]) + 
    G[0, 0, 0, 0, 1, 1, x]*RATIO[192 - 840*x + 648*x^2] + 
    G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[-128 + 384*x - 256*x^2] + 
      Log[mu2]*RATIO[28 - 84*x + 56*x^2] + 
      RATIO[310 - 20/x - 958*x + (1948*x^2)/3]) + 
    (Pi^2*RATIO[-345/2 + (1927*x)/6 - (727*x^2)/6] + 
      I*Pi^3*RATIO[-7 + 5*x + 2*x^2] + RATIO[2621/6 + 173/(2*(-1 + x)) - 
        (2708*x)/3 + (1427*x^2)/18] + 
      I*Pi*RATIO[803/9 - 13/(-1 + x) - 164/(9*x) - 470*x + (1426*x^2)/3])*
     Zeta[3] + RATIO[34 - 150*x + 116*x^2]*Zeta[3]^2 + 
    G[1, 1, 0, x]*(I*Pi*RATIO[2350/9 - 27/(-1 + x) - 20/x^2 + 113/(9*x) + 
         (515*x)/3 - (1309*x^2)/3] + I*Pi^3*RATIO[-7 + 21*x - 14*x^2] + 
      Log[mu2]*(I*Pi*RATIO[-136/3 + 22/(3*x) + 220*x - 182*x^2] + 
        Pi^2*RATIO[-64/3 + 64*x - (128*x^2)/3] + 
        RATIO[154/3 - 122/(9*x) - (136*x)/3 + (68*x^2)/9]) + 
      Log[mu2]^2*(RATIO[-9 + 3/x + 9*x - 3*x^2] + 
        I*Pi*RATIO[18 - 54*x + 36*x^2]) + RATIO[1291/9 - 1/(3*x^2) - 
        209/(18*x) - (3791*x)/18 + (712*x^2)/9] + 
      Pi^2*RATIO[-33/2 - 73/(18*x) - (533*x)/6 + (1961*x^2)/18] + 
      RATIO[-80 + 336*x - 256*x^2]*Zeta[3]) + 
    G[0, 1, 1, x]*(Log[mu2]*(RATIO[23/3 + x^(-1) - (5*x)/3 - 7*x^2] + 
        I*Pi*RATIO[-14 - 2/(3*x) + 14*x - (14*x^2)/3]) + 
      RATIO[3667/9 + 68/(3*x^2) + 124/(3*x) - (3785*x)/18 - x^2/6] + 
      Pi^2*RATIO[-46/3 + 16/(9*x) + 14*x + (5*x^2)/9] + 
      I*Pi^3*RATIO[26/3 - 26*x + (52*x^2)/3] + 
      I*Pi*RATIO[80 + 167/(9*x) - 143*x + (611*x^2)/9] + 
      RATIO[-52 + 156*x - 104*x^2]*Zeta[3]) + 
    G[1, 0, 0, x]*(RATIO[6679/18 + 241/(2*(-1 + x)) + 38/(9*x) - (3287*x)/9 - 
        (1784*x^2)/9] + Pi^2*RATIO[-1162/9 + 4/(9*x) + 272*x - 
         (1178*x^2)/9] + I*Pi^3*RATIO[-13/3 + 13*x - (26*x^2)/3] + 
      Log[mu2]^2*(I*Pi*RATIO[-18 + 54*x - 36*x^2] + 
        RATIO[-18 - 6/x + 18*x + 6*x^2]) + 
      Log[mu2]*(RATIO[226/3 + 12/(-1 + x) + 262/(9*x) - (268*x)/3 - 
          (244*x^2)/9] + Pi^2*RATIO[52/3 - 52*x + (104*x^2)/3] + 
        I*Pi*RATIO[178/3 - 4/x - 234*x + (544*x^2)/3]) + 
      I*Pi*RATIO[-2686/9 - 6/(-1 + x) + 301/(9*x) - (631*x)/3 + 
         (4180*x^2)/9] + RATIO[-52 + 108*x - 56*x^2]*Zeta[3]) + 
    G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-9 + 3/x + 9*x - 3*x^2] + 
      Pi^2*RATIO[-81/2 - 25/(18*x) + (93*x)/2 - (3*x^2)/2] + 
      Log[mu2]*(I*Pi*RATIO[10 + 14/(3*x) - 10*x - (22*x^2)/3] + 
        Pi^2*RATIO[-8/3 + 8*x - (16*x^2)/3] + RATIO[154/3 - 122/(9*x) - 
          (136*x)/3 + (68*x^2)/9]) + I*Pi^3*RATIO[22/3 - 30*x + (68*x^2)/3] + 
      I*Pi*RATIO[245/3 + 24/(-1 + x) - 293/(9*x) - (431*x)/3 + (481*x^2)/9] + 
      RATIO[1291/9 - 1/(3*x^2) - 209/(18*x) - (3791*x)/18 + (712*x^2)/9] + 
      RATIO[-12 + 36*x - 24*x^2]*Zeta[3]) + 
    Log[mu2]^2*(I*Pi*RATIO[15/2 + 6/x] + 
      Pi^4*RATIO[-7/5 + (21*x)/5 - (14*x^2)/5] + 
      Pi^2*RATIO[-2 + (17*x)/4 - (9*x^2)/4] + 
      I*Pi^3*RATIO[3/2 + 2/x - (3*x)/2 - (3*x^2)/2] + 
      (I*Pi*RATIO[-18 + 54*x - 36*x^2] + RATIO[-45 + 45*x - 3*x^2])*
       Zeta[3]) + G[0, 0, 0, x]*
     (I*Pi*RATIO[-98/9 + 43/(-1 + x) + (1565*x)/3 - (4303*x^2)/9] + 
      I*Pi^3*RATIO[17/3 - 17*x + (34*x^2)/3] + 
      Log[mu2]*(I*Pi*RATIO[-268/3 + 264*x - 178*x^2] + 
        Pi^2*RATIO[-14 + 42*x - 28*x^2] + RATIO[-295/3 + 9/(-1 + x) + 
          (259*x)/3 + (289*x^2)/9]) + Log[mu2]^2*(RATIO[18 - 18*x - 6*x^2] + 
        I*Pi*RATIO[18 - 54*x + 36*x^2]) + 
      Pi^2*RATIO[1073/9 - (665*x)/3 + (742*x^2)/9] + 
      RATIO[4615/18 - 429/(2*(-1 + x)) + (419*x)/18 + (4285*x^2)/18] + 
      RATIO[76 - 180*x + 104*x^2]*Zeta[3]) + 
    G[1, 1, 1, x]*(I*Pi*RATIO[-358/3 + 2/x^2 + 185/(9*x) + (535*x)/3 - 
         (734*x^2)/9] + I*Pi^3*RATIO[-14 + 42*x - 28*x^2] + 
      Pi^2*RATIO[-34/3 + 11/(3*x) + 12*x - (13*x^2)/3] + 
      Log[mu2]*(I*Pi*RATIO[24 - 8/x - 24*x + 8*x^2] + 
        RATIO[-36 + 12/x + 12*x + 12*x^2]) + 
      RATIO[860/3 - 11/x^2 - 62/x - (761*x)/3 + 40*x^2] + 
      RATIO[84 - 252*x + 168*x^2]*Zeta[3]) + 
    G[0, 1, 0, x]*(RATIO[-6689/9 + 34/(-1 + x) - 28/(3*x) + (5522*x)/9 - 
        (2141*x^2)/18] + Pi^2*RATIO[673/18 - 17/(9*x) + (43*x)/2 - 
         (1099*x^2)/18] + Log[mu2]^2*(I*Pi*RATIO[-18 + 54*x - 36*x^2] + 
        RATIO[9 - 9*x + 3*x^2]) + I*Pi^3*RATIO[9 - 27*x + 18*x^2] + 
      Log[mu2]*(RATIO[-167/3 + 12/(-1 + x) + (125*x)/3 - (113*x^2)/9] + 
        Pi^2*RATIO[18 - 54*x + 36*x^2] + 
        I*Pi*RATIO[226/3 + 2/(3*x) - 250*x + (536*x^2)/3]) + 
      I*Pi*RATIO[-22/9 + 12/(-1 + x) - 104/(9*x) - (1441*x)/3 + 450*x^2] + 
      RATIO[36 - 204*x + 168*x^2]*Zeta[3]) + 
    Log[mu2]*(I*Pi*RATIO[-655/18 - 262/(9*x)] + 
      I*Pi^5*RATIO[-56/45 + (56*x)/15 - (112*x^2)/45] + 
      I*Pi^3*RATIO[-163/18 - 262/(27*x) + (199*x)/18 + (95*x^2)/18] + 
      Pi^2*RATIO[82/27 - 16/(3*x) - (2227*x)/108 + (131*x^2)/12] + 
      Pi^4*RATIO[737/135 - 16/(9*x) - (857*x)/45 + (2014*x^2)/135] + 
      (RATIO[655/3 - (655*x)/3 + (131*x^2)/9] + 
        Pi^2*RATIO[16 - 48*x + 32*x^2] + I*Pi*RATIO[142/3 - 222*x + 172*x^2])*
       Zeta[3]) + G[1, 1, x]*(Pi^2*RATIO[-221/12 - 22/(3*x^2) + 953/(108*x) + 
         (365*x)/12 - (1457*x^2)/108] + Log[mu2]^2*
       (RATIO[27/2 - 9/(2*x) - (9*x)/2 - (9*x^2)/2] + 
        I*Pi*RATIO[-9 + 3/x + 9*x - 3*x^2]) + 
      Pi^4*RATIO[-19/9 + (71*x)/15 - (118*x^2)/45] + 
      I*Pi^3*RATIO[857/18 - 1/(6*x) - (229*x)/2 + (135*x^2)/2] + 
      I*Pi*RATIO[6515/18 - 34/(3*x^2) - 562/(9*x) - (3862*x)/9 + 
         (2537*x^2)/18] + RATIO[-4807/36 + 433/(6*x^2) + 3221/(36*x) - 
        (9797*x)/36 + (8785*x^2)/36] + 
      (RATIO[-962/3 + 14/x + 726*x - 422*x^2] + 
        I*Pi*RATIO[20 - 156*x + 136*x^2])*Zeta[3] + 
      Log[mu2]*(Pi^2*RATIO[16/3 - 16/(9*x) - (16*x)/3 + (16*x^2)/9] + 
        I*Pi*RATIO[127/3 - 95/(9*x) - (127*x)/3 + (95*x^2)/9] + 
        I*Pi^3*RATIO[16/3 - 16*x + (32*x^2)/3] + 
        RATIO[-409/6 + 67/(6*x) + (211*x)/6 + (131*x^2)/6] + 
        RATIO[-32 + 96*x - 64*x^2]*Zeta[3])) + 
    G[0, 0, x]*(Log[mu2]^2*(Pi^2*RATIO[-3 + 9*x - 6*x^2] + 
        RATIO[33/2 - 27/(2*(-1 + x)) + (3*x)/2 - (9*x^2)/2] + 
        I*Pi*RATIO[27 - 27*x - 3*x^2]) + 
      Pi^4*RATIO[128/45 - (59*x)/5 + (403*x^2)/45] + 
      I*Pi^3*RATIO[221/6 - 28/(9*x) - (529*x)/6 + (919*x^2)/18] + 
      Pi^2*RATIO[17209/108 - 305/(4*(-1 + x)) - (8477*x)/36 + 
         (10987*x^2)/108] + I*Pi*RATIO[-5126/9 - 115/(-1 + x) - 28/(3*x) + 
         (5636*x)/9 + (2537*x^2)/18] + RATIO[-505/36 + 3769/(12*(-1 + x)) - 
        (14797*x)/36 + (8785*x^2)/36] + 
      (RATIO[-436 + 1332*x - (2702*x^2)/3] + 
        I*Pi*RATIO[148 - 492*x + 344*x^2])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[-4 + 12*x - 8*x^2] + 
        I*Pi*RATIO[-121 - 6/(-1 + x) + 131*x + (95*x^2)/9] + 
        RATIO[-1489/18 + 131/(2*(-1 + x)) - (191*x)/18 + (131*x^2)/6] + 
        Pi^2*RATIO[-55/9 - 23*x + 32*x^2] + RATIO[8 - 24*x + 16*x^2]*
         Zeta[3])) + G[0, 1, x]*(RATIO[-553/3 + 259/(9*x) + (4099*x)/12 - 
        (8785*x^2)/36] + I*Pi*RATIO[-937/3 + 34/(-1 + x) + 68/(3*x^2) + 
         92/(3*x) + 391*x - (2537*x^2)/18] + 
      I*Pi^3*RATIO[-143/2 + 20/(9*x) + (1109*x)/6 - (673*x^2)/6] + 
      Pi^4*RATIO[-113/45 + (137*x)/15 - (298*x^2)/45] + 
      Log[mu2]^2*(I*Pi*RATIO[9 - 9*x + 3*x^2] + 
        RATIO[-6 + (3*x)/2 + (9*x^2)/2]) + 
      Pi^2*RATIO[1003/18 - 110/(3*(-1 + x)) - 239/(54*x) - (1691*x)/36 + 
         (1631*x^2)/108] + (I*Pi*RATIO[-68 + 300*x - 232*x^2] + 
        RATIO[320 - 980*x + 674*x^2])*Zeta[3] + 
      Log[mu2]*(RATIO[211/9 - 4/(3*x) - (221*x)/18 - (131*x^2)/6] + 
        I*Pi*RATIO[-60 + 12/(-1 + x) + x^(-1) + 43*x - (95*x^2)/9] + 
        I*Pi^3*RATIO[-2 + 6*x - 4*x^2] + 
        Pi^2*RATIO[-5/3 + 1/(9*x) + (5*x)/3 - (7*x^2)/3] + 
        RATIO[12 - 36*x + 24*x^2]*Zeta[3])) + 
    G[1, 0, x]*(RATIO[-553/3 + 259/(9*x) + (4099*x)/12 - (8785*x^2)/36] + 
      I*Pi*RATIO[9683/18 + 241/(2*(-1 + x)) - 1/(3*x^2) - 157/(18*x) - 
         (5293*x)/9 - (2537*x^2)/18] + 
      Pi^2*RATIO[-1765/27 - 27/(2*(-1 + x)) - 37/(54*x) + (2471*x)/12 - 
         (11431*x^2)/108] + I*Pi^3*RATIO[253/18 + 1/(18*x) - (31*x)/6 - 
         (145*x^2)/18] + Pi^4*RATIO[2/9 + (13*x)/5 - (127*x^2)/45] + 
      Log[mu2]^2*(I*Pi*RATIO[-27 - 3/x + 27*x + 3*x^2] + 
        RATIO[-6 + (3*x)/2 + (9*x^2)/2] + Pi^2*RATIO[3 - 9*x + 6*x^2]) + 
      (I*Pi*RATIO[-120 + 408*x - 288*x^2] + RATIO[1712/3 - 28/x - 1236*x + 
          (1936*x^2)/3])*Zeta[3] + Log[mu2]*
       (Pi^2*RATIO[142/9 + 25/(9*x) + (40*x)/3 - (283*x^2)/9] + 
        RATIO[211/9 - 4/(3*x) - (221*x)/18 - (131*x^2)/6] + 
        I*Pi*RATIO[344/3 + 12/(-1 + x) + 140/(9*x) - (395*x)/3 - 
           (95*x^2)/9] + I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3] + 
        RATIO[12 - 36*x + 24*x^2]*Zeta[3])) + 
    (RATIO[-970 + 1980*x - (3442*x^2)/3] + 
      I*Pi*RATIO[-108 + 264*x - 156*x^2])*Zeta[5] + 
    G[0, x]*(RATIO[-1475/18 - (9959*x)/36] + 
      I*Pi*RATIO[-8189/36 + 3769/(12*(-1 + x)) + 259/(9*x) - (635*x)/6] + 
      I*Pi^3*RATIO[-1423/108 + 7/(4*(-1 + x)) + 262/(27*x) + (824*x)/9 - 
         (1391*x^2)/18] + Pi^4*RATIO[-1079/540 + 16/(9*x) - (119*x)/180 - 
         (59*x^2)/540] + I*Pi^5*RATIO[71/90 - (37*x)/30 + (4*x^2)/9] + 
      Pi^2*RATIO[38747/108 - 509/(12*(-1 + x)) + 16/(3*x) - (7706*x)/27 + 
         (1429*x^2)/54] + (I*Pi*RATIO[-368/3 + 756*x - (2014*x^2)/3] + 
        Pi^2*RATIO[-77 + 279*x - 202*x^2] + RATIO[-1975/9 + 227/(-1 + x) - 
          (1552*x)/3 + (5923*x^2)/9])*Zeta[3] + 
      Log[mu2]^2*(I*Pi*RATIO[21/2 - 27/(2*(-1 + x)) + 3*x] + 
        RATIO[6 + (15*x)/2] + Pi^2*RATIO[-15/2 + (15*x)/2 - x^2/2] + 
        I*Pi^3*RATIO[3 - 9*x + 6*x^2] + RATIO[-18 + 54*x - 36*x^2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-262/9 - (655*x)/18] + 
        I*Pi*RATIO[-851/18 + 131/(2*(-1 + x)) - 4/(3*x) - (71*x)/9] + 
        I*Pi^3*RATIO[-194/9 - 4/(9*x) + (152*x)/3 - (263*x^2)/9] + 
        Pi^4*RATIO[-106/45 + (106*x)/15 - (212*x^2)/45] + 
        Pi^2*RATIO[55/2 + 12/(-1 + x) - 40*x + (79*x^2)/27] + 
        (I*Pi*RATIO[-12 + 36*x - 24*x^2] + RATIO[292/3 - 272*x + 
            (526*x^2)/3])*Zeta[3]) + RATIO[-148 + 384*x - 236*x^2]*Zeta[5]) + 
    G[1, x]*(I*Pi*RATIO[-11705/36 + 433/(6*x^2) + 3209/(36*x) + (635*x)/6] + 
      RATIO[-5449/36 - 2255/(18*x) + (9959*x)/36] + 
      Pi^4*RATIO[-713/60 + 991/(540*x) + (6011*x)/180 - (3941*x^2)/180] + 
      Pi^2*RATIO[8077/108 + 1/(6*x^2) - 613/(108*x) - (2815*x)/108 - 
         (707*x^2)/108] + I*Pi^5*RATIO[73/90 - (107*x)/30 + (124*x^2)/45] + 
      I*Pi^3*RATIO[-6671/108 + 17/(2*(-1 + x)) + 10/(3*x^2) + 3/(4*x) - 
         (160*x)/9 + (634*x^2)/9] + 
      (RATIO[-290/9 - 51/(-1 + x) + 622/(9*x) + 665*x - (6046*x^2)/9] + 
        Pi^2*RATIO[167/3 - 215*x + (478*x^2)/3] + 
        I*Pi*RATIO[466/3 - 14/x - 514*x + (1294*x^2)/3])*Zeta[3] + 
      Log[mu2]^2*(RATIO[3/2 + 6/x - (15*x)/2] + 
        I*Pi*RATIO[15/2 - 9/(2*x) - 3*x] + I*Pi^3*RATIO[-3 + 9*x - 6*x^2] + 
        Pi^2*RATIO[3/2 - 1/(2*x) - (3*x)/2 + x^2/2] + 
        RATIO[18 - 54*x + 36*x^2]*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[-751/18 + 131/(6*x) + (71*x)/9] + 
        RATIO[-131/18 - 262/(9*x) + (655*x)/18] + 
        Pi^2*RATIO[-73/6 + 347/(54*x) + (37*x)/6 - (23*x^2)/54] + 
        Pi^4*RATIO[176/45 - (176*x)/15 + (352*x^2)/45] + 
        I*Pi^3*RATIO[131/9 - 20/(9*x) - (131*x)/3 + (278*x^2)/9] + 
        (RATIO[-142/3 + 222*x - 172*x^2] + I*Pi*RATIO[32 - 96*x + 64*x^2])*
         Zeta[3]) + RATIO[148 - 384*x + 236*x^2]*Zeta[5]) + 
    Nc^2*(I*Pi*RATIO[2237/36 + 1207/(36*x)] + G[0, 1, 1, 1, 0, x]*
       RATIO[-2/x] + G[0, 0, 0, 0, 1, 1, x]*RATIO[-54 + 228*x - 174*x^2] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-42 + 174*x - 132*x^2] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-24 + 102*x - 78*x^2] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[-24 + 102*x - 78*x^2] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-42 + 120*x - 78*x^2] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-38 + 114*x - 76*x^2] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-50 + 126*x - 76*x^2] + 
      Pi^2*RATIO[-2377/54 - 3/(2*x) + (17395*x)/216 - (2707*x^2)/72] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-6 + 42*x - 36*x^2] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-6 + 42*x - 36*x^2] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-18 + 54*x - 36*x^2] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-18 + 54*x - 36*x^2] + 
      G[0, 1, 1, 0, 1, x]*(RATIO[-2/x] + I*Pi*RATIO[-18 + 54*x - 36*x^2]) + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-8 + 36*x - 28*x^2] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[-12 + 36*x - 24*x^2] + 
      I*Pi^3*RATIO[47/6 + 43/(12*(-1 + x)) + 247/(54*x) - (11*x)/36 - 
         (635*x^2)/36] + G[0, 1, 1, 1, x]*(I*Pi*RATIO[-2/x] + 
        RATIO[-59/6 - x^(-1) + (173*x)/6 - 17*x^2]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-8 + 24*x - 16*x^2] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[-8 + 24*x - 16*x^2] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-8 + 24*x - 16*x^2] + 
      G[0, 0, 1, 1, 1, x]*RATIO[-18 + 24*x - (40*x^2)/3] + 
      Pi^4*RATIO[-54547/6480 + 629/(360*(-1 + x)) + (22693*x)/1080 - 
         (26659*x^2)/2160] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-6 + 18*x - 12*x^2] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-6 + 18*x - 12*x^2] + G[1, 1, 0, 1, 0, 0, x]*
       RATIO[-6 + 18*x - 12*x^2] + G[0, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-6 + 18*x - 12*x^2] + RATIO[7 - 4/(3*x) - 10*x - 
          (29*x^2)/3]) + G[1, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-16 + 60*x - 44*x^2] + RATIO[-19 + 14/(3*x) + 25*x - 
          (28*x^2)/3]) + G[0, 0, 0, 0, 0, 0, x]*RATIO[12 - 6*x - 6*x^2] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-2 + 6*x - 4*x^2] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-2 + 6*x - 4*x^2] + 
      G[1, 0, 0, 1, 1, x]*(RATIO[79 + 38/(3*x) - 103*x - (34*x^2)/3] + 
        I*Pi*RATIO[-2 + 6*x - 4*x^2]) + 
      I*Pi^5*RATIO[1087/1080 - 23/(270*x) - (173*x)/180 - (2*x^2)/27] + 
      Pi^6*RATIO[407/1620 - (128*x)/189 + (4831*x^2)/11340] + 
      G[1, 1, 1, 1, 0, x]*(I*Pi*RATIO[-12 + 36*x - 24*x^2] + 
        RATIO[2 - 2/(3*x) - 2*x + (2*x^2)/3]) + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[4 - 6*x + 2*x^2] + G[0, 0, 1, 1, x]*
       (RATIO[-613/6 + 69/(-1 + x) + 2/x + (188*x)/3 - (443*x^2)/18] + 
        I*Pi*RATIO[-3 + 4/(3*x) + 3*x - (8*x^2)/3] + 
        Log[mu2]*RATIO[4 - 4*x + (4*x^2)/3] + 
        Pi^2*RATIO[4/3 - 4*x + (8*x^2)/3]) + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[2 - 6*x + 4*x^2] + G[0, 0, 0, 1, 1, 0, x]*
       RATIO[2 - 6*x + 4*x^2] + G[0, 1, 1, 0, x]*
       (I*Pi*RATIO[-82 + 10/(3*x) + 247*x - 164*x^2] + 
        RATIO[-25/6 - 35/(9*x) + (19*x)/6 - (11*x^2)/9] + 
        Log[mu2]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[4 - 4*x + (4*x^2)/3]) + Pi^2*RATIO[7/3 - 7*x + (14*x^2)/3]) + 
      G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-8 + 24*x - 16*x^2] + 
        RATIO[58/3 - 22/(3*x) + x - 15*x^2] + I*Pi*RATIO[6 - 12*x + 6*x^2]) + 
      G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[-28 + 108*x - 80*x^2] + 
        RATIO[-38 + 8/(3*x) + 43*x - (25*x^2)/3] + 
        Log[mu2]*RATIO[4 - 12*x + 8*x^2]) + G[0, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[-30 + 126*x - 96*x^2] + RATIO[51 - 64*x - (22*x^2)/3] + 
        Log[mu2]*RATIO[4 - 12*x + 8*x^2]) + G[0, 0, 0, 1, 0, x]*
       (RATIO[51 - 64*x - (22*x^2)/3] + I*Pi*RATIO[-2 + 6*x - 4*x^2] + 
        Log[mu2]*RATIO[4 - 12*x + 8*x^2]) + G[1, 1, 0, 1, 0, x]*
       (RATIO[-38 + 8/(3*x) + 43*x - (25*x^2)/3] + 
        I*Pi*RATIO[4 - 12*x + 8*x^2] + Log[mu2]*RATIO[4 - 12*x + 8*x^2]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[-20/3 + 20*x - (40*x^2)/3] + 
        I*Pi*RATIO[-28 - 4/(3*x) + 30*x - (4*x^2)/3] + 
        RATIO[121/6 - 6/x^2 - 8/(9*x) - (109*x)/6 + (44*x^2)/9] + 
        Log[mu2]*(RATIO[-6 + 2/x + 6*x - 2*x^2] + 
          I*Pi*RATIO[4 - 12*x + 8*x^2])) + G[1, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[-6 + 18*x - 12*x^2] + Log[mu2]*RATIO[-4 + 12*x - 8*x^2] + 
        RATIO[-17 - 26/(3*x) + 27*x + 8*x^2]) + G[0, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[4 - 6*x + 2*x^2] + RATIO[11 + 4/(3*x) - 17*x + 
          (28*x^2)/3]) + G[1, 1, 0, 1, 0, 1, x]*RATIO[6 - 18*x + 12*x^2] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[6 - 18*x + 12*x^2] + 
      G[1, 1, 0, 1, 1, x]*(RATIO[16 - 6/x - 19*x + 9*x^2] + 
        I*Pi*RATIO[6 - 18*x + 12*x^2]) + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[32 + 8/(3*x) - 40*x - (4*x^2)/3] + 
        RATIO[-25/6 - 35/(9*x) + (19*x)/6 - (11*x^2)/9] + 
        Log[mu2]*(I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
          RATIO[4 - 4*x + (4*x^2)/3]) + Pi^2*RATIO[6 - 18*x + 12*x^2]) + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[2 - 6*x + 4*x^2] + 
        RATIO[-113 + 146*x + 12*x^2]) + G[1, 0, 1, 1, 1, x]*
       RATIO[18 - 22/(3*x) - 24*x + (40*x^2)/3] + G[1, 0, 0, 1, x]*
       (RATIO[-25 - 6/(-1 + x) + 173/(18*x) + 54*x - (173*x^2)/6] + 
        I*Pi*RATIO[60 + 8/(3*x) - 74*x - (4*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
          RATIO[-2 - 4/(3*x) + 2*x + 2*x^2]) + 
        Pi^2*RATIO[7 - 21*x + 14*x^2]) + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[4 - 18*x + 14*x^2] + G[1, 0, 1, 1, 0, x]*
       (RATIO[-19 + 14/(3*x) + 25*x - (28*x^2)/3] + 
        I*Pi*RATIO[4 - 18*x + 14*x^2]) + G[0, 1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-4 + 12*x - 8*x^2] + RATIO[21 + 4/x - 26*x + 7*x^2] + 
        I*Pi*RATIO[8 - 24*x + 16*x^2]) + G[1, 0, 1, 0, x]*
       (RATIO[-25 - 6/(-1 + x) + 173/(18*x) + 54*x - (173*x^2)/6] + 
        I*Pi*RATIO[-5/3 - 4/x + 28*x - (67*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[-2 - 4/(3*x) + 2*x + 2*x^2]) + 
        Pi^2*RATIO[8 - 26*x + 18*x^2]) + G[1, 1, 1, 1, x]*
       (I*Pi*RATIO[2 - 2/(3*x) - 2*x + (2*x^2)/3] + 
        RATIO[-6 + 6/x^2 - 18*x + 18*x^2]) + G[1, 0, 0, 0, 0, x]*
       (I*Pi*RATIO[-12 + 36*x - 24*x^2] + Log[mu2]*RATIO[4 - 12*x + 8*x^2] + 
        RATIO[-98/3 + 52/(3*x) - 15*x + (65*x^2)/3]) + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[12 - 36*x + 24*x^2] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[12 - 36*x + 24*x^2] + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[-19/3 + 19*x - (38*x^2)/3] + 
        I*Pi*RATIO[-58 + 78*x + (10*x^2)/3] + 
        Log[mu2]*(RATIO[4 - 4*x - (4*x^2)/3] + 
          I*Pi*RATIO[4 - 12*x + 8*x^2]) + RATIO[137/2 - 97/(2*(-1 + x)) - 
          62*x + (145*x^2)/6]) + G[1, 0, 1, 1, x]*
       (Pi^2*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
        Log[mu2]*RATIO[-4 + 4/(3*x) + 4*x - (4*x^2)/3] + 
        I*Pi*RATIO[-5 - 4/(3*x) + 5*x + (8*x^2)/3] + 
        RATIO[61/2 - 119/(18*x) - (97*x)/2 + (443*x^2)/18]) + 
      G[1, 0, 0, 0, x]*(RATIO[1144/9 + 12/(-1 + x) - 85/(9*x) - (121*x)/6 - 
          (1963*x^2)/18] + I*Pi*RATIO[-69 + 26/(3*x) + 78*x - (55*x^2)/3] + 
        Log[mu2]^2*RATIO[4 - 12*x + 8*x^2] + 
        Log[mu2]*(RATIO[-58/3 + 66*x - 48*x^2] + 
          I*Pi*RATIO[8 - 24*x + 16*x^2]) + 
        Pi^2*RATIO[25/3 - 34*x + (77*x^2)/3]) + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[26 - 54*x + 28*x^2] + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[14 - 42*x + 28*x^2] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[14 - 42*x + 28*x^2] + G[1, 1, 1, 0, 1, x]*
       (RATIO[2 - 2/(3*x) - 2*x + (2*x^2)/3] + 
        I*Pi*RATIO[14 - 42*x + 28*x^2]) + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[8 - 36*x + 28*x^2] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[18 - 54*x + 36*x^2] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[22 - 60*x + 38*x^2] + G[1, 1, 0, 0, 0, 1, x]*
       RATIO[10 - 54*x + 44*x^2] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[10 - 54*x + 44*x^2] + G[1, 0, 0, 0, 0, 0, x]*
       RATIO[8 - 54*x + 46*x^2] + G[0, 0, 1, 0, 1, x]*
       (RATIO[11 + 4/(3*x) - 17*x + (28*x^2)/3] + 
        I*Pi*RATIO[20 - 72*x + 52*x^2]) + G[1, 1, 0, 0, 0, x]*
       (RATIO[92/3 - 14/(3*x) + 71*x - (287*x^2)/3] + 
        Log[mu2]*RATIO[-8 + 24*x - 16*x^2] + 
        I*Pi*RATIO[28 - 84*x + 56*x^2]) + G[0, 0, 0, 0, 0, x]*
       (RATIO[-266/3 + 206*x - (275*x^2)/3] + 
        I*Pi*RATIO[32 - 96*x + 64*x^2]) + G[0, 0, 0, 0, 0, 1, x]*
       RATIO[20 - 90*x + 70*x^2] + G[0, 0, 0, 0, 1, 0, x]*
       RATIO[20 - 90*x + 70*x^2] + G[0, 1, 1, 0, 0, x]*
       (RATIO[-86 + 16/(3*x) + 251*x - (496*x^2)/3] + 
        Log[mu2]*RATIO[-8 + 24*x - 16*x^2] + 
        I*Pi*RATIO[36 - 108*x + 72*x^2]) + G[0, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[-26 + 72*x - 46*x^2] + Log[mu2]*RATIO[4 - 12*x + 8*x^2] + 
        RATIO[38 - 8/(3*x) - 125*x + 83*x^2]) + G[0, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-4 + 12*x - 8*x^2] + RATIO[21 + 4/x - 26*x + 7*x^2] + 
        I*Pi*RATIO[32 - 120*x + 88*x^2]) + G[1, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-4 + 12*x - 8*x^2] + RATIO[-17 - 26/(3*x) + 27*x + 
          8*x^2] + I*Pi*RATIO[26 - 114*x + 88*x^2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[-2 + 8*x - 6*x^2] + 
        Log[mu2]*(RATIO[4 - 4*x - (4*x^2)/3] + 
          I*Pi*RATIO[4 - 12*x + 8*x^2]) + RATIO[137/2 - 97/(2*(-1 + x)) - 
          62*x + (145*x^2)/6] + I*Pi*RATIO[53 - 4/(3*x) - 146*x + 91*x^2]) + 
      G[1, 1, 1, 0, x]*(Pi^2*RATIO[-9 + 27*x - 18*x^2] + 
        RATIO[121/6 - 6/x^2 - 8/(9*x) - (109*x)/6 + (44*x^2)/9] + 
        Log[mu2]*(RATIO[-6 + 2/x + 6*x - 2*x^2] + 
          I*Pi*RATIO[12 - 36*x + 24*x^2]) + 
        I*Pi*RATIO[137/3 + 2/(3*x) - 141*x + (284*x^2)/3]) + 
      G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-12 + 36*x - 24*x^2] + 
        Log[mu2]*RATIO[12 - 36*x + 24*x^2] + RATIO[149/3 - 2/(3*x) - 145*x + 
          96*x^2]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[8 - 14/(3*x) + 52*x - (164*x^2)/3] + 
        Pi^2*RATIO[-17/3 + 25*x - (58*x^2)/3] + Log[mu2]^2*
         RATIO[-4 + 12*x - 8*x^2] + Log[mu2]*
         (I*Pi*RATIO[-12 + 36*x - 24*x^2] + RATIO[46/3 - 8/(3*x) - 62*x + 
            (148*x^2)/3]) + RATIO[-1223/18 + 6/(-1 + x) + 12/x^2 - 
          79/(18*x) - 51*x + (343*x^2)/3]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-43/3 + 72*x - (157*x^2)/3] + 
        Pi^2*RATIO[-15 + 54*x - 39*x^2] + Log[mu2]^2*
         RATIO[-4 + 12*x - 8*x^2] + Log[mu2]*(I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
          RATIO[70/3 - 70*x + (140*x^2)/3]) + RATIO[-895/9 + 36/(-1 + x) - 
          49*x + (2131*x^2)/18]) + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[62 - 186*x + 124*x^2] + G[0, 1, 0, 0, x]*
       (RATIO[-137/9 + 70/(9*x) + (847*x)/6 - (368*x^2)/3] + 
        Log[mu2]^2*RATIO[4 - 12*x + 8*x^2] + 
        Log[mu2]*(RATIO[-58/3 + 66*x - 48*x^2] + 
          I*Pi*RATIO[8 - 24*x + 16*x^2]) + Pi^2*RATIO[13 - 47*x + 34*x^2] + 
        I*Pi*RATIO[181/3 - 4/x - 190*x + 126*x^2]) + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[42 - 174*x + 132*x^2] + 
      G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[-52 + 156*x - 104*x^2] + 
        Log[mu2]*RATIO[4 - 12*x + 8*x^2] + RATIO[176/3 - 8/x - 230*x + 
          167*x^2]) + G[1, 0, 0, 0, 1, 1, x]*RATIO[54 - 228*x + 174*x^2] + 
      (I*Pi*RATIO[-187/18 + 17/(2*(-1 + x)) + 23/(9*x) + (551*x)/6 - 
           (340*x^2)/3] + RATIO[-1363/12 - 43/(2*(-1 + x)) + (909*x)/4 - 
          (311*x^2)/18] + I*Pi^3*RATIO[1 + x - 2*x^2] + 
        Pi^2*RATIO[46 - (491*x)/6 + (521*x^2)/18])*Zeta[3] + 
      RATIO[-5 + 27*x - 22*x^2]*Zeta[3]^2 + G[1, 1, 1, x]*
       (RATIO[-403/6 + 31/(2*x) + (188*x)/3 - 11*x^2] + 
        Log[mu2]*(RATIO[9 - 3/x - 3*x - 3*x^2] + 
          I*Pi*RATIO[-6 + 2/x + 6*x - 2*x^2]) + 
        Pi^2*RATIO[3 - x^(-1) - 3*x + x^2] + 
        I*Pi^3*RATIO[13/3 - 13*x + (26*x^2)/3] + 
        I*Pi*RATIO[139/6 - 35/(9*x) - (235*x)/6 + (179*x^2)/9] + 
        RATIO[-26 + 78*x - 52*x^2]*Zeta[3]) + G[0, 1, 0, x]*
       (I*Pi*RATIO[-73/18 - 3/(-1 + x) + 35/(9*x) + 133*x - 121*x^2] + 
        I*Pi^3*RATIO[-7/3 + 7*x - (14*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-58/3 + 66*x - 48*x^2] + 
          Pi^2*RATIO[-14/3 + 14*x - (28*x^2)/3] + 
          RATIO[46/3 - 3/(-1 + x) - (34*x)/3 + (26*x^2)/9]) + 
        Log[mu2]^2*(RATIO[-2 + 2*x - (2*x^2)/3] + 
          I*Pi*RATIO[4 - 12*x + 8*x^2]) + 
        Pi^2*RATIO[-181/18 + 4/(9*x) - (17*x)/6 + (122*x^2)/9] + 
        RATIO[6815/36 - 33/(4*(-1 + x)) + 8/(3*x) - (5729*x)/36 + 
          (551*x^2)/18] + RATIO[-6 + 42*x - 36*x^2]*Zeta[3]) + 
      G[0, 0, 0, x]*(RATIO[-2297/36 + 239/(4*(-1 + x)) - (571*x)/36 - 
          (1081*x^2)/18] + Pi^2*RATIO[-239/9 + 49*x - (319*x^2)/18] + 
        I*Pi^3*RATIO[-2/3 + 2*x - (4*x^2)/3] + Log[mu2]^2*
         (I*Pi*RATIO[-4 + 12*x - 8*x^2] + RATIO[-4 + 4*x + (4*x^2)/3]) + 
        Log[mu2]*(RATIO[70/3 - (70*x)/3 - (70*x^2)/9] + 
          Pi^2*RATIO[4 - 12*x + 8*x^2] + I*Pi*RATIO[58/3 - 66*x + 48*x^2]) + 
        I*Pi*RATIO[-137/18 - 25/(2*(-1 + x)) - (403*x)/3 + (1213*x^2)/9] + 
        RATIO[-24 + 60*x - 36*x^2]*Zeta[3]) + G[0, 0, 1, x]*
       (Pi^2*RATIO[-41/3 - 2/(9*x) + (46*x)/3 - (5*x^2)/3] + 
        Log[mu2]^2*RATIO[-2 + 2*x - (2*x^2)/3] + 
        I*Pi*RATIO[-55/3 + 35/(2*(-1 + x)) + 2/x - (32*x)/3 + (22*x^2)/9] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4*x - (4*x^2)/3] + 
          Pi^2*RATIO[-2/3 + 2*x - (4*x^2)/3] + RATIO[46/3 - 3/(-1 + x) - 
            (34*x)/3 + (26*x^2)/9]) + I*Pi^3*RATIO[2 - 8*x + 6*x^2] + 
        RATIO[6815/36 - 33/(4*(-1 + x)) + 8/(3*x) - (5729*x)/36 + 
          (551*x^2)/18] + RATIO[-4 + 12*x - 8*x^2]*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[175/18 + 70/(9*x)] + 
        Pi^4*RATIO[-40/27 + 4/(9*x) + (46*x)/9 - (107*x^2)/27] + 
        Pi^2*RATIO[-25/27 + 4/(3*x) + (595*x)/108 - (35*x^2)/12] + 
        I*Pi^3*RATIO[43/18 + 70/(27*x) - (26*x)/9 - (13*x^2)/9] + 
        I*Pi^5*RATIO[14/45 - (14*x)/15 + (28*x^2)/45] + 
        (I*Pi*RATIO[-40/3 + 60*x - 46*x^2] + Pi^2*RATIO[-4 + 12*x - 8*x^2] + 
          RATIO[-175/3 + (175*x)/3 - (35*x^2)/9])*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[-5/3 - 4/(3*x)] + 
        I*Pi^3*RATIO[-1/3 - 4/(9*x) + x/3 + x^2/3] + 
        Pi^2*RATIO[4/9 - (17*x)/18 + x^2/2] + 
        Pi^4*RATIO[14/45 - (14*x)/15 + (28*x^2)/45] + 
        (RATIO[10 - 10*x + (2*x^2)/3] + I*Pi*RATIO[4 - 12*x + 8*x^2])*
         Zeta[3]) + G[1, 0, 1, x]*(RATIO[-391/9 + 3/x^2 + 13/(9*x) + 
          (517*x)/9 - (166*x^2)/9] + I*Pi^3*RATIO[-8/3 + 10*x - (22*x^2)/3] + 
        I*Pi*RATIO[-53/6 - 6/(-1 + x) + 62/(9*x) + (107*x)/6 - (55*x^2)/9] + 
        Pi^2*RATIO[28/3 + 4/(9*x) - 11*x + (4*x^2)/9] + 
        Log[mu2]^2*RATIO[2 - 2/(3*x) - 2*x + (2*x^2)/3] + 
        Log[mu2]*(RATIO[-43/3 + 35/(9*x) + (37*x)/3 - (17*x^2)/9] + 
          Pi^2*RATIO[2/3 - 2*x + (4*x^2)/3] + 
          I*Pi*RATIO[-2 - 4/(3*x) + 2*x + 2*x^2]) + RATIO[8 - 24*x + 16*x^2]*
         Zeta[3]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[742/9 + 3/(-1 + x) - 137/(18*x) + (115*x)/2 - 
           (1180*x^2)/9] + I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-40/3 + 4/(3*x) + 60*x - (146*x^2)/3] + 
          Pi^2*RATIO[-14/3 + 14*x - (28*x^2)/3] + 
          RATIO[-59/3 - 3/(-1 + x) - 70/(9*x) + (71*x)/3 + (61*x^2)/9]) + 
        Log[mu2]^2*(RATIO[4 + 4/(3*x) - 4*x - (4*x^2)/3] + 
          I*Pi*RATIO[4 - 12*x + 8*x^2]) + 
        Pi^2*RATIO[280/9 - 1/(3*x) - (385*x)/6 + (545*x^2)/18] + 
        RATIO[-1699/18 - 119/(4*(-1 + x)) + 10/(9*x) + (860*x)/9 + 
          (431*x^2)/9] + RATIO[16 - 36*x + 20*x^2]*Zeta[3]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[-50/3 - 44/(9*x) + (98*x)/3 - (146*x^2)/9] + 
        I*Pi^3*RATIO[-3 + 9*x - 6*x^2] + RATIO[-4081/36 - 6/x^2 - 17/(2*x) + 
          (2197*x)/36 - (7*x^2)/6] + Pi^2*RATIO[3 - 4/(9*x) - 3*x + x^2/9] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4*x + (4*x^2)/3] + 
          RATIO[-8/3 + (2*x)/3 + 2*x^2]) + RATIO[18 - 54*x + 36*x^2]*
         Zeta[3]) + G[1, 1, 0, x]*(Pi^2*RATIO[1 + 10/(9*x) + 24*x - 26*x^2] + 
        RATIO[-391/9 + 3/x^2 + 13/(9*x) + (517*x)/9 - (166*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-4 + 12*x - 8*x^2] + 
          RATIO[2 - 2/(3*x) - 2*x + (2*x^2)/3]) + 
        I*Pi^3*RATIO[5/3 - 5*x + (10*x^2)/3] + 
        Log[mu2]*(RATIO[-43/3 + 35/(9*x) + (37*x)/3 - (17*x^2)/9] + 
          Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3] + 
          I*Pi*RATIO[40/3 - 2/x - 60*x + (146*x^2)/3]) + 
        I*Pi*RATIO[-559/9 + 6/(-1 + x) + 6/x^2 - 25/(18*x) - (341*x)/6 + 
           (352*x^2)/3] + RATIO[18 - 78*x + 60*x^2]*Zeta[3]) + 
      G[0, 0, x]*(RATIO[70/9 - 487/(6*(-1 + x)) + (4111*x)/36 - 
          (2707*x^2)/36] + I*Pi*RATIO[1322/9 + 34/(-1 + x) + 8/(3*x) - 
           (3115*x)/18 - (635*x^2)/18] + 
        Pi^2*RATIO[-964/27 + 113/(6*(-1 + x)) + (2131*x)/36 - 
           (1595*x^2)/54] + I*Pi^3*RATIO[-9 + 8/(9*x) + (137*x)/6 - 
           (247*x^2)/18] + Pi^4*RATIO[-121/180 + (17*x)/6 - (389*x^2)/180] + 
        Log[mu2]^2*(I*Pi*RATIO[-6 + 6*x + (2*x^2)/3] + 
          RATIO[-11/3 + 3/(-1 + x) - x/3 + x^2] + 
          Pi^2*RATIO[2/3 - 2*x + (4*x^2)/3]) + 
        Log[mu2]*(Pi^2*RATIO[19/9 + (17*x)/3 - (76*x^2)/9] + 
          RATIO[385/18 - 35/(2*(-1 + x)) + (35*x)/18 - (35*x^2)/6] + 
          I*Pi*RATIO[94/3 + 3/(-1 + x) - (106*x)/3 - (26*x^2)/9] + 
          I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3]) + 
        (I*Pi*RATIO[-42 + 138*x - 96*x^2] + RATIO[109 - 341*x + (706*x^2)/3])*
         Zeta[3]) + G[0, 1, x]*(Pi^2*RATIO[-11 + 26/(3*(-1 + x)) + 
           35/(54*x) + (91*x)/12 - (203*x^2)/108] + 
        Log[mu2]^2*(RATIO[4/3 - x/3 - x^2] + 
          I*Pi*RATIO[-2 + 2*x - (2*x^2)/3]) + 
        Pi^4*RATIO[131/180 - (31*x)/12 + (167*x^2)/90] + 
        I*Pi^3*RATIO[59/3 - 5/(9*x) - (97*x)/2 + (515*x^2)/18] + 
        I*Pi*RATIO[139/2 - 33/(4*(-1 + x)) - 6/x^2 - 35/(6*x) - (189*x)/2 + 
           (635*x^2)/18] + RATIO[575/12 - 43/(9*x) - (1249*x)/12 + 
          (2707*x^2)/36] + (RATIO[-92 + 259*x - (515*x^2)/3] + 
          I*Pi*RATIO[26 - 102*x + 76*x^2])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[1/3 - x/3 + (5*x^2)/9] + 
          I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3] + 
          I*Pi*RATIO[46/3 - 3/(-1 + x) - (34*x)/3 + (26*x^2)/9] + 
          RATIO[-58/9 + (65*x)/18 + (35*x^2)/6] + RATIO[-4 + 12*x - 8*x^2]*
           Zeta[3])) + G[1, 0, x]*
       (Log[mu2]^2*(Pi^2*RATIO[-2/3 + 2*x - (4*x^2)/3] + 
          RATIO[4/3 - x/3 - x^2] + I*Pi*RATIO[6 + 2/(3*x) - 6*x - 
             (2*x^2)/3]) + Pi^4*RATIO[-31/180 - (3*x)/10 + (17*x^2)/36] + 
        I*Pi^3*RATIO[-29/9 + 1/(9*x) + x/2 + (43*x^2)/18] + 
        Pi^2*RATIO[773/54 + 3/(-1 + x) - 31/(108*x) - (1883*x)/36 + 
           (823*x^2)/27] + I*Pi*RATIO[-2597/18 - 119/(4*(-1 + x)) + 3/x^2 + 
           23/(9*x) + (2819*x)/18 + (635*x^2)/18] + 
        RATIO[575/12 - 43/(9*x) - (1249*x)/12 + (2707*x^2)/36] + 
        (RATIO[-431/3 + 28/(3*x) + 315*x - (506*x^2)/3] + 
          I*Pi*RATIO[34 - 114*x + 80*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-94/3 - 3/(-1 + x) - 35/(9*x) + (106*x)/3 + 
             (26*x^2)/9] + RATIO[-58/9 + (65*x)/18 + (35*x^2)/6] + 
          Pi^2*RATIO[-34/9 - 2/(3*x) - 4*x + (25*x^2)/3] + 
          RATIO[-4 + 12*x - 8*x^2]*Zeta[3])) + 
      G[1, 1, x]*(RATIO[431/18 - 179/(12*x^2) - 1001/(36*x) + (3383*x)/36 - 
          (2707*x^2)/36] + I*Pi*RATIO[-832/9 + 3/x^2 + 124/(9*x) + 
           (1997*x)/18 - (635*x^2)/18] + 
        I*Pi^3*RATIO[-121/9 + 1/(9*x) + (181*x)/6 - (305*x^2)/18] + 
        Pi^4*RATIO[77/180 - (53*x)/60 + (41*x^2)/90] + 
        Log[mu2]^2*(I*Pi*RATIO[2 - 2/(3*x) - 2*x + (2*x^2)/3] + 
          RATIO[-3 + x^(-1) + x + x^2]) + 
        Pi^2*RATIO[13/4 + 2/x^2 - 245/(108*x) - (53*x)/12 + (155*x^2)/108] + 
        (I*Pi*RATIO[-14 + 66*x - 52*x^2] + RATIO[272/3 - 14/(3*x) - 191*x + 
            (317*x^2)/3])*Zeta[3] + Log[mu2]*
         (RATIO[109/6 - 19/(6*x) - (55*x)/6 - (35*x^2)/6] + 
          I*Pi*RATIO[-34/3 + 26/(9*x) + (34*x)/3 - (26*x^2)/9] + 
          I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
          Pi^2*RATIO[-4/3 + 4/(9*x) + (4*x)/3 - (4*x^2)/9] + 
          RATIO[8 - 24*x + 16*x^2]*Zeta[3])) + 
      (I*Pi*RATIO[7 - 6*x - x^2] + RATIO[650/3 - 470*x + (571*x^2)/2])*
       Zeta[5] + G[1, x]*(RATIO[731/18 + 1207/(36*x) - (2669*x)/36] + 
        I*Pi*RATIO[2657/36 - 179/(12*x^2) - 893/(36*x) - (119*x)/6] + 
        I*Pi^3*RATIO[1655/108 - 2/(-1 + x) - x^(-2) - 7/(12*x) + (19*x)/3 - 
           (341*x^2)/18] + I*Pi^5*RATIO[-5/18 + (67*x)/60 - (151*x^2)/180] + 
        Pi^2*RATIO[-2957/216 - 3/(2*x^2) + 301/(108*x) + (581*x)/216 + 
           (113*x^2)/108] + Pi^4*RATIO[1151/360 - 263/(540*x) - 
           (1511*x)/180 + (5747*x^2)/1080] + 
        (I*Pi*RATIO[-67/3 + 14/(3*x) + 113*x - 110*x^2] + 
          Pi^2*RATIO[-47/3 + 59*x - (130*x^2)/3] + 
          RATIO[44/9 + 12/(-1 + x) - 124/(9*x) - (517*x)/3 + (1570*x^2)/9])*
         Zeta[3] + Log[mu2]^2*(I*Pi*RATIO[-5/3 + x^(-1) + (2*x)/3] + 
          RATIO[-1/3 - 4/(3*x) + (5*x)/3] + 
          Pi^2*RATIO[-1/3 + 1/(9*x) + x/3 - x^2/9] + 
          I*Pi^3*RATIO[2/3 - 2*x + (4*x^2)/3] + RATIO[-4 + 12*x - 8*x^2]*
           Zeta[3]) + Log[mu2]*(RATIO[35/18 + 70/(9*x) - (175*x)/18] + 
          I*Pi*RATIO[199/18 - 35/(6*x) - (20*x)/9] + 
          I*Pi^3*RATIO[-35/9 + 5/(9*x) + (35*x)/3 - (74*x^2)/9] + 
          Pi^4*RATIO[-44/45 + (44*x)/15 - (88*x^2)/45] + 
          Pi^2*RATIO[19/6 - 89/(54*x) - (5*x)/3 + (4*x^2)/27] + 
          (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[40/3 - 60*x + 46*x^2])*
           Zeta[3]) + RATIO[-27 + 66*x - 39*x^2]*Zeta[5]) + 
      G[0, x]*(I*Pi*RATIO[2285/36 - 487/(6*(-1 + x)) - 43/(9*x) + 
           (119*x)/6] + RATIO[775/36 + (2669*x)/36] + 
        Pi^2*RATIO[-9875/108 + 113/(12*(-1 + x)) - 4/(3*x) + (8315*x)/108 - 
           (385*x^2)/54] + I*Pi^5*RATIO[-11/90 + x/12 + (7*x^2)/180] + 
        Pi^4*RATIO[889/1080 - 4/(9*x) - (217*x)/360 + (479*x^2)/1080] + 
        I*Pi^3*RATIO[112/27 - 1/(2*(-1 + x)) - 70/(27*x) - (905*x)/36 + 
           (187*x^2)/9] + (RATIO[1043/18 - 109/(2*(-1 + x)) + (257*x)/2 - 
            (1537*x^2)/9] + Pi^2*RATIO[21 - 75*x + 54*x^2] + 
          I*Pi*RATIO[77/3 - 189*x + 174*x^2])*Zeta[3] + 
        Log[mu2]^2*(RATIO[-4/3 - (5*x)/3] + 
          I*Pi*RATIO[-7/3 + 3/(-1 + x) - (2*x)/3] + 
          I*Pi^3*RATIO[-2/3 + 2*x - (4*x^2)/3] + 
          Pi^2*RATIO[5/3 - (5*x)/3 + x^2/9] + RATIO[4 - 12*x + 8*x^2]*
           Zeta[3]) + Log[mu2]*(I*Pi*RATIO[221/18 - 35/(2*(-1 + x)) + 
             (20*x)/9] + RATIO[70/9 + (175*x)/18] + 
          Pi^2*RATIO[-133/18 - 3/(-1 + x) + (187*x)/18 - (35*x^2)/54] + 
          Pi^4*RATIO[2/3 - 2*x + (4*x^2)/3] + 
          I*Pi^3*RATIO[50/9 - (40*x)/3 + (71*x^2)/9] + 
          (RATIO[-70/3 + 70*x - (140*x^2)/3] + I*Pi*RATIO[4 - 12*x + 8*x^2])*
           Zeta[3]) + RATIO[27 - 66*x + 39*x^2]*Zeta[5])) + 
    (I*Pi*RATIO[-61 - 106/(3*x)] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[-160 + 480*x - 320*x^2] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[-96 + 288*x - 192*x^2] + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[-80 + 240*x - 160*x^2] + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[-80 + 240*x - 160*x^2] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[-80 + 240*x - 160*x^2] + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[-64 + 192*x - 128*x^2] + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[-64 + 192*x - 128*x^2] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[-32 + 96*x - 64*x^2] + G[0, 0, 0, 1, 1, x]*
       RATIO[64 - 64*x - 48*x^2] + G[1, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[-96 + 288*x - 192*x^2] + RATIO[-64 + 104/(3*x) + 64*x - 
          (104*x^2)/3]) + G[0, 0, 1, 0, 0, 1, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[-16 + 48*x - 32*x^2] + 
      G[1, 1, 0, 1, 1, x]*(RATIO[-64 + 24/x + 80*x - 40*x^2] + 
        I*Pi*RATIO[-16 + 48*x - 32*x^2]) + G[1, 0, 0, 1, 0, x]*
       (RATIO[-64 + 104/(3*x) + 64*x - (104*x^2)/3] + 
        I*Pi*RATIO[-16 + 48*x - 32*x^2]) + G[1, 0, 1, 1, 1, x]*
       RATIO[-56 + 24/x + 56*x - 24*x^2] + G[0, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-32 + 96*x - 64*x^2] + RATIO[-32 - 8/(3*x) + 32*x - 
          (56*x^2)/3]) + G[0, 1, 0, 0, 1, x]*
       (I*Pi*RATIO[-80 + 240*x - 160*x^2] + RATIO[-56 - 16/(3*x) + 56*x - 
          16*x^2]) + G[1, 0, 1, 1, x]*(RATIO[-108 + 8/x + 164*x - 64*x^2] + 
        Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
        I*Pi*RATIO[16 + 8/(3*x) - 16*x - (8*x^2)/3]) + 
      G[1, 1, 1, 0, 1, x]*RATIO[-8 + 8/(3*x) + 8*x - (8*x^2)/3] + 
      G[1, 1, 1, 1, x]*(RATIO[124 - 24/x^2 - 20/x - 52*x - 28*x^2] + 
        I*Pi*RATIO[-8 + 8/(3*x) + 8*x - (8*x^2)/3]) + 
      I*Pi^5*RATIO[-7/5 - 76/(135*x) + (41*x)/15 - (142*x^2)/135] + 
      Pi^6*RATIO[-52/945 + (52*x)/315 - (104*x^2)/945] + 
      I*Pi^3*RATIO[-50/3 + 1/(3*(-1 + x)) - 4/(3*x) + (256*x)/9 + x^2/3] + 
      G[0, 1, 1, 0, 1, x]*RATIO[8 - 8*x + (8*x^2)/3] + 
      G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-80 + 240*x - 160*x^2] + 
        RATIO[8 - 8*x + (8*x^2)/3]) + G[0, 1, 0, 1, x]*
       (RATIO[8/3 - 8/x + (100*x)/3 - 36*x^2] + 
        Log[mu2]*RATIO[-8 + 8/(3*x) + 8*x - (8*x^2)/3] + 
        Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + 
        I*Pi*RATIO[-32 - 8/(3*x) + 32*x + (16*x^2)/3]) + 
      G[0, 0, 1, 1, 1, x]*RATIO[56 - 40*x + 8*x^2] + 
      G[0, 1, 1, 1, 1, x]*RATIO[-16*x + 16*x^2] + G[1, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-64 + 192*x - 128*x^2] + RATIO[72 - 64/(3*x) - 72*x + 
          (64*x^2)/3]) + G[1, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-32 + 96*x - 64*x^2] + RATIO[40 - 64/(3*x) - 40*x + 
          (64*x^2)/3]) + Pi^4*RATIO[-16/27 + 23/(30*(-1 + x)) - (722*x)/27 + 
         (273*x^2)/10] + G[0, 1, 1, 1, x]*
       (I*Pi*RATIO[8 - 24*x + (56*x^2)/3] + RATIO[-68 + 16/x + 20*x + 
          28*x^2]) + G[0, 1, 0, 1, 0, 1, x]*RATIO[16 - 48*x + 32*x^2] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[16 - 48*x + 32*x^2] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[16 - 48*x + 32*x^2] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[16 - 48*x + 32*x^2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[16 - 48*x + 32*x^2] + 
      G[1, 0, 0, 0, 0, x]*(RATIO[80 - 160/(3*x) + 192*x - (656*x^2)/3] + 
        Log[mu2]*RATIO[-64 + 192*x - 128*x^2] + 
        I*Pi*RATIO[16 - 48*x + 32*x^2]) + G[0, 1, 0, 1, 0, x]*
       (RATIO[-56 - 16/(3*x) + 56*x - 16*x^2] + 
        I*Pi*RATIO[16 - 48*x + 32*x^2]) + G[0, 1, 0, 1, 1, x]*
       (RATIO[32 - 32*x + 24*x^2] + I*Pi*RATIO[16 - 48*x + 32*x^2]) + 
      G[1, 0, 0, 1, x]*(RATIO[-304/3 + 20/x + (424*x)/3 - 52*x^2] + 
        Log[mu2]*RATIO[-16 + 16/(3*x) + 16*x - (16*x^2)/3] + 
        I*Pi*RATIO[-112 - 8/x + 96*x + 24*x^2] + 
        Pi^2*RATIO[16 - 48*x + 32*x^2]) + G[1, 0, 1, 0, 0, x]*
       (RATIO[104/(3*x) - 64*x + (88*x^2)/3] + 
        Log[mu2]*RATIO[16 - 48*x + 32*x^2]) + G[1, 1, 0, 1, x]*
       (I*Pi*RATIO[-24 + 8/(3*x) + 40*x - (56*x^2)/3] + 
        Pi^2*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
        RATIO[-52/3 + 16/x^2 - (104*x)/3 + 36*x^2]) + 
      G[1, 1, 1, 0, x]*(Pi^2*RATIO[-24 + 72*x - 48*x^2] + 
        I*Pi*RATIO[-136 - 8/(3*x) + 136*x + (8*x^2)/3] + 
        RATIO[-52/3 + 16/x^2 - (104*x)/3 + 36*x^2]) + 
      G[1, 0, 1, 0, x]*(RATIO[-304/3 + 20/x + (424*x)/3 - 52*x^2] + 
        Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
        Log[mu2]*(RATIO[-16 + 16/(3*x) + 16*x - (16*x^2)/3] + 
          I*Pi*RATIO[16 - 48*x + 32*x^2]) + 
        I*Pi*RATIO[56 + 56/(3*x) - 120*x + (136*x^2)/3]) + 
      G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[-64 + 192*x - 128*x^2] + 
        Log[mu2]*RATIO[16 - 48*x + 32*x^2] + RATIO[136 - 16/(3*x) - 184*x + 
          48*x^2]) + G[0, 0, 0, 1, x]*(Pi^2*RATIO[-16 + 48*x - 32*x^2] + 
        I*Pi*RATIO[128 - 128*x - (40*x^2)/3] + 
        Log[mu2]*RATIO[24 - 24*x + 8*x^2] + RATIO[296/3 - (428*x)/3 + 
          48*x^2]) + G[0, 0, 1, 0, x]*
       (I*Pi*RATIO[8/(3*x) + 112*x - (296*x^2)/3] + 
        Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-32 + 96*x - 64*x^2] + 
          RATIO[24 - 24*x + 8*x^2]) + RATIO[296/3 - (428*x)/3 + 48*x^2]) + 
      G[0, 1, 1, 0, x]*(RATIO[8/3 - 8/x + (100*x)/3 - 36*x^2] + 
        Log[mu2]*(RATIO[-8 + 8/(3*x) + 8*x - (8*x^2)/3] + 
          I*Pi*RATIO[16 - 48*x + 32*x^2]) + 
        I*Pi*RATIO[136 - 8/(3*x) - 184*x + 48*x^2] + 
        Pi^2*RATIO[24 - 72*x + 48*x^2]) + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[32 - 96*x + 64*x^2] + G[1, 1, 1, 0, 0, x]*
       (RATIO[-128 - 16/(3*x) + 128*x + (16*x^2)/3] + 
        I*Pi*RATIO[32 - 96*x + 64*x^2]) + G[1, 0, 1, 0, 1, x]*
       (RATIO[72 - 64/(3*x) - 72*x + (64*x^2)/3] + 
        I*Pi*RATIO[32 - 96*x + 64*x^2]) + G[1, 0, 0, 1, 1, x]*
       RATIO[-32 - 48/x + 16*x + 64*x^2] + G[0, 0, 1, 1, x]*
       (I*Pi*RATIO[24 - 8/(3*x) - 8*x - (32*x^2)/3] + 
        Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3] + 
        RATIO[120 - 48/(-1 + x) + 4/x - 124*x + 68*x^2]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[48 - 144*x + 96*x^2] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[48 - 144*x + 96*x^2] + 
      G[0, 0, 1, 0, 0, x]*(RATIO[8 + 16/(3*x) + 104*x - 88*x^2] + 
        Log[mu2]*RATIO[-32 + 96*x - 64*x^2] + 
        I*Pi*RATIO[48 - 144*x + 96*x^2]) + G[0, 0, 1, 1, 0, x]*
       (RATIO[-32 - 8/(3*x) + 32*x - (56*x^2)/3] + 
        I*Pi*RATIO[48 - 144*x + 96*x^2]) + G[0, 0, 0, 1, 0, x]*
       (RATIO[40 - 40*x + (80*x^2)/3] + I*Pi*RATIO[48 - 144*x + 96*x^2]) + 
      Pi^2*RATIO[272/9 + 70/(3*x) - (3229*x)/18 + (227*x^2)/2] + 
      G[0, 1, 0, 0, 0, x]*(RATIO[-32 + 16/x + 288*x - (712*x^2)/3] + 
        Log[mu2]*RATIO[-64 + 192*x - 128*x^2] + 
        I*Pi*RATIO[64 - 192*x + 128*x^2]) + G[1, 1, 0, 0, x]*
       (RATIO[-172/3 + 12/(-1 + x) - 32/x^2 - 20/x + (820*x)/3 - 168*x^2] + 
        Log[mu2]^2*RATIO[-8 + 24*x - 16*x^2] + 
        Pi^2*RATIO[-20/3 + 20*x - (40*x^2)/3] + 
        Log[mu2]*(RATIO[-40 + 16/(3*x) + 88*x - (160*x^2)/3] + 
          I*Pi*RATIO[32 - 96*x + 64*x^2]) + 
        I*Pi*RATIO[-40 + 56/(3*x) - 120*x + (424*x^2)/3]) + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[80 - 240*x + 160*x^2] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[80 - 240*x + 160*x^2] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[80 - 240*x + 160*x^2] + 
      G[1, 1, 1, 1, 0, x]*(RATIO[-8 + 8/(3*x) + 8*x - (8*x^2)/3] + 
        I*Pi*RATIO[80 - 240*x + 160*x^2]) + G[1, 1, 0, 0, 1, x]*
       (RATIO[40 - 64/(3*x) - 40*x + (64*x^2)/3] + 
        I*Pi*RATIO[80 - 240*x + 160*x^2]) + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[-64 + 16/(3*x) + 272*x - (584*x^2)/3] + 
        Pi^2*RATIO[4/3 - 4*x + (8*x^2)/3] + Log[mu2]^2*
         RATIO[8 - 24*x + 16*x^2] + Log[mu2]*
         (I*Pi*RATIO[-48 + 144*x - 96*x^2] + RATIO[24 - 16/(3*x) - 72*x + 
            (176*x^2)/3]) + RATIO[284/3 - 8/x - (764*x)/3 + 168*x^2]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[-16 + 48*x - 32*x^2] + 
        Log[mu2]*RATIO[48 - 144*x + 96*x^2] + RATIO[-40 + 104/(3*x) - 168*x + 
          (520*x^2)/3]) + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[96 - 288*x + 192*x^2] + G[0, 0, 1, 0, 0, 0, x]*
       RATIO[96 - 288*x + 192*x^2] + G[0, 0, 0, 0, 1, x]*
       (RATIO[40 - 40*x + (80*x^2)/3] + I*Pi*RATIO[96 - 288*x + 192*x^2]) + 
      G[0, 0, 0, 0, x]*(RATIO[140/3 + 64/(-1 + x) + (532*x)/3 - 288*x^2] + 
        Pi^2*RATIO[-44/3 + 44*x - (88*x^2)/3] + Log[mu2]^2*
         RATIO[-8 + 24*x - 16*x^2] + Log[mu2]*
         (RATIO[40 + 8*x - (208*x^2)/3] + I*Pi*RATIO[64 - 192*x + 128*x^2]) + 
        I*Pi*RATIO[56 - 328*x + (736*x^2)/3]) + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[128 - 384*x + 256*x^2] + G[0, 0, 0, 0, 0, x]*
       (I*Pi*RATIO[-80 + 240*x - 160*x^2] + Log[mu2]*
         RATIO[80 - 240*x + 160*x^2] + RATIO[-24 - 296*x + 288*x^2]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[-8 - 104/(3*x) + 232*x - (568*x^2)/3] + 
        Log[mu2]^2*RATIO[8 - 24*x + 16*x^2] + 
        Pi^2*RATIO[68/3 - 68*x + (136*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[-48 + 144*x - 96*x^2] + 
          RATIO[-24 - 16/x - 24*x + 64*x^2]) + 
        RATIO[-112/3 - 24/(-1 + x) - 40/x - (596*x)/3 + 292*x^2]) + 
      (I*Pi*RATIO[-572/3 - 84/(-1 + x) + 32/x + (1232*x)/3 - 88*x^2] + 
        RATIO[70 - 2/(-1 + x) - (76*x)/3 - (122*x^2)/3] + 
        Pi^2*RATIO[-46 + (74*x)/3 + (194*x^2)/9] + 
        I*Pi^3*RATIO[12 - 36*x + 24*x^2])*Zeta[3] + 
      RATIO[-56 + 168*x - 112*x^2]*Zeta[3]^2 + G[1, 0, 1, x]*
       (I*Pi*RATIO[-556/3 + 20/x + (868*x)/3 - 116*x^2] + 
        RATIO[364/3 - 140/(3*x^2) + 70/(3*x) - (230*x)/3 - (64*x^2)/3] + 
        Log[mu2]*(RATIO[24 - 8/x - 16*x] + I*Pi*RATIO[-8 + 8/(3*x) + 8*x - 
             (8*x^2)/3]) + Pi^2*RATIO[38/3 - 14/(9*x) - 10*x - (10*x^2)/9] + 
        Log[mu2]^2*RATIO[4 - 4/(3*x) - 4*x + (4*x^2)/3] + 
        I*Pi^3*RATIO[40/3 - 40*x + (80*x^2)/3] + RATIO[-80 + 240*x - 160*x^2]*
         Zeta[3]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[-160/3 + 4/x + (148*x)/3 - 12*x^2] + 
        Pi^2*RATIO[40/3 - 8*x - 4*x^2] + Log[mu2]*
         (RATIO[12 - 4/x - 4*x - 4*x^2] + I*Pi*RATIO[-8 + 8/(3*x) + 8*x - 
             (8*x^2)/3]) + RATIO[184 + 16/(3*x^2) - 88/(3*x) - (406*x)/3 + 
          (58*x^2)/3] + I*Pi^3*RATIO[40/3 - 40*x + (80*x^2)/3] + 
        RATIO[-80 + 240*x - 160*x^2]*Zeta[3]) + G[0, 1, 0, x]*
       (RATIO[-56 - 4/(-1 + x) - 16/(3*x) + 92*x - 14*x^2] + 
        I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + Log[mu2]^2*
         (RATIO[-4 + 4*x - (4*x^2)/3] + I*Pi*RATIO[8 - 24*x + 16*x^2]) + 
        Pi^2*RATIO[34/3 + 4/(9*x) - (122*x)/3 + (82*x^2)/3] + 
        Log[mu2]*(RATIO[-68/3 + (44*x)/3 + 4*x^2] + 
          Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + 
          I*Pi*RATIO[8 - 8/(3*x) - 56*x + (160*x^2)/3]) + 
        I*Pi*RATIO[224/3 - 16/x - (620*x)/3 + 136*x^2] + 
        RATIO[-48 + 144*x - 96*x^2]*Zeta[3]) + G[1, 0, 0, x]*
       (I*Pi^3*RATIO[20/3 - 20*x + (40*x^2)/3] + Log[mu2]^2*
         (RATIO[8 + 8/(3*x) - 8*x - (8*x^2)/3] + 
          I*Pi*RATIO[8 - 24*x + 16*x^2]) + RATIO[26 - 6/(-1 + x) - 
          104/(3*x) - 68*x + (80*x^2)/3] + 
        Pi^2*RATIO[56/3 + 32/(9*x) - (184*x)/3 + (352*x^2)/9] + 
        Log[mu2]*(RATIO[40/3 + 8/x - (64*x)/3] + 
          Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3] + 
          I*Pi*RATIO[-24 - 16/(3*x) - 24*x + (160*x^2)/3]) + 
        I*Pi*RATIO[-376/3 - 24/(-1 + x) - 12/x - (236*x)/3 + 240*x^2] + 
        RATIO[-48 + 144*x - 96*x^2]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[-10/3 - 8/(3*x)] + 
        I*Pi^3*RATIO[-2/3 - 8/(9*x) + (2*x)/3 + (2*x^2)/3] + 
        Pi^2*RATIO[8/9 - (17*x)/9 + x^2] + 
        Pi^4*RATIO[28/45 - (28*x)/15 + (56*x^2)/45] + 
        (RATIO[20 - 20*x + (4*x^2)/3] + I*Pi*RATIO[8 - 24*x + 16*x^2])*
         Zeta[3]) + Log[mu2]*(I*Pi*RATIO[-10 - 8/x] + 
        I*Pi^3*RATIO[-2 - 8/(3*x) + 2*x + 2*x^2] + 
        Pi^2*RATIO[8/3 - (17*x)/3 + 3*x^2] + 
        Pi^4*RATIO[28/15 - (28*x)/5 + (56*x^2)/15] + 
        (RATIO[60 - 60*x + 4*x^2] + I*Pi*RATIO[24 - 72*x + 48*x^2])*
         Zeta[3]) + G[1, 1, 0, x]*
       (I*Pi*RATIO[-152/3 + 12/(-1 + x) - 16/x^2 - 28/x + (668*x)/3 - 
           132*x^2] + Log[mu2]*(RATIO[24 - 8/x - 16*x] + 
          I*Pi*RATIO[-32 + 8/(3*x) + 80*x - (152*x^2)/3]) + 
        RATIO[364/3 - 140/(3*x^2) + 70/(3*x) - (230*x)/3 - (64*x^2)/3] + 
        Pi^2*RATIO[50 - 14/(9*x) - (86*x)/3 - (178*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[4 - 4/(3*x) - 4*x + (4*x^2)/3]) + 
        I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + RATIO[32 - 96*x + 64*x^2]*
         Zeta[3]) + G[0, 0, 1, x]*(I*Pi^3*RATIO[-32/3 + 32*x - (64*x^2)/3] + 
        RATIO[-56 - 4/(-1 + x) - 16/(3*x) + 92*x - 14*x^2] + 
        Log[mu2]^2*RATIO[-4 + 4*x - (4*x^2)/3] + 
        Pi^2*RATIO[-122/3 + 4/(9*x) + (106*x)/3 + (10*x^2)/3] + 
        Log[mu2]*(RATIO[-68/3 + (44*x)/3 + 4*x^2] + 
          I*Pi*RATIO[16 - 16*x + (16*x^2)/3]) + 
        I*Pi*RATIO[196 - 48/(-1 + x) + 4/x - 252*x + 120*x^2] + 
        RATIO[64 - 192*x + 128*x^2]*Zeta[3]) + G[0, 0, 0, x]*
       (I*Pi*RATIO[496/3 + 28/(-1 + x) + (188*x)/3 - 244*x^2] + 
        Pi^2*RATIO[-52 + (308*x)/3 - (416*x^2)/9] + 
        I*Pi^3*RATIO[-12 + 36*x - 24*x^2] + Log[mu2]*
         (I*Pi*RATIO[48 - 56*x^2] + Pi^2*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[20 - 36/(-1 + x) + 28*x - 4*x^2]) + 
        Log[mu2]^2*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          RATIO[-8 + 8*x + (8*x^2)/3]) + RATIO[-14/3 - 98/(-1 + x) + 
          (482*x)/3 + (26*x^2)/3] + RATIO[80 - 240*x + 160*x^2]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[-40/3 + 40*x - (80*x^2)/3] + 
        Pi^2*RATIO[-8/3 + 4/(3*x) + (4*x^2)/3] + 
        I*Pi*RATIO[320/3 - 8/x^2 - 20/x - (260*x)/3 + 8*x^2] + 
        RATIO[-72 + 44/x^2 + 12*x + 16*x^2] + RATIO[80 - 240*x + 160*x^2]*
         Zeta[3]) + G[1, 1, x]*(I*Pi*RATIO[94/3 - 8/(3*x^2) + 88/(3*x) - 
           (176*x)/3 + (2*x^2)/3] + I*Pi^3*RATIO[74/3 - 10/(9*x) - (74*x)/3 + 
           (10*x^2)/9] + Log[mu2]^2*(I*Pi*RATIO[4 - 4/(3*x) - 4*x + 
             (4*x^2)/3] + RATIO[-6 + 2/x + 2*x + 2*x^2]) + 
        Pi^4*RATIO[8/5 - (24*x)/5 + (16*x^2)/5] + 
        Log[mu2]*(I*Pi*RATIO[12 - 4/x - 12*x + 4*x^2] + 
          RATIO[-18 + 6/x + 6*x + 6*x^2]) + 
        Pi^2*RATIO[65/3 - 8/(3*x^2) + x^(-1) - 51*x + 31*x^2] + 
        RATIO[151 - 50/x^2 + 87/x - 415*x + 227*x^2] + 
        (RATIO[-168 + 56/(3*x) + 152*x - (8*x^2)/3] + 
          I*Pi*RATIO[144 - 432*x + 288*x^2])*Zeta[3]) + 
      G[0, 0, x]*(Pi^4*RATIO[-28/45 + (28*x)/15 - (56*x^2)/45] + 
        I*Pi*RATIO[-72 - 84/(-1 + x) - 16/(3*x) + 264*x + (2*x^2)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-12 + 12*x + (4*x^2)/3] + 
          RATIO[-22/3 + 6/(-1 + x) - (2*x)/3 + 2*x^2] + 
          Pi^2*RATIO[4/3 - 4*x + (8*x^2)/3]) + 
        I*Pi^3*RATIO[-10/3 - 16/(9*x) - (38*x)/3 + (46*x^2)/3] + 
        Pi^2*RATIO[-595/9 + 11/(3*(-1 + x)) - (47*x)/9 + (197*x^2)/3] + 
        RATIO[-205/3 + 127/(3*(-1 + x)) - 183*x + 227*x^2] + 
        (RATIO[128*x - (488*x^2)/3] + I*Pi*RATIO[80 - 240*x + 160*x^2])*
         Zeta[3] + Log[mu2]*(I*Pi*RATIO[-52/3 - 24/(-1 + x) + (124*x)/3 + 
             4*x^2] + RATIO[-34/3 + 18/(-1 + x) + (34*x)/3 + 6*x^2] + 
          Pi^2*RATIO[-28/3 + (4*x)/3 + (64*x^2)/9] + 
          I*Pi^3*RATIO[16/3 - 16*x + (32*x^2)/3] + RATIO[-32 + 96*x - 64*x^2]*
           Zeta[3])) + G[1, 0, x]*(RATIO[-88/3 - 116/(3*x) + 299*x - 
          227*x^2] + Pi^2*RATIO[292/9 + 6/(-1 + x) + 22/(3*x) + (119*x)/9 - 
           (193*x^2)/3] + I*Pi^3*RATIO[-14/3 - 2/x + (38*x)/3 - 6*x^2] + 
        Log[mu2]^2*(Pi^2*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
          RATIO[8/3 - (2*x)/3 - 2*x^2] + I*Pi*RATIO[12 + 4/(3*x) - 12*x - 
             (4*x^2)/3]) + I*Pi*RATIO[470/3 - 6/(-1 + x) - 140/(3*x^2) - 
           6/x - (460*x)/3 - (2*x^2)/3] + 
        Pi^4*RATIO[28/15 - (28*x)/5 + (56*x^2)/15] + 
        (I*Pi*RATIO[-64 + 192*x - 128*x^2] + RATIO[16 - 112/(3*x) - 96*x + 
            (352*x^2)/3])*Zeta[3] + Log[mu2]*
         (Pi^2*RATIO[-8/3 - 4/(9*x) + (32*x)/3 - (68*x^2)/9] + 
          RATIO[28/3 + 16/(3*x) - (26*x)/3 - 6*x^2] + 
          I*Pi^3*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
          I*Pi*RATIO[128/3 - (116*x)/3 - 4*x^2] + RATIO[16 - 48*x + 32*x^2]*
           Zeta[3])) + G[0, 1, x]*(RATIO[-88/3 - 116/(3*x) + 299*x - 
          227*x^2] + Pi^2*RATIO[-422/9 + 8/(-1 + x) + 22/(3*x) + (599*x)/9 - 
           (91*x^2)/3] + I*Pi^3*RATIO[-86/3 + (110*x)/3 - (82*x^2)/9] + 
        Pi^4*RATIO[-8/5 + (24*x)/5 - (16*x^2)/5] + 
        Log[mu2]^2*(RATIO[8/3 - (2*x)/3 - 2*x^2] + 
          I*Pi*RATIO[-4 + 4*x - (4*x^2)/3]) + 
        I*Pi*RATIO[412/3 - 4/(-1 + x) + 16/(3*x^2) - 88/(3*x) - 52*x - 
           (2*x^2)/3] + (I*Pi*RATIO[-144 + 432*x - 288*x^2] + 
          RATIO[192 - 224*x + (152*x^2)/3])*Zeta[3] + 
        Log[mu2]*(RATIO[28/3 + 16/(3*x) - (26*x)/3 - 6*x^2] + 
          I*Pi^3*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
          I*Pi*RATIO[-16/3 - 4/x + (28*x)/3 - 4*x^2] + 
          Pi^2*RATIO[4/3 - 4/(9*x) - (4*x)/3 + (4*x^2)/9] + 
          RATIO[16 - 48*x + 32*x^2]*Zeta[3])) + 
      (RATIO[1240/3 - 400*x + (64*x^2)/3] + 
        I*Pi*RATIO[320 - 960*x + 640*x^2])*Zeta[5] + 
      G[1, x]*(I*Pi*RATIO[359/3 - 50/x^2 + 121/(3*x) - 106*x] + 
        RATIO[-133/3 - 106/(3*x) + (239*x)/3] + 
        I*Pi^5*RATIO[6/5 - (18*x)/5 + (12*x^2)/5] + 
        Pi^4*RATIO[-163/45 + 61/(135*x) + (11*x)/15 + (329*x^2)/135] + 
        Pi^2*RATIO[-721/9 + 70/(3*x^2) - 197/(9*x) + (551*x)/9 + 
           (85*x^2)/9] + I*Pi^3*RATIO[17/9 - 2/(-1 + x) + 8/(3*x^2) + 
           19/(3*x) - (272*x)/9 + (64*x^2)/3] + 
        (RATIO[152/3 + 12/(-1 + x) - 56/x + (292*x)/3 - 104*x^2] + 
          I*Pi*RATIO[-264 - 56/(3*x) + 248*x + (104*x^2)/3] + 
          Pi^2*RATIO[28 - 84*x + 56*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-10 + 6/x + 4*x] + RATIO[-2 - 8/x + 10*x] + 
          Pi^2*RATIO[-2 + 2/(3*x) + 2*x - (2*x^2)/3] + 
          I*Pi^3*RATIO[4 - 12*x + 8*x^2] + RATIO[-24 + 72*x - 48*x^2]*
           Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[-10/3 + 2/x + (4*x)/3] + 
          RATIO[-2/3 - 8/(3*x) + (10*x)/3] + 
          Pi^2*RATIO[-2/3 + 2/(9*x) + (2*x)/3 - (2*x^2)/9] + 
          I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + RATIO[-8 + 24*x - 16*x^2]*
           Zeta[3]) + RATIO[-160 + 480*x - 320*x^2]*Zeta[5]) + 
      G[0, x]*(RATIO[-50/3 - (239*x)/3] + 
        I*Pi*RATIO[-317/3 + 127/(3*(-1 + x)) - 116/(3*x) + 106*x] + 
        I*Pi^3*RATIO[-41/3 + (-1 + x)^(-1) + 8/(3*x) + 36*x - (70*x^2)/3] + 
        Pi^4*RATIO[-233/45 + (553*x)/45 - (899*x^2)/135] + 
        I*Pi^5*RATIO[-6/5 + (18*x)/5 - (12*x^2)/5] + 
        Pi^2*RATIO[251/9 + 19/(-1 + x) - (812*x)/9 + (74*x^2)/9] + 
        (I*Pi*RATIO[80 - (296*x^2)/3] + Pi^2*RATIO[-28 + 84*x - 56*x^2] + 
          RATIO[-148/3 - 36/(-1 + x) + (40*x)/3 + 100*x^2])*Zeta[3] + 
        Log[mu2]^2*(RATIO[-8/3 - (10*x)/3] + 
          I*Pi*RATIO[-14/3 + 6/(-1 + x) - (4*x)/3] + 
          I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
          Pi^2*RATIO[10/3 - (10*x)/3 + (2*x^2)/9] + RATIO[8 - 24*x + 16*x^2]*
           Zeta[3]) + Log[mu2]*(RATIO[-8 - 10*x] + 
          I*Pi*RATIO[-22/3 + 18/(-1 + x) + 16/(3*x) - 4*x] + 
          I*Pi^3*RATIO[-8/3 + 16/(9*x) + (32*x)/3 - (28*x^2)/3] + 
          Pi^4*RATIO[-56/45 + (56*x)/15 - (112*x^2)/45] + 
          Pi^2*RATIO[74/9 - (56*x)/9 - (4*x^2)/3] + 
          (I*Pi*RATIO[-16 + 48*x - 32*x^2] + RATIO[-16 - 32*x + (136*x^2)/3])*
           Zeta[3]) + RATIO[160 - 480*x + 320*x^2]*Zeta[5]))/Nc^2) + 
  Nf*(Nfv*(Nc*(I*Pi*RATIO[-208/27 - 134/(27*x)] + G[0, 0, 0, 1, x]*
         RATIO[4/3 - (4*x)/3] + G[0, 1, 0, 1, x]*RATIO[8/(9*x)] + 
        G[0, 1, 1, x]*(RATIO[-10/9 + 4/(3*x) - (2*x)/9] + 
          I*Pi*RATIO[8/(9*x)]) + G[0, 1, 0, 0, 0, x]*
         RATIO[-56/3 + 56*x - (112*x^2)/3] + G[1, 0, 0, 0, 0, x]*
         RATIO[-40/3 + 40*x - (80*x^2)/3] + G[0, 0, 1, 0, 0, x]*
         RATIO[-8 + 24*x - 16*x^2] + G[0, 0, 1, 0, x]*(RATIO[4/3 - (4*x)/3] + 
          I*Pi*RATIO[-8 + 24*x - 16*x^2]) + G[1, 1, 1, 0, 0, x]*
         RATIO[-8/3 + 8*x - (16*x^2)/3] + G[1, 0, 1, 1, x]*
         RATIO[-4/3 + 8/(9*x) + (4*x)/3 - (8*x^2)/9] + 
        G[0, 0, 1, x]*(RATIO[-28/3 + (28*x)/3 - (40*x^2)/27] + 
          Log[mu2]*RATIO[-8/3 + (8*x)/3 - (8*x^2)/9]) + 
        G[1, 1, 0, 1, x]*RATIO[-8/3 + 8/(9*x) + (8*x)/3 - (8*x^2)/9] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
          RATIO[-8/3 + 8/(9*x) + (8*x)/3 - (8*x^2)/9]) + 
        G[1, 1, 1, x]*(RATIO[4 - 4/(3*x) - (4*x)/3 - (4*x^2)/3] + 
          I*Pi*RATIO[-8/3 + 8/(9*x) + (8*x)/3 - (8*x^2)/9]) + 
        I*Pi^5*RATIO[-1/27 + x/9 - (2*x^2)/27] + G[0, 0, 1, 1, x]*
         RATIO[4/3 - (4*x)/3 + (8*x^2)/9] + G[1, 0, 0, 1, x]*
         RATIO[4/3 - 8/(9*x) - (4*x)/3 + (8*x^2)/9] + 
        I*Pi^3*RATIO[-5/3 - 1/(3*(-1 + x)) - 80/(81*x) + (13*x)/9 + 
           (38*x^2)/27] + Pi^4*RATIO[1091/810 - (283*x)/90 + (727*x^2)/405] + 
        Pi^2*RATIO[176/81 - (257*x)/81 + 2*x^2] + G[1, 0, 1, x]*
         (I*Pi*RATIO[8/3 - 8/(9*x) - (8*x)/3 + (8*x^2)/9] + 
          Log[mu2]*RATIO[8/3 - 8/(9*x) - (8*x)/3 + (8*x^2)/9] + 
          RATIO[26/3 - 76/(27*x) - (26*x)/3 + (76*x^2)/27]) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-32/9 - 8/(9*x) + (80*x)/3 - (200*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
            RATIO[8/3 - 8/(9*x) - (8*x)/3 + (8*x^2)/9]) + 
          Pi^2*RATIO[4/3 - 4*x + (8*x^2)/3] + RATIO[26/3 - 76/(27*x) - 
            (26*x)/3 + (76*x^2)/27]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[40/9 + (56*x)/3 - (208*x^2)/9] + 
          Pi^2*RATIO[-4/9 + (4*x)/3 - (8*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
            RATIO[-16/3 + (16*x)/3 + (16*x^2)/9]) + 
          RATIO[-50/9 - 10/(-1 + x) + (146*x)/9 + (80*x^2)/27]) + 
        G[1, 0, 1, 0, 0, x]*RATIO[8/3 - 8*x + (16*x^2)/3] + 
        G[1, 0, 1, 0, x]*(RATIO[4/3 - 8/(9*x) - (4*x)/3 + (8*x^2)/9] + 
          I*Pi*RATIO[8/3 - 8*x + (16*x^2)/3]) + G[0, 1, 1, 0, 0, x]*
         RATIO[8 - 24*x + 16*x^2] + G[0, 1, 1, 0, x]*(RATIO[8/(9*x)] + 
          I*Pi*RATIO[8 - 24*x + 16*x^2]) + G[1, 1, 0, 0, x]*
         (RATIO[-32/9 - 8/(9*x) + (80*x)/3 - (200*x^2)/9] + 
          Log[mu2]*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
          I*Pi*RATIO[8 - 24*x + 16*x^2]) + G[1, 0, 0, x]*
         (RATIO[44/3 + 2/(-1 + x) + 80/(27*x) - 16*x - (116*x^2)/27] + 
          Pi^2*RATIO[-4/9 + (4*x)/3 - (8*x^2)/9] + 
          Log[mu2]*(RATIO[16/3 + 16/(9*x) - (16*x)/3 - (16*x^2)/9] + 
            I*Pi*RATIO[16/3 - 16*x + (32*x^2)/3]) + 
          I*Pi*RATIO[-64/9 + 8/(9*x) - 16*x + (200*x^2)/9]) + 
        G[0, 1, 0, x]*(RATIO[-28/3 + (28*x)/3 - (40*x^2)/27] + 
          Pi^2*RATIO[-4/9 + (4*x)/3 - (8*x^2)/9] + 
          Log[mu2]*(RATIO[-8/3 + (8*x)/3 - (8*x^2)/9] + 
            I*Pi*RATIO[16/3 - 16*x + (32*x^2)/3]) + 
          I*Pi*RATIO[56/9 - 8/(9*x) - (88*x)/3 + (208*x^2)/9]) + 
        G[1, 0, 0, 0, x]*(I*Pi*RATIO[-8 + 24*x - 16*x^2] + 
          Log[mu2]*RATIO[16/3 - 16*x + (32*x^2)/3] + 
          RATIO[-124/9 - (28*x)/3 + (208*x^2)/9]) + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[-40/3 + 40*x - (80*x^2)/3] + 
          Log[mu2]*RATIO[16/3 - 16*x + (32*x^2)/3] + 
          RATIO[80/9 - 16/(9*x) - 32*x + 24*x^2]) + G[1, 1, 0, 0, 0, x]*
         RATIO[40/3 - 40*x + (80*x^2)/3] + G[0, 0, 0, 0, x]*
         (RATIO[76/9 + (44*x)/3 - (224*x^2)/9] + Log[mu2]*
           RATIO[-16/3 + 16*x - (32*x^2)/3] + 
          I*Pi*RATIO[40/3 - 40*x + (80*x^2)/3]) + G[0, 0, 0, 0, 0, x]*
         RATIO[56/3 - 56*x + (112*x^2)/3] + 
        (Pi^2*RATIO[-4/3 + 4*x - (8*x^2)/3] + RATIO[24 + 2/(-1 + x) - 28*x + 
            (76*x^2)/27] + I*Pi*RATIO[32/9 - (80*x)/3 + 24*x^2])*Zeta[3] + 
        G[0, 0, x]*(Log[mu2]*(I*Pi*RATIO[-8 + 8*x + (8*x^2)/9] + 
            RATIO[-44/9 + 4/(-1 + x) - (4*x)/9 + (4*x^2)/3] + 
            Pi^2*RATIO[8/9 - (8*x)/3 + (16*x^2)/9]) + 
          I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + 
          I*Pi*RATIO[-178/9 - 6/(-1 + x) + (226*x)/9 + (76*x^2)/27] + 
          Pi^2*RATIO[52/27 - (52*x)/9 + (100*x^2)/27] + 
          RATIO[-304/27 + 32/(3*(-1 + x)) + (46*x)/27 + 4*x^2] + 
          RATIO[-16 + 48*x - 32*x^2]*Zeta[3]) + G[1, 1, x]*
         (Pi^2*RATIO[-2/9 + 4/(27*x) + (2*x)/9 - (4*x^2)/27] + 
          I*Pi^3*RATIO[4/9 - (4*x)/3 + (8*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[8/3 - 8/(9*x) - (8*x)/3 + (8*x^2)/9] + 
            RATIO[-4 + 4/(3*x) + (4*x)/3 + (4*x^2)/3]) + 
          I*Pi*RATIO[26/3 - 76/(27*x) - (26*x)/3 + (76*x^2)/27] + 
          RATIO[-128/9 + 2/(3*x^2) + 44/(9*x) + (14*x)/3 + 4*x^2] + 
          RATIO[-8/3 + 8*x - (16*x^2)/3]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-20/9 - 16/(9*x)] + 
          I*Pi^3*RATIO[-4/9 - 16/(27*x) + (4*x)/9 + (4*x^2)/9] + 
          Pi^2*RATIO[16/27 - (34*x)/27 + (2*x^2)/3] + 
          Pi^4*RATIO[56/135 - (56*x)/45 + (112*x^2)/135] + 
          (RATIO[40/3 - (40*x)/3 + (8*x^2)/9] + 
            I*Pi*RATIO[16/3 - 16*x + (32*x^2)/3])*Zeta[3]) + 
        G[0, 1, x]*(RATIO[146/27 + 16/(9*x) - (86*x)/27 - 4*x^2] + 
          I*Pi*RATIO[-26/3 + 4/(3*x) + (26*x)/3 - (76*x^2)/27] + 
          I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + Log[mu2]*
           (RATIO[16/9 - (4*x)/9 - (4*x^2)/3] + 
            I*Pi*RATIO[-8/3 + (8*x)/3 - (8*x^2)/9]) + 
          Pi^2*RATIO[2/3 - 4/(27*x) - (2*x)/3 + (8*x^2)/27] + 
          RATIO[8 - 24*x + 16*x^2]*Zeta[3]) + G[1, 0, x]*
         (RATIO[146/27 + 16/(9*x) - (86*x)/27 - 4*x^2] + 
          Pi^2*RATIO[-112/27 + 8*x - (104*x^2)/27] + 
          I*Pi*RATIO[226/9 + 2/(-1 + x) + 4/(27*x) - (226*x)/9 - 
             (76*x^2)/27] + Log[mu2]*(Pi^2*RATIO[-8/9 + (8*x)/3 - (16*x^2)/
                9] + RATIO[16/9 - (4*x)/9 - (4*x^2)/3] + 
            I*Pi*RATIO[8 + 8/(9*x) - 8*x - (8*x^2)/9]) + 
          I*Pi^3*RATIO[-4/9 + (4*x)/3 - (8*x^2)/9] + 
          RATIO[32/3 - 32*x + (64*x^2)/3]*Zeta[3]) + 
        G[1, x]*(I*Pi*RATIO[-250/27 + 2/(3*x^2) + 44/(9*x) + (100*x)/27] + 
          RATIO[-74/27 - 134/(27*x) + (208*x)/27] + 
          Pi^2*RATIO[-16/27 + 20/(81*x) + (28*x)/27 - (56*x^2)/81] + 
          Pi^4*RATIO[-13/45 + (13*x)/15 - (26*x^2)/45] + 
          I*Pi^3*RATIO[4/27 + 8/(27*x) - 4*x + (32*x^2)/9] + 
          (RATIO[-80/9 + 16/(9*x) + 32*x - (224*x^2)/9] + 
            I*Pi*RATIO[16/3 - 16*x + (32*x^2)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-20/9 + 4/(3*x) + (8*x)/9] + 
            RATIO[-4/9 - 16/(9*x) + (20*x)/9] + 
            Pi^2*RATIO[-4/9 + 4/(27*x) + (4*x)/9 - (4*x^2)/27] + 
            I*Pi^3*RATIO[8/9 - (8*x)/3 + (16*x^2)/9] + 
            RATIO[-16/3 + 16*x - (32*x^2)/3]*Zeta[3])) + 
        G[0, x]*(RATIO[-134/27 - (208*x)/27] + 
          I*Pi*RATIO[-206/27 + 32/(3*(-1 + x)) + 16/(9*x) - (100*x)/27] + 
          I*Pi^3*RATIO[-40/27 + 16/(27*x) + (16*x)/3 - 4*x^2] + 
          Pi^4*RATIO[-17/135 + (17*x)/45 - (34*x^2)/135] + 
          Pi^2*RATIO[175/27 - (-1 + x)^(-1) - (145*x)/27 + (2*x^2)/81] + 
          (I*Pi*RATIO[-32/3 + 32*x - (64*x^2)/3] + RATIO[-88/9 - (40*x)/3 + 
              24*x^2])*Zeta[3] + Log[mu2]*(RATIO[-16/9 - (20*x)/9] + 
            I*Pi*RATIO[-28/9 + 4/(-1 + x) - (8*x)/9] + 
            I*Pi^3*RATIO[-8/9 + (8*x)/3 - (16*x^2)/9] + 
            Pi^2*RATIO[20/9 - (20*x)/9 + (4*x^2)/27] + 
            RATIO[16/3 - 16*x + (32*x^2)/3]*Zeta[3])) + 
        RATIO[-40/3 + 40*x - (80*x^2)/3]*Zeta[5]) + 
      (I*Pi*RATIO[832/27 + 536/(27*x)] + G[0, 1, 0, 1, x]*RATIO[-32/(9*x)] + 
        G[0, 1, 1, x]*(RATIO[40/9 - 16/(3*x) + (8*x)/9] + 
          I*Pi*RATIO[-32/(9*x)]) + G[0, 0, 0, 1, x]*RATIO[-16/3 + (16*x)/3] + 
        G[0, 0, 0, 0, 0, x]*RATIO[-224/3 + 224*x - (448*x^2)/3] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-160/3 + 160*x - (320*x^2)/3] + 
        G[0, 1, 1, 0, 0, x]*RATIO[-32 + 96*x - 64*x^2] + 
        G[0, 1, 1, 0, x]*(RATIO[-32/(9*x)] + 
          I*Pi*RATIO[-32 + 96*x - 64*x^2]) + G[1, 0, 1, 0, 0, x]*
         RATIO[-32/3 + 32*x - (64*x^2)/3] + 
        Pi^2*RATIO[-704/81 + (1028*x)/81 - 8*x^2] + 
        Pi^4*RATIO[-2182/405 + (566*x)/45 - (2908*x^2)/405] + 
        I*Pi^3*RATIO[20/3 + 4/(3*(-1 + x)) + 320/(81*x) - (52*x)/9 - 
           (152*x^2)/27] + G[0, 0, 1, 1, x]*RATIO[-16/3 + (16*x)/3 - 
           (32*x^2)/9] + G[1, 0, 0, 1, x]*RATIO[-16/3 + 32/(9*x) + (16*x)/3 - 
           (32*x^2)/9] + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[-32/3 + 32*x - (64*x^2)/3] + 
          RATIO[-16/3 + 32/(9*x) + (16*x)/3 - (32*x^2)/9]) + 
        G[1, 0, 1, x]*(RATIO[-104/3 + 304/(27*x) + (104*x)/3 - 
            (304*x^2)/27] + I*Pi*RATIO[-32/3 + 32/(9*x) + (32*x)/3 - 
             (32*x^2)/9] + Log[mu2]*RATIO[-32/3 + 32/(9*x) + (32*x)/3 - 
             (32*x^2)/9]) + I*Pi^5*RATIO[4/27 - (4*x)/9 + (8*x^2)/27] + 
        G[1, 1, 0, 1, x]*RATIO[32/3 - 32/(9*x) - (32*x)/3 + (32*x^2)/9] + 
        G[1, 0, 1, 1, x]*RATIO[16/3 - 32/(9*x) - (16*x)/3 + (32*x^2)/9] + 
        G[1, 1, 1, x]*(I*Pi*RATIO[32/3 - 32/(9*x) - (32*x)/3 + (32*x^2)/9] + 
          RATIO[-16 + 16/(3*x) + (16*x)/3 + (16*x^2)/3]) + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[32/3 - (32*x)/3 + (32*x^2)/9] + 
          RATIO[112/3 - (112*x)/3 + (160*x^2)/27]) + 
        G[0, 1, 0, x]*(I*Pi*RATIO[-224/9 + 32/(9*x) + (352*x)/3 - 
             (832*x^2)/9] + Log[mu2]*(I*Pi*RATIO[-64/3 + 64*x - (128*x^2)/
                3] + RATIO[32/3 - (32*x)/3 + (32*x^2)/9]) + 
          Pi^2*RATIO[16/9 - (16*x)/3 + (32*x^2)/9] + 
          RATIO[112/3 - (112*x)/3 + (160*x^2)/27]) + 
        G[1, 0, 0, x]*(I*Pi*RATIO[256/9 - 32/(9*x) + 64*x - (800*x^2)/9] + 
          Pi^2*RATIO[16/9 - (16*x)/3 + (32*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[-64/3 + 64*x - (128*x^2)/3] + 
            RATIO[-64/3 - 64/(9*x) + (64*x)/3 + (64*x^2)/9]) + 
          RATIO[-176/3 - 8/(-1 + x) - 320/(27*x) + 64*x + (464*x^2)/27]) + 
        G[1, 1, 1, 0, 0, x]*RATIO[32/3 - 32*x + (64*x^2)/3] + 
        G[1, 1, 1, 0, x]*(RATIO[32/3 - 32/(9*x) - (32*x)/3 + (32*x^2)/9] + 
          I*Pi*RATIO[32/3 - 32*x + (64*x^2)/3]) + G[0, 0, 1, 0, 0, x]*
         RATIO[32 - 96*x + 64*x^2] + G[0, 0, 1, 0, x]*
         (RATIO[-16/3 + (16*x)/3] + I*Pi*RATIO[32 - 96*x + 64*x^2]) + 
        G[1, 0, 0, 0, x]*(RATIO[496/9 + (112*x)/3 - (832*x^2)/9] + 
          Log[mu2]*RATIO[-64/3 + 64*x - (128*x^2)/3] + 
          I*Pi*RATIO[32 - 96*x + 64*x^2]) + G[1, 1, 0, 0, x]*
         (I*Pi*RATIO[-32 + 96*x - 64*x^2] + Log[mu2]*
           RATIO[64/3 - 64*x + (128*x^2)/3] + RATIO[128/9 + 32/(9*x) - 
            (320*x)/3 + (800*x^2)/9]) + G[1, 1, 0, x]*
         (RATIO[-104/3 + 304/(27*x) + (104*x)/3 - (304*x^2)/27] + 
          Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
          Log[mu2]*(RATIO[-32/3 + 32/(9*x) + (32*x)/3 - (32*x^2)/9] + 
            I*Pi*RATIO[64/3 - 64*x + (128*x^2)/3]) + 
          I*Pi*RATIO[128/9 + 32/(9*x) - (320*x)/3 + (800*x^2)/9]) + 
        G[0, 0, 0, x]*(RATIO[200/9 + 40/(-1 + x) - (584*x)/9 - 
            (320*x^2)/27] + Pi^2*RATIO[16/9 - (16*x)/3 + (32*x^2)/9] + 
          Log[mu2]*(RATIO[64/3 - (64*x)/3 - (64*x^2)/9] + 
            I*Pi*RATIO[64/3 - 64*x + (128*x^2)/3]) + 
          I*Pi*RATIO[-160/9 - (224*x)/3 + (832*x^2)/9]) + 
        G[0, 0, 0, 0, x]*(I*Pi*RATIO[-160/3 + 160*x - (320*x^2)/3] + 
          Log[mu2]*RATIO[64/3 - 64*x + (128*x^2)/3] + 
          RATIO[-304/9 - (176*x)/3 + (896*x^2)/9]) + G[1, 0, 0, 0, 0, x]*
         RATIO[160/3 - 160*x + (320*x^2)/3] + G[0, 1, 0, 0, x]*
         (RATIO[-320/9 + 64/(9*x) + 128*x - 96*x^2] + 
          Log[mu2]*RATIO[-64/3 + 64*x - (128*x^2)/3] + 
          I*Pi*RATIO[160/3 - 160*x + (320*x^2)/3]) + G[0, 1, 0, 0, 0, x]*
         RATIO[224/3 - 224*x + (448*x^2)/3] + 
        (I*Pi*RATIO[-128/9 + (320*x)/3 - 96*x^2] + 
          RATIO[-96 - 8/(-1 + x) + 112*x - (304*x^2)/27] + 
          Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3])*Zeta[3] + 
        G[1, 0, x]*(I*Pi^3*RATIO[16/9 - (16*x)/3 + (32*x^2)/9] + 
          Log[mu2]*(I*Pi*RATIO[-32 - 32/(9*x) + 32*x + (32*x^2)/9] + 
            RATIO[-64/9 + (16*x)/9 + (16*x^2)/3] + 
            Pi^2*RATIO[32/9 - (32*x)/3 + (64*x^2)/9]) + 
          I*Pi*RATIO[-904/9 - 8/(-1 + x) - 16/(27*x) + (904*x)/9 + 
             (304*x^2)/27] + Pi^2*RATIO[448/27 - 32*x + (416*x^2)/27] + 
          RATIO[-584/27 - 64/(9*x) + (344*x)/27 + 16*x^2] + 
          RATIO[-128/3 + 128*x - (256*x^2)/3]*Zeta[3]) + 
        G[0, 1, x]*(Pi^2*RATIO[-8/3 + 16/(27*x) + (8*x)/3 - (32*x^2)/27] + 
          Log[mu2]*(I*Pi*RATIO[32/3 - (32*x)/3 + (32*x^2)/9] + 
            RATIO[-64/9 + (16*x)/9 + (16*x^2)/3]) + 
          I*Pi^3*RATIO[16/3 - 16*x + (32*x^2)/3] + 
          I*Pi*RATIO[104/3 - 16/(3*x) - (104*x)/3 + (304*x^2)/27] + 
          RATIO[-584/27 - 64/(9*x) + (344*x)/27 + 16*x^2] + 
          RATIO[-32 + 96*x - 64*x^2]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[80/9 + 64/(9*x)] + 
          Pi^4*RATIO[-224/135 + (224*x)/45 - (448*x^2)/135] + 
          Pi^2*RATIO[-64/27 + (136*x)/27 - (8*x^2)/3] + 
          I*Pi^3*RATIO[16/9 + 64/(27*x) - (16*x)/9 - (16*x^2)/9] + 
          (I*Pi*RATIO[-64/3 + 64*x - (128*x^2)/3] + 
            RATIO[-160/3 + (160*x)/3 - (32*x^2)/9])*Zeta[3]) + 
        G[1, 1, x]*(RATIO[512/9 - 8/(3*x^2) - 176/(9*x) - (56*x)/3 - 
            16*x^2] + I*Pi*RATIO[-104/3 + 304/(27*x) + (104*x)/3 - 
             (304*x^2)/27] + I*Pi^3*RATIO[-16/9 + (16*x)/3 - (32*x^2)/9] + 
          Log[mu2]*(RATIO[16 - 16/(3*x) - (16*x)/3 - (16*x^2)/3] + 
            I*Pi*RATIO[-32/3 + 32/(9*x) + (32*x)/3 - (32*x^2)/9]) + 
          Pi^2*RATIO[8/9 - 16/(27*x) - (8*x)/9 + (16*x^2)/27] + 
          RATIO[32/3 - 32*x + (64*x^2)/3]*Zeta[3]) + 
        G[0, 0, x]*(RATIO[1216/27 - 128/(3*(-1 + x)) - (184*x)/27 - 16*x^2] + 
          Pi^2*RATIO[-208/27 + (208*x)/9 - (400*x^2)/27] + 
          I*Pi*RATIO[712/9 + 24/(-1 + x) - (904*x)/9 - (304*x^2)/27] + 
          I*Pi^3*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
          Log[mu2]*(Pi^2*RATIO[-32/9 + (32*x)/3 - (64*x^2)/9] + 
            RATIO[176/9 - 16/(-1 + x) + (16*x)/9 - (16*x^2)/3] + 
            I*Pi*RATIO[32 - 32*x - (32*x^2)/9]) + RATIO[64 - 192*x + 128*x^2]*
           Zeta[3]) + G[0, x]*(I*Pi*RATIO[824/27 - 128/(3*(-1 + x)) - 
             64/(9*x) + (400*x)/27] + RATIO[536/27 + (832*x)/27] + 
          Pi^2*RATIO[-700/27 + 4/(-1 + x) + (580*x)/27 - (8*x^2)/81] + 
          Pi^4*RATIO[68/135 - (68*x)/45 + (136*x^2)/135] + 
          I*Pi^3*RATIO[160/27 - 64/(27*x) - (64*x)/3 + 16*x^2] + 
          (RATIO[352/9 + (160*x)/3 - 96*x^2] + 
            I*Pi*RATIO[128/3 - 128*x + (256*x^2)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[112/9 - 16/(-1 + x) + (32*x)/9] + 
            RATIO[64/9 + (80*x)/9] + Pi^2*RATIO[-80/9 + (80*x)/9 - (16*x^2)/
                27] + I*Pi^3*RATIO[32/9 - (32*x)/3 + (64*x^2)/9] + 
            RATIO[-64/3 + 64*x - (128*x^2)/3]*Zeta[3])) + 
        G[1, x]*(RATIO[296/27 + 536/(27*x) - (832*x)/27] + 
          I*Pi*RATIO[1000/27 - 8/(3*x^2) - 176/(9*x) - (400*x)/27] + 
          I*Pi^3*RATIO[-16/27 - 32/(27*x) + 16*x - (128*x^2)/9] + 
          Pi^4*RATIO[52/45 - (52*x)/15 + (104*x^2)/45] + 
          Pi^2*RATIO[64/27 - 80/(81*x) - (112*x)/27 + (224*x^2)/81] + 
          (I*Pi*RATIO[-64/3 + 64*x - (128*x^2)/3] + RATIO[320/9 - 64/(9*x) - 
              128*x + (896*x^2)/9])*Zeta[3] + Log[mu2]*
           (RATIO[16/9 + 64/(9*x) - (80*x)/9] + 
            I*Pi*RATIO[80/9 - 16/(3*x) - (32*x)/9] + 
            I*Pi^3*RATIO[-32/9 + (32*x)/3 - (64*x^2)/9] + 
            Pi^2*RATIO[16/9 - 16/(27*x) - (16*x)/9 + (16*x^2)/27] + 
            RATIO[64/3 - 64*x + (128*x^2)/3]*Zeta[3])) + 
        RATIO[160/3 - 160*x + (320*x^2)/3]*Zeta[5])/Nc) + 
    Qf*(G[1, 1, 1, 0, 1, x]*RATIO[-8/3] + Log[mu2]^4*(RATIO[-211/108] + 
        I*Pi*RATIO[-5/18]) + Log[mu2]^5*RATIO[-2/9] + 
      I*Pi*RATIO[1973/72 + 59/(9*x)] + G[1, 1, 1, 0, 0, x]*
       RATIO[286/3 - 96*x] + RATIO[14627557/104976 - x/2] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-10*x^2] + G[0, 0, 0, 1, 1, x]*
       RATIO[(2*x^2)/3] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[-48 + 144*x - 96*x^2] + G[1, 1, 1, 1, 0, x]*
       (RATIO[-8/3] + I*Pi*RATIO[-48 + 144*x - 96*x^2]) + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-32 + 96*x - 64*x^2] + 
      Pi^2*RATIO[1123043/69984 - 71/(6*x) + (11867*x)/324 - 
         (22759*x^2)/432] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[-8 + 24*x - 16*x^2] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-8 + 24*x - 16*x^2] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-8 + 24*x - 16*x^2] + G[1, 1, 0, 0, 1, 1, x]*
       RATIO[-8 + 24*x - 16*x^2] + G[0, 1, 1, 1, 1, x]*
       RATIO[-6 + 8*x - (34*x^2)/3] + G[1, 1, 0, 0, 0, x]*
       RATIO[2 - (16*x^2)/3] + G[0, 0, 0, 0, 1, x]*RATIO[8/3 - (16*x^2)/3] + 
      G[0, 0, 0, 1, 0, x]*RATIO[8/3 - (16*x^2)/3] + 
      Pi^4*RATIO[563/972 - 11/(36*(-1 + x)) + (1361*x)/540 - 
         (14951*x^2)/3240] + I*Pi^3*RATIO[-91/162 - 5/(18*(-1 + x)) - 
         35/(12*x) + (251*x)/54 - (112*x^2)/27] + G[1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[(-8*x^2)/3] + RATIO[-16/3 + x^(-2) + (31*x)/3 - 
          (85*x^2)/9] + I*Pi*RATIO[12 - 8*x - (10*x^2)/3]) + 
      G[1, 0, 1, 0, 0, x]*RATIO[-44/3 + 16*x - (10*x^2)/3] + 
      G[0, 0, 1, 0, 1, x]*RATIO[-14/3 - (8*x^2)/3] + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[-32 + 96*x - 64*x^2] + 
        RATIO[-14/3 - (8*x^2)/3]) + G[0, 0, 0, 0, x]*
       (RATIO[-124/9 + 16*x - (224*x^2)/9] + 
        Log[mu2]*RATIO[-8/3 - (8*x^2)/3] + I*Pi*RATIO[16/3 - (8*x^2)/3]) + 
      G[1, 0, 0, 1, 1, x]*RATIO[38/3 - 8*x - (8*x^2)/3] + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[(-8*x^2)/3] + 
        Pi^2*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
        RATIO[-16/3 + x^(-2) + (31*x)/3 - (85*x^2)/9] + 
        I*Pi*RATIO[-82/3 + 32*x - (8*x^2)/3]) + G[0, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-16 + 48*x - 32*x^2] + RATIO[2/3 - 2*x^2]) + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[-2 + 8*x - (28*x^2)/3] + 
        RATIO[275/9 - 4/x^2 - (43*x)/3 - (83*x^2)/9] + 
        Log[mu2]*RATIO[2 - 2*x^2]) + G[0, 0, 1, 0, 0, x]*
       RATIO[-4/3 - (4*x^2)/3] + G[0, 1, 1, 0, 0, x]*
       RATIO[-62 + 64*x - (4*x^2)/3] + 
      Pi^6*RATIO[-43/2835 + (43*x)/945 - (86*x^2)/2835] + 
      I*Pi^5*RATIO[-71/540 + (2*x)/15 + (7*x^2)/270] + 
      G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-x^2] + 
        I*Pi*RATIO[-5/9 + x^(-2) + (41*x)/3 - (49*x^2)/3] + 
        RATIO[50/9 + (-1 + x)^(-1) + 41/x - (364*x)/9 - (310*x^2)/27] + 
        Log[mu2]*(RATIO[-8/3 + (16*x)/3 - (53*x^2)/9] + 
          I*Pi*RATIO[8/3 - 4*x^2]) + Pi^2*RATIO[13/3 - (16*x)/3 + x^2/3]) + 
      Log[mu2]^3*(RATIO[-1397/324] + I*Pi*RATIO[-19/9] + 
        Pi^2*RATIO[2/27 + (4*x^2)/9]) + G[1, 0, 0, 0, 0, x]*
       RATIO[-4 + (4*x^2)/3] + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[-8 + 24*x - 16*x^2] + RATIO[-56/3 + 3/x^2 + (79*x)/3 - 
          (62*x^2)/9] + Log[mu2]*RATIO[-2/3 - (4*x^2)/3] + 
        I*Pi*RATIO[-182/3 + 64*x + (4*x^2)/3]) + G[0, 1, 0, 0, 0, x]*
       RATIO[-14/3 + 2*x^2] + G[1, 0, 0, 0, 1, x]*RATIO[-2/3 + 2*x^2] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-2/3 + 2*x^2] + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[(2*x^2)/3] + RATIO[-365/9 + 41/x^2 + 4/x + 3*x - 
          (137*x^2)/9] + Pi^2*RATIO[-8/3 + 8*x - (16*x^2)/3] + 
        Log[mu2]*RATIO[-4/3 + (8*x^2)/3]) + G[0, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[4/3 + (8*x^2)/3]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[4 + (8*x^2)/3] + G[1, 1, 0, 0, 1, x]*
       (I*Pi*RATIO[-8 + 24*x - 16*x^2] + RATIO[-2/3 + (10*x^2)/3]) + 
      G[1, 0, 1, 0, 1, x]*RATIO[-38/3 + 16*x + (10*x^2)/3] + 
      G[1, 0, 0, 0, x]*(RATIO[67/9 - 2*x - x^2] + 
        Log[mu2]*RATIO[8/3 + (2*x^2)/3] + I*Pi*RATIO[-2 + 4*x^2]) + 
      G[0, 1, 1, 0, 1, x]*RATIO[2 + 4*x^2] + G[1, 1, 0, 1, x]*
       (I*Pi*RATIO[2/3 - 8*x] + Pi^2*RATIO[-4 + 12*x - 8*x^2] + 
        Log[mu2]*RATIO[2 - (10*x^2)/3] + RATIO[305/9 - 24/x^2 + 4/x - 
          (43*x)/3 + (38*x^2)/9]) + G[0, 0, 0, 0, 0, x]*
       RATIO[16/3 + (16*x^2)/3] + G[1, 1, 1, 1, x]*(I*Pi*RATIO[(28*x^2)/3] + 
        RATIO[-551/9 + 29/x^2 - 4/x + (80*x)/3 - (16*x^2)/9] + 
        Log[mu2]*RATIO[-4/3 + (20*x^2)/3]) + G[0, 1, 0, 1, x]*
       (RATIO[-56/3 + 3/x^2 + (79*x)/3 - (62*x^2)/9] + 
        Log[mu2]*RATIO[-2/3 - (4*x^2)/3] + I*Pi*RATIO[4/3 - (2*x^2)/3] + 
        Pi^2*RATIO[4 - 12*x + 8*x^2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-4*x^2] + RATIO[-34/9 + 10/(-1 + x) - x^(-2) + 
          (67*x)/3 - 27*x^2] + I*Pi*RATIO[-8*x + (26*x^2)/3]) + 
      G[0, 0, 1, 1, 1, x]*RATIO[14/3 - 8*x + (46*x^2)/3] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[8 - 24*x + 16*x^2] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[8 - 24*x + 16*x^2] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[8 - 24*x + 16*x^2] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[8 - 24*x + 16*x^2] + 
      G[1, 1, 0, 1, 1, x]*(RATIO[-2/3 - 8*x] + 
        I*Pi*RATIO[8 - 24*x + 16*x^2]) + G[0, 1, 0, 0, 1, x]*
       (RATIO[2/3 - 2*x^2] + I*Pi*RATIO[8 - 24*x + 16*x^2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[2 - (10*x^2)/3] + 
        I*Pi*RATIO[284/3 - 96*x - (10*x^2)/3] + 
        RATIO[305/9 - 24/x^2 + 4/x - (43*x)/3 + (38*x^2)/9] + 
        Pi^2*RATIO[8 - 24*x + 16*x^2]) + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[4/3] + Log[mu2]*RATIO[-4/3 + (14*x^2)/3] + 
        RATIO[13/9 - (32*x)/3 + (65*x^2)/3]) + G[0, 0, 1, 0, x]*
       (I*Pi*RATIO[-22/3 + (2*x^2)/3] + Log[mu2]*RATIO[-4/3 + (14*x^2)/3] + 
        Pi^2*RATIO[16/3 - 16*x + (32*x^2)/3] + 
        RATIO[13/9 - (32*x)/3 + (65*x^2)/3]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[-40/3 + 16*x - (14*x^2)/3] + 
        Log[mu2]*RATIO[-2/3 + 2*x^2] + RATIO[202/9 - 2/x^2 - (143*x)/3 + 
          (256*x^2)/9]) + G[0, 1, 0, 0, x]*(I*Pi*RATIO[-8/3 + 2*x^2] + 
        Log[mu2]*RATIO[4/3 + 2*x^2] + Pi^2*RATIO[8/3 - 8*x + (16*x^2)/3] + 
        RATIO[38/9 - (82*x)/3 + (284*x^2)/9]) + G[1, 1, 0, 1, 0, x]*
       (RATIO[-2/3 + (10*x^2)/3] + I*Pi*RATIO[16 - 48*x + 32*x^2]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[(-2*x^2)/3] + 
        Pi^2*RATIO[13/9 + (13*x^2)/9] + 
        I*Pi*RATIO[-23/3 - 4*x + (92*x^2)/9] + 
        Log[mu2]*(I*Pi*RATIO[-4 + (2*x^2)/3] + RATIO[14/3 - (28*x)/3 + 
            (121*x^2)/9]) + RATIO[125/18 + 3/(-1 + x) - (272*x)/9 + 
          (1445*x^2)/27]) + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[32 - 96*x + 64*x^2] + G[1, 0, 1, 1, 0, x]*
       (RATIO[-38/3 + 16*x + (10*x^2)/3] + I*Pi*RATIO[32 - 96*x + 64*x^2]) + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[48 - 144*x + 96*x^2] + 
      G[0, 1, 1, 1, 0, x]*(RATIO[2 + 4*x^2] + 
        I*Pi*RATIO[48 - 144*x + 96*x^2]) + 
      (RATIO[-2113/54 + 5/(3*(-1 + x)) + (19*x)/9 - (67*x^2)/3] + 
        I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + Pi^2*RATIO[5/9 - x^2] + 
        I*Pi*RATIO[202/9 + 10/(-1 + x) - 126*x + (532*x^2)/9])*Zeta[3] + 
      RATIO[4 - 12*x + 8*x^2]*Zeta[3]^2 + Log[mu2]^2*(RATIO[17663/1296] + 
        I*Pi*RATIO[-53/9 - 1/(2*x)] + Pi^2*RATIO[205/216 - (2*x)/9 - 
           x^2/12] + I*Pi^3*RATIO[-1/36 + x^2/2] + RATIO[-17/9]*Zeta[3]) + 
      G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-1/3 - (13*x^2)/3] + 
        Log[mu2]*(I*Pi*RATIO[(-16*x^2)/3] + RATIO[5/3 + 8*x - (25*x^2)/9]) + 
        Pi^2*RATIO[23/18 + (4*x)/3 - (11*x^2)/9] + 
        I*Pi*RATIO[-77/3 + 5/x^2 + (61*x)/3 - x^2/3] + 
        I*Pi^3*RATIO[8 - 24*x + 16*x^2] + RATIO[149/18 - 73/(3*x^2) + 19/x - 
          (37*x)/3 + (754*x^2)/27] + RATIO[-48 + 144*x - 96*x^2]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-x^2] + RATIO[-26/3 - 2/(3*(-1 + x)) + 
          x^(-1) + (187*x)/9 - (913*x^2)/27] + 
        I*Pi*RATIO[-19/3 + 10/(-1 + x) - x^(-2) + (55*x)/3 - (155*x^2)/9] + 
        Log[mu2]*(RATIO[-4 + (20*x)/3 - (107*x^2)/9] + 
          I*Pi*RATIO[-4/3 - (4*x^2)/3]) + 
        Pi^2*RATIO[19/9 + (8*x)/3 - (4*x^2)/9] + 
        I*Pi^3*RATIO[16/3 - 16*x + (32*x^2)/3] + RATIO[-32 + 96*x - 64*x^2]*
         Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-x^2] + 
        RATIO[-26/3 - 2/(3*(-1 + x)) + x^(-1) + (187*x)/9 - (913*x^2)/27] + 
        Log[mu2]*(RATIO[-4 + (20*x)/3 - (107*x^2)/9] + 
          I*Pi*RATIO[2/3 - (4*x^2)/3]) + 
        Pi^2*RATIO[92/9 - (32*x)/3 + (7*x^2)/9] + 
        I*Pi^3*RATIO[4/3 - 4*x + (8*x^2)/3] + 
        I*Pi*RATIO[-166/9 + 3/x^2 + (17*x)/3 + (115*x^2)/9] + 
        RATIO[-8 + 24*x - 16*x^2]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[(8*x^2)/9] + 
        RATIO[1007/54 + 260/(9*x^2) - 187/(3*x) + (6589*x)/54 - 
          (22759*x^2)/216] + Pi^2*RATIO[-587/54 + 27/(4*x^2) - 4/(3*x) + 
           (265*x)/18 - (313*x^2)/27] + 
        I*Pi*RATIO[-50/9 - 8/(3*x^2) - 44/(3*x) + (203*x)/9 - (224*x^2)/27] + 
        Pi^4*RATIO[-59/45 + (59*x)/15 - (118*x^2)/45] + 
        I*Pi^3*RATIO[-293/18 + 16*x + (2*x^2)/3] + 
        Log[mu2]^2*(RATIO[-5/3 - 1/(2*x^2) - (10*x)/3 - x^2/6] + 
          I*Pi*RATIO[-1/3 + x^2]) + Log[mu2]*
         (RATIO[50/9 - 1/(6*x^2) + (52*x)/9 - 28*x^2] + 
          Pi^2*RATIO[-8/9 + x^2] + I*Pi*RATIO[-1 - 4*x + (11*x^2)/9]) + 
        (I*Pi*RATIO[-16 + 48*x - 32*x^2] + RATIO[284/3 - 88*x - (82*x^2)/9])*
         Zeta[3]) + G[0, 0, x]*(Log[mu2]^3*RATIO[(8*x^2)/9] + 
        Log[mu2]^2*(RATIO[-x^2/6] + I*Pi*RATIO[x^2]) + 
        RATIO[494/9 + 17/(3*(-1 + x)) + (175*x)/18 - (22759*x^2)/216] + 
        Pi^2*RATIO[-65/54 + (35*x)/3 - (152*x^2)/9] + 
        I*Pi*RATIO[101/18 + 1/(3*(-1 + x)) + x^(-1) - (109*x)/9 - 
           (224*x^2)/27] + I*Pi^3*RATIO[7/9 - x^2/9] + 
        Log[mu2]*(RATIO[22/3 - 2/(-1 + x) - (8*x)/3 - 28*x^2] + 
          Pi^2*RATIO[4/9 - (5*x^2)/3] + I*Pi*RATIO[2/3 - (8*x)/3 + 
             (11*x^2)/9]) + RATIO[-22/3 + (14*x^2)/9]*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[-2/3 - (8*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - x^2] + RATIO[-79/18 + (5*x)/3 + x^2/6]) + 
        I*Pi^3*RATIO[28/9 - (8*x)/3 + (10*x^2)/9] + 
        I*Pi*RATIO[-1783/54 + (-1 + x)^(-1) + 131/(6*x^2) + 25/(3*x) - 
           (116*x)/9 + (224*x^2)/27] + Pi^2*RATIO[230/27 - x^(-2) - 2/x - 
           (98*x)/9 + (358*x^2)/27] + Log[mu2]*
         (I*Pi*RATIO[-97/9 + x^(-2) + (10*x)/3 - (11*x^2)/9] + 
          Pi^2*RATIO[16/9 + (16*x^2)/9] + RATIO[-518/27 + x^(-1) - (14*x)/9 + 
            28*x^2]) + RATIO[-1292/27 + 143/(6*x) - (3557*x)/54 + 
          (22759*x^2)/216] + RATIO[-34/3 + 16*x + (16*x^2)/9]*Zeta[3]) + 
      Log[mu2]*(RATIO[64756/729] + I*Pi*RATIO[37/648 - 1/(6*x)] + 
        Pi^2*RATIO[1721/243 + (118*x)/27 - 14*x^2] + 
        Pi^4*RATIO[-5/108 - (79*x^2)/270] + 
        I*Pi^3*RATIO[5/108 - (2*x)/3 + (11*x^2)/18] + 
        (RATIO[-295/18 + (32*x)/3 - 6*x^2] + I*Pi*RATIO[-73/9 + (8*x^2)/3])*
         Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[(8*x^2)/3] + 
        RATIO[-349/18 + 131/(6*x^2) - 101/(3*x) + (262*x)/9 - (74*x^2)/9] + 
        I*Pi*RATIO[-6 + 18/x^2 + 8/x - (50*x)/3 - (20*x^2)/3] + 
        I*Pi^3*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
        Pi^2*RATIO[-49/3 + 16*x - (8*x^2)/3] + 
        Log[mu2]*(RATIO[2/3 + x^(-2) - (16*x)/3 + (13*x^2)/3] + 
          I*Pi*RATIO[2/3 + (14*x^2)/3]) + RATIO[8 - 24*x + 16*x^2]*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-2/3 - (8*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-5/3 - x^2] + RATIO[-79/18 + (5*x)/3 + 
            x^2/6]) + I*Pi^3*RATIO[205/18 - (32*x)/3 + x^2/3] + 
        Pi^4*RATIO[59/45 - (59*x)/15 + (118*x^2)/45] + 
        I*Pi*RATIO[-707/27 - 2/(3*(-1 + x)) + 11/(2*x^2) - 7/x + (22*x)/9 + 
           (224*x^2)/27] + Pi^2*RATIO[241/18 - 5/(3*(-1 + x)) - 2/x^2 - 
           (197*x)/9 + (94*x^2)/9] + Log[mu2]*
         (I*Pi*RATIO[-88/9 + x^(-2) + (10*x)/3 - (11*x^2)/9] + 
          Pi^2*RATIO[8/3 + (2*x^2)/9] + RATIO[-518/27 + x^(-1) - (14*x)/9 + 
            28*x^2]) + RATIO[-1292/27 + 143/(6*x) - (3557*x)/54 + 
          (22759*x^2)/216] + (RATIO[-178/3 + 56*x + (88*x^2)/9] + 
          I*Pi*RATIO[16 - 48*x + 32*x^2])*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[(8*x^2)/3] + 
        I*Pi^3*RATIO[-16/3 + 16*x - (32*x^2)/3] + 
        RATIO[-349/18 + 131/(6*x^2) - 101/(3*x) + (262*x)/9 - (74*x^2)/9] + 
        Pi^2*RATIO[61/9 - (28*x)/3 - (4*x^2)/3] + 
        Log[mu2]*(RATIO[2/3 + x^(-2) - (16*x)/3 + (13*x^2)/3] + 
          I*Pi*RATIO[-2/3 + (14*x^2)/3]) + 
        I*Pi*RATIO[160/9 - (128*x)/3 + (70*x^2)/3] + 
        RATIO[32 - 96*x + 64*x^2]*Zeta[3]) + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[-8 + 24*x - 16*x^2] + 
        I*Pi*RATIO[134/9 + (16*x)/3 - (52*x^2)/9] + 
        Pi^2*RATIO[-11/6 - (8*x)/3 + (16*x^2)/9] + 
        Log[mu2]^2*RATIO[1/3 + (8*x^2)/3] + Log[mu2]*(I*Pi*RATIO[2 + 2*x^2] + 
          RATIO[3 + x^(-2) - (20*x)/3 + (31*x^2)/3]) + 
        RATIO[5/3 + 11/(2*x^2) - 9/x - (151*x)/9 + (127*x^2)/9] + 
        RATIO[48 - 144*x + 96*x^2]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^4*RATIO[5/9] + 
        I*Pi*RATIO[-7439/216 + 17/(3*(-1 + x)) + 143/(6*x) - (742*x)/27] + 
        Log[mu2]^3*(I*Pi*RATIO[14/9] + RATIO[67/27 - (8*x)/9]) + 
        RATIO[-225247/2916 + (17527*x)/216] + 
        I*Pi^3*RATIO[8/27 + (29*x)/9 - (85*x^2)/27] + 
        Log[mu2]^2*(I*Pi*RATIO[55/18 - x] + RATIO[-88/27 + x/6] + 
          Pi^2*RATIO[-5/3 - x^2/9]) + Pi^4*RATIO[119/270 + (31*x^2)/270] + 
        Pi^2*RATIO[6485/486 + 25/(18*(-1 + x)) - x^(-1) + (67*x)/27 + 
           (1024*x^2)/81] + (I*Pi*RATIO[8/9 - (22*x^2)/3] + 
          RATIO[19/3 - (92*x)/9 + (29*x^2)/9])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-496/27 - 2/(-1 + x) + x^(-1) - (35*x)/9] + 
          RATIO[-8959/216 + (86*x)/3] + I*Pi^3*RATIO[-11/9 - x^2/3] + 
          Pi^2*RATIO[38/27 - x + (175*x^2)/54] + RATIO[-4/9 - (20*x^2)/3]*
           Zeta[3])) + G[1, x]*(Log[mu2]^4*RATIO[5/18] + 
        RATIO[1139/72 + 59/(9*x) - (17527*x)/216] + 
        Log[mu2]^3*(I*Pi*RATIO[4/9] + RATIO[29/9 + (8*x)/9]) + 
        I*Pi*RATIO[-9673/648 + 260/(9*x^2) - 116/(3*x) + (742*x)/27] + 
        Log[mu2]^2*(RATIO[371/36 - 1/(2*x) - x/6] + 
          I*Pi*RATIO[65/18 - 1/(2*x^2) + x] + 
          Pi^2*RATIO[-1/12 - (13*x^2)/18]) + 
        I*Pi^3*RATIO[49/54 - 35/(12*x^2) - 4/(3*x) + (67*x)/18 + 
           (5*x^2)/54] + Pi^4*RATIO[343/135 - (43*x)/15 + (43*x^2)/108] + 
        Pi^2*RATIO[5993/324 - 65/(6*x^2) + 695/(36*x) - (817*x)/27 + 
           (1357*x^2)/162] + (RATIO[1/18 + 12/x - (124*x)/9 - (22*x^2)/3] + 
          I*Pi*RATIO[265/9 - 40*x + 4*x^2])*Zeta[3] + 
        Log[mu2]*(RATIO[9251/648 - 1/(6*x) - (86*x)/3] + 
          I*Pi*RATIO[377/54 - 1/(6*x^2) + (35*x)/9] + 
          I*Pi^3*RATIO[5/18 - (4*x^2)/3] + 
          Pi^2*RATIO[-7/54 + x/9 + (29*x^2)/54] + RATIO[13/9 + 4*x^2]*
           Zeta[3])) + (I*Pi*RATIO[-80 + 240*x - 160*x^2] + 
        RATIO[-293/9 + 20*x - (77*x^2)/3])*Zeta[5] + 
      Nc^2*(I*Pi*G[0, 0, 0, 1, x]*RATIO[-8/3] + G[0, 0, 0, 1, 1, x]*
         RATIO[-8/3] + G[1, 0, 1, 1, 1, x]*RATIO[-8/3] + 
        Log[mu2]^5*RATIO[2/9] + Log[mu2]^4*(I*Pi*RATIO[5/9] + RATIO[61/54]) + 
        Log[mu2]^3*(RATIO[-803/324] + Pi^2*RATIO[-2/3] + I*Pi*RATIO[43/27]) + 
        I*Pi*G[0, 1, 0, 1, x]*RATIO[8/3] + G[0, 1, 0, 1, 1, x]*RATIO[8/3] + 
        I*Pi^3*RATIO[802/243 - 1/(3*x)] + 
        I*Pi*RATIO[105679/5832 - 398/(9*x) + x/3] + 
        RATIO[-12398123/104976 + (14*x)/9] + 
        Pi^2*RATIO[24989/4374 + 19/(4*x) + (17*x)/9] + I*Pi*G[1, 1, 0, 1, x]*
         RATIO[-8/3 + 4*x - 4*x^2] + G[1, 1, 0, 1, 1, x]*
         RATIO[-8/3 + 4*x - 4*x^2] + G[0, 0, 1, 1, 1, x]*
         RATIO[16/3 + 4*x - 4*x^2] + G[1, 1, 1, 1, x]*(I*Pi*RATIO[-8/3] + 
          Log[mu2]*RATIO[-8/3] + RATIO[167/9 + x^(-2) - (2*x)/3 - 
            (10*x^2)/3]) + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-8/3] + 
          I*Pi*RATIO[8/3 + 4*x - 4*x^2] + RATIO[7/3 - 6/(-1 + x) + 2/x^2 + 
            (10*x)/3 - (10*x^2)/3]) + I*Pi^5*RATIO[-1/270 - x/15 + x^2/15] + 
        Pi^4*RATIO[-89/324 + 11/(60*(-1 + x)) - (11*x)/108 + (11*x^2)/108] + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[2/3] + Log[mu2]*(I*Pi*RATIO[-4/3] + 
            RATIO[-79/9 - 3/x^2]) + RATIO[-1489/54 + 21/x^2 + 4/x - 
            (22*x)/3] + I*Pi*RATIO[88/9 - 2/x^2 - (2*x)/3 - (10*x^2)/3] + 
          Pi^2*RATIO[2 - (2*x)/3 + (2*x^2)/3]) + G[0, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-8/3] + I*Pi*RATIO[7/3 - 6/(-1 + x) + 2/x^2 + 
             (10*x)/3 - (10*x^2)/3] + Pi^2*RATIO[4/3 - (4*x)/3 + 
             (4*x^2)/3]) + G[1, 0, 1, 1, x]*(I*Pi*RATIO[-2/3] + 
          Log[mu2]*RATIO[2] + RATIO[-50/9 - x^(-2) - (10*x)/3 + 
            (10*x^2)/3]) + G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[2] + 
          Pi^2*RATIO[-14/9 + (2*x)/3 - (2*x^2)/3] + 
          I*Pi*RATIO[-50/9 - x^(-2) - (10*x)/3 + (10*x^2)/3]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-2/3] + Log[mu2]*(I*Pi*RATIO[2] + 
            RATIO[79/9]) + RATIO[1543/54 - 27/(2*x^2) + 3/x + (22*x)/3] + 
          Pi^2*RATIO[-16/9 + (4*x)/3 - (4*x^2)/3] + 
          I*Pi*RATIO[-59/9 - x^(-2) + (2*x)/3 + (10*x^2)/3]) + 
        G[0, 1, 1, 1, 1, x]*RATIO[-8/3 - 4*x + 4*x^2] + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[10/3] + 
          RATIO[-46/3 - x^(-2) + (2*x)/3 + (10*x^2)/3] + 
          I*Pi*RATIO[2/3 - 4*x + 4*x^2]) + I*Pi*G[1, 0, 0, 1, x]*
         RATIO[8/3 - 4*x + 4*x^2] + G[1, 0, 0, 1, 1, x]*
         RATIO[8/3 - 4*x + 4*x^2] + (Pi^2*RATIO[4/27] + 
          RATIO[7145/162 + 4*x] + I*Pi*RATIO[121/9 - 6/(-1 + x) - (10*x)/3 + 
             (10*x^2)/3])*Zeta[3] + Log[mu2]^2*(RATIO[-7123/216] + 
          I*Pi^3*RATIO[-4/9] + Pi^2*RATIO[5/27] + 
          I*Pi*RATIO[-221/54 + x^(-1)] + RATIO[-4/9]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[14/135] + I*Pi^3*RATIO[22/27] + 
          I*Pi*RATIO[-2011/216 - 19/(2*x)] + Pi^2*RATIO[7985/972 - x^(-1)] + 
          RATIO[-1185539/11664 + x/3] + (I*Pi*RATIO[-4/9] + RATIO[200/9])*
           Zeta[3]) + G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-2/3] + 
          I*Pi^3*RATIO[4/9] + Log[mu2]*(Pi^2*RATIO[2/3] + I*Pi*RATIO[79/9]) + 
          I*Pi*RATIO[1543/54 - 27/(2*x^2) + 3/x + (22*x)/3] + 
          Pi^2*RATIO[-73/18 + (-1 + x)^(-1) - (7*x)/9 - (5*x^2)/9] + 
          RATIO[4*x - 4*x^2]*Zeta[3]) + G[1, 1, x]*(I*Pi^3*RATIO[-10/9] + 
          Log[mu2]^3*RATIO[2/3] + Log[mu2]^2*(I*Pi*RATIO[8/3] + 
            RATIO[47/9 + x^(-2)]) + Log[mu2]*(Pi^2*RATIO[-8/3] + 
            I*Pi*RATIO[5/3 - x^(-2)] + RATIO[353/27 - 19/(2*x^2) - 4/x]) + 
          RATIO[-137/18 - 589/(18*x^2) + 12/x] + 
          I*Pi*RATIO[-29/2 + 23/(2*x^2) - (22*x)/3] + 
          Pi^2*RATIO[-7/6 + 3/(2*x^2) + (7*x)/9 + (5*x^2)/9] + 
          RATIO[-4*x + 4*x^2]*Zeta[3]) + G[1, x]*
         (Log[mu2]^3*(RATIO[-79/27] + I*Pi*RATIO[-14/9]) + 
          Log[mu2]^4*RATIO[-5/9] + I*Pi^3*RATIO[-1/9 - 1/(3*x^2)] + 
          RATIO[1396897/11664 - 398/(9*x)] + Log[mu2]^2*(Pi^2*RATIO[5/3] + 
            I*Pi*RATIO[-32/9 + x^(-2)] + RATIO[361/108 + x^(-1)]) + 
          I*Pi*RATIO[10591/216 - 589/(18*x^2) + 5/(2*x)] + 
          Pi^2*RATIO[-3715/243 + 19/(4*x^2) + 5/(6*x) + (11*x)/9] + 
          Pi^4*RATIO[-59/270 + (11*x)/90 - (11*x^2)/90] + 
          (RATIO[-88/9 + 4*x] + I*Pi*RATIO[-20/9 + 4*x - 4*x^2])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[1] + Pi^2*RATIO[-1/54 - x^(-2)] + 
            RATIO[12235/216 - 19/(2*x)] + I*Pi*RATIO[1067/54 - 19/(2*x^2) - 2/
                x] + RATIO[4/9]*Zeta[3])) + RATIO[-16/9 - 10*x + 10*x^2]*
         Zeta[5]) + (Log[mu2]^5*RATIO[1/18] + Log[mu2]^4*RATIO[25/36] + 
        G[0, 0, 0, 0, 1, x]*RATIO[4] + G[0, 0, 0, 1, 0, x]*RATIO[4] + 
        RATIO[-29069/1944 - (19*x)/18] + 
        I*Pi*RATIO[-719/18 - 19/(3*x) - x/3] + G[0, 1, 1, 0, 1, x]*
         RATIO[-4*x^2] + G[0, 0, 1, 0, 1, x]*RATIO[(-8*x^2)/3] + 
        G[1, 0, 0, 0, 1, x]*RATIO[(-4*x^2)/3] + G[1, 0, 0, 1, 0, x]*
         RATIO[(-4*x^2)/3] + G[1, 1, 1, 0, 1, x]*RATIO[(28*x^2)/3] + 
        G[1, 0, 0, 1, 1, x]*RATIO[-52 + 48*x] + G[0, 1, 1, 1, 0, 0, x]*
         RATIO[-144 + 432*x - 288*x^2] + G[0, 1, 1, 1, 0, x]*
         (RATIO[-4*x^2] + I*Pi*RATIO[-144 + 432*x - 288*x^2]) + 
        G[1, 0, 1, 1, 0, 0, x]*RATIO[-96 + 288*x - 192*x^2] + 
        G[1, 1, 0, 1, 0, x]*(RATIO[(-4*x^2)/3] + 
          I*Pi*RATIO[-48 + 144*x - 96*x^2]) + G[1, 1, 1, 1, 1, x]*
         RATIO[-28/3 + 56*x - 60*x^2] + G[0, 0, 1, 1, 1, x]*
         RATIO[-28/3 + 64*x - 60*x^2] + G[0, 1, 0, 0, 1, 1, x]*
         RATIO[-24 + 72*x - 48*x^2] + G[1, 1, 0, 1, 0, 0, x]*
         RATIO[-24 + 72*x - 48*x^2] + G[1, 1, 0, 1, 0, 1, x]*
         RATIO[-24 + 72*x - 48*x^2] + G[1, 1, 0, 1, 1, 0, x]*
         RATIO[-24 + 72*x - 48*x^2] + G[0, 1, 0, 0, 1, x]*
         (RATIO[(-4*x^2)/3] + I*Pi*RATIO[-24 + 72*x - 48*x^2]) + 
        G[1, 1, 0, 0, 0, x]*RATIO[4 - 8*x^2] + G[1, 1, 1, 0, 0, x]*
         RATIO[-868/3 + 288*x - (20*x^2)/3] + 
        I*Pi^3*RATIO[215/54 - 2/(9*(-1 + x)) - (995*x)/54 - (13*x^2)/2] + 
        G[0, 0, 0, 0, 0, x]*RATIO[2/3 - (14*x^2)/3] + G[0, 1, 1, 0, 0, x]*
         RATIO[592/3 - 192*x - (8*x^2)/3] + G[1, 1, 1, 0, x]*
         (Log[mu2]*RATIO[(-16*x^2)/3] + Pi^2*RATIO[-24 + 72*x - 48*x^2] + 
          RATIO[-208/3 + 36/x + (124*x)/3 - (26*x^2)/3] + 
          I*Pi*RATIO[-868/3 + 288*x - (8*x^2)/3]) + G[1, 0, 1, 0, 1, x]*
         RATIO[48 - 48*x - (4*x^2)/3] + G[1, 0, 1, 1, 0, x]*
         (I*Pi*RATIO[-96 + 288*x - 192*x^2] + RATIO[48 - 48*x - (4*x^2)/3]) + 
        G[1, 0, 1, 0, 0, x]*RATIO[146/3 - 48*x - (2*x^2)/3] + 
        Log[mu2]^3*(RATIO[193/54] + Pi^2*RATIO[5/108 - (2*x^2)/9]) + 
        Pi^6*RATIO[43/945 - (43*x)/315 + (86*x^2)/945] + 
        I*Pi^5*RATIO[11/135 - (2*x)/15 + (19*x^2)/135] + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[(8*x^2)/3] + 
          RATIO[37/3 - (34*x)/3 - (7*x^2)/9] + 
          I*Pi*RATIO[-52 + 48*x + (4*x^2)/3]) + G[1, 0, 0, 0, x]*
         (RATIO[-47/9 - 2*x - 17*x^2] + Log[mu2]*RATIO[8/3 - 4*x^2] + 
          I*Pi*RATIO[-2/3 + 2*x^2]) + G[1, 0, 0, x]*
         (Log[mu2]^2*RATIO[-2*x^2] + I*Pi*RATIO[130/9 - (20*x)/3 - 
             (182*x^2)/9] + Log[mu2]*(I*Pi*RATIO[8/3 - (16*x^2)/3] + 
            RATIO[22/3 + (20*x)/3 - (22*x^2)/9]) + 
          RATIO[-518/9 + 13/(3*(-1 + x)) + (1634*x)/9 - (47*x^2)/27] + 
          Pi^2*RATIO[-52/3 + 16*x + (20*x^2)/9]) + G[1, 1, 0, 1, 1, x]*
         (I*Pi*RATIO[-24 + 72*x - 48*x^2] + RATIO[4 + (8*x^2)/3]) + 
        G[0, 0, 0, 0, x]*(I*Pi*RATIO[10/3 - (22*x^2)/3] + 
          Log[mu2]*RATIO[-4/3 - (8*x^2)/3] + RATIO[-20/9 + 12*x + 5*x^2]) + 
        G[0, 1, 0, 0, x]*(RATIO[9 + (244*x)/3 - (932*x^2)/9] + 
          Pi^2*RATIO[-8 + 24*x - 16*x^2] + Log[mu2]*RATIO[4 - (16*x^2)/3] + 
          I*Pi*RATIO[-4 + (16*x^2)/3]) + 
        Pi^4*RATIO[-7447/19440 + 11/(15*(-1 + x)) - (277*x)/90 + 
           (6467*x^2)/1080] + G[0, 0, 1, 0, 0, x]*RATIO[-2 + 6*x^2] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-10/3 + (22*x^2)/3] + 
        G[0, 0, 0, 1, 1, x]*RATIO[8/3 - 8*x + 8*x^2] + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[4*x^2] + 
          Pi^2*RATIO[-12 + 36*x - 24*x^2] + 
          I*Pi*RATIO[-4 + 8*x - (20*x^2)/3] + RATIO[48 - 66*x + 
            (76*x^2)/9]) + G[0, 0, 1, 0, x]*
         (Pi^2*RATIO[-16 + 48*x - 32*x^2] + Log[mu2]*
           RATIO[-8/3 + (4*x^2)/3] + I*Pi*RATIO[-14/3 + (14*x^2)/3] + 
          RATIO[-25/9 - (26*x)/3 + (83*x^2)/9]) + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-8/3 + (4*x^2)/3] + RATIO[-25/9 - (26*x)/3 + 
            (83*x^2)/9] + I*Pi*RATIO[4 - 8*x + (28*x^2)/3]) + 
        G[0, 1, 0, 0, 0, x]*RATIO[-8 + 12*x^2] + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[-20/3 + 40*x - (100*x^2)/3] + 
          Log[mu2]*RATIO[8/3 - 16*x + (52*x^2)/3] + 
          RATIO[1456/9 - 12/x^2 - 36/x - (428*x)/3 + (194*x^2)/9]) + 
        G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[(-16*x^2)/3] + 
          RATIO[-208/3 + 36/x + (124*x)/3 - (26*x^2)/3] + 
          I*Pi*RATIO[4 - 4*x^2] + Pi^2*RATIO[12 - 36*x + 24*x^2]) + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[(10*x^2)/3] + 
          RATIO[-53/18 - 4/(-1 + x) - (271*x)/9 - (8*x^2)/3] + 
          Pi^2*RATIO[10/9 - (7*x^2)/18] + Log[mu2]*
           (I*Pi*RATIO[-4 + (16*x^2)/3] + RATIO[-2/3 - (20*x)/3 + 10*x^2]) + 
          I*Pi*RATIO[-17/3 - (10*x)/3 + (218*x^2)/9]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[(8*x^2)/3] + 
          RATIO[37/3 - (34*x)/3 - (7*x^2)/9] + 
          I*Pi*RATIO[290/3 - 96*x + (2*x^2)/3] + 
          Pi^2*RATIO[16 - 48*x + 32*x^2]) + G[1, 0, 1, 1, x]*
         (RATIO[-733/9 + 174*x - 93*x^2] + Log[mu2]*
           RATIO[-8/3 + 16*x - (52*x^2)/3] + 
          I*Pi*RATIO[164/3 - 88*x + 36*x^2]) + 
        Pi^2*RATIO[-69287/7776 + 28/x - (1199*x)/27 + (51517*x^2)/1296] + 
        G[0, 1, 1, 1, x]*(RATIO[-856/9 + (346*x)/3 - (224*x^2)/9] + 
          Log[mu2]*RATIO[-8/3 + 16*x - (56*x^2)/3] + 
          I*Pi*RATIO[4 - 48*x + 44*x^2]) + G[0, 1, 0, 1, 0, 0, x]*
         RATIO[24 - 72*x + 48*x^2] + G[0, 1, 0, 1, 0, 1, x]*
         RATIO[24 - 72*x + 48*x^2] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[24 - 72*x + 48*x^2] + G[1, 1, 0, 0, 1, 1, x]*
         RATIO[24 - 72*x + 48*x^2] + G[1, 1, 0, 0, 1, x]*
         (RATIO[(-4*x^2)/3] + I*Pi*RATIO[24 - 72*x + 48*x^2]) + 
        G[0, 1, 0, 1, 1, x]*(RATIO[-4 + 8*x - (28*x^2)/3] + 
          I*Pi*RATIO[24 - 72*x + 48*x^2]) + G[0, 1, 1, 0, x]*
         (Log[mu2]*RATIO[4*x^2] + I*Pi*RATIO[592/3 - 192*x - (8*x^2)/3] + 
          RATIO[48 - 66*x + (76*x^2)/9] + Pi^2*RATIO[24 - 72*x + 48*x^2]) + 
        G[1, 0, 1, 1, 1, x]*RATIO[28/3 - 56*x + (164*x^2)/3] + 
        G[0, 1, 1, 1, 1, x]*RATIO[20/3 - 64*x + (200*x^2)/3] + 
        G[0, 0, 1, 1, x]*(I*Pi*RATIO[-4 + 48*x - (140*x^2)/3] + 
          Log[mu2]*RATIO[16/3 - 16*x + 16*x^2] + RATIO[251/9 - 24/(-1 + x) - 
            (298*x)/3 + (793*x^2)/9]) + G[0, 1, 0, 1, 0, x]*
         (RATIO[(-4*x^2)/3] + I*Pi*RATIO[48 - 144*x + 96*x^2]) + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[4/3] + Log[mu2]*
           RATIO[-8/3 + (28*x^2)/3] + Pi^2*RATIO[8 - 24*x + 16*x^2] + 
          RATIO[944/9 - 108/x - (148*x)/3 + (322*x^2)/3]) + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[96 - 288*x + 192*x^2] + 
        G[0, 0, 1, 1, 0, x]*(RATIO[(-8*x^2)/3] + 
          I*Pi*RATIO[96 - 288*x + 192*x^2]) + G[1, 1, 1, 1, 0, 0, x]*
         RATIO[144 - 432*x + 288*x^2] + G[1, 1, 1, 1, 0, x]*
         (RATIO[(28*x^2)/3] + I*Pi*RATIO[144 - 432*x + 288*x^2]) + 
        (I*Pi*RATIO[-1576/9 - 24/(-1 + x) + (1432*x)/3 - (2476*x^2)/9] + 
          RATIO[-12217/162 + 4/(3*(-1 + x)) + (1931*x)/9 - (8*x^2)/9] + 
          Pi^2*RATIO[43/108 - (4*x)/3 + (3*x^2)/2] + 
          I*Pi^3*RATIO[4 - 12*x + 8*x^2])*Zeta[3] + 
        RATIO[-12 + 36*x - 24*x^2]*Zeta[3]^2 + Log[mu2]^2*
         (RATIO[10799/1296] + Pi^2*RATIO[31/54 + x/9 - (14*x^2)/9] + 
          RATIO[-35/18]*Zeta[3]) + G[0, 1, 1, x]*
         (Log[mu2]^2*RATIO[(2*x^2)/3] + I*Pi*RATIO[-310/9 + (88*x)/3 - 
             (98*x^2)/9] + Pi^2*RATIO[2/3 + (20*x)/3 - (109*x^2)/18] + 
          Log[mu2]*(I*Pi*RATIO[-8/3 + 16*x - (40*x^2)/3] + 
            RATIO[38/3 - 20*x + (50*x^2)/9]) + RATIO[1057/18 + 4/x^2 + 9/x - 
            (595*x)/9 + (214*x^2)/27] + I*Pi^3*RATIO[24 - 72*x + 48*x^2] + 
          RATIO[-144 + 432*x - 288*x^2]*Zeta[3]) + G[1, 0, 1, x]*
         (Log[mu2]^2*RATIO[(2*x^2)/3] + I*Pi*RATIO[-634/9 + 160*x - 
             (842*x^2)/9] + Pi^2*RATIO[-214/9 + (80*x)/3 - (61*x^2)/18] + 
          Log[mu2]*(I*Pi*RATIO[-8/3 + 16*x - (40*x^2)/3] + 
            RATIO[-4/3 - (8*x)/3 + (2*x^2)/9]) + 
          RATIO[824/9 - 60/x^2 + 42/x - (803*x)/9 + (190*x^2)/27] + 
          I*Pi^3*RATIO[16 - 48*x + 32*x^2] + RATIO[-96 + 288*x - 192*x^2]*
           Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[(2*x^2)/3] + 
          Pi^2*RATIO[446/9 - 48*x - (65*x^2)/18] + 
          Log[mu2]*(RATIO[-4/3 - (8*x)/3 + (2*x^2)/9] + 
            I*Pi*RATIO[-8/3 + (16*x^2)/3]) + RATIO[824/9 - 60/x^2 + 42/x - 
            (803*x)/9 + (190*x^2)/27] + I*Pi^3*RATIO[4 - 12*x + 8*x^2] + 
          I*Pi*RATIO[308/9 - 72/x - (32*x)/3 + (890*x^2)/9] + 
          RATIO[-24 + 72*x - 48*x^2]*Zeta[3]) + G[0, 1, x]*
         (Log[mu2]^3*RATIO[(4*x^2)/9] + RATIO[1687/54 - 60/x + (2899*x)/27 - 
            (51517*x^2)/648] + Pi^2*RATIO[-2363/108 + 4/(-1 + x) + 
             (121*x)/2 - (766*x^2)/27] + Pi^4*RATIO[-59/15 + (59*x)/5 - 
             (118*x^2)/15] + I*Pi^3*RATIO[-296/9 + 32*x + (4*x^2)/9] + 
          Log[mu2]^2*RATIO[1/3 + (2*x)/3 + (28*x^2)/9] + 
          Log[mu2]*(Pi^2*RATIO[8/9 - (8*x)/3 + (25*x^2)/18] + 
            I*Pi*RATIO[28/3 - (40*x)/3 + 4*x^2] + RATIO[43/9 - (16*x)/9 + 
              (208*x^2)/27]) + I*Pi*RATIO[467/9 + 3/(-1 + x) + 4/x^2 + 9/x - 
             (443*x)/9 + 13*x^2] + (I*Pi*RATIO[-48 + 144*x - 96*x^2] + 
            RATIO[592/3 - 144*x - (431*x^2)/9])*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-8/3 + 4/x] + RATIO[1313/432 - x/3] + 
          Pi^2*RATIO[157/162 + (8*x)/9 - (104*x^2)/27] + 
          I*Pi^3*RATIO[-10/9 - (8*x)/9 - 2*x^2] + 
          Pi^4*RATIO[181/540 + (22*x)/45 - (11*x^2)/12] + 
          (I*Pi*RATIO[-8/3 + 16*x - (56*x^2)/3] + RATIO[-233/18 + (40*x)/3 - 
              (16*x^2)/3])*Zeta[3]) + G[1, 0, x]*
         (Log[mu2]^3*RATIO[(4*x^2)/9] + I*Pi^3*RATIO[-74/9 + 8*x] + 
          RATIO[1687/54 - 60/x + (2899*x)/27 - (51517*x^2)/648] + 
          Pi^2*RATIO[-1733/108 + 6/x + (39*x)/2 - (1193*x^2)/54] + 
          Log[mu2]^2*RATIO[1/3 + (2*x)/3 + (28*x^2)/9] + 
          Log[mu2]*(Pi^2*RATIO[-4/9 + (13*x^2)/18] + 
            I*Pi*RATIO[20/3 + (16*x)/3 + 4*x^2] + RATIO[43/9 - (16*x)/9 + 
              (208*x^2)/27]) + I*Pi*RATIO[349/9 + 13/(3*(-1 + x)) - 60/x^2 + 
             42/x + (815*x)/9 + 13*x^2] + RATIO[52 - 48*x + (13*x^2)/9]*
           Zeta[3]) + G[0, 0, x]*(I*Pi*RATIO[-73/27 + 5/(3*(-1 + x)) - 
             (107*x)/9 - 13*x^2] + Log[mu2]^2*(I*Pi*RATIO[2] + 
            RATIO[38/9 - 2*x - (28*x^2)/9]) + Log[mu2]*
           (RATIO[320/27 + 8/(3*(-1 + x)) - (4*x)/9 - (208*x^2)/27] + 
            I*Pi*RATIO[34/9 - (16*x)/3 - 4*x^2] + 
            Pi^2*RATIO[-2/3 - (11*x^2)/6]) + I*Pi^3*RATIO[2/9 - (8*x^2)/9] + 
          Log[mu2]^3*RATIO[2/3 - (4*x^2)/9] + 
          Pi^2*RATIO[13/18 - (53*x)/3 + (1043*x^2)/54] + 
          RATIO[80/27 - 103/(18*(-1 + x)) - (668*x)/27 + (51517*x^2)/648] + 
          RATIO[-32/3 + (59*x^2)/9]*Zeta[3]) + G[0, 1, 0, x]*
         (Log[mu2]^2*RATIO[-2*x^2] + I*Pi*RATIO[53 + (62*x)/3 - 
             (926*x^2)/9] + I*Pi^3*RATIO[-4 + 12*x - 8*x^2] + 
          Log[mu2]*(RATIO[-4 + (16*x)/3 - (70*x^2)/9] + 
            I*Pi*RATIO[4 - (16*x^2)/3]) + RATIO[-209/18 + 3/(-1 + x) + 
            (56*x)/3 - (71*x^2)/27] + Pi^2*RATIO[-104/3 + 32*x + 
             (26*x^2)/9] + RATIO[24 - 72*x + 48*x^2]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[(-4*x^2)/9] + 
          I*Pi*RATIO[16/9 - 4/x^2 + 134/(3*x) - (265*x)/9 - 13*x^2] + 
          Log[mu2]^2*RATIO[1/3 + (2*x)/3 - (28*x^2)/9] + 
          Log[mu2]*(RATIO[1/3 + 4/x^2 - 8/(3*x) + 4*x - (208*x^2)/27] + 
            I*Pi*RATIO[-28/3 + (40*x)/3 - 4*x^2] + 
            Pi^2*RATIO[-4/9 + (8*x)/3 - (29*x^2)/18]) + 
          I*Pi^3*RATIO[434/9 - 48*x + (4*x^2)/9] + 
          Pi^4*RATIO[59/15 - (59*x)/5 + (118*x^2)/15] + 
          Pi^2*RATIO[1079/54 + 4/x^2 - 12/x - (346*x)/9 + (730*x^2)/27] + 
          RATIO[143/9 - 211/(3*x^2) + 3049/(18*x) - 190*x + 
            (51517*x^2)/648] + (RATIO[-856/3 + 240*x + (359*x^2)/9] + 
            I*Pi*RATIO[48 - 144*x + 96*x^2])*Zeta[3]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-2*x^2] + 
          I*Pi^3*RATIO[-16 + 48*x - 32*x^2] + RATIO[-209/18 + 3/(-1 + x) + 
            (56*x)/3 - (71*x^2)/27] + Pi^2*RATIO[-16/9 - 4*x + 6*x^2] + 
          Log[mu2]*(RATIO[-4 + (16*x)/3 - (70*x^2)/9] + 
            I*Pi*RATIO[8/3 - 16*x + (40*x^2)/3]) + 
          I*Pi*RATIO[190/9 - 24/(-1 + x) - (308*x)/3 + (806*x^2)/9] + 
          RATIO[96 - 288*x + 192*x^2]*Zeta[3]) + G[1, 1, 1, x]*
         (Log[mu2]^2*RATIO[(2*x^2)/3] + I*Pi^3*RATIO[-24 + 72*x - 48*x^2] + 
          RATIO[-811/9 + 52/x^2 + 16/(3*x) + (502*x)/9 - (37*x^2)/3] + 
          Pi^2*RATIO[2/9 - (16*x)/3 + (11*x^2)/3] + 
          Log[mu2]*(RATIO[-26/3 + (44*x)/3 + 2*x^2] + 
            I*Pi*RATIO[8/3 - 16*x + (40*x^2)/3]) + 
          I*Pi*RATIO[754/9 - 12/x^2 - (260*x)/3 + (134*x^2)/9] + 
          RATIO[144 - 432*x + 288*x^2]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^4*RATIO[-5/18] + Log[mu2]^3*(I*Pi*RATIO[-4/9] + 
            RATIO[-23/9 + (4*x)/9]) + RATIO[-14809/324 + (2195*x)/648] + 
          I*Pi*RATIO[10621/648 - 103/(18*(-1 + x)) - 60/x + (287*x)/3] + 
          Pi^2*RATIO[2401/324 - 41/(9*(-1 + x)) - (631*x)/27 - (8*x^2)/27] + 
          Pi^4*RATIO[271/540 - (77*x^2)/540] + Log[mu2]^2*
           (I*Pi*RATIO[-28/9] + RATIO[-19/2 + (28*x)/9] + 
            Pi^2*RATIO[1/12 + (5*x^2)/9]) + I*Pi^3*
           RATIO[-41/27 - (40*x)/3 + (481*x^2)/27] + 
          (RATIO[-1/9 + (799*x)/9 - (352*x^2)/3] + I*Pi*RATIO[-85/9 + 4*x^2])*
           Zeta[3] + Log[mu2]*(I*Pi*RATIO[-64/27 + 8/(3*(-1 + x)) + 4*x] + 
            RATIO[-11543/648 + (352*x)/27] + I*Pi^3*RATIO[-17/18 + (8*x^2)/
                9] + Pi^2*RATIO[239/108 - (11*x)/18 + (23*x^2)/9] + 
            RATIO[11/9 - 8*x^2]*Zeta[3])) + 
        G[1, x]*(I*Pi*RATIO[821/18 - 211/(3*x^2) + 2041/(18*x) - (287*x)/3] + 
          RATIO[3529/1296 - 19/(3*x) - (2195*x)/648] + 
          Log[mu2]^3*RATIO[-2/9 - (4*x)/9] + Log[mu2]^2*
           (RATIO[-11/9 - (28*x)/9] + Pi^2*RATIO[x^2/9]) + 
          I*Pi^3*RATIO[-100/27 + 12/x - (2*x)/9 - (427*x^2)/27] + 
          Pi^2*RATIO[-1493/27 + 28/x^2 - 641/(18*x) + (3359*x)/54 - 
             (103*x^2)/54] + Pi^4*RATIO[-2179/270 + (73*x)/9 + 
             (44*x^2)/135] + (I*Pi*RATIO[-92 + 104*x - (28*x^2)/3] + 
            RATIO[-19/6 - 36/x - (73*x)/9 + 122*x^2])*Zeta[3] + 
          Log[mu2]*(RATIO[-41/27 + 4/x - (352*x)/27] + 
            I*Pi*RATIO[8/3 + 4/x^2 - 8/(3*x) - 4*x] + 
            I*Pi^3*RATIO[4/9 - (8*x^2)/9] + Pi^2*RATIO[83/36 - (53*x)/18 + 
               (11*x^2)/9] + RATIO[-8/3 + 8*x^2]*Zeta[3])) + 
        (RATIO[902/9 - 100*x + (326*x^2)/3] + 
          I*Pi*RATIO[240 - 720*x + 480*x^2])*Zeta[5])/Nc^2))}


==> anc/H_qg_qa_--+-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0}


==> anc/H_qg_qa_--+-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*RATIO[-1/2] + RATIO[-1/2 + x^(-1)]/Nc) + 
  e*Qf*((I*Pi*RATIO[-1/2] + G[1, x]*RATIO[-1/2] + 
      Log[mu2]*RATIO[-1/2 + x^(-1)] + RATIO[-1 + 2/x] + 
      G[1, 1, x]*RATIO[1/2 - x/2] + G[0, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + Pi^2*RATIO[1/4 - x/4] + 
      G[0, 1, x]*RATIO[-1/2 + x/2] + G[1, 0, x]*RATIO[-1/2 + x/2] + 
      G[0, x]*(RATIO[1/2 - x^(-1)] + I*Pi*RATIO[1/(2*(-1 + x))]))/Nc + 
    Nc*(RATIO[-1] + Log[mu2]*RATIO[-1/2] + G[1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
      G[1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[1/(2*x)]))) + 
  e^2*Qf*(Nc*(RATIO[-2] + Log[mu2]^2*RATIO[-1/4] + 
      I*Pi*G[0, 1, x]*RATIO[1/(2*x^2) - 1/(2*x)] + 
      G[0, 1, 1, x]*RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[7/24 - 1/(4*x)] + 
      Log[mu2]*(RATIO[-1] + I*Pi*RATIO[-1/2 + 1/(2*x)]) + 
      G[1, 1, x]*(RATIO[1/(2*x^2) - x^(-1)] + 
        Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + I*Pi*RATIO[-1 + x^(-1)] + 
      G[1, 1, 1, x]*RATIO[-x^(-2) + x^(-1)] + 
      G[1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
        Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)] + Log[mu2]*
         (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[1/(2*x)]) + 
        RATIO[x^(-1)])) + (I*Pi*RATIO[-1] + Log[mu2]^2*
       RATIO[-1/4 + 1/(2*x)] + RATIO[-2 + 4/x] + 
      G[0, 0, 1, x]*RATIO[1/2 - x/2] + G[0, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[1, 0, 1, x]*RATIO[1/2 - x/2] + G[1, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[1, 1, x]*(Log[mu2]*RATIO[1/2 - x/2] + RATIO[1 - x/2]) + 
      Log[mu2]*(I*Pi*RATIO[-1/2] + RATIO[-1 + 2/x] + Pi^2*RATIO[1/4 - x/4]) + 
      Pi^2*RATIO[13/24 - 1/(12*x) - x/4] + 
      G[1, x]*(RATIO[-1] + Log[mu2]*RATIO[-1/2] + Pi^2*RATIO[-1/4 + x/4]) + 
      G[0, 1, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[0, 0, x]*(Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
        RATIO[1/(2*(-1 + x)) + x^(-1) - x/2] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
      I*Pi^3*RATIO[-1/(12*(-1 + x))] + G[1, 0, 0, x]*RATIO[1/(2*(-1 + x))] + 
      G[1, 0, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2] + 
        I*Pi*RATIO[1/(2*(-1 + x))]) + G[0, x]*(RATIO[1 - 2/x] + 
        Pi^2*RATIO[-1/4 - 1/(4*(-1 + x)) + x/4] + 
        I*Pi*RATIO[1/(2*(-1 + x))] + Log[mu2]*(RATIO[1/2 - x^(-1)] + 
          I*Pi*RATIO[1/(2*(-1 + x))])) + G[1, 1, 1, x]*RATIO[-1 + x] + 
      G[0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1) + x] + 
      RATIO[1/2 + 1/(2*(-1 + x)) - x/2]*Zeta[3])/Nc) + 
  e^3*Qf*(Nc*(RATIO[-4] + Log[mu2]^3*RATIO[-1/12] + 
      G[1, 1, 1, 1, x]*RATIO[3/(2*x^2) - 3/(2*x)] + 
      Pi^2*RATIO[7/12 - 1/(2*x)] + I*Pi*G[0, 0, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + G[0, 0, 1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi^3*RATIO[1/8 - 1/(8*x)] + 
      Log[mu2]^2*(RATIO[-1/2] + I*Pi*RATIO[-1/4 + 1/(4*x)]) + 
      G[0, 1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*Log[mu2]*
         RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[-1/(2*x^2) + 1/(2*x)] + 
      G[1, 0, 1, 1, x]*RATIO[-1/(2*x^2) + 1/(2*x)] + 
      G[0, 1, 1, x]*(RATIO[1/(2*x^2) - 1/(2*x)] + 
        Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[1, 1, x]*
       (RATIO[x^(-2) - 2/x] + Log[mu2]^2*RATIO[1/(4*x^2) - 1/(4*x)] + 
        Pi^2*RATIO[5/(24*x^2) - 5/(24*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)] + Log[mu2]*
         (RATIO[1/(2*x^2) - x^(-1)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)])) + 
      Log[mu2]*(RATIO[-2] + Pi^2*RATIO[7/24 - 1/(4*x)] + 
        I*Pi*RATIO[-1 + x^(-1)]) + G[0, 1, 1, 1, x]*RATIO[-x^(-2) + x^(-1)] + 
      G[1, 1, 1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
        Log[mu2]*RATIO[-x^(-2) + x^(-1)] + RATIO[-x^(-2) + 3/(2*x)]) + 
      I*Pi*RATIO[-2 + 2/x] + G[1, x]*(I*Pi*RATIO[x^(-2) - x^(-1)] + 
        I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
        Pi^2*RATIO[-1/(4*x^2) + 5/(24*x)] + Log[mu2]^2*
         (I*Pi*RATIO[1/(4*x^2) - 1/(4*x)] + RATIO[1/(4*x)]) + 
        Log[mu2]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)] + RATIO[x^(-1)]) + RATIO[2/x]) + 
      RATIO[7/6]*Zeta[3]) + (I*Pi*RATIO[-2] + 
      I*Pi^3*RATIO[1/8 - 1/(12*(-1 + x))] + Log[mu2]^3*
       RATIO[-1/12 + 1/(6*x)] + RATIO[-4 + 8/x] + G[1, 1, 1, 1, x]*
       RATIO[3/2 - (3*x)/2] + G[0, 0, 0, 0, x]*
       RATIO[3/2 + 3/(2*(-1 + x)) - (3*x)/2] + G[0, 1, 1, 1, x]*
       RATIO[1/2 - x/2] + G[0, 0, 1, x]*(RATIO[1/2 - x/2] + 
        Log[mu2]*RATIO[1/2 - x/2]) + G[1, 0, 1, x]*(RATIO[1/2 - x/2] + 
        Log[mu2]*RATIO[1/2 - x/2]) + G[1, 0, 0, 0, x]*
       RATIO[1/2 - (-1 + x)^(-1) - x/2] + Pi^2*RATIO[13/12 - 1/(6*x) - x/2] + 
      G[1, 1, x]*(RATIO[2 - x] + Log[mu2]*RATIO[1 - x/2] + 
        Log[mu2]^2*RATIO[1/4 - x/4] + Pi^2*RATIO[5/24 - (5*x)/24]) + 
      Log[mu2]^2*(I*Pi*RATIO[-1/4] + RATIO[-1/2 + x^(-1)] + 
        Pi^2*RATIO[1/8 - x/8]) + Pi^4*RATIO[-1/240 + 3/(80*(-1 + x)) + 
         x/240] + G[0, 0, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[0, 0, 1, 0, x]*RATIO[-1/2 + x/2] + G[0, 1, 0, 1, x]*
       RATIO[-1/2 + x/2] + G[0, 1, 1, 0, x]*RATIO[-1/2 + x/2] + 
      G[1, 0, 0, 1, x]*RATIO[-1/2 + x/2] + G[1, 0, 1, 0, x]*
       RATIO[-1/2 + x/2] + G[1, 1, 0, 1, x]*RATIO[-1/2 + x/2] + 
      G[1, 1, 1, 0, x]*RATIO[-1/2 + x/2] + G[0, 1, 0, 0, x]*
       RATIO[-1/(2*(-1 + x))] + G[0, 1, 0, x]*(RATIO[1/2 - x/2] + 
        Log[mu2]*RATIO[1/2 - x/2] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
      G[0, 0, x]*(RATIO[(-1 + x)^(-1) + 2/x - x] + 
        Log[mu2]^2*RATIO[1/4 + 1/(4*(-1 + x)) - x/4] + 
        Pi^2*RATIO[5/24 + 5/(24*(-1 + x)) - (5*x)/24] + 
        I*Pi*RATIO[-1/(2*(-1 + x))] + Log[mu2]*
         (RATIO[1/(2*(-1 + x)) + x^(-1) - x/2] + 
          I*Pi*RATIO[-1/(2*(-1 + x))])) + G[1, 1, 0, 0, x]*
       RATIO[1/(2*(-1 + x))] + G[1, 1, 0, x]*(RATIO[1/2 - x/2] + 
        Log[mu2]*RATIO[1/2 - x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-1/(2*(-1 + x))] + RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[1/(2*(-1 + x))]) + G[0, 1, x]*
       (Pi^2*RATIO[7/24 - (7*x)/24] + Log[mu2]^2*RATIO[-1/4 + x/4] + 
        Log[mu2]*RATIO[-1/2 + x/2] + RATIO[-1 + x]) + 
      G[1, 0, x]*(Pi^2*RATIO[7/24 - 1/(4*(-1 + x)) - (7*x)/24] + 
        Log[mu2]^2*RATIO[-1/4 + x/4] + I*Pi*RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-1/2 + x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
        RATIO[-1 + x]) + G[1, 1, 1, x]*(RATIO[-3/2 + x] + 
        Log[mu2]*RATIO[-1 + x]) + G[0, 0, 0, x]*(I*Pi*RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-1 - (-1 + x)^(-1) + x] + 
        RATIO[-1/2 - (-1 + x)^(-1) - x^(-1) + x]) + 
      RATIO[5/3 + 1/(2*(-1 + x)) - 7/(3*x) - x/2]*Zeta[3] + 
      Log[mu2]*(I*Pi*RATIO[-1] + RATIO[-2 + 4/x] + 
        Pi^2*RATIO[13/24 - 1/(12*x) - x/4] + I*Pi^3*RATIO[-1/(12*(-1 + x))] + 
        RATIO[1/2 + 1/(2*(-1 + x)) - x/2]*Zeta[3]) + 
      G[0, x]*(RATIO[2 - 4/x] + Pi^2*RATIO[-7/24 - 1/(4*(-1 + x)) + 
           1/(12*x) + x/4] + I*Pi^3*RATIO[-1/(24*(-1 + x))] + 
        Log[mu2]^2*(RATIO[1/4 - 1/(2*x)] + I*Pi*RATIO[1/(4*(-1 + x))]) + 
        Log[mu2]*(RATIO[1 - 2/x] + Pi^2*RATIO[-1/4 - 1/(4*(-1 + x)) + x/4] + 
          I*Pi*RATIO[1/(2*(-1 + x))]) + I*Pi*RATIO[(-1 + x)^(-1)] + 
        RATIO[-1/2 - 1/(2*(-1 + x)) + x/2]*Zeta[3]) + 
      G[1, x]*(RATIO[-2] + Log[mu2]^2*RATIO[-1/4] + 
        Log[mu2]*(RATIO[-1] + Pi^2*RATIO[-1/4 + x/4]) + 
        Pi^2*RATIO[-5/24 + x/4] + I*Pi^3*RATIO[-1/(12*(-1 + x))] + 
        RATIO[-1/2 + 1/(2*(-1 + x)) + x/2]*Zeta[3]))/Nc) + 
  e^4*Qf*(Nc*(RATIO[-8] + Log[mu2]^4*RATIO[-1/48] + G[0, 1, 1, 1, 1, x]*
       RATIO[3/(2*x^2) - 3/(2*x)] + Pi^2*RATIO[7/6 - x^(-1)] + 
      G[1, 0, 1, 1, 1, x]*RATIO[x^(-2) - x^(-1)] + I*Pi*G[0, 0, 0, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*G[1, 1, 0, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + G[0, 0, 0, 1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + G[1, 1, 0, 1, 1, x]*
       RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi^3*RATIO[1/4 - 1/(4*x)] + 
      Pi^4*RATIO[-73/2880 + 1/(24*x)] + Log[mu2]^3*(RATIO[-1/6] + 
        I*Pi*RATIO[-1/12 + 1/(12*x)]) + G[0, 0, 1, x]*
       (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*Log[mu2]*
         RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)]) + 
      G[0, 1, x]*(I*Pi*RATIO[x^(-2) - x^(-1)] + I*Pi*Log[mu2]^2*
         RATIO[1/(4*x^2) - 1/(4*x)] + I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
        Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)] + Log[mu2]*
         (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-1/(4*x^2) + 1/(4*x)])) + 
      Log[mu2]^2*(RATIO[-1] + Pi^2*RATIO[7/48 - 1/(8*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + I*Pi*G[0, 1, 0, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + I*Pi*G[1, 0, 0, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + G[0, 1, 0, 1, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + G[1, 0, 0, 1, 1, x]*
       RATIO[-1/(2*x^2) + 1/(2*x)] + G[1, 1, 1, 1, x]*
       (RATIO[3/(2*x^2) - 2/x] + Log[mu2]*RATIO[3/(2*x^2) - 3/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[0, 0, 1, 1, x]*
       (RATIO[1/(2*x^2) - 1/(2*x)] + Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[-1/(2*x^2) + 1/(2*x)] + 
        Log[mu2]*RATIO[-1/(2*x^2) + 1/(2*x)]) + G[1, 0, 1, x]*
       (Pi^2*RATIO[1/(4*x^2) - 1/(4*x)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)] + 
        I*Pi*Log[mu2]*RATIO[-1/(2*x^2) + 1/(2*x)]) + 
      G[0, 1, 1, x]*(RATIO[x^(-2) - x^(-1)] + Log[mu2]^2*
         RATIO[1/(4*x^2) - 1/(4*x)] + Pi^2*RATIO[5/(24*x^2) - 5/(24*x)] + 
        I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)] + Log[mu2]*
         (RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)])) + 
      G[0, 0, 1, 1, 1, x]*RATIO[-x^(-2) + x^(-1)] + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
        RATIO[-x^(-2) + x^(-1)] + Log[mu2]*RATIO[-x^(-2) + x^(-1)]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[-2/x^2 + 2/x] + G[1, 1, 1, x]*
       (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + Pi^2*RATIO[-1/(6*x^2) + 1/(6*x)] + 
        Log[mu2]^2*RATIO[-1/(2*x^2) + 1/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + 
          RATIO[-x^(-2) + 3/(2*x)]) + RATIO[-2/x^2 + 3/x]) + 
      I*Pi*RATIO[-4 + 4/x] + (RATIO[7/3] + I*Pi*RATIO[7/6 - 7/(6*x)])*
       Zeta[3] + Log[mu2]*(RATIO[-4] + Pi^2*RATIO[7/12 - 1/(2*x)] + 
        I*Pi^3*RATIO[1/8 - 1/(8*x)] + I*Pi*RATIO[-2 + 2/x] + 
        RATIO[7/6]*Zeta[3]) + G[1, 1, x]*(RATIO[2/x^2 - 4/x] + 
        Pi^2*RATIO[5/(24*x^2) - 1/(6*x)] + 
        I*Pi^3*RATIO[1/(8*x^2) - 1/(8*x)] + Log[mu2]^3*
         RATIO[1/(12*x^2) - 1/(12*x)] + Log[mu2]^2*
         (RATIO[1/(4*x^2) - 1/(2*x)] + I*Pi*RATIO[-1/(4*x^2) + 1/(4*x)]) + 
        Log[mu2]*(RATIO[x^(-2) - 2/x] + Pi^2*RATIO[5/(24*x^2) - 5/(24*x)] + 
          I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + I*Pi*RATIO[-x^(-2) + x^(-1)] + 
        RATIO[-7/(6*x^2) + 7/(6*x)]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[2/x^2 - 2/x] + Pi^4*RATIO[1/(24*x^2) - 1/(24*x)] + 
        I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
        Pi^2*RATIO[-1/(2*x^2) + 5/(12*x)] + Log[mu2]^3*
         (I*Pi*RATIO[1/(12*x^2) - 1/(12*x)] + RATIO[1/(12*x)]) + 
        Log[mu2]^2*(I*Pi*RATIO[1/(4*x^2) - 1/(4*x)] + 
          Pi^2*RATIO[-1/(8*x^2) + 1/(8*x)] + RATIO[1/(2*x)]) + 
        Log[mu2]*(I*Pi*RATIO[x^(-2) - x^(-1)] + 
          I*Pi^3*RATIO[-1/(8*x^2) + 1/(8*x)] + 
          Pi^2*RATIO[-1/(4*x^2) + 5/(24*x)] + RATIO[2/x]) + RATIO[4/x] + 
        (I*Pi*RATIO[-7/(6*x^2) + 7/(6*x)] + RATIO[-7/(6*x)])*Zeta[3])) + 
    (I*Pi*RATIO[-4] + I*Pi^3*RATIO[1/4 - 1/(6*(-1 + x))] + 
      Log[mu2]^4*RATIO[-1/48 + 1/(24*x)] + RATIO[-8 + 16/x] + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[3/2 - (3*x)/2] + RATIO[2 - (3*x)/2]) + 
      Pi^2*RATIO[13/6 - 1/(3*x) - x] + G[0, 0, 0, 0, 1, x]*RATIO[1/2 - x/2] + 
      G[0, 0, 0, 1, 0, x]*RATIO[1/2 - x/2] + G[0, 0, 1, 0, 1, x]*
       RATIO[1/2 - x/2] + G[0, 0, 1, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[0, 1, 0, 0, 1, x]*RATIO[1/2 - x/2] + G[0, 1, 0, 1, 0, x]*
       RATIO[1/2 - x/2] + G[0, 1, 1, 0, 1, x]*RATIO[1/2 - x/2] + 
      G[0, 1, 1, 1, 0, x]*RATIO[1/2 - x/2] + G[1, 0, 0, 0, 1, x]*
       RATIO[1/2 - x/2] + G[1, 0, 0, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[1, 0, 1, 0, 1, x]*RATIO[1/2 - x/2] + G[1, 0, 1, 1, 0, x]*
       RATIO[1/2 - x/2] + G[1, 1, 0, 0, 1, x]*RATIO[1/2 - x/2] + 
      G[1, 1, 0, 1, 0, x]*RATIO[1/2 - x/2] + G[1, 1, 1, 0, 1, x]*
       RATIO[1/2 - x/2] + G[1, 1, 1, 1, 0, x]*RATIO[1/2 - x/2] + 
      G[0, 1, 1, 1, x]*(RATIO[1/2 - x/2] + Log[mu2]*RATIO[1/2 - x/2]) + 
      Log[mu2]^3*(I*Pi*RATIO[-1/12] + RATIO[-1/6 + 1/(3*x)] + 
        Pi^2*RATIO[1/24 - x/24]) + Pi^4*RATIO[-17/576 + 3/(80*(-1 + x)) - 
         47/(1440*x) + x/240] + Pi^2*G[0, 1, 1, x]*RATIO[-1/4 + x/4] + 
      G[0, 0, 1, x]*(RATIO[1 - x] + Log[mu2]*RATIO[1/2 - x/2] + 
        Log[mu2]^2*RATIO[1/4 - x/4] + Pi^2*RATIO[-7/24 + (7*x)/24]) + 
      G[1, 0, 1, x]*(RATIO[1 - x] + Log[mu2]*RATIO[1/2 - x/2] + 
        Log[mu2]^2*RATIO[1/4 - x/4] + Pi^2*RATIO[-7/24 + (7*x)/24]) + 
      G[0, 0, 1, 1, 1, x]*RATIO[-1/2 + x/2] + G[1, 0, 1, 1, 1, x]*
       RATIO[-1/2 + x/2] + G[0, 0, 0, 1, x]*(RATIO[-1/2 + x/2] + 
        Log[mu2]*RATIO[-1/2 + x/2]) + G[0, 1, 0, 1, x]*
       (RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[1, 0, 0, 1, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[1, 1, 0, 1, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2]) + 
      G[1, 1, 0, 0, 0, x]*RATIO[-1/2 - (-1 + x)^(-1) + x/2] + 
      G[0, 1, 0, 0, 0, x]*RATIO[-1/2 + (-1 + x)^(-1) + x/2] + 
      G[0, 1, 1, 0, 0, x]*RATIO[-1/(2*(-1 + x))] + G[1, 0, 1, 0, 0, x]*
       RATIO[-1/(2*(-1 + x))] + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) - (3*x)/2] + 
        RATIO[1 + 3/(2*(-1 + x)) + x^(-1) - (3*x)/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x))]) + G[0, 1, 1, 0, x]*
       (RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x))]) + G[1, 0, 1, 0, x]*
       (RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2] + 
        I*Pi*RATIO[-1/(2*(-1 + x))]) + G[0, 1, 0, x]*
       (RATIO[1 - x] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Pi^2*RATIO[-7/24 + 1/(4*(-1 + x)) + (7*x)/24] + 
        I*Pi*RATIO[-1/(2*(-1 + x))] + Log[mu2]*(RATIO[1/2 - x/2] + 
          I*Pi*RATIO[-1/(2*(-1 + x))])) + I*Pi^5*RATIO[1/(90*(-1 + x))] + 
      G[0, 0, 1, 0, 0, x]*RATIO[1/(2*(-1 + x))] + G[1, 1, 1, 0, 0, x]*
       RATIO[1/(2*(-1 + x))] + G[1, 0, 0, 0, x]*
       (RATIO[1/2 - (-1 + x)^(-1) - x/2] + Log[mu2]*
         RATIO[1/2 - (-1 + x)^(-1) - x/2] + I*Pi*RATIO[1/(2*(-1 + x))]) + 
      G[0, 0, 1, 0, x]*(RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2] + 
        I*Pi*RATIO[1/(2*(-1 + x))]) + G[1, 1, 1, 0, x]*
       (RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-1/2 + x/2] + 
        I*Pi*RATIO[1/(2*(-1 + x))]) + G[0, 1, 0, 0, x]*
       (RATIO[-1/(2*(-1 + x))] + Log[mu2]*RATIO[-1/(2*(-1 + x))] + 
        I*Pi*RATIO[1/(2*(-1 + x))]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[-1/(2*(-1 + x))] + RATIO[1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[1/(2*(-1 + x))]) + G[1, 1, 0, x]*
       (RATIO[1 - x] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Pi^2*RATIO[-7/24 - 1/(4*(-1 + x)) + (7*x)/24] + 
        I*Pi*RATIO[1/(2*(-1 + x))] + Log[mu2]*(RATIO[1/2 - x/2] + 
          I*Pi*RATIO[1/(2*(-1 + x))])) + G[1, 0, 0, x]*
       (Pi^2*RATIO[-1/4 + 5/(24*(-1 + x)) + x/4] + 
        I*Pi*RATIO[-1/(2*(-1 + x))] + Log[mu2]^2*RATIO[1/(4*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-1/(2*(-1 + x))] + RATIO[1/(2*(-1 + x))]) + 
        RATIO[(-1 + x)^(-1)]) + G[0, 1, 1, 1, 1, x]*RATIO[-1 + x] + 
      G[1, 0, 0, 0, 0, x]*RATIO[-1 + 3/(2*(-1 + x)) + x] + 
      G[1, 1, 1, x]*(Pi^2*RATIO[-1/6 + x/6] + Log[mu2]^2*RATIO[-1/2 + x/2] + 
        Log[mu2]*RATIO[-3/2 + x] + RATIO[-3 + 2*x]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[-2 + 2*x] + G[0, 0, 0, 0, 0, x]*
       RATIO[-2 - 2/(-1 + x) + 2*x] + G[0, 0, 0, x]*
       (Pi^2*RATIO[-1/6 - 1/(6*(-1 + x)) + x/6] + 
        Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        I*Pi*RATIO[1/(2*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[1/(2*(-1 + x))] + 
          RATIO[-1/2 - (-1 + x)^(-1) - x^(-1) + x]) + 
        RATIO[-1 - 2/(-1 + x) - 2/x + 2*x]) + 
      (I*Pi*RATIO[7/6] + RATIO[10/3 + (-1 + x)^(-1) - 14/(3*x) - x] + 
        Pi^2*RATIO[-5/8 - 1/(24*(-1 + x)) + (5*x)/8])*Zeta[3] + 
      G[0, 1, x]*(Pi^2*RATIO[7/24 - (7*x)/24] + Log[mu2]^3*
         RATIO[-1/12 + x/12] + Log[mu2]^2*RATIO[-1/4 + x/4] + 
        I*Pi^3*RATIO[1/(12*(-1 + x))] + Log[mu2]*
         (Pi^2*RATIO[7/24 - (7*x)/24] + RATIO[-1 + x]) + RATIO[-2 + 2*x] + 
        RATIO[5/3 - 1/(2*(-1 + x)) - (5*x)/3]*Zeta[3]) + 
      G[1, 0, x]*(Pi^2*RATIO[7/24 - 1/(4*(-1 + x)) - (7*x)/24] + 
        Log[mu2]^3*RATIO[-1/12 + x/12] + I*Pi^3*RATIO[-1/(24*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-1/4 + x/4] + I*Pi*RATIO[1/(4*(-1 + x))]) + 
        I*Pi*RATIO[(-1 + x)^(-1)] + Log[mu2]*
         (Pi^2*RATIO[7/24 - 1/(4*(-1 + x)) - (7*x)/24] + 
          I*Pi*RATIO[1/(2*(-1 + x))] + RATIO[-1 + x]) + RATIO[-2 + 2*x] + 
        RATIO[5/3 - 1/(2*(-1 + x)) - (5*x)/3]*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[-2] + I*Pi^3*RATIO[1/8 - 1/(12*(-1 + x))] + 
        RATIO[-4 + 8/x] + Pi^2*RATIO[13/12 - 1/(6*x) - x/2] + 
        Pi^4*RATIO[-1/240 + 3/(80*(-1 + x)) + x/240] + 
        RATIO[5/3 + 1/(2*(-1 + x)) - 7/(3*x) - x/2]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[-1/2] + RATIO[-1 + 2/x] + 
        Pi^2*RATIO[13/48 - 1/(24*x) - x/8] + I*Pi^3*RATIO[-1/(24*(-1 + x))] + 
        RATIO[1/4 + 1/(4*(-1 + x)) - x/4]*Zeta[3]) + 
      G[0, 0, x]*(RATIO[2/(-1 + x) + 4/x - 2*x] + 
        Pi^2*RATIO[1/4 + 5/(24*(-1 + x)) - 1/(12*x) - (5*x)/24] + 
        Log[mu2]^3*RATIO[1/12 + 1/(12*(-1 + x)) - x/12] + 
        I*Pi*RATIO[-(-1 + x)^(-1)] + Log[mu2]*
         (RATIO[(-1 + x)^(-1) + 2/x - x] + 
          Pi^2*RATIO[5/24 + 5/(24*(-1 + x)) - (5*x)/24] + 
          I*Pi*RATIO[-1/(2*(-1 + x))]) + Log[mu2]^2*
         (RATIO[1/(4*(-1 + x)) + 1/(2*x) - x/4] + 
          I*Pi*RATIO[-1/(4*(-1 + x))]) + I*Pi^3*RATIO[1/(24*(-1 + x))] + 
        RATIO[-2/3 - 2/(3*(-1 + x)) + (2*x)/3]*Zeta[3]) + 
      G[1, 1, x]*(RATIO[4 - 2*x] + Log[mu2]^2*RATIO[1/2 - x/4] + 
        Pi^2*RATIO[1/6 - (5*x)/24] + Log[mu2]*(RATIO[2 - x] + 
          Pi^2*RATIO[5/24 - (5*x)/24]) + Log[mu2]^3*RATIO[1/12 - x/12] + 
        I*Pi^3*RATIO[-1/(12*(-1 + x))] + 
        RATIO[-2/3 + 1/(2*(-1 + x)) + (2*x)/3]*Zeta[3]) + 
      G[0, x]*(RATIO[4 - 8/x] + Pi^4*RATIO[1/240 + 1/(240*(-1 + x)) - 
           x/240] + Pi^2*RATIO[-7/12 - 1/(2*(-1 + x)) + 1/(6*x) + x/2] + 
        I*Pi^3*RATIO[-1/(24*(-1 + x))] + Log[mu2]^3*(RATIO[1/12 - 1/(6*x)] + 
          I*Pi*RATIO[1/(12*(-1 + x))]) + Log[mu2]^2*(RATIO[1/2 - x^(-1)] + 
          Pi^2*RATIO[-1/8 - 1/(8*(-1 + x)) + x/8] + 
          I*Pi*RATIO[1/(4*(-1 + x))]) + I*Pi*RATIO[2/(-1 + x)] + 
        (RATIO[-5/3 - 1/(2*(-1 + x)) + 7/(3*x) + x/2] + 
          I*Pi*RATIO[-7/(6*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(RATIO[2 - 4/x] + Pi^2*RATIO[-7/24 - 1/(4*(-1 + x)) + 
             1/(12*x) + x/4] + I*Pi^3*RATIO[-1/(24*(-1 + x))] + 
          I*Pi*RATIO[(-1 + x)^(-1)] + RATIO[-1/2 - 1/(2*(-1 + x)) + x/2]*
           Zeta[3])) + G[1, x]*(RATIO[-4] + Log[mu2]^3*RATIO[-1/12] + 
        Pi^4*RATIO[1/240 + 3/(80*(-1 + x)) - x/240] + 
        Log[mu2]^2*(RATIO[-1/2] + Pi^2*RATIO[-1/8 + x/8]) + 
        Pi^2*RATIO[-5/12 + x/2] + I*Pi^3*RATIO[-1/(12*(-1 + x))] + 
        RATIO[2/3 + 1/(2*(-1 + x)) + x/2]*Zeta[3] + 
        Log[mu2]*(RATIO[-2] + Pi^2*RATIO[-5/24 + x/4] + 
          I*Pi^3*RATIO[-1/(12*(-1 + x))] + RATIO[-1/2 + 1/(2*(-1 + x)) + x/2]*
           Zeta[3])) + RATIO[1/2 + 1/(2*(-1 + x)) - x/2]*Zeta[5])/Nc)}


==> anc/H_qg_qa_--+-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(G[0, x]*(Log[mu2]*RATIO[1/2] + I*Pi*RATIO[1/2 + 3/(2*(-1 + x))] + 
      RATIO[2 - 9/(2*x)]) + Log[mu2]^2*RATIO[1/4 - x^(-1)] + 
    I*Pi*RATIO[-11/6 - 2/x^2 + 4/(3*x)] + 
    Log[mu2]*(I*Pi*RATIO[1/2 - x^(-1)] + RATIO[-11/6 + 13/(6*x)]) + 
    Nc^2*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/2] + 
      Log[mu2]*(RATIO[-13/12] + I*Pi*RATIO[1/2]) + 
      I*Pi*RATIO[-13/12 + 11/(2*x^2) - 53/(12*x)] + 
      G[1, x]*(Log[mu2]*RATIO[-1/2] + RATIO[11/(2*x^2) - 53/(12*x)] + 
        I*Pi*RATIO[-1/2 + 11/(2*x^3) - 43/(6*x^2) + 5/(3*x)]) + 
      G[1, 1, x]*RATIO[11/(2*x^3) - 43/(6*x^2) + 5/(3*x)] + 
      RATIO[-475/72 + 11/(4*x)]) + 
    G[1, x]*(I*Pi*RATIO[-1/2 - 2/x^3 + 7/(2*x^2) - 1/(2*x)] + 
      Log[mu2]*RATIO[-1/2 + x^(-1)] + RATIO[-2 - 2/x^2 + 11/(3*x)]) + 
    RATIO[-139/18 + 85/(9*x)] + G[0, 0, x]*RATIO[3/2 + 3/(2*(-1 + x)) - x] + 
    G[1, 1, x]*RATIO[3/2 - 2/x^3 + 7/(2*x^2) - 3/(2*x) - x] + 
    Pi^2*RATIO[11/24 + 2/(3*x) - x/2] + 
    (G[0, x]*(RATIO[1/2 - x^(-1)] + Log[mu2]*RATIO[1/2 - x^(-1)] + 
        I*Pi*RATIO[1/2 - 1/(2*(-1 + x)) - 1/(2*x)]) + 
      Log[mu2]^2*RATIO[-1/4 + 1/(2*x)] + Log[mu2]*RATIO[-3/4 + 3/(2*x)] + 
      RATIO[-17/8 + 17/(4*x)] + G[1, x]*(I*Pi*RATIO[-6/x^3 + 9/x^2 - 3/x] + 
        RATIO[-1/2 - 6/x^2 + 23/(4*x)]) + 
      I*Pi*RATIO[-3/4 - 6/x^2 + 25/(4*x)] + G[0, 1, x]*
       RATIO[1/2 + 1/(2*x) - x/2] + G[1, 0, x]*RATIO[1/2 + 1/(2*x) - x/2] + 
      Pi^2*RATIO[-5/24 - 1/(3*x) + x/4] + G[0, 0, x]*
       RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + G[1, 1, x]*
       RATIO[-1/2 - 6/x^3 + 9/x^2 - 7/(2*x) + x/2])/Nc^2 + 
    G[0, 1, x]*RATIO[-3/2 + x] + G[1, 0, x]*RATIO[-3/2 + x]) + 
  Nf*Qf*(Nc*(Log[mu2]*RATIO[1/3] + RATIO[37/18 - x^(-1)] + 
      G[1, 1, x]*RATIO[-2/x^3 + 8/(3*x^2) - 2/(3*x)] + 
      G[1, x]*(I*Pi*RATIO[-2/x^3 + 8/(3*x^2) - 2/(3*x)] + 
        RATIO[-2/x^2 + 5/(3*x)]) + I*Pi*RATIO[1/3 - 2/x^2 + 5/(3*x)]) + 
    (RATIO[19/18 - 19/(9*x)] + Log[mu2]*RATIO[1/3 - 2/(3*x)] + 
      I*Pi*RATIO[1/3 - 1/(3*x)] + G[1, x]*RATIO[1/(3*x)])/Nc) + 
  Nfv*(Nc*(I*Pi*RATIO[3/x^2 - 3/(2*x)] + 
      G[1, x]*(RATIO[3/2 + 3/x^2 - 9/(2*x)] + 
        I*Pi*RATIO[x^(-3) - 3/(2*x^2) + 1/(2*x)]) + 
      G[0, x]*(I*Pi*RATIO[-3/(2*(-1 + x)) + x^(-1)] + RATIO[-3/2 + 3/x]) + 
      G[0, 1, x]*RATIO[5/2 - x^(-1) - (3*x)/2] + 
      G[1, 0, x]*RATIO[5/2 - x^(-1) - (3*x)/2] + 
      Pi^2*RATIO[-5/4 + 1/(2*x) + (3*x)/4] + 
      G[1, 1, x]*RATIO[-5/2 + x^(-3) - 3/(2*x^2) + 3/(2*x) + (3*x)/2] + 
      G[0, 0, x]*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2]) + 
    (G[0, x]*(RATIO[6 - 12/x] + I*Pi*RATIO[6/(-1 + x) - 4/x]) + 
      I*Pi*RATIO[-12/x^2 + 6/x] + G[1, x]*(I*Pi*RATIO[-4/x^3 + 6/x^2 - 2/x] + 
        RATIO[-6 - 12/x^2 + 18/x]) + G[0, 0, x]*
       RATIO[10 + 6/(-1 + x) - 8/x - 6*x] + G[1, 1, x]*
       RATIO[10 - 4/x^3 + 6/x^2 - 6/x - 6*x] + Pi^2*RATIO[5 - 2/x - 3*x] + 
      G[0, 1, x]*RATIO[-10 + 4/x + 6*x] + G[1, 0, x]*RATIO[-10 + 4/x + 6*x])/
     Nc) + e*(Nf*Qf*(Nc*(Log[mu2]^2*RATIO[1/2] + RATIO[1357/108 - 43/(6*x)] + 
        Pi^2*RATIO[-25/36 + 2/x^2 - 4/(3*x)] + I*Pi*G[0, 1, x]*
         RATIO[-4/x^3 + 14/(3*x^2) - 2/(3*x)] + G[0, 1, 1, x]*
         RATIO[-4/x^3 + 14/(3*x^2) - 2/(3*x)] + G[1, 1, x]*
         (RATIO[-25/(3*x^3) + 253/(18*x^2) - 85/(18*x)] + 
          Log[mu2]*RATIO[-4/x^3 + 5/x^2 - x^(-1)] + 
          I*Pi*RATIO[4/x^3 - 16/(3*x^2) + 4/(3*x)]) + 
        G[1, 1, 1, x]*RATIO[8/x^3 - 31/(3*x^2) + 7/(3*x)] + 
        Log[mu2]*(RATIO[43/9 - 2/x] + I*Pi*RATIO[1 - 4/x^2 + 3/x]) + 
        I*Pi*RATIO[43/9 - 37/(3*x^2) + 68/(9*x)] + 
        G[1, x]*(I*Pi*RATIO[-25/(3*x^3) + 181/(18*x^2) - 31/(18*x)] + 
          Pi^2*RATIO[2/x^3 - 7/(3*x^2) + 1/(3*x)] + 
          Log[mu2]*(I*Pi*RATIO[-4/x^3 + 5/x^2 - x^(-1)] + 
            RATIO[-4/x^2 + 3/x]) + RATIO[-37/(3*x^2) + 86/(9*x)])) + 
      (RATIO[583/108 - 583/(54*x)] + I*Pi*RATIO[25/9 - 31/(18*x)] + 
        Log[mu2]^2*RATIO[1/2 - x^(-1)] + G[1, 1, 1, x]*RATIO[2/3 - (2*x)/3] + 
        G[0, 1, x]*(RATIO[25/18 - 1/(3*x) - (19*x)/18] + 
          Log[mu2]*RATIO[1/3 - x/3]) + G[1, 0, x]*
         (RATIO[25/18 - 1/(3*x) - (19*x)/18] + Log[mu2]*RATIO[1/3 - x/3]) + 
        G[0, 0, 0, x]*RATIO[1/3 + 1/(3*(-1 + x)) - x/3] + 
        G[1, x]*(Log[mu2]*RATIO[1/3 + 2/(3*x)] + RATIO[19/18 + 31/(18*x)] + 
          Pi^2*RATIO[1/9 - x/9]) + Log[mu2]*(RATIO[25/9 - 50/(9*x)] + 
          I*Pi*RATIO[1 - 2/(3*x)] + Pi^2*RATIO[-1/6 + x/6]) + 
        G[0, 1, 1, x]*RATIO[-1/3 + x/3] + G[1, 0, 1, x]*RATIO[-1/3 + x/3] + 
        G[1, 1, 0, x]*RATIO[-1/3 + x/3] + 
        Pi^2*RATIO[-7/6 + 4/(9*x) + (19*x)/36] + 
        G[0, x]*(I*Pi*RATIO[-19/(18*(-1 + x)) + 1/(3*x)] + 
          RATIO[-19/18 + 19/(9*x)] + Pi^2*RATIO[1/18 + 2/(9*(-1 + x)) - 
             x/18] + Log[mu2]*(RATIO[-1/3 + 2/(3*x)] + 
            I*Pi*RATIO[-1/(3*(-1 + x))])) + G[0, 0, x]*
         (Log[mu2]*RATIO[-1/3 - 1/(3*(-1 + x)) + x/3] + 
          RATIO[-19/18 - 19/(18*(-1 + x)) + (19*x)/18]) + 
        G[1, 1, x]*(Log[mu2]*RATIO[-1/3 + x/3] + RATIO[-31/18 - 1/(3*x) + 
            (19*x)/18]))/Nc) + Qf*(Log[mu2]^3*RATIO[1/3 - 4/(3*x)] + 
      G[0, 1, 1, 1, x]*RATIO[x^(-2) - x^(-1)] + 
      I*Pi*RATIO[-172/9 - 19/(2*x^2) + 169/(18*x)] + 
      RATIO[-4501/108 + 2881/(54*x)] + 
      Pi^2*RATIO[143/24 + 2/x^2 - 47/(72*x) - (341*x)/72] + 
      G[0, 0, 1, 1, x]*RATIO[3/2 - 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - 
         (3*x)/2] + G[0, 0, 0, 0, x]*RATIO[1 + (-1 + x)^(-1) - x] + 
      G[1, 0, 0, 1, x]*RATIO[1 + 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - x] + 
      G[1, 0, 1, 0, x]*RATIO[1 + 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - x] + 
      G[1, 0, 0, x]*(RATIO[13/2 + 7/(2*(-1 + x)) - 6/x - 2*x] + 
        I*Pi*RATIO[3/2 + 1/(2*x^2) - 1/(2*x) - (3*x)/2] + 
        Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x)) - x/2]) + 
      G[1, 1, 0, 1, x]*RATIO[1/2 + 1/(2*x^2) - 1/(2*x) - x/2] + 
      G[1, 1, 1, 0, x]*RATIO[1/2 + 1/(2*x^2) - 1/(2*x) - x/2] + 
      G[0, 0, 1, x]*(RATIO[13/4 - 1/(4*(-1 + x)) + 1/(2*x) - (19*x)/4] + 
        Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) - x/2]) + 
      G[0, 1, 0, 1, x]*RATIO[1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) - 
         x/2] + G[0, 1, 1, 0, x]*RATIO[1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 
         1/(2*x) - x/2] + G[0, 1, 0, x]*
       (RATIO[13/4 - 1/(4*(-1 + x)) + 1/(2*x) - (19*x)/4] + 
        Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x)) - x/2] + 
        I*Pi*RATIO[1/2 - 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) - x/2]) + 
      Pi^4*RATIO[47/360 + 1/(180*(-1 + x)) - (47*x)/360] + 
      I*Pi^3*RATIO[-35/24 - 5/(8*(-1 + x)) + 43/(24*x) - x/8] + 
      Log[mu2]^2*(I*Pi*RATIO[1 - 5/(4*x)] + RATIO[-9/4 + 5/(4*x)] + 
        Pi^2*RATIO[-1/4 + x/4]) + Log[mu2]*
       (I*Pi*RATIO[-9/2 - 4/x^2 + 17/(12*x)] + RATIO[-172/9 + 209/(9*x)] + 
        Pi^2*RATIO[23/24 + 4/(3*x) - (37*x)/24] + I*Pi^3*RATIO[-1/4 + x/4]) + 
      G[0, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
      G[0, 0, x]*(RATIO[53/36 + 395/(36*(-1 + x)) + 27/(2*x) - (341*x)/36] + 
        Pi^2*RATIO[2/3 - 1/(3*(-1 + x)) - (2*x)/3] + 
        I*Pi*RATIO[-13/4 - 23/(4*(-1 + x)) + 1/(2*x) - x/4] + 
        Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        Log[mu2]*(RATIO[49/12 + 49/(12*(-1 + x)) - (37*x)/12] + 
          I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2])) + 
      G[1, 1, x]*(RATIO[329/36 - 11/(2*x^3) + 31/(2*x^2) - 23/(3*x) - 
          (341*x)/36] + I*Pi*RATIO[-7/4 + 4/x^3 - 8/x^2 + 5/x - x/4] + 
        Pi^2*RATIO[-1/6 - 5/(24*x^2) + 5/(24*x) + x/6] + 
        Log[mu2]*(RATIO[37/12 - 4/x^3 + 31/(4*x^2) - 15/(4*x) - (37*x)/12] + 
          I*Pi*RATIO[-1/2 + x/2]) + Log[mu2]^2*RATIO[-1/2 + 1/(4*x^2) - 
           1/(4*x) + x/2]) + G[1, 1, 1, 1, x]*
       RATIO[-1/2 - 1/(2*x^2) + 1/(2*x) + x/2] + G[1, 0, 0, 0, x]*
       RATIO[-(-1 + x)^(-1)] + G[1, 1, 0, 0, x]*
       RATIO[-1 - 1/(2*(-1 + x)) - 11/(2*x^2) + 11/(2*x) + x] + 
      G[1, 0, 1, 1, x]*RATIO[-3/2 + (3*x)/2] + G[0, 0, 0, 1, x]*
       RATIO[-3/2 + 1/(2*(-1 + x)) + (3*x)/2] + G[0, 0, 1, 0, x]*
       RATIO[-3/2 + 1/(2*(-1 + x)) + (3*x)/2] + G[1, 0, 1, x]*
       (RATIO[1/3 - 7/(4*x^2) + 17/(4*x) - (5*x)/6] + 
        Log[mu2]*RATIO[-1 - 1/(2*x^2) + 1/(2*x) + x] + 
        I*Pi*RATIO[-3/2 + 1/(2*(-1 + x)) + (3*x)/2]) + 
      G[1, 1, 0, x]*(RATIO[1/3 - 7/(4*x^2) + 17/(4*x) - (5*x)/6] + 
        Log[mu2]*RATIO[-1 - 1/(2*x^2) + 1/(2*x) + x] + 
        I*Pi*RATIO[-3/2 - 1/(2*(-1 + x)) - 11/(2*x^2) + 11/(2*x) + 
           (3*x)/2]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
        Log[mu2]*RATIO[-1 - 1/(2*x^2) + 1/(2*x) + x] + 
        RATIO[25/12 - 4/x^3 + 27/(4*x^2) - 21/(4*x) + (23*x)/12]) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[3/2 - (3*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2] + RATIO[-31/6 + 8/x^3 - 14/x^2 + 
          9/(2*x) + (11*x)/3]) + G[0, 0, 0, x]*
       (I*Pi*RATIO[-1/2 + 3/(2*(-1 + x)) + x/2] + 
        RATIO[-127/12 - 115/(12*(-1 + x)) + (91*x)/12]) + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[1/2 - x/2] + 
        Pi^2*RATIO[-1/12 - 1/(3*(-1 + x)) + 1/(2*x^2) - 1/(2*x) + x/12] + 
        I*Pi*RATIO[7/4 - 1/(4*(-1 + x)) - 4/x^3 + 27/(4*x^2) - 25/(4*x) + 
           x/4] + Log[mu2]*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 
             1/(2*x) - x/2] + RATIO[-43/12 - 3/(2*x) + (37*x)/12]) + 
        RATIO[-191/36 - 47/(12*x) + (341*x)/36]) + 
      G[1, 0, x]*(Log[mu2]^2*RATIO[1/2 - x/2] + 
        I*Pi*RATIO[13/4 + 7/(2*(-1 + x)) - 7/(4*x^2) - 13/(4*x) + x/4] + 
        Pi^2*RATIO[-2/3 - 1/(2*(-1 + x)) + x^(-2) - x^(-1) + (2*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) - 
             x/2] + RATIO[-43/12 - 3/(2*x) + (37*x)/12]) + 
        RATIO[-191/36 - 47/(12*x) + (341*x)/36]) + 
      (RATIO[61/12 + 15/(4*(-1 + x)) + 7/(6*x) - (11*x)/4] + 
        I*Pi*RATIO[-1 + 7/(2*(-1 + x)) + x])*Zeta[3] + 
      Nc^2*(Log[mu2]^3*RATIO[2/3] + I*Pi*RATIO[-553/36 + 373/(12*x^2) - 
           283/(18*x)] + G[1, 1, 1, x]*(RATIO[1 - 22/x^3 + 79/(3*x^2) - 
            29/(6*x)] + Log[mu2]*RATIO[3/(2*x^2) - 3/(2*x)] + 
          I*Pi*RATIO[x^(-2) - x^(-1)]) + Log[mu2]^2*(RATIO[-5/8] + 
          I*Pi*RATIO[5/4 - 1/(2*x)]) + I*Pi^3*RATIO[-3/8 + 1/(6*x)] + 
        G[1, 1, 1, 1, x]*RATIO[-1/(2*x^2) + 1/(2*x)] + 
        I*Pi*G[0, 1, x]*RATIO[-1 + 11/x^3 - 149/(12*x^2) + 17/(12*x)] + 
        G[0, 1, 1, x]*RATIO[-1 + 11/x^3 - 149/(12*x^2) + 17/(12*x)] + 
        G[1, x]*(RATIO[373/(12*x^2) - 191/(9*x)] + 
          Pi^2*RATIO[19/24 - 11/(2*x^3) + 157/(24*x^2) - 29/(24*x)] + 
          I*Pi^3*RATIO[1/(6*x^2) - 1/(6*x)] + Log[mu2]^2*
           (RATIO[-3/4 - 1/(2*x)] + I*Pi*RATIO[-1/(2*x^2) + 1/(2*x)]) + 
          I*Pi*RATIO[-1 + 241/(12*x^3) - 1555/(72*x^2) + 109/(72*x)] + 
          Log[mu2]*(RATIO[-1 + 11/x^2 - 31/(4*x)] + 
            Pi^2*RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*RATIO[-3/2 + 11/x^3 - 53/
                (4*x^2) + 9/(4*x)])) + Pi^2*RATIO[175/144 - 11/(2*x^2) + 
           91/(24*x)] + Log[mu2]*(I*Pi*RATIO[-9/4 + 11/x^2 - 31/(4*x)] + 
          Pi^2*RATIO[-7/6 + 1/(2*x)] + RATIO[-553/36 + 11/(2*x)]) + 
        G[1, 1, x]*(I*Pi*RATIO[1 - 11/x^3 + 157/(12*x^2) - 19/(12*x)] + 
          Log[mu2]^2*RATIO[-1/(2*x^2) + 1/(2*x)] + 
          Pi^2*RATIO[-2/(3*x^2) + 2/(3*x)] + Log[mu2]*
           (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[11/x^3 - 53/(4*x^2) + 
              13/(4*x)]) + RATIO[241/(12*x^3) - 2347/(72*x^2) + 
            667/(72*x)]) + RATIO[-16807/432 + 439/(24*x)] + 
        RATIO[-5/6]*Zeta[3]) + G[0, x]*(RATIO[301/18 - 647/(18*x)] + 
        I*Pi*RATIO[9/4 + 395/(36*(-1 + x)) - 19/(12*x)] + 
        I*Pi^3*RATIO[1/12 + 1/(6*(-1 + x)) - x/12] + 
        Log[mu2]^2*(RATIO[1/4 + x^(-1)] + I*Pi*RATIO[-1/(2*(-1 + x))]) + 
        Log[mu2]*(RATIO[73/12 - 67/(6*x)] + 
          I*Pi*RATIO[1 + 49/(12*(-1 + x)) + 1/(2*x)] + 
          Pi^2*RATIO[1/(2*(-1 + x))]) + 
        Pi^2*RATIO[-133/72 - 91/(72*(-1 + x)) + x^(-1) + (31*x)/18] + 
        RATIO[5/2 + 5/(2*(-1 + x)) - (5*x)/2]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[-9/4 - 11/(2*x^3) + 23/(2*x^2) - 3/(2*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[1/(4*x^2) - 1/(4*x)] + 
          RATIO[-1/4 + 7/(4*x)]) + RATIO[-301/18 - 19/(2*x^2) + 199/(9*x)] + 
        I*Pi^3*RATIO[5/12 + 1/(6*(-1 + x)) + 25/(24*x^2) - 25/(24*x) - 
           (5*x)/12] + Log[mu2]*(I*Pi*RATIO[-1 - 4/x^3 + 31/(4*x^2) - 
             7/(4*x)] + RATIO[-73/12 - 4/x^2 + 121/(12*x)] + 
          Pi^2*RATIO[1/4 - x/4]) + Pi^2*RATIO[5/36 + 2/x^3 - 11/(4*x^2) - 
           31/(24*x) + (77*x)/72] + RATIO[-3/2 - (-1 + x)^(-1) - 6/x^2 + 
           6/x + (3*x)/2]*Zeta[3]) + (Log[mu2]^3*RATIO[-1/3 + 2/(3*x)] + 
        RATIO[-143/16 + 143/(8*x)] + I*Pi*RATIO[-23/4 - 33/x^2 + 273/(8*x)] + 
        G[0, 1, 1, 1, x]*RATIO[13/2 - (13*x)/2] + G[1, 0, 1, 1, x]*
         RATIO[6 - 6*x] + G[0, 1, 0, 0, x]*RATIO[2 - 1/(2*(-1 + x)) - 2*x] + 
        G[1, 0, 0, 0, x]*RATIO[3/2 - (3*x)/2] + G[1, 1, 0, 1, x]*
         RATIO[3/2 - (3*x)/2] + G[1, 1, 1, 0, x]*RATIO[3/2 - (3*x)/2] + 
        I*Pi^3*RATIO[-9/8 + 1/(12*(-1 + x)) + 1/(4*x) - x/2] + 
        Pi^4*RATIO[5/16 + 1/(24*(-1 + x)) - (5*x)/16] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/4] + RATIO[-13/8 + 13/(4*x)] + 
          Pi^2*RATIO[1/8 - x/8]) + Log[mu2]*(RATIO[-23/4 + 23/(2*x)] + 
          I*Pi*RATIO[-9/4 - 12/x^2 + 25/(2*x)] + 
          Pi^2*RATIO[-1/24 - 2/(3*x) + x/8]) + G[1, 0, 0, 1, x]*
         RATIO[-1/2 + x/2] + G[1, 0, 1, 0, x]*RATIO[-1/2 + x/2] + 
        G[0, 1, 1, x]*(I*Pi*RATIO[5 - 5*x] + RATIO[1/4 - 12/x^3 + 18/x^2 - 
            1/(2*x) + x/4] + Log[mu2]*RATIO[-1/2 + x/2]) + 
        G[0, 0, 0, 1, x]*RATIO[-1/2 + 2/(-1 + x) + x/2] + 
        G[0, 0, 1, 0, x]*RATIO[-1/2 + 2/(-1 + x) + x/2] + 
        G[1, 0, 0, x]*(I*Pi*RATIO[2 - 2*x] + Log[mu2]*RATIO[1 - x] + 
          RATIO[15/2 - 3/(2*(-1 + x)) - 3/(2*x) + x/2]) + 
        Pi^2*RATIO[-19/12 + 6/x^2 - 35/(6*x) + (11*x)/16] + 
        G[1, 0, 1, x]*(I*Pi*RATIO[5 - 5*x] + Log[mu2]*RATIO[-1/2 + x/2] + 
          RATIO[-17/4 + 2/x + (3*x)/4]) + G[0, 1, 0, 1, x]*RATIO[-1 + x] + 
        G[0, 1, 1, 0, x]*RATIO[-1 + x] + G[0, 1, 0, x]*
         (I*Pi*RATIO[2 - 1/(2*(-1 + x)) - 2*x] + Log[mu2]*RATIO[1 - x] + 
          RATIO[-9/2 - (-1 + x)^(-1) - 3/(2*x) + x]) + 
        G[0, 1, x]*(RATIO[37/8 + 3/(4*x) - (11*x)/8] + 
          Log[mu2]*RATIO[3/4 + x^(-1) - x/4] + Log[mu2]^2*RATIO[-1/4 + x/4] + 
          Pi^2*RATIO[-13/24 + 1/(2*(-1 + x)) + (13*x)/24] + 
          I*Pi*RATIO[-7/2 - (-1 + x)^(-1) - 12/x^3 + 18/x^2 - x^(-1) + x]) + 
        G[1, 0, x]*(RATIO[37/8 + 3/(4*x) - (11*x)/8] + 
          Log[mu2]*RATIO[3/4 + x^(-1) - x/4] + Log[mu2]^2*RATIO[-1/4 + x/4] + 
          Pi^2*RATIO[-7/24 + (7*x)/24] + I*Pi*RATIO[4 - 3/(2*(-1 + x)) + 
             3/(2*x) + x]) + G[1, 1, x]*
         (I*Pi*RATIO[7/2 + 12/x^3 - 22/x^2 + 15/(2*x) - x] + 
          Pi^2*RATIO[13/24 - (13*x)/24] + Log[mu2]^2*RATIO[1/4 - x/4] + 
          Log[mu2]*RATIO[-1/4 - 12/x^3 + 18/x^2 - 7/x + x/4] + 
          RATIO[-47/8 - 21/x^3 + 87/(2*x^2) - 67/(4*x) + (11*x)/8]) + 
        G[0, 0, x]*(I*Pi*RATIO[-4 + (-1 + x)^(-1) + 3/(2*x) - x] + 
          Pi^2*RATIO[13/24 - 5/(24*(-1 + x)) - (13*x)/24] + 
          Log[mu2]^2*RATIO[1/4 + 1/(4*(-1 + x)) - x/4] + 
          Log[mu2]*(RATIO[-5/4 - 1/(4*(-1 + x)) + 2/x + x/4] + 
            I*Pi*RATIO[-(-1 + x)^(-1)]) + RATIO[-27/8 - 11/(8*(-1 + x)) + 
            4/x + (11*x)/8]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[-1/2 + x/2] + 
          RATIO[-17/4 + 2/x + (3*x)/4] + I*Pi*RATIO[-2 + 2*x]) + 
        G[0, 0, 0, x]*(RATIO[7/4 + 9/(4*(-1 + x)) + x^(-1) - (9*x)/4] + 
          Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) + (3*x)/2] + 
          I*Pi*RATIO[-2 + 1/(2*(-1 + x)) + 2*x]) + G[1, 1, 0, 0, x]*
         RATIO[-3 + 3*x] + G[1, 1, 1, x]*(RATIO[8 + 24/x^3 - 40/x^2 + 
            25/(2*x) - 2*x] + I*Pi*RATIO[-5 + 5*x]) + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[1 - x] + RATIO[-9/2 - (-1 + x)^(-1) - 
            3/(2*x) + x] + I*Pi*RATIO[-5 - 5/(-1 + x) + 5*x]) + 
        G[0, 0, 1, 1, x]*RATIO[-11/2 - 7/(-1 + x) + (11*x)/2] + 
        G[1, 1, 1, 1, x]*RATIO[-13/2 + (13*x)/2] + 
        (I*Pi*RATIO[7 - 4/(-1 + x) - 7*x] + RATIO[-5/6 - 1/(2*(-1 + x)) + 
            2/(3*x) + x/2])*Zeta[3] + G[0, x]*(RATIO[37/8 - 37/(4*x)] + 
          I*Pi*RATIO[4 - 11/(8*(-1 + x)) - 3/(4*x)] + 
          Pi^2*RATIO[35/24 + 7/(12*(-1 + x)) + 5/(4*x) - (11*x)/24] + 
          Log[mu2]*(RATIO[11/4 - 11/(2*x)] + 
            I*Pi*RATIO[3/2 - 1/(4*(-1 + x)) - x^(-1)] + 
            Pi^2*RATIO[-1/4 + x/4]) + I*Pi^3*RATIO[-1/3 + 1/(8*(-1 + x)) + 
             x/3] + Log[mu2]^2*(RATIO[1 - 2/x] + 
            I*Pi*RATIO[1/(4*(-1 + x))]) + RATIO[3 + 3/(-1 + x) - 3*x]*
           Zeta[3]) + G[1, x]*(Log[mu2]^2*RATIO[-1/4] + 
          I*Pi*RATIO[-3 - 21/x^3 + 63/(2*x^2) - 9/(2*x)] + 
          Log[mu2]*(I*Pi*RATIO[-12/x^3 + 18/x^2 - 6/x] + 
            RATIO[-7/4 - 12/x^2 + 23/(2*x)]) + RATIO[-37/8 - 33/x^2 + 
            255/(8*x)] + Pi^2*RATIO[11/8 + 6/x^3 - 23/(3*x^2) + 3/(4*x) - 
             (5*x)/12] + I*Pi^3*RATIO[1/3 - x/3] + RATIO[-3 + 3*x]*Zeta[3]))/
       Nc^2) + Nfv*(Nc*(I*Pi*RATIO[59/(3*x^2) - 59/(6*x)] + 
        G[0, 1, 1, x]*RATIO[-2 - 2/x] + G[1, 1, 1, x]*
         RATIO[10 - 4/x^3 + 6/x^2 - 6/x - 6*x] + G[1, 1, 0, 0, x]*
         RATIO[4 - 4*x] + G[0, 0, 0, x]*(RATIO[31/3 + 16/(3*(-1 + x)) - 
            10/x - (16*x)/3] + I*Pi*RATIO[4 - 4*x]) + G[0, 0, 0, 0, x]*
         RATIO[4 + 4/(-1 + x) - 4*x] + G[1, 0, x]*
         (RATIO[19/3 - 3/x^2 + 17/(6*x) - (13*x)/2] + 
          Log[mu2]*RATIO[5 - 2/x - 3*x] + Pi^2*RATIO[2/3 - (2*x)/3] + 
          I*Pi*RATIO[-19/6 - 3/(-1 + x) + x^(-3) - 5/(6*x^2) + 10/(3*x) - 
             x/3]) + I*Pi^3*RATIO[1/4 + 5/(9*(-1 + x)) - 4/(9*x^2) - 
           1/(18*x) + x/6] + Pi^4*RATIO[-14/45 + 17/(90*(-1 + x)) + 
           (14*x)/45] + G[0, 0, 0, 1, x]*RATIO[-4/(-1 + x)] + 
        G[0, 0, 1, 0, x]*RATIO[-4/(-1 + x)] + G[0, 1, x]*
         (RATIO[19/3 - 3/x^2 + 17/(6*x) - (13*x)/2] + 
          Log[mu2]*RATIO[5 - 2/x - 3*x] + I*Pi*RATIO[5/6 + 1/(3*(-1 + x)) - 
             x^(-1) - x/3] + Pi^2*RATIO[2/(3*(-1 + x))]) + 
        G[0, 0, 1, 1, x]*RATIO[4/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[6/x^2 - 3/x] + 
          Pi^2*RATIO[-5/2 + x^(-1) + (3*x)/2]) + G[0, 0, 1, x]*
         RATIO[-13/6 + 1/(3*(-1 + x)) + 3/x + (8*x)/3] + 
        Pi^2*RATIO[-67/18 - 3/(2*x^2) + 43/(36*x) + (13*x)/4] + 
        G[1, 0, 1, x]*RATIO[-35/6 + x^(-3) - 13/(6*x^2) + 11/(3*x) + 
           (10*x)/3] + G[1, 1, 0, x]*(I*Pi*RATIO[4 - 4*x] + 
          RATIO[-35/6 + x^(-3) - 13/(6*x^2) + 11/(3*x) + (10*x)/3]) + 
        G[0, 1, 0, 0, x]*RATIO[-4 + 4*x] + G[1, 0, 0, 0, x]*RATIO[-4 + 4*x] + 
        G[1, 0, 0, x]*(RATIO[-7/3 - 3/(-1 + x) + 4/(3*x^2) + 5/(3*x) - 
            (2*x)/3] + I*Pi*RATIO[-4 + 4*x]) + G[0, 1, 0, x]*
         (RATIO[-13/6 + 1/(3*(-1 + x)) + 3/x + (8*x)/3] + 
          I*Pi*RATIO[-4 + 4*x]) + G[0, 0, x]*
         (I*Pi*RATIO[19/6 + 8/(3*(-1 + x)) - 3/x + x/3] + 
          Pi^2*RATIO[-2/3 + 4/(3*(-1 + x)) + (2*x)/3] + 
          Log[mu2]*RATIO[-5 - 3/(-1 + x) + 4/x + 3*x] + 
          RATIO[-11/3 - 13/(2*(-1 + x)) - 17/(3*x) + (13*x)/2]) + 
        G[1, 1, x]*(I*Pi*RATIO[-5/6 - x^(-3) + 5/(6*x^2) + 2/(3*x) + x/3] + 
          Log[mu2]*RATIO[-5 + 2/x^3 - 3/x^2 + 3/x + 3*x] + 
          RATIO[-9 + 4/x^3 - 9/x^2 + 15/(2*x) + (13*x)/2]) + 
        (RATIO[-47/6 - 10/(3*(-1 + x)) + 9/x + (10*x)/3] + 
          I*Pi*RATIO[-4 + 4*x])*Zeta[3] + 
        G[1, x]*(RATIO[59/6 + 59/(3*x^2) - 59/(2*x)] + 
          Log[mu2]*(RATIO[3 + 6/x^2 - 9/x] + I*Pi*RATIO[2/x^3 - 3/x^2 + x^
                (-1)]) + I*Pi*RATIO[1/3 + 4/x^3 - 6/x^2 + 4/(3*x)] + 
          Pi^2*RATIO[83/36 - 3/(2*x^3) + 85/(36*x^2) - 41/(18*x) - 
             (14*x)/9] + I*Pi^3*RATIO[-2/3 + (2*x)/3] + RATIO[4 - 4*x]*
           Zeta[3]) + G[0, x]*(I*Pi*RATIO[-1/3 - 13/(2*(-1 + x)) - 3/x^2 + 
             19/(6*x)] + Log[mu2]*(I*Pi*RATIO[-3/(-1 + x) + 2/x] + 
            RATIO[-3 + 6/x]) + RATIO[-59/6 + 59/(3*x)] + 
          Pi^2*RATIO[37/36 + 13/(9*(-1 + x)) - 13/(6*x) - (13*x)/9] + 
          I*Pi^3*RATIO[2/3 - (2*x)/3] + RATIO[-4 - 4/(-1 + x) + 4*x]*
           Zeta[3])) + (G[0, 1, 1, x]*RATIO[8 + 8/x] + 
        I*Pi*RATIO[-236/(3*x^2) + 118/(3*x)] + G[0, 1, 0, 0, x]*
         RATIO[16 - 16*x] + G[1, 0, 0, 0, x]*RATIO[16 - 16*x] + 
        G[1, 0, 1, x]*RATIO[70/3 - 4/x^3 + 26/(3*x^2) - 44/(3*x) - 
           (40*x)/3] + Pi^2*RATIO[134/9 + 6/x^2 - 43/(9*x) - 13*x] + 
        G[0, 0, 1, x]*RATIO[26/3 - 4/(3*(-1 + x)) - 12/x - (32*x)/3] + 
        G[0, 1, 0, x]*(I*Pi*RATIO[16 - 16*x] + RATIO[26/3 - 4/(3*(-1 + x)) - 
            12/x - (32*x)/3]) + Log[mu2]*(I*Pi*RATIO[-24/x^2 + 12/x] + 
          Pi^2*RATIO[10 - 4/x - 6*x]) + G[1, 1, x]*
         (RATIO[36 - 16/x^3 + 36/x^2 - 30/x - 26*x] + 
          Log[mu2]*RATIO[20 - 8/x^3 + 12/x^2 - 12/x - 12*x] + 
          I*Pi*RATIO[10/3 + 4/x^3 - 10/(3*x^2) - 8/(3*x) - (4*x)/3]) + 
        G[0, 0, x]*(RATIO[44/3 + 26/(-1 + x) + 68/(3*x) - 26*x] + 
          Log[mu2]*RATIO[20 + 12/(-1 + x) - 16/x - 12*x] + 
          Pi^2*RATIO[8/3 - 16/(3*(-1 + x)) - (8*x)/3] + 
          I*Pi*RATIO[-38/3 - 32/(3*(-1 + x)) + 12/x - (4*x)/3]) + 
        Pi^4*RATIO[56/45 - 34/(45*(-1 + x)) - (56*x)/45] + 
        I*Pi^3*RATIO[-1 - 20/(9*(-1 + x)) + 16/(9*x^2) + 2/(9*x) - (2*x)/3] + 
        G[0, 0, 1, 1, x]*RATIO[-16/(-1 + x)] + G[0, 0, 0, 1, x]*
         RATIO[16/(-1 + x)] + G[0, 0, 1, 0, x]*RATIO[16/(-1 + x)] + 
        G[1, 0, 0, x]*(I*Pi*RATIO[16 - 16*x] + RATIO[28/3 + 12/(-1 + x) - 
            16/(3*x^2) - 20/(3*x) + (8*x)/3]) + G[1, 1, 0, 0, x]*
         RATIO[-16 + 16*x] + G[1, 1, 0, x]*
         (RATIO[70/3 - 4/x^3 + 26/(3*x^2) - 44/(3*x) - (40*x)/3] + 
          I*Pi*RATIO[-16 + 16*x]) + G[0, 0, 0, 0, x]*
         RATIO[-16 - 16/(-1 + x) + 16*x] + G[0, 0, 0, x]*
         (I*Pi*RATIO[-16 + 16*x] + RATIO[-124/3 - 64/(3*(-1 + x)) + 40/x + 
            (64*x)/3]) + G[1, 1, 1, x]*RATIO[-40 + 16/x^3 - 24/x^2 + 24/x + 
           24*x] + G[0, 1, x]*(Pi^2*RATIO[-8/(3*(-1 + x))] + 
          I*Pi*RATIO[-10/3 - 4/(3*(-1 + x)) + 4/x + (4*x)/3] + 
          Log[mu2]*RATIO[-20 + 8/x + 12*x] + RATIO[-76/3 + 12/x^2 - 
            34/(3*x) + 26*x]) + G[1, 0, x]*
         (I*Pi*RATIO[38/3 + 12/(-1 + x) - 4/x^3 + 10/(3*x^2) - 40/(3*x) + 
             (4*x)/3] + Pi^2*RATIO[-8/3 + (8*x)/3] + 
          Log[mu2]*RATIO[-20 + 8/x + 12*x] + RATIO[-76/3 + 12/x^2 - 
            34/(3*x) + 26*x]) + (I*Pi*RATIO[16 - 16*x] + 
          RATIO[94/3 + 40/(3*(-1 + x)) - 36/x - (40*x)/3])*Zeta[3] + 
        G[0, x]*(RATIO[118/3 - 236/(3*x)] + 
          I*Pi*RATIO[4/3 + 26/(-1 + x) + 12/x^2 - 38/(3*x)] + 
          Log[mu2]*(RATIO[12 - 24/x] + I*Pi*RATIO[12/(-1 + x) - 8/x]) + 
          I*Pi^3*RATIO[-8/3 + (8*x)/3] + Pi^2*RATIO[-37/9 - 52/(9*(-1 + x)) + 
             26/(3*x) + (52*x)/9] + RATIO[16 + 16/(-1 + x) - 16*x]*Zeta[3]) + 
        G[1, x]*(I*Pi*RATIO[-4/3 - 16/x^3 + 24/x^2 - 16/(3*x)] + 
          Log[mu2]*(I*Pi*RATIO[-8/x^3 + 12/x^2 - 4/x] + 
            RATIO[-12 - 24/x^2 + 36/x]) + RATIO[-118/3 - 236/(3*x^2) + 
            118/x] + I*Pi^3*RATIO[8/3 - (8*x)/3] + 
          Pi^2*RATIO[-83/9 + 6/x^3 - 85/(9*x^2) + 82/(9*x) + (56*x)/9] + 
          RATIO[-16 + 16*x]*Zeta[3]))/Nc)) + 
  e^2*(Nf*Qf*(Nc*(Log[mu2]^3*RATIO[7/18] + RATIO[35569/648 - 1225/(36*x)] + 
        G[1, 1, 1, 1, x]*RATIO[-24/x^3 + 92/(3*x^2) - 20/(3*x)] + 
        Pi^2*RATIO[-667/108 + 37/(3*x^2) - 115/(18*x)] + 
        I*Pi^3*RATIO[-25/36 + 5/(3*x^2) - 35/(36*x)] + 
        I*Pi*G[0, 0, 1, x]*RATIO[-8/x^3 + 26/(3*x^2) - 2/(3*x)] + 
        G[0, 0, 1, 1, x]*RATIO[-8/x^3 + 26/(3*x^2) - 2/(3*x)] + 
        G[0, 1, x]*(I*Pi*Log[mu2]*RATIO[-8/x^3 + 9/x^2 - x^(-1)] + 
          I*Pi*RATIO[-2/3 - 50/(3*x^3) + 161/(9*x^2) - 5/(9*x)] + 
          Pi^2*RATIO[4/x^3 - 13/(3*x^2) + 1/(3*x)]) + I*Pi*G[1, 0, 1, x]*
         RATIO[8/x^3 - 28/(3*x^2) + 4/(3*x)] + G[1, 0, 1, 1, x]*
         RATIO[8/x^3 - 28/(3*x^2) + 4/(3*x)] + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[-8/x^3 + 9/x^2 - x^(-1)] + 
          RATIO[-2/3 - 50/(3*x^3) + 161/(9*x^2) - 5/(9*x)] + 
          I*Pi*RATIO[8/x^3 - 28/(3*x^2) + 4/(3*x)]) + G[0, 1, 1, 1, x]*
         RATIO[16/x^3 - 55/(3*x^2) + 7/(3*x)] + Log[mu2]^2*
         (RATIO[46/9 - 2/x] + I*Pi*RATIO[7/6 - 4/x^2 + 17/(6*x)]) + 
        G[1, 1, x]*(RATIO[-523/(18*x^3) + 6415/(108*x^2) - 2605/(108*x)] + 
          Log[mu2]^2*RATIO[-4/x^3 + 29/(6*x^2) - 5/(6*x)] + 
          Pi^2*RATIO[-11/(3*x^3) + 157/(36*x^2) - 25/(36*x)] + 
          Log[mu2]*(RATIO[-50/(3*x^3) + 250/(9*x^2) - 79/(9*x)] + 
            I*Pi*RATIO[8/x^3 - 31/(3*x^2) + 7/(3*x)]) + 
          I*Pi*RATIO[2/3 + 50/(3*x^3) - 61/(3*x^2) + 3/x]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-8/x^3 + 32/(3*x^2) - 8/(3*x)] + 
          Log[mu2]*RATIO[16/x^3 - 20/x^2 + 4/x] + 
          RATIO[2/3 + 100/(3*x^3) - 433/(9*x^2) + 106/(9*x)]) + 
        Log[mu2]*(RATIO[1429/54 - 43/(3*x)] + 
          Pi^2*RATIO[-19/12 + 4/x^2 - 5/(2*x)] + 
          I*Pi*RATIO[92/9 - 74/(3*x^2) + 130/(9*x)]) + 
        I*Pi*RATIO[1429/54 - 967/(18*x^2) + 736/(27*x)] + 
        RATIO[-34/9 + x^(-1)]*Zeta[3] + G[1, x]*
         (I*Pi*RATIO[-523/(18*x^3) + 3751/(108*x^2) - 613/(108*x)] + 
          I*Pi^3*RATIO[5/(3*x^3) - 65/(36*x^2) + 5/(36*x)] + 
          Pi^2*RATIO[25/(3*x^3) - 163/(18*x^2) + 29/(36*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-4/x^3 + 29/(6*x^2) - 5/(6*x)] + 
            RATIO[-4/x^2 + 17/(6*x)]) + Log[mu2]*
           (I*Pi*RATIO[-50/(3*x^3) + 178/(9*x^2) - 28/(9*x)] + 
            Pi^2*RATIO[4/x^3 - 9/(2*x^2) + 1/(2*x)] + 
            RATIO[-74/(3*x^2) + 166/(9*x)]) + RATIO[-967/(18*x^2) + 
            1123/(27*x)] + RATIO[x^(-2) - x^(-1)]*Zeta[3])) + 
      (RATIO[13519/648 - 13519/(324*x)] + I*Pi*RATIO[655/54 - 727/(108*x)] + 
        Log[mu2]^3*RATIO[7/18 - 7/(9*x)] + 
        I*Pi^3*RATIO[-17/36 + 19/(108*(-1 + x)) + 2/(9*x)] + 
        G[1, 1, 1, x]*(RATIO[65/9 - (44*x)/9] + Log[mu2]*RATIO[2 - 2*x]) + 
        G[0, 0, 0, x]*(RATIO[7/2 + 7/(2*(-1 + x)) - (7*x)/2] + 
          Log[mu2]*RATIO[4/3 + 4/(3*(-1 + x)) - (4*x)/3]) + 
        G[1, 1, 0, 1, x]*RATIO[1 - x] + G[1, 1, 1, 0, x]*RATIO[1 - x] + 
        G[1, 0, 1, 1, x]*RATIO[2/3 - (2*x)/3] + 
        G[1, x]*(Log[mu2]^2*RATIO[1/2 + 2/(3*x)] + 
          RATIO[583/108 + 727/(108*x)] + Pi^2*RATIO[67/54 - 1/(3*x) - 
             (107*x)/108] + Log[mu2]*(RATIO[25/9 + 31/(9*x)] + 
            Pi^2*RATIO[7/18 - (7*x)/18])) + G[0, 0, 1, 1, x]*
         RATIO[1/3 - x/3] + G[0, 1, 0, 1, x]*RATIO[1/3 - x/3] + 
        G[0, 1, 1, 0, x]*RATIO[1/3 - x/3] + G[0, 1, 1, 1, x]*
         RATIO[1/3 - x/3] + G[1, 0, 0, 1, x]*RATIO[1/3 - x/3] + 
        G[1, 0, 1, 0, x]*RATIO[1/3 - x/3] + 
        Pi^4*RATIO[1/1080 - 11/(270*(-1 + x)) - x/1080] + 
        G[0, 1, x]*(RATIO[655/108 - 31/(18*x) - (469*x)/108] + 
          Log[mu2]*RATIO[28/9 - 2/(3*x) - (22*x)/9] + 
          Log[mu2]^2*RATIO[1/2 - x/2] + Pi^2*RATIO[-5/36 + (5*x)/36]) + 
        Log[mu2]^2*(RATIO[28/9 - 56/(9*x)] + I*Pi*RATIO[7/6 - 2/(3*x)] + 
          Pi^2*RATIO[-1/4 + x/4]) + G[1, 0, 0, 0, x]*
         RATIO[-1/3 + 1/(3*(-1 + x)) + x/3] + G[1, 0, 0, x]*
         (RATIO[-19/(18*(-1 + x)) + 1/(3*x)] + Log[mu2]*
           RATIO[-1/(3*(-1 + x))]) + G[1, 0, x]*
         (I*Pi*RATIO[-19/(18*(-1 + x)) + 1/(3*x)] + 
          RATIO[655/108 - 31/(18*x) - (469*x)/108] + Log[mu2]^2*
           RATIO[1/2 - x/2] + Pi^2*RATIO[-7/36 + 2/(9*(-1 + x)) + (7*x)/36] + 
          Log[mu2]*(RATIO[28/9 - 2/(3*x) - (22*x)/9] + 
            I*Pi*RATIO[-1/(3*(-1 + x))])) + G[0, 0, 1, x]*
         (Log[mu2]*RATIO[-1/3 + x/3] + RATIO[-25/18 + 1/(3*x) + (19*x)/18]) + 
        G[0, 1, 0, x]*(Log[mu2]*RATIO[-1/3 + x/3] + 
          RATIO[-25/18 + 1/(3*x) + (19*x)/18]) + G[0, 0, 0, 0, x]*
         RATIO[-4/3 - 4/(3*(-1 + x)) + (4*x)/3] + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[-2/3 + (2*x)/3] + RATIO[-31/18 + 1/(3*x) + 
            (25*x)/18]) + Pi^2*RATIO[-1315/216 + 89/(36*x) + (469*x)/216] + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[-1 + x] + RATIO[-28/9 + 2/(3*x) + 
            (22*x)/9]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[-1 + x] + 
          RATIO[-28/9 + 2/(3*x) + (22*x)/9]) + G[1, 1, 1, 1, x]*
         RATIO[-3 + 3*x] + G[0, 0, x]*
         (I*Pi*RATIO[19/(18*(-1 + x)) - 1/(3*x)] + 
          Pi^2*RATIO[-5/36 - 11/(36*(-1 + x)) + (5*x)/36] + 
          Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2] + 
          Log[mu2]*(I*Pi*RATIO[1/(3*(-1 + x))] + 
            RATIO[-19/9 - 22/(9*(-1 + x)) - 2/(3*x) + (22*x)/9]) + 
          RATIO[-355/108 - 469/(108*(-1 + x)) - 19/(9*x) + (469*x)/108]) + 
        G[1, 1, x]*(Pi^2*RATIO[-13/36 + (13*x)/36] + Log[mu2]^2*
           RATIO[-1/2 + x/2] + Log[mu2]*RATIO[-37/9 - 2/(3*x) + (22*x)/9] + 
          RATIO[-955/108 - 31/(18*x) + (469*x)/108]) + 
        RATIO[-23/6 - 19/(18*(-1 + x)) + 50/(9*x) + (19*x)/18]*Zeta[3] + 
        G[0, x]*(I*Pi*RATIO[-469/(108*(-1 + x)) + 31/(18*x)] + 
          RATIO[-583/108 + 583/(54*x)] + 
          Pi^2*RATIO[97/108 + 157/(108*(-1 + x)) - 4/(9*x) - (41*x)/54] + 
          Log[mu2]*(I*Pi*RATIO[-22/(9*(-1 + x)) + 2/(3*x)] + 
            RATIO[-25/9 + 50/(9*x)] + Pi^2*RATIO[5/18 + 11/(18*(-1 + x)) - 
               (5*x)/18]) + Log[mu2]^2*(RATIO[-1/2 + x^(-1)] + 
            I*Pi*RATIO[-1/(2*(-1 + x))]) + I*Pi^3*RATIO[7/(36*(-1 + x))] + 
          RATIO[1/3 + 1/(3*(-1 + x)) - x/3]*Zeta[3]) + 
        Log[mu2]*(RATIO[655/54 - 655/(27*x)] + I*Pi*RATIO[56/9 - 31/(9*x)] + 
          I*Pi^3*RATIO[1/(18*(-1 + x))] + Pi^2*RATIO[-97/36 + 17/(18*x) + 
             (11*x)/9] + RATIO[-1/3 - 1/(3*(-1 + x)) + x/3]*Zeta[3]))/Nc) + 
    Qf*(Log[mu2]^4*RATIO[11/48 - 11/(12*x)] + G[1, 1, 1, 0, 1, x]*
       RATIO[-2/x^2 + 2/x] + G[1, 1, 1, 1, 0, x]*RATIO[-2/x^2 + 2/x] + 
      I*Pi*RATIO[-4897/54 - 143/(4*x^2) + 8615/(216*x)] + 
      RATIO[-108949/648 + 72013/(324*x)] + 
      Pi^2*RATIO[11519/432 + 19/(2*x^2) - 175/(18*x) - (3667*x)/216] + 
      G[1, 1, 0, 1, 1, x]*RATIO[15/2 - 1/(2*x^2) + 1/(2*x) - (15*x)/2] + 
      G[0, 0, 0, 0, 1, x]*RATIO[7 - 3/(-1 + x) - 7*x] + 
      G[0, 0, 0, 1, 0, x]*RATIO[7 - 3/(-1 + x) - 7*x] + 
      G[1, 0, 1, 1, 1, x]*RATIO[7 - 2/x^2 + 2/x - 7*x] + 
      G[1, 1, 0, 0, 0, x]*RATIO[13/2 + 45/(2*x^2) - 45/(2*x) - (13*x)/2] + 
      G[1, 0, 1, 0, 0, x]*RATIO[5 + 3/(2*(-1 + x)) + 37/(2*x^2) - 37/(2*x) - 
         5*x] + G[0, 0, 1, 1, x]*(I*Pi*RATIO[(-1 + x)^(-1) - 1/(2*x^2) + 
           1/(2*x)] + RATIO[20/3 - 21/(4*(-1 + x)) - 8/x^3 + 61/(4*x^2) - 
          59/(4*x) - (25*x)/6] + Log[mu2]*RATIO[4 - (-1 + x)^(-1) - 4*x]) + 
      G[0, 1, 1, 0, 0, x]*RATIO[7/2 - 5/(2*(-1 + x)) - 9/x^2 + 9/x - 
         (7*x)/2] + G[0, 1, 1, 1, 1, x]*RATIO[3 - 5/x^2 + 5/x - 3*x] + 
      I*Pi^3*RATIO[-301/144 - 1789/(432*(-1 + x)) + 5/(3*x^2) + 985/(144*x) - 
         (43*x)/16] + G[0, 0, 0, 0, x]*
       (RATIO[233/6 + 215/(6*(-1 + x)) - (179*x)/6] + 
        I*Pi*RATIO[3 - 7/(-1 + x) - 3*x] + Log[mu2]*
         RATIO[2 + 2/(-1 + x) - 2*x]) + G[0, 1, 0, 0, 1, x]*
       RATIO[3/2 - 1/(2*(-1 + x)) + 3/x^2 - 3/x - (3*x)/2] + 
      G[0, 1, 0, 1, 0, x]*RATIO[3/2 - 1/(2*(-1 + x)) + 3/x^2 - 3/x - 
         (3*x)/2] + G[0, 0, 1, 0, 0, x]*RATIO[1 + 3/(-1 + x) - x] + 
      G[0, 0, 1, 0, 1, x]*RATIO[1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) - 
         x/2] + G[0, 0, 1, 1, 0, x]*RATIO[1/2 + 1/(2*(-1 + x)) - 1/(2*x^2) + 
         1/(2*x) - x/2] + Pi^4*RATIO[8893/8640 + 761/(4320*(-1 + x)) - 
         137/(120*x) - (64*x)/135] + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[3 - 2/(-1 + x) - 1/(2*x^2) + 1/(2*x) - 3*x] + 
        Log[mu2]*RATIO[2 - (-1 + x)^(-1) - 3/(2*x^2) + 3/(2*x) - 2*x] + 
        RATIO[5/12 + 9/(4*(-1 + x)) - 3/x^2 + 7/(2*x) + x/12]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[2 - (-1 + x)^(-1) - 3/(2*x^2) + 
           3/(2*x) - 2*x] + I*Pi*RATIO[2 - 2/(-1 + x) - 8/x^2 + 8/x - 2*x] + 
        RATIO[5/12 + 9/(4*(-1 + x)) - 3/x^2 + 7/(2*x) + x/12]) + 
      I*Pi^5*RATIO[-83/720 + 179/(720*(-1 + x)) + (83*x)/720] + 
      Log[mu2]^3*(I*Pi*RATIO[11/12 - 5/(6*x)] + RATIO[-53/36 - 5/(36*x)] + 
        Pi^2*RATIO[-1/3 + x/3]) + G[0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[3/x^2 - 3/x] + RATIO[-103/12 + 16/x^3 - 26/x^2 + 
          20/x - (47*x)/12] + I*Pi*RATIO[-1/2 + 3/(2*(-1 + x)) + 1/(2*x^2) - 
           1/(2*x) + x/2]) + G[0, 1, 0, 1, 1, x]*
       RATIO[-1/2 - 1/(2*(-1 + x)) - 2/x^2 + 2/x + x/2] + 
      G[0, 1, 0, x]*(RATIO[697/72 - 43/(8*(-1 + x)) + 119/(12*x) - 
          (2149*x)/72] + I*Pi*RATIO[-37/4 - 15/(2*(-1 + x)) - 3/x^2 + 25/x - 
           (25*x)/4] + Log[mu2]*(RATIO[91/12 + 2/x - (133*x)/12] + 
          I*Pi*RATIO[1/2 - 3/(2*(-1 + x)) - 3/(2*x^2) + 3/(2*x) - x/2]) + 
        Log[mu2]^2*RATIO[1/4 + 3/(4*(-1 + x)) - x/4] + 
        Pi^2*RATIO[-17/24 + 5/(24*(-1 + x)) + 1/(4*x^2) - 1/(4*x) + 
           (17*x)/24]) + G[1, 0, 0, x]*
       (RATIO[97/4 + 701/(36*(-1 + x)) - 349/(12*x) - 8*x] + 
        I*Pi*RATIO[3/4 - 35/(4*(-1 + x)) + 17/(4*x^2) - 7/(4*x) - (21*x)/4] + 
        Log[mu2]*(RATIO[13 + 103/(12*(-1 + x)) - 11/x - (9*x)/2] + 
          I*Pi*RATIO[3 - (-1 + x)^(-1) + x^(-2) - x^(-1) - 3*x]) + 
        Log[mu2]^2*RATIO[3/4 + 1/(4*(-1 + x)) - (3*x)/4] + 
        Pi^2*RATIO[-17/24 + 23/(24*(-1 + x)) - 11/(4*x^2) + 11/(4*x) + 
           (17*x)/24]) + G[1, 0, 1, 0, x]*
       (I*Pi*RATIO[5 + 20/x^2 - 20/x - 5*x] + 
        Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) + x^(-2) - x^(-1) - (5*x)/2] + 
        RATIO[11/3 + 5/(4*(-1 + x)) + 17/(4*x^2) - 55/(4*x) + (4*x)/3]) + 
      G[1, 0, 0, 0, 0, x]*RATIO[-3/2 + 11/(2*(-1 + x)) + (3*x)/2] + 
      G[0, 0, 1, x]*(RATIO[697/72 - 43/(8*(-1 + x)) + 119/(12*x) - 
          (2149*x)/72] + Log[mu2]*(RATIO[91/12 + 2/x - (133*x)/12] + 
          I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) - x/2]) + 
        Log[mu2]^2*RATIO[1/4 + 3/(4*(-1 + x)) - x/4] + 
        I*Pi*RATIO[21/4 - 5/(4*(-1 + x)) - 8/x^3 + 61/(4*x^2) - 57/(4*x) + 
           (5*x)/4] + Pi^2*RATIO[-41/24 + 5/(24*(-1 + x)) + 1/(4*x^2) - 
           1/(4*x) + (41*x)/24]) + G[1, 1, 1, 1, 1, x]*
       RATIO[-2 + 3/x^2 - 3/x + 2*x] + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[5/2 - 3/(-1 + x) - 1/(2*x^2) + 1/(2*x) - (5*x)/2] + 
        RATIO[-191/12 + 8/x^3 - 35/(2*x^2) + 23/x + (5*x)/12] + 
        Log[mu2]*RATIO[-2 + x^(-2) - x^(-1) + 2*x]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) + x^(-2) - 
           x^(-1) - (5*x)/2] + RATIO[11/3 + 5/(4*(-1 + x)) + 17/(4*x^2) - 
          55/(4*x) + (4*x)/3] + I*Pi*RATIO[-2 + 3/(-1 + x) - 1/(2*x^2) + 
           1/(2*x) + 2*x]) + G[1, 0, 0, 0, 1, x]*
       RATIO[-2 - 3/(2*(-1 + x)) - 3/(2*x^2) + 3/(2*x) + 2*x] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-2 - 3/(2*(-1 + x)) - 3/(2*x^2) + 3/(2*x) + 
         2*x] + G[1, 1, 1, 0, 0, x]*RATIO[-2 - (-1 + x)^(-1) - 35/(2*x^2) + 
         35/(2*x) + 2*x] + G[1, 0, 0, 1, 1, x]*
       RATIO[-5/2 + 3/(-1 + x) + (5*x)/2] + G[1, 0, 1, 0, 1, x]*
       RATIO[-5/2 - 3/(-1 + x) + 1/(2*x^2) - 1/(2*x) + (5*x)/2] + 
      G[1, 0, 1, 1, 0, x]*RATIO[-5/2 - 3/(-1 + x) + 1/(2*x^2) - 1/(2*x) + 
         (5*x)/2] + G[0, 1, 0, 0, 0, x]*RATIO[-3 + 7/(-1 + x) + 3*x] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-7/2 + 3/(2*(-1 + x)) + 5/(2*x^2) - 5/(2*x) + 
         (7*x)/2] + G[0, 1, 1, 1, 0, x]*RATIO[-7/2 + 3/(2*(-1 + x)) + 
         5/(2*x^2) - 5/(2*x) + (7*x)/2] + G[1, 0, 1, x]*
       (I*Pi*RATIO[-23/2 + 5/(4*(-1 + x)) + 8/x^3 - 69/(4*x^2) + 75/(4*x)] + 
        RATIO[41/72 - 9/x^2 + 49/(3*x) - (479*x)/72] + 
        Pi^2*RATIO[5/2 + 5/(12*(-1 + x)) - 7/(24*x^2) + 7/(24*x) - (5*x)/2] + 
        Log[mu2]^2*RATIO[-2 - 3/(4*x^2) + 3/(4*x) + 2*x] + 
        Log[mu2]*(RATIO[3/4 - 4/x^2 + 19/(2*x) - (7*x)/4] + 
          I*Pi*RATIO[-7/2 + 3/(2*(-1 + x)) + 1/(2*x^2) - 1/(2*x) + 
             (7*x)/2])) + G[0, 0, 1, 1, 1, x]*
       RATIO[-9/2 + 3/(2*(-1 + x)) + (9*x)/2] + G[1, 1, 0, 1, x]*
       (I*Pi*RATIO[11/2 + 1/(2*(-1 + x)) - (11*x)/2] + 
        Log[mu2]*RATIO[5/2 + 2/x^2 - 2/x - (5*x)/2] + 
        RATIO[-1 - 11/(4*x^2) - 23/(4*x) + (9*x)/2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[5/2 + 2/x^2 - 2/x - (5*x)/2] + 
        I*Pi*RATIO[1/2 - (-1 + x)^(-1) - 35/(2*x^2) + 35/(2*x) - x/2] + 
        RATIO[-1 - 11/(4*x^2) - 23/(4*x) + (9*x)/2]) + 
      G[0, 0, 0, 1, 1, x]*RATIO[-9/2 + 3/(2*(-1 + x)) + x^(-2) - x^(-1) + 
         (9*x)/2] + G[1, 1, 0, 0, 1, x]*RATIO[-9/2 + 1/(2*(-1 + x)) - 
         3/(2*x^2) + 3/(2*x) + (9*x)/2] + G[1, 1, 0, 1, 0, x]*
       RATIO[-9/2 + 1/(2*(-1 + x)) - 3/(2*x^2) + 3/(2*x) + (9*x)/2] + 
      G[1, 0, 0, 0, x]*(RATIO[-191/12 - 223/(12*(-1 + x)) + 23/x - 
          (25*x)/12] + Log[mu2]*RATIO[-1 - 3/(-1 + x) + x] + 
        I*Pi*RATIO[-9/2 + (-1 + x)^(-1) - 3/(2*x^2) + 3/(2*x) + (9*x)/2]) + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[1/(2*(-1 + x)) + 10/x^2 - 10/x] + 
        Log[mu2]*RATIO[-2 - 11/x^2 + 11/x + 2*x] + 
        RATIO[5/4 + 5/(-1 + x) - 7/(4*x^2) - 31/(4*x) + (19*x)/4]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-2 - 2/(-1 + x) + 2*x] + 
        I*Pi*RATIO[-7/2 + 9/(2*(-1 + x)) + 3/x^2 - 3/x + (7*x)/2] + 
        RATIO[-69/4 - 39/(4*(-1 + x)) + 39/(2*x) + (19*x)/4]) + 
      G[0, 0, 0, 0, 0, x]*RATIO[-6 - 6/(-1 + x) + 6*x] + 
      G[1, 1, 1, 1, x]*(RATIO[91/4 - 24/x^3 + 203/(4*x^2) - 93/(4*x) - 
          (59*x)/4] + Log[mu2]*RATIO[-5 - x^(-2) + x^(-1) + 5*x] + 
        I*Pi*RATIO[-7 + 7*x]) + G[1, 1, 0, x]*
       (RATIO[41/72 - 9/x^2 + 49/(3*x) - (479*x)/72] + 
        Pi^2*RATIO[13/4 - 1/(4*(-1 + x)) + 167/(24*x^2) - 167/(24*x) - 
           (13*x)/4] + Log[mu2]^2*RATIO[-2 - 3/(4*x^2) + 3/(4*x) + 2*x] + 
        Log[mu2]*(RATIO[3/4 - 4/x^2 + 19/(2*x) - (7*x)/4] + 
          I*Pi*RATIO[-7/2 - 21/(2*x^2) + 21/(2*x) + (7*x)/2]) + 
        I*Pi*RATIO[1 + 5/(-1 + x) - 17/(2*x^2) - 4/x + (15*x)/2]) + 
      G[0, 1, 1, x]*(Pi^2*RATIO[1 + 1/(12*(-1 + x)) - 3/(2*x^2) + 3/(2*x) - 
           x] + I*Pi*RATIO[-5 + 9/(4*(-1 + x)) + 8/x^3 - 61/(4*x^2) + 
           53/(4*x) + x] + Log[mu2]^2*RATIO[-3/2 - 1/(2*x^2) + 1/(2*x) + 
           (3*x)/2] + Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-1) + 1/(2*x^2) - 
             1/(2*x) + x] + RATIO[19/6 - 8/x^3 + 55/(4*x^2) - 41/(4*x) + 
            (29*x)/6]) + RATIO[221/36 - 11/x^3 + 91/(4*x^2) - 161/(6*x) + 
          (547*x)/36]) + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[-3/2 - 3/(2*(-1 + x)) + x^(-2) - x^(-1) + (3*x)/2] + 
        Log[mu2]*RATIO[-4 + 4*x] + RATIO[-9 + 4/(-1 + x) - 3/(2*x) + 
          (33*x)/2]) + G[0, 0, 1, 0, x]*
       (I*Pi*RATIO[-5/2 + 7/(2*(-1 + x)) - 1/(2*x^2) + 1/(2*x) + (5*x)/2] + 
        Log[mu2]*RATIO[-4 + 4*x] + RATIO[-9 + 4/(-1 + x) - 3/(2*x) + 
          (33*x)/2]) + G[1, 1, 1, x]*
       (Log[mu2]^2*RATIO[13/4 - 1/(2*x^2) + 1/(2*x) - (13*x)/4] + 
        I*Pi*RATIO[49/4 - 8/x^3 + 37/(2*x^2) - 37/(2*x) - (9*x)/4] + 
        Pi^2*RATIO[-7/24 + 5/(12*x^2) - 5/(12*x) + (7*x)/24] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4*x] + RATIO[-19/2 + 16/x^3 - 59/(2*x^2) + 
            21/(2*x) + 8*x]) + RATIO[-439/18 + 22/x^3 - 191/(4*x^2) + 
          41/(2*x) + (767*x)/36]) + G[0, 0, 0, x]*
       (Log[mu2]^2*RATIO[1 + (-1 + x)^(-1) - x] + 
        Pi^2*RATIO[-19/12 + 17/(12*(-1 + x)) + (19*x)/12] + 
        I*Pi*RATIO[13/2 + 37/(2*(-1 + x)) - 3/(2*x) + 4*x] + 
        Log[mu2]*(I*Pi*RATIO[4/(-1 + x)] + RATIO[-70/3 - 64/(3*(-1 + x)) + 
            (52*x)/3]) + RATIO[-53/2 - 101/(2*(-1 + x)) - 63/(2*x) + 
          (89*x)/2]) + (RATIO[871/24 + 1789/(72*(-1 + x)) - 335/(9*x) - 
          (1573*x)/72] + I*Pi*RATIO[-25/3 + 1/(4*(-1 + x)) + 49/(6*x) - 
           (17*x)/2] + Pi^2*RATIO[-13/12 + 7/(4*(-1 + x)) + (13*x)/12])*
       Zeta[3] + G[0, 1, x]*(Pi^2*RATIO[-1/144 - 13/(6*(-1 + x)) + 4/x^3 - 
           41/(8*x^2) + 13/(3*x) - (365*x)/144] + 
        Log[mu2]^3*RATIO[2/3 - (2*x)/3] + 
        I*Pi^3*RATIO[-19/24 - 1/(8*(-1 + x)) + 25/(12*x^2) - 25/(12*x) + 
           (19*x)/24] + Log[mu2]^2*(I*Pi*RATIO[3/4 + 3/(4*(-1 + x)) - 
             1/(2*x^2) + 1/(2*x) - (3*x)/4] + RATIO[-27/8 - 9/(4*x) + 
            (25*x)/8]) + I*Pi*RATIO[41/8 - 43/(8*(-1 + x)) - 11/x^3 + 
           91/(4*x^2) - 111/(4*x) + (43*x)/8] + 
        Log[mu2]*(I*Pi*RATIO[4 - 8/x^3 + 55/(4*x^2) - 51/(4*x)] + 
          Pi^2*RATIO[-5/12 - 11/(12*(-1 + x)) + 5/(4*x^2) - 5/(4*x) + 
             (5*x)/12] + RATIO[-385/36 - 65/(6*x) + (721*x)/36]) + 
        RATIO[439/216 - 479/(18*x) + (3667*x)/108] + 
        RATIO[8/3 - 4/(-1 + x) - 6/x^2 + 6/x - (8*x)/3]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[-53/12 - 4/x^2 + 31/(24*x)] + 
        RATIO[-359/18 + 385/(18*x)] + Pi^2*RATIO[7/12 + 31/(24*x) - 
           (25*x)/16] + I*Pi^3*RATIO[-3/8 + 1/(12*(-1 + x)) + (3*x)/8] + 
        RATIO[-1/2 - 1/(2*(-1 + x)) + x/2]*Zeta[3]) + 
      G[1, 0, x]*(Pi^2*RATIO[-647/144 - 307/(72*(-1 + x)) + 23/(8*x^2) + 
           25/(3*x) - (211*x)/144] + Log[mu2]^3*RATIO[2/3 - (2*x)/3] + 
        I*Pi^3*RATIO[-13/8 - 13/(24*(-1 + x)) - 25/(24*x^2) + 25/(24*x) + 
           (13*x)/8] + Log[mu2]^2*(I*Pi*RATIO[3/4 + 1/(4*(-1 + x)) - 
             3/(4*x^2) + 3/(4*x) - (3*x)/4] + RATIO[-27/8 - 9/(4*x) + 
            (25*x)/8]) + I*Pi*RATIO[113/8 + 701/(36*(-1 + x)) - 9/x^2 - 
           283/(12*x) + (43*x)/8] + Log[mu2]*
         (I*Pi*RATIO[7 + 103/(12*(-1 + x)) - 4/x^2 - 6/x] + 
          Pi^2*RATIO[-19/12 - 3/(4*(-1 + x)) + 9/(4*x^2) - 9/(4*x) + 
             (19*x)/12] + RATIO[-385/36 - 65/(6*x) + (721*x)/36]) + 
        RATIO[439/216 - 479/(18*x) + (3667*x)/108] + 
        RATIO[-11/6 + 1/(2*(-1 + x)) + 6/x^2 - 6/x + (11*x)/6]*Zeta[3]) + 
      Log[mu2]*(I*Pi^3*RATIO[-83/24 - 103/(72*(-1 + x)) + 11/(3*x)] + 
        I*Pi*RATIO[-359/9 - 19/x^2 + 293/(18*x)] + 
        RATIO[-4897/54 + 3115/(27*x)] + 
        Pi^2*RATIO[451/36 + 4/x^2 - 67/(36*x) - (721*x)/72] + 
        Pi^4*RATIO[47/180 - 13/(180*(-1 + x)) - (47*x)/180] + 
        (RATIO[45/4 + 103/(12*(-1 + x)) + 7/(3*x) - (79*x)/12] + 
          I*Pi*RATIO[-5/2 + 13/(2*(-1 + x)) + (5*x)/2])*Zeta[3]) + 
      G[1, 1, x]*(RATIO[1199/54 - 67/(4*x^3) + 375/(8*x^2) - 539/(72*x) - 
          (3667*x)/108] + I*Pi*RATIO[-43/8 + 11/x^3 - 25/x^2 + 20/x - 
           (43*x)/8] + Pi^2*RATIO[115/144 - 11/(3*x^3) + 371/(48*x^2) - 
           41/(48*x) - (283*x)/144] + I*Pi^3*RATIO[-11/24 + 1/(4*(-1 + x)) + 
           19/(8*x^2) - 19/(8*x) + (11*x)/24] + Log[mu2]^3*
         RATIO[-2/3 + 1/(3*x^2) - 1/(3*x) + (2*x)/3] + 
        Log[mu2]^2*(RATIO[17/8 - 4/x^3 + 67/(8*x^2) - 37/(8*x) - (25*x)/8] + 
          I*Pi*RATIO[-3/4 - 1/(4*x^2) + 1/(4*x) + (3*x)/4]) + 
        Log[mu2]*(I*Pi*RATIO[-9/2 + 8/x^3 - 67/(4*x^2) + 43/(4*x)] + 
          RATIO[166/9 - 11/x^3 + 127/(4*x^2) - 101/(6*x) - (721*x)/36] + 
          Pi^2*RATIO[-5/6 - 5/(12*x^2) + 5/(12*x) + (5*x)/6]) + 
        RATIO[-8/3 - 3/(2*(-1 + x)) - 103/(6*x^2) + 103/(6*x) + (8*x)/3]*
         Zeta[3]) + G[0, 0, x]*(RATIO[-2837/108 + 3991/(108*(-1 + x)) + 
          1565/(18*x) - (3667*x)/108] + 
        I*Pi*RATIO[-111/8 - 2365/(72*(-1 + x)) + 91/(12*x) - (43*x)/8] + 
        Pi^2*RATIO[923/144 + 209/(144*(-1 + x)) - 49/(12*x) - (755*x)/144] + 
        Log[mu2]*(I*Pi*RATIO[-13/2 - 157/(12*(-1 + x))] + 
          RATIO[53/18 + 829/(36*(-1 + x)) + 175/(6*x) - (721*x)/36] + 
          Pi^2*RATIO[4/3 - 7/(6*(-1 + x)) - (4*x)/3]) + 
        I*Pi^3*RATIO[3/8 - 5/(24*(-1 + x)) - (3*x)/8] + 
        Log[mu2]^3*RATIO[-2/3 - 2/(3*(-1 + x)) + (2*x)/3] + 
        Log[mu2]^2*(RATIO[37/8 + 33/(8*(-1 + x)) - x^(-1) - (25*x)/8] + 
          I*Pi*RATIO[-3/4 - 1/(4*(-1 + x)) + (3*x)/4]) + 
        RATIO[-11/3 - 11/(3*(-1 + x)) + (11*x)/3]*Zeta[3]) + 
      Nc^2*(Log[mu2]^4*RATIO[11/24] + I*Pi*RATIO[-17743/216 + 9469/(72*x^2) - 
           1333/(27*x)] + G[1, 0, 1, 1, 1, x]*RATIO[3/x^2 - 3/x] + 
        I*Pi*G[1, 1, 0, 1, x]*RATIO[3/(2*x^2) - 3/(2*x)] + 
        G[1, 1, 0, 1, 1, x]*RATIO[3/(2*x^2) - 3/(2*x)] + 
        Log[mu2]^3*(RATIO[5/72] + I*Pi*RATIO[5/4 - 2/(3*x)]) + 
        G[0, 1, 1, 1, 1, x]*RATIO[-1/(2*x^2) + 1/(2*x)] + 
        G[1, 1, 1, 1, 1, x]*RATIO[-2/x^2 + 2/x] + 
        I*Pi^3*RATIO[145/144 - 55/(12*x^2) + 455/(144*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-31/24 + 11/x^2 - 197/(24*x)] + 
          Pi^2*RATIO[-41/24 + x^(-1)] + RATIO[-130/9 + 11/(2*x)]) + 
        Pi^2*RATIO[6937/432 - 373/(12*x^2) + 1141/(72*x)] + 
        RATIO[-431791/2592 + 12103/(144*x)] + G[1, 0, 1, 1, x]*
         (I*Pi*RATIO[7/(2*x^2) - 7/(2*x)] + Log[mu2]*
           RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[6 - 22/x^3 + 307/(12*x^2) - 
            31/(12*x) - 5*x]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[1/(2*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-3/(2*x^2) + 3/(2*x)] + 
          I*Pi*RATIO[6 - 22/x^3 + 307/(12*x^2) - 31/(12*x) - 5*x]) + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[3/(2*x^2) - 3/(2*x)] + 
          I*Pi*RATIO[x^(-2) - x^(-1)] + RATIO[7 - 44/x^3 + 142/(3*x^2) - 
            1/(3*x) - 5*x]) + G[0, 1, 1, x]*
         (Log[mu2]^2*RATIO[-1/(2*x^2) + 1/(2*x)] + 
          Pi^2*RATIO[-2/(3*x^2) + 2/(3*x)] + Log[mu2]*
           (I*Pi*RATIO[1/(2*x^2) - 1/(2*x)] + RATIO[-2 + 22/x^3 - 
              95/(4*x^2) + 7/(4*x)]) + RATIO[-19/3 + 241/(6*x^3) - 
            685/(18*x^2) + 65/(9*x)] + I*Pi*RATIO[5 - 22/x^3 + 283/(12*x^2) + 
             17/(12*x) - 5*x]) + Pi^4*RATIO[59/160 + 11/(72*(-1 + x)) - 
           1/(8*x) - (11*x)/72] + G[0, 1, x]*
         (I*Pi^3*RATIO[1/(6*x^2) - 1/(6*x)] + I*Pi*Log[mu2]^2*
           RATIO[-1/(2*x^2) + 1/(2*x)] + Log[mu2]*
           (Pi^2*RATIO[1/(2*x^2) - 1/(2*x)] + I*Pi*RATIO[-2 + 22/x^3 - 95/
                (4*x^2) + 7/(4*x)]) + I*Pi*RATIO[-19/3 + 241/(6*x^3) - 
             685/(18*x^2) + 65/(9*x)] + Pi^2*RATIO[2/3 + 5/(6*(-1 + x)) - 
             11/x^3 + 283/(24*x^2) - 43/(24*x) + (5*x)/6]) + 
        G[1, 1, 1, x]*(RATIO[19/3 - 241/(3*x^3) + 1781/(18*x^2) - 
            589/(36*x)] + Log[mu2]^2*RATIO[13/(4*x^2) - 13/(4*x)] + 
          Pi^2*RATIO[41/(24*x^2) - 41/(24*x)] + Log[mu2]*
           (RATIO[2 - 44/x^3 + 52/x^2 - 21/(2*x)] + 
            I*Pi*RATIO[3/(2*x^2) - 3/(2*x)]) + 
          I*Pi*RATIO[-5 + 22/x^3 - 263/(12*x^2) - 43/(12*x) + 5*x]) + 
        I*Pi*G[0, 0, 1, x]*RATIO[-6 - 5/(-1 + x) + 22/x^3 - 275/(12*x^2) + 
           11/(12*x) + 5*x] + G[0, 0, 1, 1, x]*RATIO[-6 - 5/(-1 + x) + 
           22/x^3 - 275/(12*x^2) + 11/(12*x) + 5*x] + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-5/x^2 + 5/x] + I*Pi*RATIO[-7/x^2 + 7/x] + 
          RATIO[-7 + 66/x^3 - 887/(12*x^2) + 83/(12*x) + 5*x]) + 
        (RATIO[733/36 - 13/(2*x)] + I*Pi*RATIO[9/2 - 5/(-1 + x) - 2/(3*x) - 
             5*x])*Zeta[3] + Log[mu2]*
         (I*Pi*RATIO[-278/9 + 373/(6*x^2) - 527/(18*x)] + 
          I*Pi^3*RATIO[-25/24 + 7/(12*x)] + 
          Pi^2*RATIO[33/16 - 11/x^2 + 193/(24*x)] + 
          RATIO[-17743/216 + 439/(12*x)] + RATIO[-5/3]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-2/(3*x^2) + 2/(3*x)] + 
          I*Pi^3*RATIO[-7/(8*x^2) + 7/(8*x)] + 
          I*Pi*RATIO[19/3 - 241/(6*x^3) + 209/(6*x^2) + 2/x] + 
          Log[mu2]^2*(I*Pi*RATIO[5/(4*x^2) - 5/(4*x)] + 
            RATIO[11/x^3 - 317/(24*x^2) + 101/(24*x)]) + 
          Log[mu2]*(I*Pi*RATIO[2 - 22/x^3 + 307/(12*x^2) - 25/(12*x)] + 
            Pi^2*RATIO[-7/(3*x^2) + 7/(3*x)] + RATIO[241/(6*x^3) - 
              577/(9*x^2) + 661/(36*x)]) + RATIO[4993/(72*x^3) - 
            58153/(432*x^2) + 18739/(432*x)] + 
          Pi^2*RATIO[-2/3 + 121/(12*x^3) - 1867/(144*x^2) + 463/(144*x) - 
             (5*x)/6] + RATIO[-13/(6*x^2) + 13/(6*x)]*Zeta[3]) + 
        G[1, x]*(RATIO[9469/(72*x^2) - 9283/(108*x)] + 
          Pi^2*RATIO[3/4 - 241/(12*x^3) + 197/(9*x^2) - 371/(144*x)] + 
          I*Pi^3*RATIO[17/24 - 55/(12*x^3) + 761/(144*x^2) - 137/(144*x)] + 
          Pi^4*RATIO[-1/(8*x^2) + 1/(8*x)] + Log[mu2]^3*
           (RATIO[-7/12 - 2/(3*x)] + I*Pi*RATIO[-2/(3*x^2) + 2/(3*x)]) + 
          Log[mu2]*(RATIO[-2 + 373/(6*x^2) - 725/(18*x)] + 
            Pi^2*RATIO[15/8 - 11/x^3 + 313/(24*x^2) - 21/(8*x)] + 
            I*Pi^3*RATIO[7/(12*x^2) - 7/(12*x)] + 
            I*Pi*RATIO[-3 + 241/(6*x^3) - 379/(9*x^2) + 35/(18*x)]) + 
          Log[mu2]^2*(RATIO[-3/2 + 11/x^2 - 197/(24*x)] + 
            Pi^2*RATIO[x^(-2) - x^(-1)] + I*Pi*RATIO[-7/4 + 11/x^3 - 317/
                (24*x^2) + 53/(24*x)]) + I*Pi*RATIO[-2 + 4993/(72*x^3) - 
             31297/(432*x^2) + 1339/(432*x)] + 
          (I*Pi*RATIO[-2/(3*x^2) + 2/(3*x)] + RATIO[7/6 - 13/(2*x^2) + 
              35/(6*x)])*Zeta[3])) + 
      G[0, x]*(RATIO[16967/216 - 17831/(108*x)] + 
        I*Pi*RATIO[107/8 + 3991/(108*(-1 + x)) - 143/(9*x)] + 
        Log[mu2]^2*(RATIO[49/8 - 41/(4*x)] + 
          I*Pi*RATIO[1 + 33/(8*(-1 + x)) + 3/(4*x)] + 
          Pi^2*RATIO[1/4 + (-1 + x)^(-1) - x/4]) + 
        Pi^4*RATIO[-37/240 + 1/(80*(-1 + x)) + (37*x)/240] + 
        I*Pi^3*RATIO[7/4 + 83/(144*(-1 + x)) - 47/(24*x) + (5*x)/6] + 
        Log[mu2]^3*(RATIO[-1/12 + 4/(3*x)] + I*Pi*RATIO[-2/(3*(-1 + x))]) + 
        Pi^2*RATIO[-775/108 - 2143/(432*(-1 + x)) + 131/(18*x) + 
           (4777*x)/432] + (I*Pi*RATIO[8 - 20/(3*(-1 + x)) - 8*x] + 
          RATIO[-37/6 + 1/(6*(-1 + x)) + 25/(3*x) - (13*x)/6])*Zeta[3] + 
        Log[mu2]*(RATIO[677/18 - 686/(9*x)] + 
          I*Pi*RATIO[9/2 + 829/(36*(-1 + x)) - 13/(6*x)] + 
          I*Pi^3*RATIO[5/12 + 7/(12*(-1 + x)) - (5*x)/12] + 
          Pi^2*RATIO[-163/36 - 185/(72*(-1 + x)) + 9/(4*x) + (287*x)/72] + 
          RATIO[5 + 5/(-1 + x) - 5*x]*Zeta[3])) + 
      G[1, x]*(Log[mu2]^3*(I*Pi*RATIO[1/(3*x^2) - 1/(3*x)] + 
          RATIO[1/12 + 3/(2*x)]) + I*Pi*RATIO[-107/8 - 67/(4*x^3) + 
           223/(8*x^2) + 125/(8*x)] + RATIO[-16967/216 - 143/(4*x^2) + 
          19357/(216*x)] + I*Pi^3*RATIO[41/24 - 5/(8*(-1 + x)) + 5/(3*x^3) - 
           1/(16*x^2) - 89/(48*x) - (35*x)/24] + Log[mu2]^2*
         (I*Pi*RATIO[-1 - 4/x^3 + 67/(8*x^2) - 19/(8*x)] + 
          RATIO[-49/8 - 4/x^2 + 287/(24*x)] + 
          Pi^2*RATIO[5/8 - 1/(8*x^2) + 1/(8*x) - (5*x)/8]) + 
        Pi^4*RATIO[-3/16 + 59/(360*(-1 + x)) - 69/(80*x^2) + 69/(80*x) + 
           (3*x)/16] + Pi^2*RATIO[139/108 + 11/(2*x^3) - 155/(24*x^2) - 
           373/(48*x) + (3107*x)/432] + 
        (I*Pi*RATIO[4 + 17/(2*(-1 + x)) - 31/(6*x^2) + 31/(6*x) - 4*x] + 
          RATIO[71/6 + 15/(4*(-1 + x)) - 21/(2*x^2) - 43/(2*x) + (21*x)/2])*
         Zeta[3] + Log[mu2]*(I*Pi*RATIO[-9/2 - 11/x^3 + 95/(4*x^2) - 
             15/(4*x)] + RATIO[-677/18 - 19/x^2 + 895/(18*x)] + 
          I*Pi^3*RATIO[13/12 + 1/(4*(-1 + x)) + 25/(12*x^2) - 25/(12*x) - 
             (13*x)/12] + Pi^2*RATIO[5/18 + 4/x^3 - 47/(8*x^2) - 55/(24*x) + 
             (175*x)/72] + RATIO[-5/2 - 3/(2*(-1 + x)) - 12/x^2 + 12/x + 
             (5*x)/2]*Zeta[3])) + RATIO[-1 - (-1 + x)^(-1) + x]*Zeta[5] + 
      (Log[mu2]^4*RATIO[-11/48 + 11/(24*x)] + RATIO[-909/32 + 909/(16*x)] + 
        I*Pi*RATIO[-167/8 - 271/(2*x^2) + 2187/(16*x)] + 
        G[1, 1, 1, 1, 1, x]*RATIO[45 - 45*x] + G[1, 0, 0, 1, 1, x]*
         RATIO[33 - 7/(-1 + x) - 33*x] + G[0, 0, 1, 1, 1, x]*
         RATIO[49/2 + 28/(-1 + x) - (49*x)/2] + G[1, 1, 0, 0, 0, x]*
         RATIO[21/2 - (21*x)/2] + G[0, 1, 0, 1, 1, x]*
         RATIO[21/2 + 21/(-1 + x) - (21*x)/2] + G[0, 1, 1, 0, 0, x]*
         RATIO[9 - 5/(2*(-1 + x)) - 9*x] + G[1, 0, 1, 0, 0, x]*
         RATIO[6 - 1/(2*(-1 + x)) - 6*x] + G[0, 0, 0, 0, 0, x]*
         RATIO[6 + 6/(-1 + x) - 6*x] + G[0, 0, 1, 0, 1, x]*
         RATIO[9/2 - 3/(-1 + x) - (9*x)/2] + G[0, 0, 1, 1, 0, x]*
         RATIO[9/2 - 3/(-1 + x) - (9*x)/2] + 
        I*Pi^3*RATIO[-211/48 - 5/(16*(-1 + x)) + 5/x^2 - 15/(4*x) - 
           (31*x)/8] + G[0, 1, 0, 0, 1, x]*RATIO[3 - 3/(-1 + x) - 3*x] + 
        G[0, 1, 0, 1, 0, x]*RATIO[3 - 3/(-1 + x) - 3*x] + 
        G[1, 0, 0, 0, 1, x]*RATIO[3 + 2/(-1 + x) - 3*x] + 
        G[1, 0, 0, 1, 0, x]*RATIO[3 + 2/(-1 + x) - 3*x] + 
        G[0, 1, 1, 0, 1, x]*RATIO[3/2 - (3*x)/2] + G[0, 1, 1, 1, 0, x]*
         RATIO[3/2 - (3*x)/2] + G[1, 1, 1, 0, 0, x]*RATIO[1 - x] + 
        Pi^4*RATIO[3251/2880 - 263/(360*(-1 + x)) - 3/(32*x) - 
           (943*x)/1440] + I*Pi^5*RATIO[3/5 - 3/(16*(-1 + x)) - (3*x)/5] + 
        Log[mu2]^3*(I*Pi*RATIO[-1/3] + RATIO[-37/24 + 37/(12*x)] + 
          Pi^2*RATIO[1/6 - x/6]) + G[1, 1, 0, 0, 1, x]*RATIO[-1/2 + x/2] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-1/2 + x/2] + G[0, 0, 0, 0, 1, x]*
         RATIO[-10/(-1 + x)] + G[0, 0, 0, 1, 0, x]*RATIO[-10/(-1 + x)] + 
        G[1, 0, 1, 0, 1, x]*RATIO[-1 + x] + G[1, 0, 1, 1, 0, x]*
         RATIO[-1 + x] + G[1, 0, 1, x]*
         (I*Pi*RATIO[2 - (-1 + x)^(-1) + 24/x^3 - 38/x^2 - 1/(2*x) - 6*x] + 
          RATIO[-89/4 + 13/x - (3*x)/4] + Log[mu2]^2*RATIO[-1/2 + x/2] + 
          Pi^2*RATIO[-5/6 + 1/(2*(-1 + x)) + (5*x)/6] + 
          Log[mu2]*(I*Pi*RATIO[10 - 10*x] + RATIO[-35/4 + 4/x + (5*x)/4])) + 
        G[1, 1, 1, 0, x]*(RATIO[71/4 + x^(-2) - 21/(2*x) - (19*x)/4] + 
          Log[mu2]*RATIO[4 - 4*x] + I*Pi*RATIO[-2 + 2*x]) + 
        G[1, 0, 0, 1, x]*(I*Pi*RATIO[34 - 5/(-1 + x) - 34*x] + 
          RATIO[63/4 - (-1 + x)^(-1) - 9/x - (13*x)/4] + 
          Log[mu2]*RATIO[-2 + 2*x]) + G[1, 0, 1, 0, x]*
         (RATIO[63/4 - (-1 + x)^(-1) - 9/x - (13*x)/4] + 
          I*Pi*RATIO[3 - 1/(2*(-1 + x)) - 3*x] + Log[mu2]*RATIO[-2 + 2*x]) + 
        G[0, 1, 0, 1, x]*(I*Pi*RATIO[11 + 18/(-1 + x) - 11*x] + 
          RATIO[39/4 + 3/(-1 + x) + 4/x + (3*x)/4] + 
          Log[mu2]*RATIO[-5/2 + (5*x)/2]) + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[8 - 5/(2*(-1 + x)) - 8*x] + RATIO[39/4 + 3/(-1 + x) + 
            4/x + (3*x)/4] + Log[mu2]*RATIO[-5/2 + (5*x)/2]) + 
        G[0, 1, 1, x]*(I*Pi*RATIO[31/2 + 3/(-1 + x) + 24/x^3 - 40/x^2 + 
             3/(2*x) - 2*x] + Log[mu2]^2*RATIO[-3/4 + (3*x)/4] + 
          Log[mu2]*(I*Pi*RATIO[10 - 10*x] + RATIO[-1/2 - 24/x^3 + 36/x^2 - 
              x^(-1) + x]) + RATIO[21/8 - 42/x^3 + 63/x^2 + 53/(4*x) + 
            (9*x)/8] + Pi^2*RATIO[-91/24 - 13/(6*(-1 + x)) + (91*x)/24]) + 
        G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[3 - 3/(2*(-1 + x)) - 3*x] + 
          RATIO[-131/4 + 25/(4*(-1 + x)) + 7/(2*x) - (9*x)/4] + 
          I*Pi*RATIO[-4 + 1/(2*(-1 + x)) + 4*x]) + G[1, 1, 0, x]*
         (Pi^2*RATIO[3 - 3*x] + RATIO[-89/4 + 13/x - (3*x)/4] + 
          Log[mu2]^2*RATIO[-1/2 + x/2] + Log[mu2]*
           (RATIO[-35/4 + 4/x + (5*x)/4] + I*Pi*RATIO[-4 + 4*x]) + 
          I*Pi*RATIO[9/2 - 7/(2*(-1 + x)) + x^(-2) + 6/x + (13*x)/2]) + 
        G[1, 1, 1, 0, 1, x]*RATIO[-7 + 7*x] + G[1, 1, 1, 1, 0, x]*
         RATIO[-7 + 7*x] + Pi^2*RATIO[-1579/96 + 33/x^2 - 1397/(48*x) + 
           (267*x)/32] + G[0, 0, 0, x]*(RATIO[187/8 + 147/(8*(-1 + x)) - 
            10/x - (147*x)/8] + Pi^2*RATIO[1/24 + 43/(24*(-1 + x)) - x/24] + 
          Log[mu2]^2*RATIO[-11/4 - 11/(4*(-1 + x)) + (11*x)/4] + 
          Log[mu2]*(RATIO[2 + 3/(2*(-1 + x)) - x^(-1) - (3*x)/2] + 
            I*Pi*RATIO[-4 + 5/(2*(-1 + x)) + 4*x]) + 
          I*Pi*RATIO[9/2 - 7/(2*x) + (17*x)/2]) + G[0, 1, 0, x]*
         (I*Pi*RATIO[-8 - (-1 + x)^(-1) + 9/(2*x) - (19*x)/2] + 
          Log[mu2]^2*RATIO[7/4 - (7*x)/4] + Log[mu2]*
           (I*Pi*RATIO[4 - 3/(2*(-1 + x)) - 4*x] + RATIO[-29/4 - 2/(-1 + x) - 
              3/x + x/4]) + Pi^2*RATIO[-19/8 + 11/(4*(-1 + x)) + (19*x)/8] + 
          RATIO[-295/8 - 31/(4*(-1 + x)) - 7/(4*x) + (69*x)/8]) + 
        G[0, 1, 0, 0, x]*(RATIO[-21/2 - 2/(-1 + x) + 7/(2*x) - (21*x)/2] + 
          Log[mu2]*RATIO[3 - 3/(2*(-1 + x)) - 3*x] + 
          I*Pi*RATIO[-9 + 1/(2*(-1 + x)) + 9*x]) + G[0, 0, 1, 0, x]*
         (RATIO[19/2 + 17/(2*(-1 + x)) + 7/(2*x)] + 
          Log[mu2]*RATIO[-5/2 + 4/(-1 + x) + (5*x)/2] + 
          I*Pi*RATIO[-9 + 2/(-1 + x) + 9*x]) + G[1, 0, 0, 0, 0, x]*
         RATIO[-10 + 10*x] + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[14 - 14*x] + 
          RATIO[25/4 + 48/x^3 - 76/x^2 - 3/(2*x) - (15*x)/4] + 
          I*Pi*RATIO[-10 + 10*x]) + G[1, 1, 1, x]*
         (RATIO[225/4 + 84/x^3 - 170/x^2 + 77/(2*x) - 9*x] + 
          Pi^2*RATIO[13/6 - (13*x)/6] + Log[mu2]^2*RATIO[-1/2 + x/2] + 
          I*Pi*RATIO[-5 - 24/x^3 + 47/x^2 - 23/x + 5*x] + 
          Log[mu2]*(RATIO[29/2 + 48/x^3 - 80/x^2 + 25/x - (5*x)/2] + 
            I*Pi*RATIO[-10 + 10*x])) + G[0, 0, 1, x]*
         (Pi^2*RATIO[53/24 + 26/(3*(-1 + x)) - (53*x)/24] + 
          Log[mu2]^2*RATIO[7/4 - (7*x)/4] + 
          I*Pi*RATIO[-25/2 - 3/(-1 + x) - 24/x^3 + 36/x^2 + 7/x + 3*x] + 
          RATIO[-295/8 - 31/(4*(-1 + x)) - 7/(4*x) + (69*x)/8] + 
          Log[mu2]*(RATIO[-29/4 - 2/(-1 + x) - 3/x + x/4] + 
            I*Pi*RATIO[-10 - 10/(-1 + x) + 10*x])) + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[10 - 10*x] + Log[mu2]*RATIO[4 + 4/(-1 + x) - 4*x] + 
          RATIO[-7 - 10/(-1 + x) - 6/x + 10*x]) + G[1, 1, 0, 0, x]*
         (I*Pi*RATIO[3 - 3*x] + Log[mu2]*RATIO[-7 + 7*x] + 
          RATIO[-9/2 - 7/(2*(-1 + x)) + 25/(2*x) + 10*x]) + 
        G[1, 0, 0, x]*(I*Pi*RATIO[-1 + 3/(-1 + x) - 17/(2*x) - (11*x)/2] + 
          Log[mu2]*(RATIO[16 - 9/(4*(-1 + x)) - 3/x] + 
            I*Pi*RATIO[4 - (-1 + x)^(-1) - 4*x]) + Log[mu2]^2*
           RATIO[3/2 + 1/(4*(-1 + x)) - (3*x)/2] + 
          Pi^2*RATIO[-13/6 - 5/(24*(-1 + x)) + (13*x)/6] + 
          RATIO[36 - 47/(8*(-1 + x)) - 7/(4*x) + (21*x)/2]) + 
        G[0, 0, 1, 1, x]*(I*Pi*RATIO[18 + 11/(-1 + x) - 18*x] + 
          RATIO[-59/4 - 19/(2*(-1 + x)) - 24/x^3 + 36/x^2 + 13/(2*x) + 
            (11*x)/4] + Log[mu2]*RATIO[-11 - 14/(-1 + x) + 11*x]) + 
        G[0, 0, 1, 0, 0, x]*RATIO[-11 + (-1 + x)^(-1) + 11*x] + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[25 - 25*x] + 
          RATIO[-149/4 - 72/x^3 + 126/x^2 - 75/(2*x) + (49*x)/4] + 
          Log[mu2]*RATIO[-13 + 13*x]) + G[0, 1, 0, 0, 0, x]*
         RATIO[-15 + 5/(-1 + x) + 15*x] + G[0, 0, 0, 1, 1, x]*
         RATIO[-33/2 - 13/(-1 + x) + (33*x)/2] + G[0, 0, 0, 1, x]*
         (RATIO[19/2 + 17/(2*(-1 + x)) + 7/(2*x)] + 
          Log[mu2]*RATIO[-5/2 + 4/(-1 + x) + (5*x)/2] + 
          I*Pi*RATIO[-19 - 19/(-1 + x) + 19*x]) + G[0, 1, 1, 1, 1, x]*
         RATIO[-51/2 + (51*x)/2] + G[1, 1, 0, 1, x]*
         (RATIO[71/4 + x^(-2) - 21/(2*x) - (19*x)/4] + 
          Log[mu2]*RATIO[4 - 4*x] + I*Pi*RATIO[-26 + 26*x]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[-59/2 + (59*x)/2] + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[13 - 13*x] + RATIO[-5 + 24/x^3 - 38/x^2 + 9/(2*x) - 
            4*x] + I*Pi*RATIO[-33 + 33*x]) + G[1, 0, 1, 1, 1, x]*
         RATIO[-45 + 45*x] + (I*Pi*RATIO[-47/6 + 1/(2*(-1 + x)) + 3/x - 
             (33*x)/2] + RATIO[-37/24 + 15/(8*(-1 + x)) + 41/(6*x) - 
            (15*x)/8] + Pi^2*RATIO[-47/24 + 49/(8*(-1 + x)) + (47*x)/24])*
         Zeta[3] + G[0, 1, x]*(RATIO[613/16 + 41/(8*x) - (267*x)/16] + 
          Pi^2*RATIO[-169/48 - 13/(12*(-1 + x)) + 12/x^3 - 50/(3*x^2) - 
             5/(2*x) - (13*x)/48] + Log[mu2]^3*RATIO[-1/3 + x/3] + 
          Log[mu2]^2*RATIO[3/8 + x^(-1) + (3*x)/8] + 
          I*Pi^3*RATIO[-7/6 + 9/(4*(-1 + x)) + (7*x)/6] + 
          Log[mu2]*(RATIO[19/2 + 3/(2*x) - 2*x] + 
            Pi^2*RATIO[-5/6 + (-1 + x)^(-1) + (5*x)/6] + 
            I*Pi*RATIO[-7 - 2/(-1 + x) - 24/x^3 + 36/x^2 - 2/x + 2*x]) + 
          I*Pi*RATIO[-99/4 - 31/(4*(-1 + x)) - 42/x^3 + 63/x^2 + 13/x + 
             (31*x)/4] + RATIO[71/3 - 39/(2*(-1 + x)) - (71*x)/3]*Zeta[3]) + 
        G[1, 0, x]*(RATIO[613/16 + 41/(8*x) - (267*x)/16] + 
          Log[mu2]^3*RATIO[-1/3 + x/3] + I*Pi^3*RATIO[-2/3 + 1/(8*(-1 + x)) + 
             (2*x)/3] + Log[mu2]^2*(RATIO[3/8 + x^(-1) + (3*x)/8] + 
            I*Pi*RATIO[1/(4*(-1 + x))]) + Log[mu2]*
           (RATIO[19/2 + 3/(2*x) - 2*x] + Pi^2*RATIO[-1/3 + x/3] + 
            I*Pi*RATIO[8 - 9/(4*(-1 + x)) + 3/x + 2*x]) + 
          Pi^2*RATIO[-671/48 + 19/(12*(-1 + x)) - 1/(3*x^2) + 19/(6*x) + 
             (109*x)/48] + I*Pi*RATIO[93/4 - 47/(8*(-1 + x)) + 51/(4*x) + 
             (31*x)/4] + RATIO[7/6 + 3/(-1 + x) - (7*x)/6]*Zeta[3]) + 
        Log[mu2]^2*(I*Pi*RATIO[-25/8 - 12/x^2 + 25/(2*x)] + 
          RATIO[-15/2 + 15/x] + Pi^2*RATIO[5/12 - 17/(24*x) - (3*x)/16] + 
          I*Pi^3*RATIO[-1/(24*(-1 + x))] + RATIO[1/4 + 1/(4*(-1 + x)) - x/4]*
           Zeta[3]) + Log[mu2]*(RATIO[-167/8 + 167/(4*x)] + 
          I*Pi*RATIO[-13 - 66/x^2 + 273/(4*x)] + 
          I*Pi^3*RATIO[-9/4 + 1/(24*(-1 + x)) + 1/(2*x) - x] + 
          Pi^4*RATIO[5/8 + 1/(12*(-1 + x)) - (5*x)/8] + 
          Pi^2*RATIO[-113/48 + 12/x^2 - 283/(24*x) + x] + 
          (I*Pi*RATIO[14 - 8/(-1 + x) - 14*x] + RATIO[-11/12 - 
              1/(4*(-1 + x)) + 4/(3*x) + x/4])*Zeta[3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-89/4 + 69/(8*(-1 + x)) + 7/(4*x) - 
             (31*x)/4] + I*Pi^3*RATIO[5/3 + 3/(8*(-1 + x)) - (5*x)/3] + 
          Pi^2*RATIO[31/48 - 137/(48*(-1 + x)) - 3/x - (25*x)/48] + 
          Log[mu2]^3*RATIO[1/3 + 1/(3*(-1 + x)) - x/3] + 
          Log[mu2]^2*(RATIO[-11/8 + 3/(8*(-1 + x)) + 7/(2*x) - (3*x)/8] + 
            I*Pi*RATIO[-7/(4*(-1 + x))]) + Log[mu2]*
           (I*Pi*RATIO[-8 + 1/(4*(-1 + x)) + 3/x - 2*x] + 
            Pi^2*RATIO[19/12 + 1/(12*(-1 + x)) - (19*x)/12] + 
            RATIO[-35/4 - 2/(-1 + x) + 27/(2*x) + 2*x]) + 
          RATIO[-389/16 - 267/(16*(-1 + x)) + 61/(4*x) + (267*x)/16] + 
          RATIO[-29/3 - 29/(3*(-1 + x)) + (29*x)/3]*Zeta[3]) + 
        G[1, 1, x]*(I*Pi*RATIO[95/4 + 42/x^3 - 83/x^2 + 18/x - (31*x)/4] + 
          Log[mu2]^2*RATIO[5/8 - 12/x^3 + 18/x^2 - 7/x - (3*x)/8] + 
          Log[mu2]^3*RATIO[1/3 - x/3] + I*Pi^3*RATIO[1/6 - x/6] + 
          Log[mu2]*(I*Pi*RATIO[7 + 24/x^3 - 44/x^2 + 15/x - 2*x] + 
            Pi^2*RATIO[13/12 - (13*x)/12] + RATIO[-41/4 - 42/x^3 + 87/x^2 - 
              67/(2*x) + 2*x]) + Pi^2*RATIO[-143/16 - 11/x^3 + 101/(6*x^2) + 
             13/(6*x) + (103*x)/48] + RATIO[-837/16 - 139/(2*x^3) + 
            681/(4*x^2) - 433/(8*x) + (267*x)/16] + RATIO[-44/3 + (44*x)/3]*
           Zeta[3]) + G[0, x]*(RATIO[315/16 - 315/(8*x)] + 
          I*Pi*RATIO[107/4 - 267/(16*(-1 + x)) - 41/(8*x)] + 
          Pi^2*RATIO[577/48 + 53/(16*(-1 + x)) + 7/(3*x) - (11*x)/4] + 
          Pi^4*RATIO[-4/45 + 11/(720*(-1 + x)) + (4*x)/45] + 
          Log[mu2]^2*(RATIO[33/8 - 33/(4*x)] + 
            I*Pi*RATIO[7/4 + 3/(8*(-1 + x)) - x^(-1)] + 
            Pi^2*RATIO[-1/2 - 1/(8*(-1 + x)) + x/2]) + 
          Log[mu2]^3*(RATIO[11/12 - 11/(6*x)] + I*Pi*RATIO[1/(3*(-1 + x))]) + 
          I*Pi^3*RATIO[7/8 + 19/(16*(-1 + x)) - 1/(6*x) + (25*x)/12] + 
          (RATIO[179/12 + 69/(4*(-1 + x)) + 14/(3*x) - (69*x)/4] + 
            I*Pi*RATIO[-5 + 5/(6*(-1 + x)) + 5*x])*Zeta[3] + 
          Log[mu2]*(RATIO[51/4 - 51/(2*x)] + I*Pi*RATIO[9 - 2/(-1 + x) - 3/
                (2*x)] + Pi^2*RATIO[2 + 19/(24*(-1 + x)) + 31/(12*x) - (7*x)/
                24] + I*Pi^3*RATIO[-2/3 + 1/(3*(-1 + x)) + (2*x)/3] + 
            RATIO[11/2 + 11/(2*(-1 + x)) - (11*x)/2]*Zeta[3])) + 
        G[1, x]*(Log[mu2]^3*RATIO[-1/3] + I*Pi*RATIO[-99/4 - 139/(2*x^3) + 
             417/(4*x^2) + 59/(4*x)] + RATIO[-315/16 - 271/(2*x^2) + 
            2149/(16*x)] + Pi^2*RATIO[347/24 + 21/x^3 - 143/(6*x^2) - 
             43/(4*x) - (19*x)/16] + I*Pi^3*RATIO[1/6 + 5/(12*(-1 + x)) + 
             5/x^3 - 19/(3*x^2) - 7/(2*x) - (7*x)/12] + 
          Log[mu2]^2*(I*Pi*RATIO[-12/x^3 + 18/x^2 - 6/x] + 
            RATIO[-21/8 - 12/x^2 + 23/(2*x)] + Pi^2*RATIO[-1/8 + x/8]) + 
          Pi^4*RATIO[-611/720 + 1/(24*(-1 + x)) + (611*x)/720] + 
          (RATIO[199/6 - 5/(2*(-1 + x)) + 4/x^2 - 7/x + (29*x)/2] + 
            I*Pi*RATIO[-16 - 4/(-1 + x) + 16*x])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-6 - 42/x^3 + 63/x^2 - 9/x] + 
            RATIO[-43/4 - 66/x^2 + 255/(4*x)] + I*Pi^3*RATIO[2/3 - (2*x)/3] + 
            Pi^2*RATIO[19/8 + 12/x^3 - 46/(3*x^2) + 3/(2*x) - (11*x)/24] + 
            RATIO[-6 + 6*x]*Zeta[3])) + 
        RATIO[-39/2 - 39/(2*(-1 + x)) + (39*x)/2]*Zeta[5])/Nc^2) + 
    Nfv*(Nc*(I*Pi*RATIO[1583/(18*x^2) - 1583/(36*x)] + G[0, 1, 0, 0, 0, x]*
         RATIO[32 - 12/(-1 + x) - 32*x] + G[0, 0, 1, 0, 0, x]*
         RATIO[20 - 20*x] + G[1, 0, 0, 0, 0, x]*
         RATIO[16 + 4/(-1 + x) - 16*x] + G[1, 1, 1, 0, 0, x]*
         RATIO[12 - 12*x] + G[1, 1, 0, 1, x]*RATIO[40/3 - 4/x^3 + 
           26/(3*x^2) - 32/(3*x) - (22*x)/3] + G[1, 1, 1, 0, x]*
         (I*Pi*RATIO[12 - 12*x] + RATIO[40/3 - 4/x^3 + 26/(3*x^2) - 
            32/(3*x) - (22*x)/3]) + G[0, 1, 0, 1, x]*
         RATIO[31/6 - (-1 + x)^(-1) + 4/(3*x^2) - 22/(3*x) - (17*x)/3] + 
        G[1, 0, 0, 1, x]*RATIO[8/3 + 1/(3*(-1 + x)) - 5/x^3 + 49/(6*x^2) - 
           41/(3*x) - (14*x)/3] + G[1, 1, 1, x]*
         (RATIO[30 - 16/x^3 + 24/x^2 - 12/x - 26*x] + 
          Log[mu2]*RATIO[20 - 8/x^3 + 12/x^2 - 12/x - 12*x] + 
          I*Pi*RATIO[10/3 + 8/(3*x^2) - 14/(3*x) - (4*x)/3]) + 
        G[1, 0, 1, 1, x]*RATIO[29/6 + 3/x^3 - 47/(6*x^2) + 37/(3*x) - x/3] + 
        I*Pi^5*RATIO[-17/90 + (17*x)/90] + 
        Pi^4*RATIO[-1591/2160 - 157/(540*(-1 + x)) + 47/(120*x) + 
           (157*x)/540] + G[0, 0, 0, x]*(RATIO[164/9 + 391/(18*(-1 + x)) + 
            7/x - (391*x)/18] + Log[mu2]*(RATIO[62/3 + 32/(3*(-1 + x)) - 
              20/x - (32*x)/3] + I*Pi*RATIO[8 - 8*x]) + 
          I*Pi*RATIO[-35/6 - 19/(3*(-1 + x)) + 7/x - (8*x)/3] + 
          Pi^2*RATIO[-2/3 - 20/(3*(-1 + x)) + (2*x)/3]) + 
        I*Pi^3*RATIO[61/72 + 491/(216*(-1 + x)) - 140/(27*x^2) + 193/(54*x) + 
           (59*x)/72] + G[0, 0, 1, 1, 1, x]*RATIO[-16/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*RATIO[-12/(-1 + x)] + G[0, 1, 0, 1, 1, x]*
         RATIO[-12/(-1 + x)] + G[0, 0, 0, 1, x]*
         (RATIO[29/6 - 8/(3*(-1 + x)) - 7/x - (19*x)/3] + 
          Log[mu2]*RATIO[-8/(-1 + x)]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[20 - 20*x] + RATIO[29/6 - 8/(3*(-1 + x)) - 7/x - 
            (19*x)/3] + Log[mu2]*RATIO[-8/(-1 + x)]) + G[1, 0, 0, 0, 1, x]*
         RATIO[-4/(-1 + x)] + G[1, 0, 0, 1, 0, x]*RATIO[-4/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[4/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
         RATIO[8/(-1 + x)] + G[0, 0, 1, 1, 0, x]*RATIO[8/(-1 + x)] + 
        G[0, 0, 1, 1, x]*(RATIO[7/6 + 8/(3*(-1 + x)) - x^(-1) + x/3] + 
          Log[mu2]*RATIO[8/(-1 + x)]) + G[0, 1, 0, 0, 1, x]*
         RATIO[12/(-1 + x)] + G[0, 1, 0, 1, 0, x]*RATIO[12/(-1 + x)] + 
        G[0, 0, 0, 0, 1, x]*RATIO[20/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[20/(-1 + x)] + G[0, 1, 1, x]*(Log[mu2]*RATIO[-4 - 4/x] + 
          I*Pi*RATIO[-5/6 - (-1 + x)^(-1) + 4/(3*x^2) + 2/(3*x) + x/3] + 
          Pi^2*RATIO[-2/(-1 + x)] + RATIO[-59/6 - 6/x^3 + 12/x^2 - 95/(6*x) + 
            x]) + Log[mu2]^2*(I*Pi*RATIO[6/x^2 - 3/x] + 
          Pi^2*RATIO[-5/2 + x^(-1) + (3*x)/2]) + G[0, 1, 1, 1, x]*
         RATIO[-2 + 12/x + 6*x] + G[1, 0, 1, 0, 0, x]*RATIO[-8 + 8*x] + 
        G[1, 0, 1, 0, x]*(RATIO[8/3 + 1/(3*(-1 + x)) - 5/x^3 + 49/(6*x^2) - 
            41/(3*x) - (14*x)/3] + I*Pi*RATIO[-8 + 8*x]) + 
        G[0, 1, 0, 0, x]*(I*Pi*RATIO[24 - 24*x] + 
          RATIO[25/6 + 7/(-1 + x) - 8/(3*x^2) - 13/(3*x) + (10*x)/3] + 
          Log[mu2]*RATIO[-8 + 8*x]) + G[1, 0, 0, 0, x]*(I*Pi*RATIO[8 - 8*x] + 
          RATIO[43/3 + 34/(3*(-1 + x)) - 4/x^2 - 3/x + (23*x)/3] + 
          Log[mu2]*RATIO[-8 + 8*x]) + G[1, 0, 0, x]*
         (RATIO[-169/18 - 12/(-1 + x) + 59/(9*x^2) - 79/(18*x) - (59*x)/18] + 
          Pi^2*RATIO[8/3 + 4/(3*(-1 + x)) - (8*x)/3] + 
          I*Pi*RATIO[37/3 + 17/(3*(-1 + x)) - 5/x^3 + 41/(6*x^2) - 40/(3*x) + 
             (5*x)/3] + Log[mu2]*(RATIO[-14/3 - 6/(-1 + x) + 8/(3*x^2) + 
              10/(3*x) - (4*x)/3] + I*Pi*RATIO[-8 + 8*x])) + 
        G[0, 0, 1, x]*(I*Pi*RATIO[5/3 + 2/(3*(-1 + x)) - 2/x - (2*x)/3] + 
          Pi^2*RATIO[-6/(-1 + x)] + Log[mu2]*RATIO[-13/3 + 2/(3*(-1 + x)) + 
             6/x + (16*x)/3] + RATIO[101/36 + 59/(36*(-1 + x)) + 3/x^2 - 
            5/(6*x) + (373*x)/36]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[4/3 - 16/(3*(-1 + x)) - (4*x)/3] + 
          I*Pi*RATIO[5 + 20/(3*(-1 + x)) - 4/(3*x^2) - 17/(3*x) + 3*x] + 
          Log[mu2]*(RATIO[-13/3 + 2/(3*(-1 + x)) + 6/x + (16*x)/3] + 
            I*Pi*RATIO[-8 + 8*x]) + RATIO[101/36 + 59/(36*(-1 + x)) + 3/x^2 - 
            5/(6*x) + (373*x)/36]) + Pi^2*RATIO[-1487/216 - 9/x^2 - 
           115/(108*x) + (34*x)/3] + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[8 - 8*x] + RATIO[-79/6 - 6/(-1 + x) + 7/x^3 - 
            59/(6*x^2) + 46/(3*x) - (4*x)/3] + I*Pi*RATIO[-12 + 12*x]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[2/(3*(-1 + x))] + 
          I*Pi*RATIO[-25/6 + 1/(3*(-1 + x)) - 4/x^2 + 6/x + (5*x)/3] + 
          Log[mu2]*RATIO[-35/3 + 2/x^3 - 13/(3*x^2) + 22/(3*x) + (20*x)/3] + 
          RATIO[-623/36 + 7/x^3 - 167/(18*x^2) + 107/(18*x) + (527*x)/36]) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-23/2 - 6/(-1 + x) + 5/x^3 - 11/(2*x^2) + 
             12/x - 2*x] + Pi^2*RATIO[-10/3 + (10*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[8 - 8*x] + RATIO[-35/3 + 2/x^3 - 13/(3*x^2) + 
              22/(3*x) + (20*x)/3]) + RATIO[-623/36 + 7/x^3 - 167/(18*x^2) + 
            107/(18*x) + (527*x)/36]) + G[1, 1, 1, 1, x]*
         RATIO[-30 + 12/x^3 - 18/x^2 + 18/x + 18*x] + G[1, 1, 0, 0, 0, x]*
         RATIO[-20 + 20*x] + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[8 + 8/(-1 + x) - 8*x] + 
          RATIO[-94/3 - 43/(3*(-1 + x)) + 34/x + (43*x)/3] + 
          I*Pi*RATIO[-20 + 20*x]) + G[0, 1, 1, 0, 0, x]*RATIO[-24 + 24*x] + 
        G[0, 1, 1, 0, x]*(RATIO[31/6 - (-1 + x)^(-1) + 4/(3*x^2) - 22/(3*x) - 
            (17*x)/3] + I*Pi*RATIO[-24 + 24*x]) + G[0, 0, 0, 0, 0, x]*
         RATIO[-28 - 28/(-1 + x) + 28*x] + 
        (Pi^2*RATIO[10/3 + 28/(3*(-1 + x)) - (10*x)/3] + 
          I*Pi*RATIO[2/(3*(-1 + x)) - 52/(3*x^2) + 34/(3*x) + 5*x] + 
          RATIO[-689/36 - 491/(36*(-1 + x)) + 11/x + (491*x)/36])*Zeta[3] + 
        G[0, 0, x]*(I*Pi*RATIO[493/36 + 373/(36*(-1 + x)) + 3/x^2 - 
             31/(6*x) + (59*x)/36] + Pi^2*RATIO[-91/18 - 53/(36*(-1 + x)) + 
             31/(6*x) + (107*x)/36] + Log[mu2]^2*RATIO[-5 - 3/(-1 + x) + 
             4/x + 3*x] + I*Pi^3*RATIO[-10/3 + (10*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[19/3 + 16/(3*(-1 + x)) - 6/x + (2*x)/3] + 
            Pi^2*RATIO[-4/3 + 8/(3*(-1 + x)) + (4*x)/3] + 
            RATIO[-22/3 - 13/(-1 + x) - 34/(3*x) + 13*x]) + 
          RATIO[151/18 - 68/(3*(-1 + x)) - 559/(9*x) + (68*x)/3] + 
          RATIO[28 + 28/(-1 + x) - 28*x]*Zeta[3]) + 
        G[1, 1, x]*(I*Pi*RATIO[-191/36 - x^(-3) - 59/(18*x^2) + 161/(18*x) + 
             (59*x)/36] + I*Pi^3*RATIO[-2 + 2*x] + 
          Pi^2*RATIO[-34/9 + 3/x^3 - 91/(18*x^2) + 185/(36*x) + (97*x)/36] + 
          Log[mu2]^2*RATIO[-5 + 2/x^3 - 3/x^2 + 3/x + 3*x] + 
          Log[mu2]*(I*Pi*RATIO[-5/3 - 2/x^3 + 5/(3*x^2) + 4/(3*x) + (2*x)/
                3] + RATIO[-18 + 8/x^3 - 18/x^2 + 15/x + 13*x]) + 
          RATIO[-25 + 23/(2*x^3) - 141/(4*x^2) + 313/(12*x) + (68*x)/3] + 
          RATIO[12 - 12*x]*Zeta[3]) + Log[mu2]*
         (I*Pi*RATIO[118/(3*x^2) - 59/(3*x)] + 
          I*Pi^3*RATIO[1/2 + 10/(9*(-1 + x)) - 8/(9*x^2) - 1/(9*x) + x/3] + 
          Pi^4*RATIO[-28/45 + 17/(45*(-1 + x)) + (28*x)/45] + 
          Pi^2*RATIO[-67/9 - 3/x^2 + 43/(18*x) + (13*x)/2] + 
          (RATIO[-47/3 - 20/(3*(-1 + x)) + 18/x + (20*x)/3] + 
            I*Pi*RATIO[-8 + 8*x])*Zeta[3]) + G[1, 0, x]*
         (RATIO[299/36 - 64/(3*x^2) + 589/(18*x) - (68*x)/3] + 
          Log[mu2]^2*RATIO[5 - 2/x - 3*x] + 
          I*Pi*RATIO[-505/36 - 12/(-1 + x) + 7/x^3 - 157/(18*x^2) + 
             65/(9*x) - (59*x)/36] + I*Pi^3*RATIO[4/3 - (4*x)/3] + 
          Log[mu2]*(RATIO[38/3 - 6/x^2 + 17/(3*x) - 13*x] + 
            Pi^2*RATIO[4/3 - (4*x)/3] + I*Pi*RATIO[-19/3 - 6/(-1 + x) + 2/
                x^3 - 5/(3*x^2) + 20/(3*x) - (2*x)/3]) + 
          Pi^2*RATIO[5/36 + 53/(18*(-1 + x)) + 3/(2*x^3) - 109/(36*x^2) + 
             65/(18*x) + (103*x)/36] + RATIO[-16 - 4/(-1 + x) + 16*x]*
           Zeta[3]) + G[0, 1, x]*(RATIO[299/36 - 64/(3*x^2) + 589/(18*x) - 
            (68*x)/3] + I*Pi^3*RATIO[4 - 4*x] + Log[mu2]^2*
           RATIO[5 - 2/x - 3*x] + I*Pi*RATIO[203/36 + 59/(36*(-1 + x)) - 
             6/x^3 + 9/x^2 - 11/x - (59*x)/36] + Log[mu2]*
           (RATIO[38/3 - 6/x^2 + 17/(3*x) - 13*x] + 
            I*Pi*RATIO[5/3 + 2/(3*(-1 + x)) - 2/x - (2*x)/3] + 
            Pi^2*RATIO[4/(3*(-1 + x))]) + 
          Pi^2*RATIO[-131/36 + 7/(18*(-1 + x)) - 2/(9*x^2) + 41/(9*x) + 
             (125*x)/36] + RATIO[-24 + 4/(-1 + x) + 24*x]*Zeta[3]) + 
        G[1, x]*(RATIO[1583/36 + 1583/(18*x^2) - 1583/(12*x)] + 
          I*Pi*RATIO[107/36 + 23/(2*x^3) - 69/(4*x^2) - 7/(36*x)] + 
          Log[mu2]^2*(RATIO[3 + 6/x^2 - 9/x] + I*Pi*RATIO[2/x^3 - 3/x^2 + x^
                (-1)]) + Pi^2*RATIO[1031/216 - 15/(2*x^3) + 977/(108*x^2) - 
             299/(108*x) - (1427*x)/216] + 
          Pi^4*RATIO[49/90 + 17/(90*(-1 + x)) - (49*x)/90] + 
          I*Pi^3*RATIO[7/3 + 19/(18*(-1 + x)) - 7/(3*x^3) + 61/(18*x^2) - 
             119/(36*x) + x/6] + (RATIO[-5/6 - 19/(3*(-1 + x)) + 6/x - 
              (32*x)/3] + I*Pi*RATIO[-8 + 8*x])*Zeta[3] + 
          Log[mu2]*(RATIO[59/3 + 118/(3*x^2) - 59/x] + 
            I*Pi*RATIO[2/3 + 8/x^3 - 12/x^2 + 8/(3*x)] + 
            Pi^2*RATIO[83/18 - 3/x^3 + 85/(18*x^2) - 41/(9*x) - (28*x)/9] + 
            I*Pi^3*RATIO[-4/3 + (4*x)/3] + RATIO[8 - 8*x]*Zeta[3])) + 
        G[0, x]*(Log[mu2]^2*(I*Pi*RATIO[-3/(-1 + x) + 2/x] + 
            RATIO[-3 + 6/x]) + I*Pi*RATIO[-107/36 - 68/(3*(-1 + x)) - 
             64/(3*x^2) + 179/(18*x)] + RATIO[-1583/36 + 1583/(18*x)] + 
          Pi^2*RATIO[151/216 + 1381/(216*(-1 + x)) + 3/(2*x^2) - 175/(36*x) - 
             (1273*x)/216] + I*Pi^3*RATIO[-5/12 - 1/(36*(-1 + x)) + 
             8/(9*x^2) - 5/(9*x) - (2*x)/3] + 
          Pi^4*RATIO[7/18 - 4/(9*(-1 + x)) - (7*x)/18] + 
          (I*Pi*RATIO[20 - 20*x] + RATIO[52/3 + 7/(3*(-1 + x)) - 30/x - 
              (7*x)/3])*Zeta[3] + Log[mu2]*
           (I*Pi*RATIO[-2/3 - 13/(-1 + x) - 6/x^2 + 19/(3*x)] + 
            RATIO[-59/3 + 118/(3*x)] + Pi^2*RATIO[37/18 + 26/(9*(-1 + x)) - 
               13/(3*x) - (26*x)/9] + I*Pi^3*RATIO[4/3 - (4*x)/3] + 
            RATIO[-8 - 8/(-1 + x) + 8*x]*Zeta[3])) + 
        RATIO[24 + 24/(-1 + x) - 24*x]*Zeta[5]) + 
      (I*Pi*RATIO[-3166/(9*x^2) + 1583/(9*x)] + G[0, 0, 0, 0, 0, x]*
         RATIO[112 + 112/(-1 + x) - 112*x] + G[0, 1, 1, 0, 0, x]*
         RATIO[96 - 96*x] + G[1, 1, 0, 0, 0, x]*RATIO[80 - 80*x] + 
        G[1, 1, 1, 1, x]*RATIO[120 - 48/x^3 + 72/x^2 - 72/x - 72*x] + 
        Pi^2*RATIO[1487/54 + 36/x^2 + 115/(27*x) - (136*x)/3] + 
        G[1, 0, 1, 0, 0, x]*RATIO[32 - 32*x] + G[0, 1, 1, 1, x]*
         RATIO[8 - 48/x - 24*x] + Log[mu2]^2*(I*Pi*RATIO[-24/x^2 + 12/x] + 
          Pi^2*RATIO[10 - 4/x - 6*x]) + 
        I*Pi^3*RATIO[-61/18 - 491/(54*(-1 + x)) + 560/(27*x^2) - 386/(27*x) - 
           (59*x)/18] + Pi^4*RATIO[1591/540 + 157/(135*(-1 + x)) - 
           47/(30*x) - (157*x)/135] + I*Pi^5*RATIO[34/45 - (34*x)/45] + 
        G[0, 0, 0, 0, 1, x]*RATIO[-80/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[-80/(-1 + x)] + G[0, 1, 0, 0, 1, x]*RATIO[-48/(-1 + x)] + 
        G[0, 1, 0, 1, 0, x]*RATIO[-48/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
         RATIO[-32/(-1 + x)] + G[0, 0, 1, 1, 0, x]*RATIO[-32/(-1 + x)] + 
        G[0, 0, 1, 1, x]*(RATIO[-14/3 - 32/(3*(-1 + x)) + 4/x - (4*x)/3] + 
          Log[mu2]*RATIO[-32/(-1 + x)]) + G[1, 0, 0, 1, 1, x]*
         RATIO[-16/(-1 + x)] + G[1, 0, 1, x]*
         (RATIO[623/9 - 28/x^3 + 334/(9*x^2) - 214/(9*x) - (527*x)/9] + 
          Log[mu2]*RATIO[140/3 - 8/x^3 + 52/(3*x^2) - 88/(3*x) - (80*x)/3] + 
          I*Pi*RATIO[50/3 - 4/(3*(-1 + x)) + 16/x^2 - 24/x - (20*x)/3] + 
          Pi^2*RATIO[-8/(3*(-1 + x))]) + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[16 + 16/x] + RATIO[118/3 + 24/x^3 - 48/x^2 + 
            190/(3*x) - 4*x] + I*Pi*RATIO[10/3 + 4/(-1 + x) - 16/(3*x^2) - 
             8/(3*x) - (4*x)/3] + Pi^2*RATIO[8/(-1 + x)]) + 
        G[1, 0, 0, 0, 1, x]*RATIO[16/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         RATIO[16/(-1 + x)] + G[0, 0, 0, 1, 1, x]*RATIO[48/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[48/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[64/(-1 + x)] + G[1, 0, 1, 1, x]*RATIO[-58/3 - 12/x^3 + 
           94/(3*x^2) - 148/(3*x) + (4*x)/3] + G[0, 0, 1, x]*
         (RATIO[-101/9 - 59/(9*(-1 + x)) - 12/x^2 + 10/(3*x) - (373*x)/9] + 
          Log[mu2]*RATIO[52/3 - 8/(3*(-1 + x)) - 24/x - (64*x)/3] + 
          Pi^2*RATIO[24/(-1 + x)] + I*Pi*RATIO[-20/3 - 8/(3*(-1 + x)) + 8/x + 
             (8*x)/3]) + G[0, 1, 0, x]*(RATIO[-101/9 - 59/(9*(-1 + x)) - 
            12/x^2 + 10/(3*x) - (373*x)/9] + Log[mu2]*
           (I*Pi*RATIO[32 - 32*x] + RATIO[52/3 - 8/(3*(-1 + x)) - 24/x - 
              (64*x)/3]) + I*Pi*RATIO[-20 - 80/(3*(-1 + x)) + 16/(3*x^2) + 
             68/(3*x) - 12*x] + Pi^2*RATIO[-16/3 + 64/(3*(-1 + x)) + 
             (16*x)/3]) + G[1, 0, 0, x]*
         (I*Pi*RATIO[-148/3 - 68/(3*(-1 + x)) + 20/x^3 - 82/(3*x^2) + 
             160/(3*x) - (20*x)/3] + Log[mu2]*(I*Pi*RATIO[32 - 32*x] + 
            RATIO[56/3 + 24/(-1 + x) - 32/(3*x^2) - 40/(3*x) + (16*x)/3]) + 
          Pi^2*RATIO[-32/3 - 16/(3*(-1 + x)) + (32*x)/3] + 
          RATIO[338/9 + 48/(-1 + x) - 236/(9*x^2) + 158/(9*x) + (118*x)/9]) + 
        G[1, 0, 0, 1, x]*RATIO[-32/3 - 4/(3*(-1 + x)) + 20/x^3 - 98/(3*x^2) + 
           164/(3*x) + (56*x)/3] + G[1, 0, 1, 0, x]*(I*Pi*RATIO[32 - 32*x] + 
          RATIO[-32/3 - 4/(3*(-1 + x)) + 20/x^3 - 98/(3*x^2) + 164/(3*x) + 
            (56*x)/3]) + G[0, 1, 0, 1, x]*RATIO[-62/3 + 4/(-1 + x) - 
           16/(3*x^2) + 88/(3*x) + (68*x)/3] + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[96 - 96*x] + RATIO[-62/3 + 4/(-1 + x) - 16/(3*x^2) + 
            88/(3*x) + (68*x)/3]) + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[32/(-1 + x)] + RATIO[-58/3 + 32/(3*(-1 + x)) + 
            28/x + (76*x)/3]) + G[1, 1, 0, 1, x]*
         RATIO[-160/3 + 16/x^3 - 104/(3*x^2) + 128/(3*x) + (88*x)/3] + 
        G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[32 - 32*x] + 
          RATIO[-172/3 - 136/(3*(-1 + x)) + 16/x^2 + 12/x - (92*x)/3] + 
          I*Pi*RATIO[-32 + 32*x]) + G[1, 1, 0, 0, x]*(I*Pi*RATIO[48 - 48*x] + 
          RATIO[158/3 + 24/(-1 + x) - 28/x^3 + 118/(3*x^2) - 184/(3*x) + 
            (16*x)/3] + Log[mu2]*RATIO[-32 + 32*x]) + 
        G[1, 1, 0, x]*(RATIO[623/9 - 28/x^3 + 334/(9*x^2) - 214/(9*x) - 
            (527*x)/9] + Pi^2*RATIO[40/3 - (40*x)/3] + 
          I*Pi*RATIO[46 + 24/(-1 + x) - 20/x^3 + 22/x^2 - 48/x + 8*x] + 
          Log[mu2]*(RATIO[140/3 - 8/x^3 + 52/(3*x^2) - 88/(3*x) - (80*x)/3] + 
            I*Pi*RATIO[-32 + 32*x])) + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[80 - 80*x] + RATIO[376/3 + 172/(3*(-1 + x)) - 136/x - 
            (172*x)/3] + Log[mu2]*RATIO[-32 - 32/(-1 + x) + 32*x]) + 
        G[1, 1, 1, 0, 0, x]*RATIO[-48 + 48*x] + G[1, 1, 1, 0, x]*
         (RATIO[-160/3 + 16/x^3 - 104/(3*x^2) + 128/(3*x) + (88*x)/3] + 
          I*Pi*RATIO[-48 + 48*x]) + G[1, 0, 0, 0, 0, x]*
         RATIO[-64 - 16/(-1 + x) + 64*x] + G[0, 0, 1, 0, 0, x]*
         RATIO[-80 + 80*x] + G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[32/(-1 + x)] + 
          RATIO[-58/3 + 32/(3*(-1 + x)) + 28/x + (76*x)/3] + 
          I*Pi*RATIO[-80 + 80*x]) + G[0, 0, 0, x]*
         (Pi^2*RATIO[8/3 + 80/(3*(-1 + x)) - (8*x)/3] + 
          I*Pi*RATIO[70/3 + 76/(3*(-1 + x)) - 28/x + (32*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-32 + 32*x] + RATIO[-248/3 - 
              128/(3*(-1 + x)) + 80/x + (128*x)/3]) + 
          RATIO[-656/9 - 782/(9*(-1 + x)) - 28/x + (782*x)/9]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[32 - 32*x] + 
          RATIO[-50/3 - 28/(-1 + x) + 32/(3*x^2) + 52/(3*x) - (40*x)/3] + 
          I*Pi*RATIO[-96 + 96*x]) + G[1, 1, 1, x]*
         (I*Pi*RATIO[-40/3 - 32/(3*x^2) + 56/(3*x) + (16*x)/3] + 
          Log[mu2]*RATIO[-80 + 32/x^3 - 48/x^2 + 48/x + 48*x] + 
          RATIO[-120 + 64/x^3 - 96/x^2 + 48/x + 104*x]) + 
        G[0, 1, 0, 0, 0, x]*RATIO[-128 + 48/(-1 + x) + 128*x] + 
        (RATIO[689/9 + 491/(9*(-1 + x)) - 44/x - (491*x)/9] + 
          I*Pi*RATIO[-8/(3*(-1 + x)) + 208/(3*x^2) - 136/(3*x) - 20*x] + 
          Pi^2*RATIO[-40/3 - 112/(3*(-1 + x)) + (40*x)/3])*Zeta[3] + 
        G[0, 1, x]*(Pi^2*RATIO[131/9 - 14/(9*(-1 + x)) + 8/(9*x^2) - 
             164/(9*x) - (125*x)/9] + I*Pi*RATIO[-203/9 - 59/(9*(-1 + x)) + 
             24/x^3 - 36/x^2 + 44/x + (59*x)/9] + Log[mu2]^2*
           RATIO[-20 + 8/x + 12*x] + I*Pi^3*RATIO[-16 + 16*x] + 
          Log[mu2]*(Pi^2*RATIO[-16/(3*(-1 + x))] + 
            I*Pi*RATIO[-20/3 - 8/(3*(-1 + x)) + 8/x + (8*x)/3] + 
            RATIO[-152/3 + 24/x^2 - 68/(3*x) + 52*x]) + 
          RATIO[-299/9 + 256/(3*x^2) - 1178/(9*x) + (272*x)/3] + 
          RATIO[96 - 16/(-1 + x) - 96*x]*Zeta[3]) + 
        G[1, 0, x]*(Pi^2*RATIO[-5/9 - 106/(9*(-1 + x)) - 6/x^3 + 
             109/(9*x^2) - 130/(9*x) - (103*x)/9] + 
          I*Pi^3*RATIO[-16/3 + (16*x)/3] + I*Pi*RATIO[505/9 + 48/(-1 + x) - 
             28/x^3 + 314/(9*x^2) - 260/(9*x) + (59*x)/9] + 
          Log[mu2]^2*RATIO[-20 + 8/x + 12*x] + Log[mu2]*
           (I*Pi*RATIO[76/3 + 24/(-1 + x) - 8/x^3 + 20/(3*x^2) - 80/(3*x) + 
               (8*x)/3] + Pi^2*RATIO[-16/3 + (16*x)/3] + 
            RATIO[-152/3 + 24/x^2 - 68/(3*x) + 52*x]) + 
          RATIO[-299/9 + 256/(3*x^2) - 1178/(9*x) + (272*x)/3] + 
          RATIO[64 + 16/(-1 + x) - 64*x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-472/(3*x^2) + 236/(3*x)] + 
          Pi^2*RATIO[268/9 + 12/x^2 - 86/(9*x) - 26*x] + 
          Pi^4*RATIO[112/45 - 68/(45*(-1 + x)) - (112*x)/45] + 
          I*Pi^3*RATIO[-2 - 40/(9*(-1 + x)) + 32/(9*x^2) + 4/(9*x) - 
             (4*x)/3] + (I*Pi*RATIO[32 - 32*x] + 
            RATIO[188/3 + 80/(3*(-1 + x)) - 72/x - (80*x)/3])*Zeta[3]) + 
        G[1, 1, x]*(RATIO[100 - 46/x^3 + 141/x^2 - 313/(3*x) - (272*x)/3] + 
          Log[mu2]^2*RATIO[20 - 8/x^3 + 12/x^2 - 12/x - 12*x] + 
          Pi^2*RATIO[136/9 - 12/x^3 + 182/(9*x^2) - 185/(9*x) - (97*x)/9] + 
          I*Pi^3*RATIO[8 - 8*x] + I*Pi*RATIO[191/9 + 4/x^3 + 118/(9*x^2) - 
             322/(9*x) - (59*x)/9] + Log[mu2]*
           (RATIO[72 - 32/x^3 + 72/x^2 - 60/x - 52*x] + 
            I*Pi*RATIO[20/3 + 8/x^3 - 20/(3*x^2) - 16/(3*x) - (8*x)/3]) + 
          RATIO[-48 + 48*x]*Zeta[3]) + G[0, 0, x]*
         (RATIO[-302/9 + 272/(3*(-1 + x)) + 2236/(9*x) - (272*x)/3] + 
          I*Pi^3*RATIO[40/3 - (40*x)/3] + Log[mu2]^2*
           RATIO[20 + 12/(-1 + x) - 16/x - 12*x] + 
          Pi^2*RATIO[182/9 + 53/(9*(-1 + x)) - 62/(3*x) - (107*x)/9] + 
          I*Pi*RATIO[-493/9 - 373/(9*(-1 + x)) - 12/x^2 + 62/(3*x) - 
             (59*x)/9] + Log[mu2]*(RATIO[88/3 + 52/(-1 + x) + 136/(3*x) - 
              52*x] + Pi^2*RATIO[16/3 - 32/(3*(-1 + x)) - (16*x)/3] + 
            I*Pi*RATIO[-76/3 - 64/(3*(-1 + x)) + 24/x - (8*x)/3]) + 
          RATIO[-112 - 112/(-1 + x) + 112*x]*Zeta[3]) + 
        G[0, x]*(RATIO[1583/9 - 3166/(9*x)] + 
          I*Pi*RATIO[107/9 + 272/(3*(-1 + x)) + 256/(3*x^2) - 358/(9*x)] + 
          Log[mu2]^2*(RATIO[12 - 24/x] + I*Pi*RATIO[12/(-1 + x) - 8/x]) + 
          Pi^4*RATIO[-14/9 + 16/(9*(-1 + x)) + (14*x)/9] + 
          I*Pi^3*RATIO[5/3 + 1/(9*(-1 + x)) - 32/(9*x^2) + 20/(9*x) + 
             (8*x)/3] + Pi^2*RATIO[-151/54 - 1381/(54*(-1 + x)) - 6/x^2 + 
             175/(9*x) + (1273*x)/54] + 
          (RATIO[-208/3 - 28/(3*(-1 + x)) + 120/x + (28*x)/3] + 
            I*Pi*RATIO[-80 + 80*x])*Zeta[3] + Log[mu2]*
           (RATIO[236/3 - 472/(3*x)] + I*Pi*RATIO[8/3 + 52/(-1 + x) + 24/
                x^2 - 76/(3*x)] + I*Pi^3*RATIO[-16/3 + (16*x)/3] + 
            Pi^2*RATIO[-74/9 - 104/(9*(-1 + x)) + 52/(3*x) + (104*x)/9] + 
            RATIO[32 + 32/(-1 + x) - 32*x]*Zeta[3])) + 
        G[1, x]*(I*Pi*RATIO[-107/9 - 46/x^3 + 69/x^2 + 7/(9*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-8/x^3 + 12/x^2 - 4/x] + 
            RATIO[-12 - 24/x^2 + 36/x]) + RATIO[-1583/9 - 3166/(9*x^2) + 
            1583/(3*x)] + I*Pi^3*RATIO[-28/3 - 38/(9*(-1 + x)) + 28/(3*x^3) - 
             122/(9*x^2) + 119/(9*x) - (2*x)/3] + 
          Pi^4*RATIO[-98/45 - 34/(45*(-1 + x)) + (98*x)/45] + 
          Pi^2*RATIO[-1031/54 + 30/x^3 - 977/(27*x^2) + 299/(27*x) + 
             (1427*x)/54] + (I*Pi*RATIO[32 - 32*x] + 
            RATIO[10/3 + 76/(3*(-1 + x)) - 24/x + (128*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-8/3 - 32/x^3 + 48/x^2 - 32/(3*x)] + 
            RATIO[-236/3 - 472/(3*x^2) + 236/x] + 
            I*Pi^3*RATIO[16/3 - (16*x)/3] + Pi^2*RATIO[-166/9 + 12/x^3 - 170/
                (9*x^2) + 164/(9*x) + (112*x)/9] + RATIO[-32 + 32*x]*
             Zeta[3])) + RATIO[-96 - 96/(-1 + x) + 96*x]*Zeta[5])/Nc))}


==> anc/H_qg_qa_--+-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*(Nc*(Log[mu2]^2*RATIO[-2/9] + 
      I*Pi*RATIO[-74/27 + 8/x^2 - 142/(27*x)] + G[1, 1, 1, x]*
       RATIO[-16/(3*x^3) + 22/(3*x^2) - 2/x] + I*Pi*G[0, 1, x]*
       RATIO[8/(3*x^3) - 10/(3*x^2) + 2/(3*x)] + 
      G[0, 1, 1, x]*RATIO[8/(3*x^3) - 10/(3*x^2) + 2/(3*x)] + 
      Pi^2*RATIO[1/3 - 4/(3*x^2) + x^(-1)] + 
      G[1, x]*(RATIO[8/x^2 - 178/(27*x)] + 
        Pi^2*RATIO[-4/(3*x^3) + 5/(3*x^2) - 1/(3*x)] + 
        Log[mu2]*(RATIO[8/(3*x^2) - 20/(9*x)] + 
          I*Pi*RATIO[8/(3*x^3) - 32/(9*x^2) + 8/(9*x)]) + 
        I*Pi*RATIO[16/(3*x^3) - 178/(27*x^2) + 34/(27*x)]) + 
      Log[mu2]*(I*Pi*RATIO[-4/9 + 8/(3*x^2) - 20/(9*x)] + 
        RATIO[-74/27 + 4/(3*x)]) + G[1, 1, x]*
       (I*Pi*RATIO[-8/(3*x^3) + 34/(9*x^2) - 10/(9*x)] + 
        Log[mu2]*RATIO[8/(3*x^3) - 32/(9*x^2) + 8/(9*x)] + 
        RATIO[16/(3*x^3) - 250/(27*x^2) + 94/(27*x)]) + 
      RATIO[-581/81 + 14/(3*x)]) + (Pi^2*RATIO[2/9 - 2/(9*x)] + 
      Log[mu2]^2*RATIO[-2/9 + 4/(9*x)] + I*Pi*RATIO[-38/27 + 38/(27*x)] + 
      Log[mu2]*(I*Pi*RATIO[-4/9 + 4/(9*x)] + RATIO[-38/27 + 76/(27*x)]) + 
      RATIO[-203/81 + 406/(81*x)] + G[1, x]*(RATIO[-38/(27*x)] + 
        Log[mu2]*RATIO[-4/(9*x)]) + G[1, 1, x]*RATIO[4/(9*x)])/Nc) + 
  Qf*(Nc^3*(Log[mu2]^4*RATIO[-1/4] + Log[mu2]^3*(I*Pi*RATIO[-1/2] + 
        RATIO[61/36]) + I*Pi*RATIO[-2857/72 + 12683/(72*x^2) - 
         14335/(108*x)] + I*Pi^3*RATIO[-35/36 + 11/(6*x^2) - 53/(36*x)] + 
      Log[mu2]^2*(Pi^2*RATIO[5/12] + RATIO[1031/144 - 11/(4*x)] + 
        I*Pi*RATIO[37/12 - 11/(2*x^2) + 53/(12*x)]) + 
      Pi^2*RATIO[-349/144 - 385/(24*x^2) + 1469/(144*x)] + 
      RATIO[-767497/5184 + 6919/(72*x)] + I*Pi*G[0, 0, 1, x]*
       RATIO[12 + 18/(-1 + x) - 11/x^3 + 27/(2*x^2) - 9/(2*x) - 10*x] + 
      G[0, 0, 1, 1, x]*RATIO[12 + 18/(-1 + x) - 11/x^3 + 27/(2*x^2) - 
         9/(2*x) - 10*x] + G[1, 1, 1, 1, x]*
       RATIO[12 - 11/(2*x^3) + 37/(6*x^2) - 8/(3*x) - 10*x] + 
      G[1, 1, 1, x]*(RATIO[-19/3 - 869/(12*x^3) + 189/(2*x^2) - 167/(12*x)] + 
        Log[mu2]*RATIO[33/(2*x^3) - 43/(2*x^2) + 5/x] + 
        I*Pi*RATIO[12 + 11/x^3 - 46/(3*x^2) + 7/(3*x) - 10*x]) + 
      G[0, 1, x]*(I*Pi*RATIO[19/3 + 583/(12*x^3) - 197/(4*x^2) - 82/(3*x)] + 
        Pi^2*RATIO[13/6 - 3/(-1 + x) - 3/(4*x^2) + 3/(4*x) - (5*x)/3]) + 
      Pi^4*RATIO[-271/720 - 11/(20*(-1 + x)) + (11*x)/36] + 
      G[1, 1, x]*(I*Pi*RATIO[-19/3 - 121/(3*x^3) + 2293/(36*x^2) - 
           469/(36*x)] + Log[mu2]^2*RATIO[-1/2 - 11/(2*x^3) + 43/(6*x^2) - 
           5/(3*x)] + Log[mu2]*(RATIO[385/(12*x^3) - 1109/(36*x^2) + 
            8/(9*x)] + I*Pi*RATIO[-1 + 11/(2*x^3) - 43/(6*x^2) + 5/(3*x)]) + 
        RATIO[9977/(72*x^3) - 48635/(216*x^2) + 17339/(216*x)] + 
        Pi^2*RATIO[-5/3 - 33/(4*x^3) + 98/(9*x^2) - 77/(36*x) + (5*x)/3]) + 
      G[0, 1, 1, 1, x]*RATIO[-25/2 + 11/(2*x^3) - 9/(2*x^2) + 10*x] + 
      G[0, 1, 1, x]*(RATIO[19/3 + 583/(12*x^3) - 197/(4*x^2) - 82/(3*x)] + 
        I*Pi*RATIO[-25/2 + 11/(2*x^3) - 9/(2*x^2) + 10*x]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[-23/2 + 11/(2*x^3) - 6/x^2 + 3/(2*x) + 10*x] + 
      G[1, 0, 1, 1, x]*RATIO[-23/2 + 11/(2*x^3) - 6/x^2 + 3/(2*x) + 10*x] + 
      (RATIO[23/18] + I*Pi*RATIO[-12 + 18/(-1 + x) + 10*x])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[1/6] + I*Pi*RATIO[4 + 385/(12*x^2) - 
           2053/(72*x)] + Pi^2*RATIO[-107/36 + 11/(2*x^2) - 53/(12*x)] + 
        RATIO[-7763/216 + 385/(24*x)] + RATIO[-4]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*RATIO[1/2] + RATIO[-101/27 + 12683/(72*x^2) - 
          32135/(216*x)] + I*Pi^3*RATIO[-1/4 + 11/(6*x^3) - 43/(18*x^2) + 
           5/(9*x)] + Pi^2*RATIO[11/3 - 385/(24*x^3) + 1069/(72*x^2) + 
           29/(12*x)] + Log[mu2]^2*(I*Pi*RATIO[1 - 11/(2*x^3) + 43/(6*x^2) - 
             5/(3*x)] + RATIO[-2 - 11/(2*x^2) + 53/(12*x)]) + 
        Log[mu2]*(RATIO[-743/72 + 385/(12*x^2) - 1657/(72*x)] + 
          Pi^2*RATIO[-2/3 + 11/(2*x^3) - 43/(6*x^2) + 5/(3*x)] + 
          I*Pi*RATIO[-4 + 385/(12*x^3) - 1505/(36*x^2) + 175/(18*x)]) + 
        I*Pi*RATIO[-743/72 + 9977/(72*x^3) - 41705/(216*x^2) + 1546/(27*x)] + 
        RATIO[2]*Zeta[3])) + (Log[mu2]^4*RATIO[3/16 - 1/(2*x)] + 
      Log[mu2]^3*(I*Pi*RATIO[1/4 - 1/(2*x)] + RATIO[-17/36 + 7/(36*x)]) + 
      RATIO[-288263/5184 + 6790/(81*x)] + 
      I*Pi*RATIO[-199/8 - 837/(4*x^2) + 6719/(36*x)] + 
      Pi^2*RATIO[-2345/432 + 55/(12*x^2) + 1223/(54*x) - (713*x)/72] + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[-1/2 + 2/x^3 - 7/(2*x^2) + 5/(2*x)] + 
        RATIO[-1/6 - 134/(3*x^3) + 535/(12*x^2) + 415/(12*x) - (235*x)/12] + 
        I*Pi*RATIO[29 - 5/(-1 + x) - 6/x^3 + 45/x^2 - 107/(2*x) - 
           (15*x)/2]) + G[1, 1, 0, x]*
       (Log[mu2]*RATIO[-1/2 + 2/x^3 - 7/(2*x^2) + 5/(2*x)] + 
        I*Pi*RATIO[26 + 5/(2*(-1 + x)) + 82/x^3 - 111/(2*x^2) - 87/(2*x) - 
           10*x] + RATIO[-227/4 + 221/(6*x^3) - 1907/(12*x^2) + 554/(3*x) - 
          (7*x)/3]) + G[1, 0, 1, x]*
       (Log[mu2]*RATIO[-1/2 + 2/x^3 - 7/(2*x^2) + 5/(2*x)] + 
        I*Pi*RATIO[22 - 5/(2*(-1 + x)) - 6/x^3 + 36/x^2 - 42/x - 7*x] + 
        RATIO[-227/4 + 221/(6*x^3) - 1907/(12*x^2) + 554/(3*x) - (7*x)/3]) + 
      Log[mu2]^2*(I*Pi*RATIO[7/12 + 5/x^2 - 85/(12*x)] + 
        RATIO[-1031/144 + 367/(36*x)] + Pi^2*RATIO[25/48 + 1/(2*x) - x/2]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[17/2 + 3/(-1 + x)^2 - 9/(-1 + x) - x^(-1) - 
           (19*x)/2] + Log[mu2]*RATIO[-9/2 - 9/(2*(-1 + x)) + 3*x] + 
        RATIO[43/6 + 19/(2*(-1 + x)) + 8/(3*x) + (19*x)/4]) + 
      I*Pi^3*RATIO[-59/36 + 71/(24*(-1 + x)) - 25/(2*x^2) + 239/(72*x) + 
         (163*x)/24] + G[0, 0, 1, x]*
       (Log[mu2]*RATIO[5/2 - 1/(2*(-1 + x)) - (3*x)/2] + 
        I*Pi*RATIO[-14 - 15/(-1 + x) + 10/x^3 - 29/(2*x^2) + 28/x + 7*x] + 
        RATIO[-5/4 + 119/(12*(-1 + x)) + 14/x^2 - 131/(6*x) + (89*x)/12]) + 
      G[1, 0, 0, x]*(RATIO[311/6 - 47/(6*(-1 + x)) + 186/x^2 - 1175/(6*x) - 
          (59*x)/6] + Log[mu2]*RATIO[5/2 - 1/(2*(-1 + x)) - (3*x)/2] + 
        I*Pi*RATIO[-16 + 1/(2*(-1 + x)) + 14/x^3 - 23/x^2 + 39/(2*x) + 
           (19*x)/2]) + G[0, 1, 0, x]*
       (Log[mu2]*RATIO[5/2 - 1/(2*(-1 + x)) - (3*x)/2] + 
        RATIO[-5/4 + 119/(12*(-1 + x)) + 14/x^2 - 131/(6*x) + (89*x)/12] + 
        I*Pi*RATIO[-37/2 - 5/(2*(-1 + x)) + 6/x^3 - 19/(2*x^2) + 28/x + 
           10*x]) + G[1, 1, 1, x]*
       (Log[mu2]*RATIO[-3/2 - 18/x^3 + 27/x^2 - 21/(2*x) + (3*x)/2] + 
        I*Pi*RATIO[-37 + 8/x^3 - 95/(2*x^2) + 135/(2*x) + (15*x)/2] + 
        RATIO[343/6 + 85/(2*x^3) + 151/(3*x^2) - 959/(6*x) + (29*x)/2]) + 
      G[0, 0, 0, 0, x]*RATIO[-17/2 + 3/(-1 + x)^2 - 7/(-1 + x) - 2/x + 10*x - 
         9*x^2] + G[1, 1, 0, 0, x]*RATIO[-13/2 + 5/(2*(-1 + x)) + 186/x^3 - 
         282/x^2 + 95/x + (27*x)/2 - 9*x^2] + G[1, 0, 0, 1, x]*
       RATIO[-18 - 5/(2*(-1 + x)) + 14/x^3 - 23/x^2 + 18/x + (39*x)/2 - 
         9*x^2] + G[1, 0, 1, 0, x]*RATIO[-18 - 5/(2*(-1 + x)) + 14/x^3 - 
         23/x^2 + 18/x + (39*x)/2 - 9*x^2] + G[0, 1, 0, 1, x]*
       RATIO[-40 - 5/(-1 + x) + 6/x^3 - 19/(2*x^2) + 26/x + (59*x)/2 - 
         9*x^2] + G[0, 1, 1, 0, x]*RATIO[-40 - 5/(-1 + x) + 6/x^3 - 
         19/(2*x^2) + 26/x + (59*x)/2 - 9*x^2] + G[1, 1, 1, 1, x]*
       RATIO[-137/2 + 132/x^3 - 609/(2*x^2) + 219/x + (59*x)/2 - 9*x^2] + 
      G[0, 0, 1, 1, x]*RATIO[-38 - 17/(-1 + x) + 10/x^3 - 29/(2*x^2) + 27/x + 
         31*x - 9*x^2] + G[1, 1, x]*(RATIO[247/72 - 559/(4*x^3) + 
          706/(3*x^2) - 718/(9*x) - (713*x)/36] + 
        Log[mu2]^2*RATIO[5/4 + 5/x^3 - 29/(4*x^2) + 11/(4*x) - x] + 
        Log[mu2]*(I*Pi*RATIO[1/2 - 6/x^3 + 9/x^2 - 5/(2*x) - x/2] + 
          RATIO[-5/3 - 38/x^3 + 183/(4*x^2) - 67/(6*x) + (17*x)/12]) + 
        I*Pi*RATIO[-5/4 + 124/(3*x^3) - 377/(6*x^2) + 41/(3*x) + 
           (163*x)/12] + Pi^2*RATIO[-47/24 + 79/(2*x^3) - 1817/(24*x^2) + 
           289/(8*x) + (37*x)/12 - (3*x^2)/2]) + 
      G[0, 0, x]*(RATIO[-2297/72 + 1663/(72*(-1 + x)) + 225/(2*x) - 
          (713*x)/36] + Log[mu2]^2*RATIO[3/4 + 5/(4*(-1 + x)) - x] + 
        Log[mu2]*(I*Pi*RATIO[-1/2 - 5/(2*(-1 + x)) - x/2] + 
          RATIO[-14/3 - 2/(3*(-1 + x)) + 9/x + (17*x)/12]) + 
        I*Pi*RATIO[5/4 + 75/(4*(-1 + x)) + 14/x^2 - 61/(6*x) + (163*x)/12] + 
        Pi^2*RATIO[-17/8 - (-1 + x)^(-2) + 77/(24*(-1 + x)) - 35/(6*x) + 
           (25*x)/6 - (3*x^2)/2]) + 
      Pi^4*RATIO[-797/2880 + 221/(240*(-1 + x)) - 583/(720*x) + (43*x)/45 - 
         (3*x^2)/8] + G[0, 1, x]*
       (I*Pi*RATIO[7/4 + 119/(12*(-1 + x)) - 134/(3*x^3) + 727/(12*x^2) + 
           11/x - (163*x)/12] + Log[mu2]*(RATIO[19/6 + 2/x^2 - 7/(4*x) - 
            (17*x)/12] + I*Pi*RATIO[1/2 - 1/(2*(-1 + x)) + 2/x^3 - 
             7/(2*x^2) - 1/(2*x) + x/2]) + Log[mu2]^2*
         RATIO[-3/4 - 3/(2*x) + x] + RATIO[1025/72 + 173/(6*x^2) - 
          4861/(72*x) + (713*x)/36] + Pi^2*RATIO[23/8 + 25/(4*(-1 + x)) - 
           4/x^3 - 11/(2*x^2) + 5/(2*x) - (55*x)/12 + (3*x^2)/2]) + 
      G[1, 0, x]*(I*Pi*RATIO[-7/4 - 47/(6*(-1 + x)) + 221/(6*x^3) + 
           349/(12*x^2) - 155/(12*x) - (163*x)/12] + 
        Log[mu2]*(RATIO[19/6 + 2/x^2 - 7/(4*x) - (17*x)/12] + 
          I*Pi*RATIO[1/2 - 1/(2*(-1 + x)) + 2/x^3 - 7/(2*x^2) - 1/(2*x) + 
             x/2]) + Log[mu2]^2*RATIO[-3/4 - 3/(2*x) + x] + 
        RATIO[1025/72 + 173/(6*x^2) - 4861/(72*x) + (713*x)/36] + 
        Pi^2*RATIO[59/24 + (-1 + x)^(-1) - 8/x^3 - 37/(4*x^2) + 16/x - 
           (25*x)/6 + (3*x^2)/2]) + G[0, 1, 1, 1, x]*
       RATIO[139/2 - 14/x^3 + 58/x^2 - 82/x - 37*x + 9*x^2] + 
      G[1, 0, 1, 1, x]*RATIO[81/2 - 22/x^3 + 125/(2*x^2) - 125/(2*x) - 
         (53*x)/2 + 9*x^2] + G[1, 1, 0, 1, x]*
       RATIO[33 - 106/x^3 + 230/x^2 - 141/x - (47*x)/2 + 9*x^2] + 
      G[1, 1, 1, 0, x]*RATIO[33 - 106/x^3 + 230/x^2 - 141/x - (47*x)/2 + 
         9*x^2] + G[0, 0, 0, 1, x]*RATIO[43/2 + 5/(2*(-1 + x)) + x^(-1) - 
         (45*x)/2 + 9*x^2] + G[0, 0, 1, 0, x]*
       RATIO[43/2 + 5/(2*(-1 + x)) + x^(-1) - (45*x)/2 + 9*x^2] + 
      G[0, 1, 0, 0, x]*RATIO[19 + 3/(-1 + x) + 2/x - 18*x + 9*x^2] + 
      G[1, 0, 0, 0, x]*RATIO[-1/2 + 7/(2*(-1 + x)) + 3/(2*x) - (17*x)/2 + 
         9*x^2] + (I*Pi*RATIO[-10 - 12/(-1 + x) + 4/x + (7*x)/2] + 
        RATIO[-365/9 - 71/(4*(-1 + x)) + 929/(18*x) + (69*x)/4])*Zeta[3] + 
      Log[mu2]*(I*Pi*RATIO[-5 - 38/x^2 + 821/(24*x)] + 
        RATIO[-6181/216 + 10499/(216*x)] + 
        I*Pi^3*RATIO[5/24 + 1/(3*x) - x/4] + 
        Pi^2*RATIO[-107/72 - 6/x^2 + 47/(9*x) + (17*x)/24] + 
        RATIO[7/2 - x^(-1)]*Zeta[3]) + 
      G[0, x]*(RATIO[1355/27 - 21905/(216*x)] + Log[mu2]^3*
         RATIO[-1/4 + x^(-1)] + Log[mu2]^2*(RATIO[13/4 - 21/(4*x)] + 
          I*Pi*RATIO[-3/4 + 5/(4*(-1 + x)) + 3/(2*x)]) + 
        I*Pi*RATIO[-11/36 + 1663/(72*(-1 + x)) + 173/(6*x^2) + 1117/(72*x)] + 
        Pi^2*RATIO[409/72 - 227/(24*(-1 + x)) - 8/x^2 - 295/(36*x) - 
           (25*x)/12] + I*Pi^3*RATIO[55/24 - 7/(8*(-1 + x)) - 7/(2*x) - 
           (5*x)/3] + Log[mu2]*(RATIO[625/36 - 1061/(36*x)] + 
          I*Pi*RATIO[5 - 2/(3*(-1 + x)) + 2/x^2 - 13/(4*x)] + 
          Pi^2*RATIO[-1/8 - 1/(2*(-1 + x)) - 5/(6*x) + x/2]) + 
        RATIO[-4 - 5/(2*(-1 + x)) + 5/x - 4*x]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[77/8 - 559/(4*x^3) + 1357/(6*x^2) - 104/x] + 
        Log[mu2]^3*RATIO[-1/4 + 1/(2*x)] + Log[mu2]^2*
         (RATIO[-5/4 + 5/x^2 - 29/(12*x)] + 
          I*Pi*RATIO[-1/4 + 5/x^3 - 29/(4*x^2) + 11/(4*x)]) + 
        RATIO[-418/9 - 837/(4*x^2) + 2155/(9*x)] + 
        Pi^2*RATIO[1313/72 + 7/(12*x^3) + 1295/(36*x^2) - 2107/(36*x) - 
           (11*x)/24] + Log[mu2]*(I*Pi*RATIO[-1 - 38/x^3 + 231/(4*x^2) - 
             71/(4*x)] + RATIO[-193/24 - 38/x^2 + 1039/(24*x)] + 
          Pi^2*RATIO[-5/24 - 6/x^3 + 9/x^2 - 10/(3*x) + x/4]) + 
        I*Pi^3*RATIO[-143/24 - 5/(6*(-1 + x)) - 25/(2*x^3) + 57/(8*x^2) + 
           83/(8*x) + (5*x)/3] + RATIO[-8 + 5/(-1 + x) + 90/x^2 - 185/(2*x) + 
           (11*x)/2]*Zeta[3]))/Nc + 
    Nc*(Log[mu2]^3*(RATIO[115/72 - 61/(18*x)] + I*Pi*RATIO[-1/4 + x^(-1)]) + 
      I*Pi*RATIO[-515/9 - 1165/(36*x^2) + 3829/(108*x)] + 
      RATIO[-266519/1728 + 435145/(2592*x)] + 
      Pi^2*RATIO[33803/864 + 7/(6*x^2) - 2755/(144*x) - (1043*x)/72] + 
      G[0, 0, 1, x]*(RATIO[4 - 61/(6*(-1 + x)) - 3/(2*x^2) - 35/(12*x) - 
          (41*x)/4] + I*Pi*RATIO[69/2 - 7/(-1 + x) + 19/(2*x^3) - 
           85/(6*x^2) - 11/(6*x) - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) - x]) + 
      Log[mu2]^2*(RATIO[1/8 - 331/(36*x)] + 
        I*Pi*RATIO[97/24 + 19/(4*x^2) - 181/(24*x)] + 
        Pi^2*RATIO[-11/24 - 5/(6*x) + x/2]) + Log[mu2]^4*RATIO[1/(2*x)] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-17/2 - 5/(2*(-1 + x)) - 75/x^3 + 
           611/(6*x^2) - 19/(3*x) - (17*x)/2] + 
        RATIO[355/12 + 193/(12*x^3) + 299/(4*x^2) - 1391/(12*x) + (3*x)/2] + 
        Log[mu2]*RATIO[-3 - 11/(2*x^3) + 43/(6*x^2) - 5/(3*x) + 2*x]) + 
      G[0, 1, 1, x]*(RATIO[53/3 - 487/(12*x^3) + 220/(3*x^2) - 47/(3*x) - 
          12*x] + Log[mu2]*RATIO[-3 - 11/(2*x^3) + 43/(6*x^2) - 5/(3*x) + 
           2*x] + I*Pi*RATIO[-59/2 - 2/(-1 + x) - 2/x^3 + 1/(2*x^2) + 
           51/(2*x) + 4*x]) + G[1, 0, 1, x]*
       (RATIO[355/12 + 193/(12*x^3) + 299/(4*x^2) - 1391/(12*x) + (3*x)/2] + 
        Log[mu2]*RATIO[-3 - 11/(2*x^3) + 43/(6*x^2) - 5/(3*x) + 2*x] + 
        I*Pi*RATIO[-71/2 + 7/(2*(-1 + x)) - 2/x^3 + 1/(2*x^2) + 51/(2*x) + 
           (13*x)/2]) + I*Pi^3*RATIO[-889/144 - 41/(18*(-1 + x)) + 
         99/(8*x^2) - 1355/(144*x) + (197*x)/24] + 
      G[1, 0, 0, x]*(RATIO[-69/4 + 7/(2*(-1 + x)) - 347/(2*x^2) + 763/(4*x) - 
          (95*x)/4] + Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) - x] + 
        I*Pi*RATIO[25/2 - (-1 + x)^(-1) - 3/(2*x^3) - 13/(6*x^2) + 31/(6*x) + 
           9*x]) + G[0, 1, 0, x]*(RATIO[4 - 61/(6*(-1 + x)) - 3/(2*x^2) - 
          35/(12*x) - (41*x)/4] + Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) - x] + 
        I*Pi*RATIO[6 + 7/(2*(-1 + x)) - 33/(2*x^3) + 127/(6*x^2) - 31/(6*x) + 
           (23*x)/2]) + G[1, 1, 1, x]*
       (I*Pi*RATIO[61/2 - 7/(2*x^3) + 21/x^2 - 79/(2*x) - 7*x] + 
        Log[mu2]*RATIO[9/2 - 6/x^3 + 21/(2*x^2) - 9/(2*x) - 3*x] + 
        RATIO[-203/4 + 28/(3*x^3) - 257/(2*x^2) + 1685/(12*x) + (83*x)/4]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-10 - 19/(2*(-1 + x)) - 12*x] + 
        RATIO[-101/6 - 43/(4*(-1 + x)) + (65*x)/2]) + 
      G[0, 0, 0, 0, x]*RATIO[-21 - 22/(-1 + x) - 18*x - 6*x^2] + 
      G[1, 1, 0, 0, x]*RATIO[85/2 - 5/(2*(-1 + x)) - 347/(2*x^3) + 
         1685/(6*x^2) - 743/(6*x) - (31*x)/2 - 6*x^2] + 
      G[1, 1, 1, 1, x]*RATIO[74 - 203/(2*x^3) + 590/(3*x^2) - 925/(6*x) - 
         9*x - 6*x^2] + G[0, 0, 1, 1, x]*RATIO[22 - 21/(-1 + x) + 
         19/(2*x^3) - 85/(6*x^2) - 11/(6*x) - (17*x)/2 - 6*x^2] + 
      G[1, 0, 0, 1, x]*RATIO[8 + 7/(2*(-1 + x)) - 3/(2*x^3) - 13/(6*x^2) + 
         17/(3*x) - (15*x)/2 - 6*x^2] + G[1, 0, 1, 0, x]*
       RATIO[8 + 7/(2*(-1 + x)) - 3/(2*x^3) - 13/(6*x^2) + 17/(3*x) - 
         (15*x)/2 - 6*x^2] + G[0, 1, 0, 1, x]*
       RATIO[14 - 2/(-1 + x) - 33/(2*x^3) + 127/(6*x^2) - 37/(6*x) - 5*x - 
         6*x^2] + G[0, 1, 1, 0, x]*RATIO[14 - 2/(-1 + x) - 33/(2*x^3) + 
         127/(6*x^2) - 37/(6*x) - 5*x - 6*x^2] + 
      G[1, 1, x]*(RATIO[195/2 - 601/(36*x^3) + 3923/(72*x^2) - 7087/(72*x) - 
          (1043*x)/36] + Log[mu2]*(RATIO[19/4 - 41/(12*x^3) + 17/(3*x^2) + 
            13/(12*x) - (35*x)/6] + I*Pi*RATIO[-5/2 - 2/x^3 + 7/(2*x^2) + 
             1/(2*x) + x]) + Log[mu2]^2*RATIO[-2 + 19/(4*x^3) - 85/(12*x^2) + 
           10/(3*x) + x] + I*Pi*RATIO[-197/12 + 22/x^3 - 577/(12*x^2) + 
           307/(12*x) + (197*x)/12] + Pi^2*RATIO[23/2 - 811/(24*x^3) + 
           3965/(72*x^2) - 286/(9*x) - x/3 - x^2]) + 
      G[0, 0, x]*(RATIO[48 + 31/(3*(-1 + x)) - 45/x - (1043*x)/36] + 
        Log[mu2]^2*RATIO[-3/2 - 3/(2*(-1 + x)) + x] + 
        Log[mu2]*(RATIO[35/4 + 35/(4*(-1 + x)) - (35*x)/6] + 
          I*Pi*RATIO[-3/2 - 3/(2*(-1 + x)) + x]) + 
        I*Pi*RATIO[-49/12 - 73/(6*(-1 + x)) - 3/(2*x^2) - 35/(12*x) + 
           (197*x)/12] + Pi^2*RATIO[-43/12 - 13/(12*(-1 + x)) + x/4 - x^2]) + 
      Pi^4*RATIO[-107/90 + 29/(720*(-1 + x)) + 313/(720*x) + (28*x)/45 - 
         x^2/4] + G[1, 0, x]*(I*Pi*RATIO[67/12 + 7/(2*(-1 + x)) + 
           193/(12*x^3) - 417/(4*x^2) + 299/(4*x) - (197*x)/12] + 
        Log[mu2]^2*RATIO[2 - x] + Log[mu2]*
         (I*Pi*RATIO[5/2 + 3/(2*(-1 + x)) - 11/(2*x^3) + 43/(6*x^2) - 
             5/(3*x) - x] + RATIO[-27/4 - 11/(2*x^2) - 1/(12*x) + 
            (35*x)/6]) + RATIO[-291/4 + 13/(12*x^2) + 365/(8*x) + 
          (1043*x)/36] + Pi^2*RATIO[29/12 - 2/(-1 + x) + 7/(2*x^3) + 6/x^2 - 
           61/(3*x) + x/4 + x^2]) + G[0, 1, x]*
       (I*Pi*RATIO[179/12 - 61/(6*(-1 + x)) - 487/(12*x^3) + 199/(3*x^2) - 
           56/(3*x) - (197*x)/12] + Log[mu2]^2*RATIO[2 - x] + 
        Log[mu2]*(I*Pi*RATIO[5/2 + 3/(2*(-1 + x)) - 11/(2*x^3) + 43/(6*x^2) - 
             5/(3*x) - x] + RATIO[-27/4 - 11/(2*x^2) - 1/(12*x) + 
            (35*x)/6]) + RATIO[-291/4 + 13/(12*x^2) + 365/(8*x) + 
          (1043*x)/36] + Pi^2*RATIO[-10/3 - 17/(12*(-1 + x)) + 11/x^3 - 
           79/(6*x^2) - 13/(3*x) + (7*x)/12 + x^2]) + 
      G[1, 1, 0, 1, x]*RATIO[-48 + 104/x^3 - 1117/(6*x^2) + 715/(6*x) + 5*x + 
         6*x^2] + G[1, 1, 1, 0, x]*RATIO[-48 + 104/x^3 - 1117/(6*x^2) + 
         715/(6*x) + 5*x + 6*x^2] + G[0, 0, 0, 1, x]*
       RATIO[11 + 25/(2*(-1 + x)) + 6*x + 6*x^2] + G[0, 0, 1, 0, x]*
       RATIO[11 + 25/(2*(-1 + x)) + 6*x + 6*x^2] + G[0, 1, 1, 1, x]*
       RATIO[-81/2 + 20/x^3 - 167/(6*x^2) + 100/(3*x) + 7*x + 6*x^2] + 
      G[1, 0, 1, 1, x]*RATIO[-81/2 + 5/x^3 - 9/(2*x^2) + 43/(2*x) + 12*x + 
         6*x^2] + G[1, 0, 0, 0, x]*RATIO[3 - 6/(-1 + x) - 1/(2*x) + 
         (35*x)/2 + 6*x^2] + G[0, 1, 0, 0, x]*
       RATIO[-19/2 + 4/(-1 + x) + x^(-1) + (35*x)/2 + 6*x^2] + 
      (RATIO[104/9 + 41/(3*(-1 + x)) - 380/(9*x) + (27*x)/2] + 
        I*Pi*RATIO[-69/2 - 7/(2*(-1 + x)) + 28/x + (35*x)/2])*Zeta[3] + 
      Log[mu2]*(I*Pi*RATIO[-7/8 - 41/(12*x^2) - 1133/(72*x)] + 
        RATIO[-515/9 + 2923/(54*x)] + Pi^2*RATIO[7/16 - 2/x^2 + 46/(9*x) - 
           (35*x)/12] + I*Pi^3*RATIO[-5/8 - 1/(3*x) + x/2] + 
        RATIO[-7/2 + 8/x]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[59/36 - 601/(36*x^3) + 3755/(72*x^2) - 
           1523/(72*x)] + Log[mu2]^3*RATIO[1/4 - x^(-1)] + 
        Log[mu2]^2*(RATIO[-3/4 + 19/(4*x^2) - 15/(8*x)] + 
          I*Pi*RATIO[3/4 + 19/(4*x^3) - 85/(12*x^2) + 1/(3*x)]) + 
        RATIO[-2017/54 - 1165/(36*x^2) + 7055/(108*x)] + 
        Log[mu2]*(I*Pi*RATIO[-7/2 - 41/(12*x^3) + 29/(3*x^2) - 11/(4*x)] + 
          RATIO[-208/9 - 41/(12*x^2) + 2279/(72*x)] + 
          Pi^2*RATIO[1/8 - 2/x^3 + 7/(2*x^2) - 1/(6*x) - x/2]) + 
        I*Pi^3*RATIO[35/24 + (-1 + x)^(-1) + 99/(8*x^3) - 1243/(72*x^2) + 
           14/(9*x) + (11*x)/12] + Pi^2*RATIO[-47/6 - 19/(3*x^3) - 
           845/(36*x^2) + 5143/(144*x) + (29*x)/24] + 
        RATIO[-29/2 - 6/(-1 + x) - 45/x^2 + 151/(2*x) - 9*x]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*RATIO[-1/2] + RATIO[2017/54 - 84/x] + 
        I*Pi*RATIO[-199/72 + 31/(3*(-1 + x)) + 13/(12*x^2) - 227/(8*x)] + 
        Log[mu2]*(Pi^2*RATIO[2/3 + 3/(2*(-1 + x))] + RATIO[1583/72 - 29/x] + 
          I*Pi*RATIO[2 + 35/(4*(-1 + x)) - 11/(2*x^2) + 107/(12*x)]) + 
        I*Pi^3*RATIO[-5/12 - (-1 + x)^(-1) - 1/(3*x) - (29*x)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 - 3/(2*(-1 + x))] + RATIO[9/(2*x)]) + 
        Pi^2*RATIO[-229/24 + 49/(18*(-1 + x)) + 7/(2*x^2) + 205/(36*x) + 
           (19*x)/6] + RATIO[1 + 10/(-1 + x) + 6/x + (11*x)/2]*Zeta[3])) + 
    (Log[mu2]^4*RATIO[-1/16 + 1/(8*x)] + Log[mu2]^3*RATIO[-3/8 + 3/(4*x)] + 
      RATIO[-1937/192 + 1937/(96*x)] + 
      I*Pi*RATIO[-3 - 251/(6*x^2) + 605/(24*x)] + 
      Pi^2*RATIO[-1135/96 - 23/x^2 + 767/(16*x) - (159*x)/16] + 
      Log[mu2]^2*(I*Pi*RATIO[-3/8 - 3/x^2 + 25/(8*x)] + 
        RATIO[-13/8 + 13/(4*x)] + Pi^2*RATIO[-5/48 - 1/(6*x) + x/8]) + 
      I*Pi^3*RATIO[155/48 - 13/x^2 + 175/(48*x) + (59*x)/24] + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-15/2 + 7/(2*(-1 + x)) + 14/x^3 - 21/x^2 + 
           16/x - 5*x] + Log[mu2]*RATIO[-1 - x^(-1) + x] + 
        RATIO[89/3 + 59/(12*(-1 + x)) + 224/x^2 - 899/(4*x) + (41*x)/12]) + 
      G[0, 0, 1, x]*(I*Pi*RATIO[-7/2 + 11/(-1 + x) - 6/x^3 + 9/x^2 + 26/x - 
           11*x] + Log[mu2]*RATIO[-1 - x^(-1) + x] + 
        RATIO[47/12 + 59/(12*(-1 + x)) + 14/x^2 - 59/(4*x) + (41*x)/12]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-19/2 + 18/x^3 - 27/x^2 + 49/(2*x) - 4*x] + 
        Log[mu2]*RATIO[-1 - x^(-1) + x] + RATIO[47/12 + 59/(12*(-1 + x)) + 
          14/x^2 - 59/(4*x) + (41*x)/12]) + G[1, 1, 0, x]*
       (RATIO[-415/12 + 51/x^3 - 403/(2*x^2) + 1159/(6*x) - (91*x)/12] + 
        Log[mu2]*RATIO[1/2 + 6/x^3 - 9/x^2 + 7/(2*x) - x/2] + 
        I*Pi*RATIO[27/2 - (-1 + x)^(-1) + 93/x^3 - 167/(2*x^2) - 17/x + 
           4*x]) + G[0, 0, 0, x]*(Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) - 
           (3*x)/2] + RATIO[-1/2 - 3/(4*(-1 + x)) - 1/(2*x) + (3*x)/4] + 
        I*Pi*RATIO[7/2 + 3/(-1 + x)^2 - 15/(2*(-1 + x)) - 1/(2*x) + 5*x]) + 
      G[0, 1, 1, x]*(RATIO[-1/3 + 25/x^3 - 115/(2*x^2) + 389/(12*x) - 
          (91*x)/12] + Log[mu2]*RATIO[1/2 + 6/x^3 - 9/x^2 + 7/(2*x) - x/2] + 
        I*Pi*RATIO[12 - (-1 + x)^(-1) + 39/x^2 - 107/(2*x) + 10*x]) + 
      G[1, 0, 1, x]*(RATIO[-415/12 + 51/x^3 - 403/(2*x^2) + 1159/(6*x) - 
          (91*x)/12] + Log[mu2]*RATIO[1/2 + 6/x^3 - 9/x^2 + 7/(2*x) - x/2] + 
        I*Pi*RATIO[7 + 30/x^2 - 89/(2*x) + 11*x]) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[-31/2 + 18/x^3 - 123/(2*x^2) + 69/x - 10*x] + 
        RATIO[65/2 - 50/x^3 + 903/(4*x^2) - 871/(4*x) + (47*x)/4]) + 
      G[1, 1, 1, 1, x]*RATIO[-77/2 + 155/x^3 - 323/x^2 + 423/(2*x) - x/2 - 
         3*x^2] + G[0, 0, 1, 1, x]*RATIO[-21 + 6/(-1 + x) - 6/x^3 + 9/x^2 + 
         53/(2*x) + (3*x)/2 - 3*x^2] + G[1, 0, 0, 1, x]*
       RATIO[-21/2 + 14/x^3 - 21/x^2 + 33/(2*x) + 9*x - 3*x^2] + 
      G[1, 0, 1, 0, x]*RATIO[-21/2 + 14/x^3 - 21/x^2 + 33/(2*x) + 9*x - 
         3*x^2] + G[0, 1, 0, 1, x]*RATIO[-39/2 - (-1 + x)^(-1) + 18/x^3 - 
         27/x^2 + 25/x + (25*x)/2 - 3*x^2] + G[0, 1, 1, 0, x]*
       RATIO[-39/2 - (-1 + x)^(-1) + 18/x^3 - 27/x^2 + 25/x + (25*x)/2 - 
         3*x^2] + G[1, 1, 0, 0, x]*RATIO[-10 - (-1 + x)^(-1) + 224/x^3 - 
         336/x^2 + 122/x + 14*x - 3*x^2] + G[0, 0, 0, 0, x]*
       RATIO[-33/2 + 3/(-1 + x)^2 - 14/(-1 + x) - x^(-1) + 20*x - 3*x^2] + 
      G[0, 0, x]*(RATIO[-293/8 + 159/(8*(-1 + x)) + 113/x - (159*x)/8] + 
        Log[mu2]^2*RATIO[-3/4 - 1/(4*(-1 + x)) + x^(-1) + x/4] + 
        Log[mu2]*(I*Pi*RATIO[-1 + (-1 + x)^(-1) + x^(-1)] + 
          RATIO[-7/4 - 3/(4*(-1 + x)) + 2/x + (3*x)/4]) + 
        I*Pi*RATIO[5/3 + 41/(12*(-1 + x)) + 14/x^2 - 53/(4*x) + (59*x)/12] + 
        Pi^2*RATIO[-21/8 - (-1 + x)^(-2) + 11/(24*(-1 + x)) - 49/(12*x) + 
           (31*x)/24 - x^2/2]) + G[1, 1, x]*
       (RATIO[-391/24 + 73/(6*x^3) - 257/(4*x^2) + 349/(4*x) - (159*x)/8] + 
        Log[mu2]^2*RATIO[-1/4 - 3/x^3 + 9/(2*x^2) - 7/(4*x) + x/4] + 
        Log[mu2]*RATIO[-3/4 - 9/x^3 + 27/(2*x^2) - 21/(4*x) + (3*x)/4] + 
        I*Pi*RATIO[-17/6 - 8/x^3 + 151/(4*x^2) - 179/(6*x) + (59*x)/12] + 
        Pi^2*RATIO[-27/8 + 257/(6*x^3) - 917/(12*x^2) + 827/(24*x) + 
           (79*x)/24 - x^2/2]) + Pi^4*RATIO[-1249/2880 - 37/(120*(-1 + x)) - 
         1529/(1440*x) + (23*x)/80 - x^2/8] + 
      G[0, 1, x]*(I*Pi*RATIO[29/6 + 59/(12*(-1 + x)) + 25/x^3 - 75/(2*x^2) + 
           38/(3*x) - (59*x)/12] + Log[mu2]*
         (I*Pi*RATIO[6/x^3 - 9/x^2 + 3/x] + RATIO[5/4 + 6/x^2 - 5/x - 
            (3*x)/4]) + Log[mu2]^2*RATIO[1/4 + 1/(4*x) - x/4] + 
        RATIO[635/24 + 55/x^2 - 869/(8*x) + (159*x)/8] + 
        Pi^2*RATIO[13/24 - 2/(-1 + x) - 12/x^3 + 5/x^2 + 7/(8*x) - 
           (85*x)/24 + x^2/2]) + G[1, 0, x]*
       (I*Pi*RATIO[-11/3 + 59/(12*(-1 + x)) + 51/x^3 + 57/(2*x^2) - 
           439/(12*x) - (59*x)/12] + Log[mu2]*
         (I*Pi*RATIO[6/x^3 - 9/x^2 + 3/x] + RATIO[5/4 + 6/x^2 - 5/x - 
            (3*x)/4]) + Log[mu2]^2*RATIO[1/4 + 1/(4*x) - x/4] + 
        RATIO[635/24 + 55/x^2 - 869/(8*x) + (159*x)/8] + 
        Pi^2*RATIO[5/24 - (-1 + x)^(-1) - 10/x^3 - 11/(3*x^2) + 259/(24*x) - 
           (7*x)/24 + x^2/2]) + G[0, 1, 0, 0, x]*
       RATIO[11 + (-1 + x)^(-1) + 1/(2*x) - (35*x)/2 + 3*x^2] + 
      G[1, 0, 0, 0, x]*RATIO[4 + 7/(2*(-1 + x)) + 1/(2*x) - 15*x + 3*x^2] + 
      G[0, 0, 0, 1, x]*RATIO[37/2 + 5/(-1 + x) + 1/(2*x) - (27*x)/2 + 
         3*x^2] + G[0, 0, 1, 0, x]*RATIO[37/2 + 5/(-1 + x) + 1/(2*x) - 
         (27*x)/2 + 3*x^2] + G[1, 1, 0, 1, x]*
       RATIO[23 - 137/x^3 + 523/(2*x^2) - 285/(2*x) - (19*x)/2 + 3*x^2] + 
      G[1, 1, 1, 0, x]*RATIO[23 - 137/x^3 + 523/(2*x^2) - 285/(2*x) - 
         (19*x)/2 + 3*x^2] + G[0, 1, 1, 1, x]*
       RATIO[31 - 24/x^3 + 75/x^2 - 82/x - 2*x + 3*x^2] + 
      G[1, 0, 1, 1, x]*RATIO[17 - 20/x^3 + 60/x^2 - 129/(2*x) + (5*x)/2 + 
         3*x^2] + (RATIO[-57/4 + 57/(2*x)] + 
        I*Pi*RATIO[-21/2 + 33/(2*(-1 + x)) - 3/x + 8*x])*Zeta[3] + 
      Log[mu2]*(RATIO[-3 + 6/x] + I*Pi*RATIO[-9/8 - 9/x^2 + 75/(8*x)] + 
        Pi^2*RATIO[-9/16 + (3*x)/8] + RATIO[3 - 6/x]*Zeta[3]) + 
      G[0, x]*(RATIO[157/8 - 157/(4*x)] + 
        I*Pi*RATIO[-175/24 + 159/(8*(-1 + x)) + 55/x^2 - 11/(8*x)] + 
        Log[mu2]^3*RATIO[1/4 - 1/(2*x)] + Log[mu2]^2*(RATIO[1 - 2/x] + 
          I*Pi*RATIO[1/4 - 1/(4*(-1 + x)) - 1/(4*x)]) + 
        Log[mu2]*(I*Pi*RATIO[3/2 - 3/(4*(-1 + x)) + 6/x^2 - 7/x] + 
          RATIO[23/8 - 23/(4*x)] + Pi^2*RATIO[5/24 + 1/(3*x) - x/4]) + 
        Pi^2*RATIO[31/6 - 47/(12*(-1 + x)) - 10/x^2 - 205/(24*x) + x/8] + 
        I*Pi^3*RATIO[29/24 - 1/(24*(-1 + x)) - 43/(24*x) + (2*x)/3] + 
        RATIO[17/2 + 17/(2*(-1 + x)) - (17*x)/2]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[113/12 + 73/(6*x^3) - 73/(4*x^2) - 51/(4*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-3/x^3 + 9/(2*x^2) - 3/(2*x)] + 
          RATIO[-1/4 - 3/x^2 + 23/(8*x)]) + Log[mu2]*
         (I*Pi*RATIO[-9/x^3 + 27/(2*x^2) - 9/(2*x)] + 
          RATIO[-3/4 - 9/x^2 + 69/(8*x)]) + RATIO[-157/8 - 251/(6*x^2) + 
          1403/(24*x)] + I*Pi^3*RATIO[-19/6 + 1/(6*(-1 + x)) - 13/x^3 + 
           61/(6*x^2) + 71/(12*x) - (2*x)/3] + 
        Pi^2*RATIO[73/6 - 21/x^3 + 263/(4*x^2) - 907/(16*x) + (47*x)/24] + 
        RATIO[-3 - (-1 + x)^(-1) + 61/x^2 - 58/x + (15*x)/2]*Zeta[3]))/
     Nc^3) + Nfv*(I*Pi*RATIO[-1117/(3*x^2) + 622/(3*x)] + 
    G[1, 0, 0, 0, x]*RATIO[129 - 27/(-1 + x) + 30/x^2 - 39/x - (237*x)/2] + 
    G[0, 1, 0, 0, x]*RATIO[187/2 - 6/(-1 + x) - 7/x - (195*x)/2] + 
    Pi^2*RATIO[877/9 + 45/(2*x^2) - 1495/(36*x) - (497*x)/8] + 
    G[0, 1, 1, 1, x]*RATIO[102 + 8/x^3 + 37/x^2 - 121/x - 23*x] + 
    G[1, 0, 1, 1, x]*RATIO[205/2 + 2/x^3 + 57/x^2 - 283/(2*x) - 20*x] + 
    G[0, 1, 0, 1, x]*RATIO[37/2 + 6/(-1 + x) - 7/x^3 + 13/(2*x^2) - 
       15/(2*x) - (27*x)/2] + G[0, 1, 1, 0, x]*
     RATIO[37/2 + 6/(-1 + x) - 7/x^3 + 13/(2*x^2) - 15/(2*x) - (27*x)/2] + 
    Pi^4*RATIO[3109/240 - 2909/(720*(-1 + x)) - 811/(180*x) - (1763*x)/180] + 
    G[1, 1, 0, 1, x]*RATIO[29 + 4/x^3 + 10/x^2 - 71/(2*x) - (15*x)/2] + 
    G[1, 1, 1, 0, x]*RATIO[29 + 4/x^3 + 10/x^2 - 71/(2*x) - (15*x)/2] + 
    G[1, 0, 0, 1, x]*RATIO[1/2 + 18/(-1 + x) - x^(-3) - 35/(2*x^2) + 12/x - 
       (9*x)/2] + G[1, 0, 1, 0, x]*RATIO[1/2 + 18/(-1 + x) - x^(-3) - 
       35/(2*x^2) + 12/x - (9*x)/2] + G[0, 1, 0, x]*
     (I*Pi*RATIO[117 + 6/(-1 + x) - 7/x^3 + 13/(2*x^2) - 41/(2*x) - 114*x] + 
      RATIO[445/12 + 131/(4*(-1 + x)) - 15/x^2 - 413/(6*x) - (231*x)/4] + 
      Log[mu2]*RATIO[5 + 6/(-1 + x) - 6/x - 3*x]) + 
    I*Pi^3*RATIO[-127/8 - 113/(24*(-1 + x)) + 163/(36*x^2) + 541/(72*x) - 
       (7*x)/8] + RATIO[-10/x] + 
    Log[mu2]*(I*Pi*RATIO[-131/(2*x^2) + 131/(4*x)] + 
      Pi^2*RATIO[655/24 - 12/x^2 - 59/(12*x) - (131*x)/8] + 
      I*Pi^3*RATIO[-5 + 2/x + 3*x]) + Log[mu2]^2*
     (I*Pi*RATIO[27/(2*x^2) - 27/(4*x)] + 
      Pi^2*RATIO[-45/8 + 9/(4*x) + (27*x)/8]) + 
    G[1, 0, 0, x]*(I*Pi*RATIO[269/2 - 3/(-1 + x) - x^(-3) + 25/(2*x^2) - 
         33/x - 126*x] + Log[mu2]*RATIO[5 + 6/(-1 + x) - 6/x - 3*x] + 
      RATIO[310/3 + 61/(-1 + x) - 151/(3*x^2) - 81/(2*x) + (7*x)/2]) + 
    G[1, 1, x]*(RATIO[6923/36 - 278/(9*x^3) + 551/(6*x^2) - 129/x - 
        (497*x)/4] + Pi^2*RATIO[91/8 - 11/(4*x^3) + 259/(24*x^2) - 
         377/(24*x) - (89*x)/24] + I*Pi*RATIO[113/4 - 68/(3*x^3) + 
         263/(3*x^2) - 195/(2*x) - (7*x)/4] + 
      Log[mu2]*(RATIO[511/12 - 131/(6*x^3) + 35/(4*x^2) + 13/(4*x) - 
          (131*x)/4] + I*Pi*RATIO[-10 - 4/x^3 + 6/x^2 + 2/x + 6*x]) + 
      Log[mu2]^2*RATIO[-45/4 + 9/(2*x^3) - 27/(4*x^2) + 27/(4*x) + 
         (27*x)/4]) + G[0, 0, x]*(RATIO[3827/36 + 619/(4*(-1 + x)) + 
        746/(9*x) - (497*x)/4] + Pi^2*RATIO[243/8 - 971/(24*(-1 + x)) - 
         1/(3*x) - (181*x)/8] + I*Pi*RATIO[-447/4 - 217/(4*(-1 + x)) - 
         15/x^2 + 545/(6*x) - (7*x)/4] + 
      Log[mu2]*(RATIO[691/12 + 131/(4*(-1 + x)) - 149/(3*x) - (131*x)/4] + 
        I*Pi*RATIO[-10 - 3/(-1 + x) + 6/x + 6*x]) + 
      Log[mu2]^2*RATIO[-45/4 - 27/(4*(-1 + x)) + 9/x + (27*x)/4]) + 
    G[0, 0, 0, 1, x]*RATIO[-65/2 + 96/(-1 + x) - 7/x + (21*x)/2] + 
    G[0, 0, 1, 0, x]*RATIO[-65/2 + 96/(-1 + x) - 7/x + (21*x)/2] + 
    G[1, 0, 1, x]*(RATIO[117/2 - 103/(6*x^3) + 605/(12*x^2) - 253/(4*x) - 
        (69*x)/2] + I*Pi*RATIO[171/2 + 18/(-1 + x) + 41/x^2 - 123/x - 14*x] + 
      Log[mu2]*RATIO[-35/2 - x^(-3) + 3/(2*x^2) + 13/(2*x) + (21*x)/2]) + 
    G[0, 0, 1, 1, x]*RATIO[-163/2 - 130/(-1 + x) + x^(-3) - 3/(2*x^2) + 
       283/(2*x) + (37*x)/2] + G[0, 0, 1, x]*
     (RATIO[445/12 + 131/(4*(-1 + x)) - 15/x^2 - 413/(6*x) - (231*x)/4] + 
      Log[mu2]*RATIO[5 + 6/(-1 + x) - 6/x - 3*x] + 
      I*Pi*RATIO[-109 - 28/(-1 + x) + x^(-3) - 3/(2*x^2) + 257/(2*x) + 
         26*x]) + G[0, 1, 1, x]*
     (I*Pi*RATIO[103 + 6/(-1 + x) + 45/x^2 - 122/x - 26*x] + 
      Log[mu2]*RATIO[-35/2 - x^(-3) + 3/(2*x^2) + 13/(2*x) + (21*x)/2] + 
      RATIO[-61/4 + 403/(6*x^3) - 355/(4*x^2) + 1663/(12*x) + (107*x)/4]) + 
    G[1, 1, 1, 1, x]*RATIO[-277/2 + 15/x^3 - 179/(2*x^2) + 347/(2*x) + 
       (79*x)/2] + G[1, 1, 1, x]*
     (Log[mu2]*RATIO[30 - 12/x^3 + 18/x^2 - 18/x - 18*x] + 
      I*Pi*RATIO[-159/2 + 7/x^3 - 123/(2*x^2) + 120/x + 14*x] + 
      RATIO[-437/6 + 49/(3*x^3) + 57/(2*x^2) - 75/(2*x) + (131*x)/2]) + 
    G[0, 0, 0, 0, x]*RATIO[-86 - 68/(-1 + x) + 20/x + 108*x] + 
    G[0, 0, 0, x]*(Log[mu2]*RATIO[15/2 + 9/(2*(-1 + x)) - 6/x - (9*x)/2] + 
      RATIO[-2477/12 - 479/(4*(-1 + x)) + 628/(3*x) + (355*x)/4] + 
      I*Pi*RATIO[-111 + 65/(2*(-1 + x)) + 7/x + 114*x]) + 
    G[1, 1, 0, 0, x]*RATIO[-152 - 27/(2*(-1 + x)) + 3/x^3 - 71/(2*x^2) + 
       54/x + 123*x] + G[0, 1, x]*
     (Log[mu2]^2*RATIO[45/4 - 9/(2*x) - (27*x)/4] + 
      I*Pi*RATIO[-113/4 + 131/(4*(-1 + x)) + 403/(6*x^3) - 427/(4*x^2) + 
         1009/(12*x) + (7*x)/4] + Pi^2*RATIO[-175/8 - 70/(3*(-1 + x)) + 
         4/x^3 - 19/x^2 + 367/(12*x) + (233*x)/24] + 
      Log[mu2]*(I*Pi*RATIO[10 + 6/(-1 + x) - x^(-3) + 3/(2*x^2) - 17/(2*x) - 
           6*x] + RATIO[-601/12 - 3/x^2 + 43/(3*x) + (131*x)/4]) + 
      RATIO[-5375/36 + 41/(2*x^2) - 1447/(36*x) + (497*x)/4]) + 
    G[1, 0, x]*(Log[mu2]^2*RATIO[45/4 - 9/(2*x) - (27*x)/4] + 
      I*Pi*RATIO[447/4 + 61/(-1 + x) - 103/(6*x^3) - 35/(12*x^2) - 
         1073/(12*x) + (7*x)/4] + Pi^2*RATIO[-221/8 - 39/(4*(-1 + x)) + 
         x^(-3) + 5/(3*x^2) + 43/(3*x) + (193*x)/8] + 
      Log[mu2]*(I*Pi*RATIO[10 + 6/(-1 + x) - x^(-3) + 3/(2*x^2) - 17/(2*x) - 
           6*x] + RATIO[-601/12 - 3/x^2 + 43/(3*x) + (131*x)/4]) + 
      RATIO[-5375/36 + 41/(2*x^2) - 1447/(36*x) + (497*x)/4]) + 
    G[1, 1, 0, x]*(RATIO[117/2 - 103/(6*x^3) + 605/(12*x^2) - 253/(4*x) - 
        (69*x)/2] + Log[mu2]*RATIO[-35/2 - x^(-3) + 3/(2*x^2) + 13/(2*x) + 
         (21*x)/2] + I*Pi*RATIO[-281/2 - 27/(2*(-1 + x)) + 6/x^3 - 24/x^2 + 
         25/x + 126*x]) + 
    (I*Pi*RATIO[417/2 + 1/(2*(-1 + x)) + 84/x^2 - 98/x - 128*x] + 
      RATIO[641/4 + 113/(4*(-1 + x)) - 181/x - (245*x)/4])*Zeta[3] + 
    G[0, x]*(RATIO[154 - 319/x] + I*Pi*RATIO[-41/4 + 619/(4*(-1 + x)) + 
         41/(2*x^2) - 821/(36*x)] + Log[mu2]^2*
       (I*Pi*RATIO[-27/(4*(-1 + x)) + 9/(2*x)] + RATIO[-27/4 + 27/(2*x)]) + 
      Log[mu2]*(RATIO[131/4 - 131/(2*x)] + 
        I*Pi*RATIO[-6 + 131/(4*(-1 + x)) - 3/x^2 - 25/(3*x)] + 
        Pi^2*RATIO[5/4 + 6/(-1 + x) - 9/(2*x) - (3*x)/4]) + 
      I*Pi^3*RATIO[-187/12 + 15/(8*(-1 + x)) - 1/(12*x) + 17*x] + 
      Pi^2*RATIO[-53/72 - 727/(24*(-1 + x)) + 9/x^2 + 230/(9*x) + 25*x] + 
      RATIO[269/2 + 249/(2*(-1 + x)) - 20/x - (237*x)/2]*Zeta[3]) + 
    G[1, x]*(I*Pi*RATIO[41/4 - 278/(9*x^3) + 281/(6*x^2) - 1277/(18*x)] + 
      Log[mu2]^2*(RATIO[27/4 + 27/(2*x^2) - 81/(4*x)] + 
        I*Pi*RATIO[9/(2*x^3) - 27/(4*x^2) + 9/(4*x)]) + 
      RATIO[-154 - 1117/(3*x^2) + 1579/(3*x)] + 
      I*Pi^3*RATIO[82/3 + 21/(4*(-1 + x)) - 37/(12*x^3) + 155/(24*x^2) - 
         197/(24*x) - 23*x] + Log[mu2]*
       (I*Pi*RATIO[6 - 131/(6*x^3) + 131/(4*x^2) - 275/(12*x)] + 
        RATIO[-131/4 - 131/(2*x^2) + 393/(4*x)] + 
        Pi^2*RATIO[5 - 4/x^3 + 6/x^2 - 4/x - 3*x]) + 
      Pi^2*RATIO[-1175/36 + 39/(2*x^3) - 791/(18*x^2) + 1423/(24*x) + 
         (169*x)/8] + RATIO[-108 - 63/(2*(-1 + x)) - 16/x^2 + 28/x + 99*x]*
       Zeta[3]) + (I*Pi*RATIO[-256/(3*x^2) + 42/x] + 
      G[1, 0, 1, 1, x]*RATIO[62 - 8/x^3 - 4/x^2 - 2/x - 48*x] + 
      G[0, 1, 1, 1, x]*RATIO[40 - 28/x^2 + 28/x - 36*x] + 
      G[0, 0, 0, 0, x]*RATIO[40 + 32/(-1 + x) - 16/x - 32*x] + 
      G[0, 1, 0, x]*(I*Pi*RATIO[12 - 4/x^3 + 6/x^2 - 22/x] + 
        RATIO[175/3 - 3/(-1 + x) - 4/x^2 - 26/x - 41*x] + 
        Log[mu2]*RATIO[20 - 8/x - 12*x]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[14 - 12/(-1 + x) + 4/x^3 + 6/x^2 - 20/x] + 
        RATIO[112/3 - 8/(-1 + x) - 68/x^2 + 70/x - 38*x] + 
        Log[mu2]*RATIO[20 - 8/x - 12*x]) + 
      Pi^2*RATIO[89/3 + 134/(3*x^2) - 215/(3*x) - (67*x)/6] + 
      G[1, 1, 0, 1, x]*RATIO[4 + 16/x^3 - 56/x^2 + 46/x - 10*x] + 
      G[1, 1, 1, 0, x]*RATIO[4 + 16/x^3 - 56/x^2 + 46/x - 10*x] + 
      Log[mu2]*(I*Pi*RATIO[-18/x^2 + 9/x] + 
        Pi^2*RATIO[15/2 - 3/x - (9*x)/2]) + G[0, 1, 0, 1, x]*
       RATIO[6 - 4/x^3 + 6/x^2 - 10/x - 2*x] + G[0, 1, 1, 0, x]*
       RATIO[6 - 4/x^3 + 6/x^2 - 10/x - 2*x] + 
      Log[mu2]^2*(I*Pi*RATIO[-6/x^2 + 3/x] + 
        Pi^2*RATIO[5/2 - x^(-1) - (3*x)/2]) + 
      G[1, 1, x]*(RATIO[145/3 - 364/(3*x^3) + 784/(3*x^2) - 166/x - 
          (67*x)/3] + Log[mu2]*RATIO[15 - 6/x^3 + 9/x^2 - 9/x - 9*x] + 
        Pi^2*RATIO[21/2 - 5/x^3 + 77/(6*x^2) - 79/(6*x) - (31*x)/6] + 
        Log[mu2]^2*RATIO[5 - 2/x^3 + 3/x^2 - 3/x - 3*x] + 
        I*Pi*RATIO[61/3 - 16/(3*x^3) + 4/x^2 - 18/x - x]) + 
      G[0, 0, x]*(RATIO[97/3 + 25/(3*(-1 + x)) - 16/x - (67*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[-12/(-1 + x) + 8/x] + 
          RATIO[3 + 9/(-1 + x) + 12/x - 9*x]) + Log[mu2]^2*
         RATIO[5 + 3/(-1 + x) - 4/x - 3*x] + 
        Pi^2*RATIO[23/6 + 11/(6*(-1 + x)) - 4/x - (17*x)/6] + 
        I*Pi*RATIO[-35/3 - 43/(-1 + x) - 4/x^2 + 34/x - x]) + 
      Pi^4*RATIO[29/36 + 113/(180*(-1 + x)) - 16/(45*x) - (32*x)/45] + 
      I*Pi^3*RATIO[-35/6 + 5/(6*(-1 + x)) + 7/(3*x^2) + 3/(2*x) - x/2] + 
      RATIO[8/x] + G[1, 0, 0, 0, x]*RATIO[12 - 12/(-1 + x) + 24/x^2 - 28/x + 
         2*x] + G[1, 1, 0, 0, x]*RATIO[-16 + 6/(-1 + x) - 44/x^3 + 86/x^2 - 
         16/x + 4*x] + G[1, 0, 0, 1, x]*RATIO[-18 + 4/x^3 - 18/x^2 + 16/x + 
         10*x] + G[1, 0, 1, 0, x]*RATIO[-18 + 4/x^3 - 18/x^2 + 16/x + 10*x] + 
      G[0, 0, 0, 1, x]*RATIO[-14 - 4/x + 14*x] + G[0, 0, 1, 0, x]*
       RATIO[-14 - 4/x + 14*x] + G[0, 1, 0, 0, x]*RATIO[-14 - 4/x + 14*x] + 
      G[1, 0, x]*(Pi^2*RATIO[31/6 + 3/(-1 + x) - 4/x^3 + 40/(3*x^2) - 12/x - 
           (19*x)/6] + I*Pi*RATIO[35/3 - 8/(-1 + x) - 226/(3*x^3) + 85/x^2 - 
           21/x + x] + Log[mu2]^2*RATIO[-5 + 2/x + 3*x] + 
        Log[mu2]*(I*Pi*RATIO[4/x^3 - 6/x^2 + 2/x] + 
          RATIO[-9 + 12/x^2 - 12/x + 9*x]) + RATIO[-121/3 - 214/(3*x^2) + 
          277/(3*x) + (67*x)/3]) + G[0, 1, x]*
       (I*Pi*RATIO[-61/3 - 3/(-1 + x) + 50/(3*x^3) - 17/x^2 + 37/x + x] + 
        Log[mu2]^2*RATIO[-5 + 2/x + 3*x] + 
        Pi^2*RATIO[-17/2 + 16/(3*(-1 + x)) + 28/(3*x^2) - 19/(3*x) + 
           (31*x)/6] + Log[mu2]*(I*Pi*RATIO[4/x^3 - 6/x^2 + 2/x] + 
          RATIO[-9 + 12/x^2 - 12/x + 9*x]) + RATIO[-121/3 - 214/(3*x^2) + 
          277/(3*x) + (67*x)/3]) + G[1, 1, 0, x]*
       (I*Pi*RATIO[-22 + 6/(-1 + x) - 24/x^3 + 24/x^2 + 36/x] + 
        Log[mu2]*RATIO[-10 + 4/x^3 - 6/x^2 + 6/x + 6*x] + 
        RATIO[-50/3 - 226/(3*x^3) + 141/x^2 - 79/x + 30*x]) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[34 - 28/x^2 + 20/x - 32*x] + 
        Log[mu2]*RATIO[-10 + 4/x^3 - 6/x^2 + 6/x + 6*x] + 
        RATIO[-50/3 - 226/(3*x^3) + 141/x^2 - 79/x + 30*x]) + 
      G[0, 0, 1, 1, x]*RATIO[-50 - 32/(-1 + x) - 4/x^3 + 6/x^2 + 42/x + 
         30*x] + G[1, 1, 1, x]*(RATIO[22 + 76/x^3 - 146/x^2 + 70/x - 22*x] + 
        I*Pi*RATIO[-26 - 12/x^3 + 54/x^2 - 48/x + 32*x]) + 
      G[0, 0, 1, x]*(RATIO[175/3 - 3/(-1 + x) - 4/x^2 - 26/x - 41*x] + 
        Log[mu2]*RATIO[20 - 8/x - 12*x] + 
        I*Pi*RATIO[-44 - 32/(-1 + x) - 4/x^3 + 6/x^2 + 30/x + 32*x]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[36 - 28/x^2 + 24/x - 32*x] + 
        Log[mu2]*RATIO[-10 + 4/x^3 - 6/x^2 + 6/x + 6*x] + 
        RATIO[-209/3 + 50/(3*x^3) - 25/x^2 + 75/x + 33*x]) + 
      G[1, 1, 1, 1, x]*RATIO[-30 - 28/x^3 + 110/x^2 - 94/x + 42*x] + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-4 + 14/(-1 + x) + 4/x] + 
        Log[mu2]*RATIO[-30 - 18/(-1 + x) + 24/x + 18*x] + 
        RATIO[-73 - 49/(-1 + x) + 48/x + 49*x]) + 
      (I*Pi*RATIO[54 - 50/(-1 + x) + 16/x^2 - 8/x - 32*x] + 
        RATIO[3 - 5/(-1 + x) + 16/x - 3*x])*Zeta[3] + 
      G[1, x]*(I*Pi*RATIO[-1 - 364/(3*x^3) + 172/x^2 - 140/(3*x)] + 
        I*Pi^3*RATIO[16/3 - (-1 + x)^(-1) + 5/(3*x^3) - 1/(2*x^2) - 
           59/(6*x)] + Log[mu2]^2*(I*Pi*RATIO[-2/x^3 + 3/x^2 - x^(-1)] + 
          RATIO[-3 - 6/x^2 + 9/x]) + Log[mu2]*
         (I*Pi*RATIO[-6/x^3 + 9/x^2 - 3/x] + RATIO[-9 - 18/x^2 + 27/x]) + 
        RATIO[-94/3 - 256/(3*x^2) + 350/(3*x)] + 
        Pi^2*RATIO[-11 + 122/(3*x^3) - 226/(3*x^2) + 87/(2*x) - (19*x)/6] + 
        RATIO[24 + 6/(-1 + x) + 16/x^2 - 8/x - 12*x]*Zeta[3]) + 
      G[0, x]*(RATIO[94/3 - 224/(3*x)] + Log[mu2]^2*(RATIO[3 - 6/x] + 
          I*Pi*RATIO[3/(-1 + x) - 2/x]) + 
        I*Pi^3*RATIO[-1/3 + 1/(2*(-1 + x)) + 1/(3*x)] + 
        I*Pi*RATIO[1 + 25/(3*(-1 + x)) - 214/(3*x^2) + 175/(3*x)] + 
        Log[mu2]*(RATIO[9 - 18/x] + I*Pi*RATIO[9/(-1 + x) + 12/x^2 - 12/x] + 
          Pi^2*RATIO[-5 + 2/x + 3*x]) + Pi^2*RATIO[-109/6 + 67/(6*(-1 + x)) - 
           4/x^2 + 16/x + (26*x)/3] + RATIO[-26 - 18/(-1 + x) + 16/x + 18*x]*
         Zeta[3]))/Nc^2 + Nc^2*(I*Pi*RATIO[1181/(12*x^2) - 1307/(24*x)] + 
      G[1, 1, 0, 0, x]*RATIO[39 + 3/(-1 + x) + 2/x^3 + 7/(2*x^2) - 25/(2*x) - 
         31*x] + G[0, 0, 0, x]*(I*Pi*RATIO[28 - 9/(-1 + x) - 2/x - 
           (57*x)/2] + RATIO[337/6 + 33/(-1 + x) - 166/(3*x) - (101*x)/4]) + 
      G[0, 0, 0, 0, x]*RATIO[19 + 15/(-1 + x) - 4/x - 25*x] + 
      G[1, 1, 1, 1, x]*RATIO[73/2 - 2/x^3 + 31/(2*x^2) - 75/(2*x) - 
         (25*x)/2] + G[0, 0, 1, 1, x]*RATIO[47/2 + 69/(2*(-1 + x)) - 38/x - 
         (13*x)/2] + G[0, 0, 0, 1, x]*RATIO[9 - 24/(-1 + x) + 2/x - 
         (7*x)/2] + G[0, 0, 1, 0, x]*RATIO[9 - 24/(-1 + x) + 2/x - (7*x)/2] + 
      Log[mu2]^2*(I*Pi*RATIO[-3/x^2 + 3/(2*x)] + 
        Pi^2*RATIO[5/4 - 1/(2*x) - (3*x)/4]) + 
      I*Pi^3*RATIO[13/3 + 9/(8*(-1 + x)) - 23/(18*x^2) - 71/(36*x) + x/4] + 
      G[1, 0, 0, 1, x]*RATIO[1 - 9/(2*(-1 + x)) + 11/(2*x^2) - 4/x + x/2] + 
      G[1, 0, 1, 0, x]*RATIO[1 - 9/(2*(-1 + x)) + 11/(2*x^2) - 4/x + x/2] + 
      RATIO[2/x] + G[0, 1, x]*(RATIO[2869/72 - 2/(3*x^2) + 77/(18*x) - 
          (779*x)/24] + Pi^2*RATIO[6 + 11/(2*(-1 + x)) - x^(-3) + 
           25/(6*x^2) - 29/(4*x) - (11*x)/4] + 
        I*Pi*RATIO[25/3 - 8/(-1 + x) - 107/(6*x^3) + 111/(4*x^2) - 70/(3*x) - 
           x/2] + Log[mu2]^2*RATIO[-5/2 + x^(-1) + (3*x)/2] + 
        Log[mu2]*(RATIO[157/12 - 17/(6*x) - (35*x)/4] + 
          I*Pi*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2])) + 
      G[1, 0, x]*(RATIO[2869/72 - 2/(3*x^2) + 77/(18*x) - (779*x)/24] + 
        Pi^2*RATIO[79/12 + 9/(4*(-1 + x)) - 5/(4*x^2) - 17/(6*x) - 
           (35*x)/6] + I*Pi*RATIO[-86/3 - 59/(4*(-1 + x)) + 9/x^3 - 
           55/(12*x^2) + 71/(3*x) - x/2] + Log[mu2]^2*
         RATIO[-5/2 + x^(-1) + (3*x)/2] + Log[mu2]*
         (RATIO[157/12 - 17/(6*x) - (35*x)/4] + 
          I*Pi*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2])) + 
      Pi^4*RATIO[-148/45 + 233/(240*(-1 + x)) + 827/(720*x) + (359*x)/144] + 
      G[1, 1, 0, 1, x]*RATIO[-15/2 - 2/x^3 + x^(-2) + 6/x + (5*x)/2] + 
      G[1, 1, 1, 0, x]*RATIO[-15/2 - 2/x^3 + x^(-2) + 6/x + (5*x)/2] + 
      G[0, 1, 0, 1, x]*RATIO[-5 - 3/(2*(-1 + x)) + 2/x^3 - 2/x^2 + 5/(2*x) + 
         (7*x)/2] + G[0, 1, 1, 0, x]*RATIO[-5 - 3/(2*(-1 + x)) + 2/x^3 - 
         2/x^2 + 5/(2*x) + (7*x)/2] + Log[mu2]*
       (I*Pi*RATIO[35/(2*x^2) - 35/(4*x)] + 
        I*Pi^3*RATIO[5/4 - 1/(2*x) - (3*x)/4] + 
        Pi^2*RATIO[-175/24 + 3/x^2 + 17/(12*x) + (35*x)/8]) + 
      G[1, 1, 1, x]*(RATIO[101/6 - 53/(6*x^3) + 2/x^2 + 5/x - 15*x] + 
        I*Pi*RATIO[43/2 - x^(-3) + 12/x^2 - 27/x - (11*x)/2] + 
        Log[mu2]*RATIO[-15/2 + 3/x^3 - 9/(2*x^2) + 9/(2*x) + (9*x)/2]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[73/2 + 3/(-1 + x) + 9/(2*x^2) - 17/(2*x) - 
           (63*x)/2] + Log[mu2]*RATIO[5 - 2/x - 3*x] + 
        RATIO[-163/12 + 9/x^3 - 257/(12*x^2) + 83/(4*x) + (27*x)/4]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[5 - 2/x - 3*x] + 
        I*Pi*RATIO[-47/2 - 9/(2*(-1 + x)) - 17/(2*x^2) + 59/(2*x) + 
           (11*x)/2] + RATIO[-163/12 + 9/x^3 - 257/(12*x^2) + 83/(4*x) + 
          (27*x)/4]) + G[0, 1, 1, 1, x]*RATIO[-28 - 2/x^3 - 15/(2*x^2) + 
         57/(2*x) + 8*x] + G[1, 0, 1, 1, x]*RATIO[-59/2 - 14/x^2 + 71/(2*x) + 
         8*x] + G[0, 1, 1, x]*(RATIO[49/6 - 107/(6*x^3) + 95/(4*x^2) - 
          118/(3*x) - (35*x)/4] + Log[mu2]*RATIO[5 - 2/x - 3*x] + 
        I*Pi*RATIO[-28 - 3/(2*(-1 + x)) - 19/(2*x^2) + 29/x + (17*x)/2]) + 
      Pi^2*RATIO[-3775/144 - 101/(12*x^2) + 535/(36*x) + (779*x)/48] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[30 + 9/(-1 + x) - 34/x - (17*x)/2] + 
        Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2] + 
        RATIO[-155/12 - 8/(-1 + x) + 4/x^2 + 113/(6*x) + 17*x]) + 
      G[0, 1, 0, 0, x]*RATIO[-45/2 + 3/(2*(-1 + x)) + 2/x + (47*x)/2] + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2] + 
        RATIO[-155/12 - 8/(-1 + x) + 4/x^2 + 113/(6*x) + 17*x] + 
        I*Pi*RATIO[-30 - 3/(2*(-1 + x)) + 2/x^3 - 2/x^2 + 13/(2*x) + 
           (57*x)/2]) + G[1, 0, 0, 0, x]*RATIO[-33 + 15/(2*(-1 + x)) - 
         9/x^2 + 23/(2*x) + (59*x)/2] + G[1, 0, 0, x]*
       (Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + 2/x + (3*x)/2] + 
        RATIO[-169/6 - 59/(4*(-1 + x)) + 101/(6*x^2) + 23/(4*x) + (3*x)/2] + 
        I*Pi*RATIO[-69/2 + 3/(2*(-1 + x)) - 7/(2*x^2) + 19/(2*x) + 
           (63*x)/2]) + G[0, 0, x]*
       (Log[mu2]^2*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2] + 
        I*Pi*RATIO[86/3 + 65/(4*(-1 + x)) + 4/x^2 - 149/(6*x) + x/2] + 
        Pi^2*RATIO[-47/6 + 10/(-1 + x) + 1/(3*x) + (35*x)/6] + 
        Log[mu2]*(I*Pi*RATIO[5/2 + 3/(2*(-1 + x)) - 2/x - (3*x)/2] + 
          RATIO[-175/12 - 35/(4*(-1 + x)) + 35/(3*x) + (35*x)/4]) + 
        RATIO[-2059/72 - 941/(24*(-1 + x)) - 355/(18*x) + (779*x)/24]) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[5/2 - x^(-3) + 3/(2*x^2) - 3/(2*x) - 
           (3*x)/2] + I*Pi*RATIO[-25/3 + 6/x^3 - 133/(6*x^2) + 51/(2*x) + 
           x/2] + Pi^2*RATIO[-7/2 + x^(-3) - 7/(2*x^2) + 19/(4*x) + 
           (5*x)/4] + Log[mu2]*(I*Pi*RATIO[5/2 + x^(-3) - 3/(2*x^2) - 
             1/(2*x) - (3*x)/2] + RATIO[-139/12 + 35/(6*x^3) - 11/(4*x^2) - 
            1/(4*x) + (35*x)/4]) + RATIO[-3679/72 + 551/(36*x^3) - 
          943/(24*x^2) + 341/(8*x) + (779*x)/24]) + 
      (RATIO[-161/4 - 27/(4*(-1 + x)) + 177/(4*x) + (31*x)/2] + 
        I*Pi*RATIO[-111/2 + 3/(-1 + x) - 22/x^2 + 25/x + 34*x])*Zeta[3] + 
      G[1, x]*(RATIO[971/24 + 1181/(12*x^2) - 1111/(8*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-x^(-3) + 3/(2*x^2) - 1/(2*x)] + 
          RATIO[-3/2 - 3/x^2 + 9/(2*x)]) + 
        I*Pi*RATIO[-5/2 + 551/(36*x^3) - 539/(24*x^2) + 1487/(72*x)] + 
        Pi^2*RATIO[637/72 - 89/(12*x^3) + 565/(36*x^2) - 421/(24*x) - 
           (61*x)/12] + Log[mu2]*(RATIO[35/4 + 35/(2*x^2) - 105/(4*x)] + 
          I*Pi*RATIO[-3/2 + 35/(6*x^3) - 35/(4*x^2) + 71/(12*x)] + 
          Pi^2*RATIO[-5/4 + x^(-3) - 3/(2*x^2) + x^(-1) + (3*x)/4]) + 
        I*Pi^3*RATIO[-43/6 - 5/(4*(-1 + x)) + 2/(3*x^3) - 19/(12*x^2) + 
           8/(3*x) + (23*x)/4] + RATIO[51/2 + 15/(2*(-1 + x)) + 3/x^2 - 
           13/(2*x) - 24*x]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^2*(RATIO[3/2 - 3/x] + 
          I*Pi*RATIO[3/(2*(-1 + x)) - x^(-1)]) + 
        I*Pi*RATIO[5/2 - 941/(24*(-1 + x)) - 2/(3*x^2) + 37/(18*x)] + 
        Log[mu2]*(Pi^2*RATIO[-3/(2*(-1 + x)) + x^(-1)] + 
          I*Pi*RATIO[3/2 - 35/(4*(-1 + x)) + 17/(6*x)] + 
          RATIO[-35/4 + 35/(2*x)]) + RATIO[-971/24 + 1013/(12*x)] + 
        Pi^2*RATIO[95/72 + 55/(8*(-1 + x)) - 2/x^2 - 133/(18*x) - 
           (163*x)/24] + I*Pi^3*RATIO[47/12 - 1/(2*(-1 + x)) - (17*x)/4] + 
        RATIO[-32 - 30/(-1 + x) + 4/x + (57*x)/2]*Zeta[3]))) + 
  Nf*(Nfv*(Nc*(G[1, 0, 1, x]*RATIO[1/3 + 2/(3*x^2) - x^(-1)] + 
        G[1, 1, 0, x]*RATIO[1/3 + 2/(3*x^2) - x^(-1)] + 
        I*Pi^3*RATIO[1/6 - 1/(6*(-1 + x)) + 4/(9*x^2) - 4/(9*x)] + 
        I*Pi*RATIO[-38/(3*x^2) + 19/(3*x)] + G[0, 0, 1, x]*
         RATIO[14/3 - 4/(3*x) - 3*x] + G[0, 1, 0, x]*
         RATIO[14/3 - 4/(3*x) - 3*x] + Pi^2*RATIO[77/18 + 2/(3*x^2) - 
           16/(9*x) - (8*x)/3] + G[1, 0, 0, x]*RATIO[8/3 + (-1 + x)^(-1) - 
           4/(3*x^2) - 2*x] + G[0, 0, x]*
         (I*Pi*RATIO[1/3 - 3/(-1 + x) + 4/(3*x)] + 
          RATIO[50/9 + 16/(3*(-1 + x)) - 4/(9*x) - (16*x)/3] + 
          Log[mu2]*RATIO[10/3 + 2/(-1 + x) - 8/(3*x) - 2*x]) + 
        G[1, 1, x]*(I*Pi*RATIO[1/3 + 2/(3*x^2) - x^(-1)] + 
          RATIO[86/9 - 26/(9*x^3) + 17/(3*x^2) - 7/x - (16*x)/3] + 
          Log[mu2]*RATIO[10/3 - 4/(3*x^3) + 2/x^2 - 2/x - 2*x]) + 
        Log[mu2]*(I*Pi*RATIO[-4/x^2 + 2/x] + Pi^2*RATIO[5/3 - 2/(3*x) - x]) + 
        G[1, x]*(I*Pi*RATIO[-26/(9*x^3) + 13/(3*x^2) - 13/(9*x)] + 
          Log[mu2]*(I*Pi*RATIO[-4/(3*x^3) + 2/x^2 - 2/(3*x)] + 
            RATIO[-2 - 4/x^2 + 6/x]) + RATIO[-19/3 - 38/(3*x^2) + 19/x] + 
          Pi^2*RATIO[-8/9 + 2/(3*x^3) - 10/(9*x^2) + 5/(6*x) + x/2]) + 
        G[0, x]*(RATIO[19/3 - 38/(3*x)] + I*Pi*RATIO[16/(3*(-1 + x)) + 
             8/(3*x^2) - 44/(9*x)] + Log[mu2]*(RATIO[2 - 4/x] + 
            I*Pi*RATIO[2/(-1 + x) - 4/(3*x)]) + 
          Pi^2*RATIO[-29/18 - 1/(2*(-1 + x)) + 8/(9*x) + x]) + 
        G[0, 1, 1, x]*RATIO[-5/3 + 4/(3*x^3) - 2/x^2 + 4/(3*x) + x] + 
        G[1, 1, 1, x]*RATIO[-10/3 + 4/(3*x^3) - 2/x^2 + 2/x + 2*x] + 
        G[0, 0, 0, x]*RATIO[-23/3 - 5/(-1 + x) + 16/(3*x) + 5*x] + 
        G[1, 0, x]*(I*Pi*RATIO[-1/3 + (-1 + x)^(-1) - 2/(3*x^2) + 1/(3*x)] + 
          Log[mu2]*RATIO[-10/3 + 4/(3*x) + 2*x] + 
          RATIO[-68/9 + 8/(3*x^2) - 4/(9*x) + (16*x)/3]) + 
        G[0, 1, x]*(I*Pi*RATIO[-1/3 + 4/(3*x^3) - 2/x^2 + 4/(3*x)] + 
          Log[mu2]*RATIO[-10/3 + 4/(3*x) + 2*x] + 
          RATIO[-68/9 + 8/(3*x^2) - 4/(9*x) + (16*x)/3]) + 
        RATIO[2 + (-1 + x)^(-1) - 2/x - x]*Zeta[3]) + 
      (I*Pi*RATIO[152/(3*x^2) - 76/(3*x)] + 
        I*Pi^3*RATIO[-2/3 + 2/(3*(-1 + x)) - 16/(9*x^2) + 16/(9*x)] + 
        G[1, 0, 1, x]*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
        G[1, 1, 0, x]*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
        G[0, 0, 0, x]*RATIO[92/3 + 20/(-1 + x) - 64/(3*x) - 20*x] + 
        G[1, 1, 1, x]*RATIO[40/3 - 16/(3*x^3) + 8/x^2 - 8/x - 8*x] + 
        G[0, 1, x]*(I*Pi*RATIO[4/3 - 16/(3*x^3) + 8/x^2 - 16/(3*x)] + 
          RATIO[272/9 - 32/(3*x^2) + 16/(9*x) - (64*x)/3] + 
          Log[mu2]*RATIO[40/3 - 16/(3*x) - 8*x]) + 
        G[1, 0, x]*(I*Pi*RATIO[4/3 - 4/(-1 + x) + 8/(3*x^2) - 4/(3*x)] + 
          RATIO[272/9 - 32/(3*x^2) + 16/(9*x) - (64*x)/3] + 
          Log[mu2]*RATIO[40/3 - 16/(3*x) - 8*x]) + G[0, 1, 1, x]*
         RATIO[20/3 - 16/(3*x^3) + 8/x^2 - 16/(3*x) - 4*x] + 
        G[0, x]*(Log[mu2]*(I*Pi*RATIO[-8/(-1 + x) + 16/(3*x)] + 
            RATIO[-8 + 16/x]) + I*Pi*RATIO[-64/(3*(-1 + x)) - 32/(3*x^2) + 
             176/(9*x)] + RATIO[-76/3 + 152/(3*x)] + 
          Pi^2*RATIO[58/9 + 2/(-1 + x) - 32/(9*x) - 4*x]) + 
        G[1, x]*(RATIO[76/3 + 152/(3*x^2) - 76/x] + 
          Log[mu2]*(RATIO[8 + 16/x^2 - 24/x] + 
            I*Pi*RATIO[16/(3*x^3) - 8/x^2 + 8/(3*x)]) + 
          I*Pi*RATIO[104/(9*x^3) - 52/(3*x^2) + 52/(9*x)] + 
          Pi^2*RATIO[32/9 - 8/(3*x^3) + 40/(9*x^2) - 10/(3*x) - 2*x]) + 
        Log[mu2]*(I*Pi*RATIO[16/x^2 - 8/x] + 
          Pi^2*RATIO[-20/3 + 8/(3*x) + 4*x]) + G[1, 0, 0, x]*
         RATIO[-32/3 - 4/(-1 + x) + 16/(3*x^2) + 8*x] + 
        Pi^2*RATIO[-154/9 - 8/(3*x^2) + 64/(9*x) + (32*x)/3] + 
        G[0, 0, 1, x]*RATIO[-56/3 + 16/(3*x) + 12*x] + 
        G[0, 1, 0, x]*RATIO[-56/3 + 16/(3*x) + 12*x] + 
        G[0, 0, x]*(I*Pi*RATIO[-4/3 + 12/(-1 + x) - 16/(3*x)] + 
          Log[mu2]*RATIO[-40/3 - 8/(-1 + x) + 32/(3*x) + 8*x] + 
          RATIO[-200/9 - 64/(3*(-1 + x)) + 16/(9*x) + (64*x)/3]) + 
        G[1, 1, x]*(I*Pi*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
          Log[mu2]*RATIO[-40/3 + 16/(3*x^3) - 8/x^2 + 8/x + 8*x] + 
          RATIO[-344/9 + 104/(9*x^3) - 68/(3*x^2) + 28/x + (64*x)/3]) + 
        RATIO[-8 - 4/(-1 + x) + 8/x + 4*x]*Zeta[3])/Nc) + 
    Qf*(RATIO[16421/324 - 15715/(216*x)] + G[1, 1, 0, 1, x]*
       RATIO[-2 - 48/x^3 + 248/(3*x^2) - 98/(3*x)] + 
      G[1, 1, 1, 0, x]*RATIO[-2 - 48/x^3 + 248/(3*x^2) - 98/(3*x)] + 
      I*Pi*RATIO[563/27 + 124/(9*x^2) - 385/(18*x)] + 
      Log[mu2]^3*RATIO[-2/9 + 8/(9*x)] + Log[mu2]^2*(RATIO[77/36 - 2/(3*x)] + 
        I*Pi*RATIO[-2/3 - x^(-2) + 13/(6*x)]) + G[1, 0, 0, 1, x]*
       RATIO[-2 + 2/x^3 - 7/(3*x^2) + 22/(3*x)] + G[1, 0, 1, 0, x]*
       RATIO[-2 + 2/x^3 - 7/(3*x^2) + 22/(3*x)] + G[0, 1, 0, 1, x]*
       RATIO[-2 + 6/x^3 - 23/(3*x^2) + 26/(3*x)] + G[0, 1, 1, 0, x]*
       RATIO[-2 + 6/x^3 - 23/(3*x^2) + 26/(3*x)] + G[1, 1, 0, 0, x]*
       RATIO[6 + 82/x^3 - 307/(3*x^2) + 58/(3*x)] + 
      G[0, 0, 1, 1, x]*RATIO[10 + 8/(-1 + x) - 2/x^3 + 8/(3*x^2) + 13/(3*x) - 
         10*x] + G[1, 1, 1, 1, x]*RATIO[10 + 58/x^3 - 338/(3*x^2) + 
         164/(3*x) - 10*x] + G[1, 1, 0, x]*
       (I*Pi*RATIO[4 + 36/x^3 - 67/(3*x^2) - 38/(3*x)] + 
        Log[mu2]*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)] + 
        RATIO[1 + 137/(3*x^3) - 108/x^2 + 64/x - (11*x)/3]) + 
      G[0, 0, 0, x]*RATIO[10/3 + 3/(-1 + x) - 2*x] + 
      Pi^2*RATIO[-220/27 - 74/(3*x^2) + 1019/(36*x) - (25*x)/18] + 
      I*Pi^3*RATIO[121/36 + 1/(6*(-1 + x)) - 35/(6*x^2) + 17/(36*x) + x/6] + 
      G[0, x]*(Log[mu2]^2*RATIO[-1/2] + I*Pi*RATIO[-77/18 - 13/(2*(-1 + x)) + 
           149/(3*x^2) - 22/x] + Log[mu2]*
         (I*Pi*RATIO[-1 - 2/(-1 + x) + 2/x^2 - 5/(3*x)] + 
          RATIO[-95/18 + 7/x]) + RATIO[-440/27 + 57/(2*x)] + 
        Pi^2*RATIO[-7/9 + 5/(2*(-1 + x)) - 2/x^2 - 49/(9*x) + (5*x)/18]) + 
      Pi^4*RATIO[-11/36 - 11/(45*(-1 + x)) + (11*x)/36] + 
      Log[mu2]*(RATIO[563/27 - 173/(6*x)] + 
        I*Pi*RATIO[59/18 - 1/(3*x^2) + 2/x] + 
        Pi^2*RATIO[-1/4 - 10/(9*x) + (2*x)/3]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-2 + 6/x^3 - 23/(3*x^2) + 26/(3*x)] + 
        RATIO[14/3 - 4/(3*(-1 + x)) + 2/x^2 - 4/(3*x) + x]) + 
      G[0, 0, 1, x]*(I*Pi*RATIO[10 + 8/(-1 + x) - 2/x^3 + 8/(3*x^2) + 
           13/(3*x) - 10*x] + RATIO[14/3 - 4/(3*(-1 + x)) + 2/x^2 - 4/(3*x) + 
          x]) + G[0, 0, x]*(RATIO[-91/6 - 13/(2*(-1 + x)) + 38/x - 
          (25*x)/9] + I*Pi*RATIO[6 - 1/(3*(-1 + x)) + 2/x^2 - 4/(3*x) + 
           x/3] + Log[mu2]*RATIO[-2 - 2/(-1 + x) + (4*x)/3]) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[-x^(-3) + 4/(3*x^2) - 1/(3*x)] + 
        RATIO[-103/6 + 544/(9*x^3) - 1312/(9*x^2) + 916/(9*x) - (25*x)/9] + 
        I*Pi*RATIO[-11/3 - 16/(3*x^3) + 38/(3*x^2) - 3/x + x/3] + 
        Log[mu2]*RATIO[-2 - 1/(3*x^3) - 2/(3*x^2) + 5/(3*x) + (4*x)/3] + 
        Pi^2*RATIO[-1 + 27/(2*x^3) - 389/(18*x^2) + 67/(9*x) + (5*x)/3]) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[8 + 10/x^3 - 30/x^2 + 22/x - 10*x] + 
        RATIO[-8/3 - 152/(3*x^3) + 364/(3*x^2) - 206/(3*x) + (8*x)/3]) + 
      G[0, 1, x]*(Pi^2*RATIO[8/3 - 4/(3*(-1 + x)) - 4/x^3 - 11/(6*x^2) - 
           1/(6*x) - (5*x)/3] + Log[mu2]*
         (I*Pi*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)] + 
          RATIO[2 + 2/x^2 - 5/(3*x) - (4*x)/3]) + 
        I*Pi*RATIO[11/3 - 4/(3*(-1 + x)) + 11/x^3 - 37/(3*x^2) - 11/(3*x) - 
           x/3] + RATIO[97/6 + 149/(3*x^2) - 67/x + (25*x)/9]) + 
      G[1, 0, x]*(Pi^2*RATIO[4/3 - 2/x^3 - 5/x^2 + 2/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)] + 
          RATIO[2 + 2/x^2 - 5/(3*x) - (4*x)/3]) + 
        I*Pi*RATIO[-6 - 7/(3*(-1 + x)) + 137/(3*x^3) - 24/x^2 + 4/(3*x) - 
           x/3] + RATIO[97/6 + 149/(3*x^2) - 67/x + (25*x)/9]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-2 + 2/x^3 - 7/(3*x^2) + 22/(3*x)] + 
        RATIO[-9 - 7/(3*(-1 + x)) + 82/x^2 - 61/x + (14*x)/3]) + 
      G[0, 1, 1, 1, x]*RATIO[-8 - 8/x^3 + 94/(3*x^2) - 76/(3*x) + 10*x] + 
      G[1, 0, 1, 1, x]*RATIO[-6 - 4/x^3 + 23/x^2 - 23/x + 10*x] + 
      G[0, 1, 1, x]*(RATIO[-3 + 11/x^3 - 49/(3*x^2) - 2/(3*x)] + 
        Log[mu2]*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)] + 
        I*Pi*RATIO[-10 + 21/x^2 - 16/x + 10*x]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)] + 
        RATIO[1 + 137/(3*x^3) - 108/x^2 + 64/x - (11*x)/3] + 
        I*Pi*RATIO[-8 + 18/x^2 - 15/x + 10*x]) + 
      (RATIO[119/18 - (-1 + x)^(-1) + 47/(9*x) - (11*x)/3] + 
        I*Pi*RATIO[-10 + 8/(-1 + x) + 10*x])*Zeta[3] + 
      G[1, x]*(RATIO[440/27 + 124/(9*x^2) - 379/(18*x)] + 
        Log[mu2]*(RATIO[77/18 - 1/(3*x^2) - 11/(3*x)] + 
          I*Pi*RATIO[1 - 1/(3*x^3) - 2/(3*x^2) - x^(-1)]) + 
        Log[mu2]^2*(RATIO[1/2 - x^(-2) - 1/(2*x)] + 
          I*Pi*RATIO[-x^(-3) + 4/(3*x^2) - 1/(3*x)]) + 
        I*Pi^3*RATIO[-1 - 35/(6*x^3) + 32/(9*x^2) + 59/(18*x)] + 
        I*Pi*RATIO[59/18 + 544/(9*x^3) - 868/(9*x^2) + 280/(9*x)] + 
        Pi^2*RATIO[-7/18 - 68/(3*x^3) + 406/(9*x^2) - 253/(12*x) + 
           (19*x)/18] + RATIO[-8 + 12/x^2 - 4/x]*Zeta[3]) + 
      Nc^2*(Log[mu2]^3*RATIO[-4/9] + RATIO[35095/432 - 967/(18*x)] + 
        Pi^2*RATIO[-8/9 + 19/(2*x^2) - 233/(36*x)] + 
        I*Pi^3*RATIO[2/9 - 2/(3*x^2) + 5/(9*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-5/6 + 2/x^2 - 5/(3*x)] + 
          RATIO[-11/12 + x^(-1)]) + Log[mu2]*(RATIO[22 - 19/(2*x)] + 
          Pi^2*RATIO[13/18 - 2/x^2 + 5/(3*x)] + 
          I*Pi*RATIO[7/9 - 19/x^2 + 299/(18*x)]) + 
        I*Pi*RATIO[608/27 - 1763/(18*x^2) + 4045/(54*x)] + 
        G[1, x]*(I*Pi*RATIO[47/18 - 1385/(18*x^3) + 2870/(27*x^2) - 
             1639/(54*x)] + I*Pi^3*RATIO[-2/(3*x^3) + 8/(9*x^2) - 2/(9*x)] + 
          Pi^2*RATIO[-7/6 + 19/(2*x^3) - 92/(9*x^2) + 1/(2*x)] + 
          Log[mu2]^2*(RATIO[1/2 + 2/x^2 - 5/(3*x)] + 
            I*Pi*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)]) + 
          Log[mu2]*(I*Pi*RATIO[1 - 19/x^3 + 226/(9*x^2) - 55/(9*x)] + 
            Pi^2*RATIO[-2/x^3 + 8/(3*x^2) - 2/(3*x)] + 
            RATIO[47/18 - 19/x^2 + 263/(18*x)]) + 
          RATIO[14/27 - 1763/(18*x^2) + 2279/(27*x)]) + 
        G[0, 1, 1, 1, x]*RATIO[6 - 2/x^3 + x^(-2) - x^(-1) - 4*x] + 
        G[0, 1, 1, x]*(RATIO[-10/3 - 25/x^3 + 82/(3*x^2) + 23/(3*x)] + 
          I*Pi*RATIO[6 - 2/x^3 + x^(-2) - x^(-1) - 4*x]) + 
        I*Pi*G[1, 0, 1, x]*RATIO[5 - 2/x^3 + 2/x^2 - x^(-1) - 4*x] + 
        G[1, 0, 1, 1, x]*RATIO[5 - 2/x^3 + 2/x^2 - x^(-1) - 4*x] + 
        G[1, 1, x]*(RATIO[-1385/(18*x^3) + 3383/(27*x^2) - 1214/(27*x)] + 
          Log[mu2]*(RATIO[-19/x^3 + 190/(9*x^2) - 25/(9*x)] + 
            I*Pi*RATIO[-2/x^3 + 8/(3*x^2) - 2/(3*x)]) + 
          Log[mu2]^2*RATIO[2/x^3 - 8/(3*x^2) + 2/(3*x)] + 
          I*Pi*RATIO[10/3 + 22/x^3 - 299/(9*x^2) + 62/(9*x)] + 
          Pi^2*RATIO[7/6 + 3/x^3 - 35/(9*x^2) + 7/(18*x) - (2*x)/3]) + 
        Pi^4*RATIO[11/90 + 11/(60*(-1 + x)) - (11*x)/90] + 
        G[0, 1, x]*(I*Pi*RATIO[-10/3 - 25/x^3 + 82/(3*x^2) + 23/(3*x)] + 
          Pi^2*RATIO[-7/6 + (-1 + x)^(-1) + 1/(2*x^2) + (2*x)/3]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[-6/x^3 + 8/x^2 - 2/x] + 
          RATIO[10/3 + 41/x^3 - 163/(3*x^2) + 29/(3*x)] + 
          I*Pi*RATIO[-6 - 4/x^3 + 16/(3*x^2) + 2/(3*x) + 4*x]) + 
        I*Pi*G[0, 0, 1, x]*RATIO[-5 - 6/(-1 + x) + 4/x^3 - 5/x^2 + 2/x + 
           4*x] + G[0, 0, 1, 1, x]*RATIO[-5 - 6/(-1 + x) + 4/x^3 - 5/x^2 + 
           2/x + 4*x] + G[1, 1, 1, 1, x]*RATIO[-6 + 2/x^3 - 8/(3*x^2) + 
           8/(3*x) + 4*x] + (RATIO[11/9] + I*Pi*RATIO[4 - 6/(-1 + x) - 4*x])*
         Zeta[3]) + (G[0, 1, 0, 1, x]*RATIO[6 - 18/x] + 
        G[0, 1, 1, 0, x]*RATIO[6 - 18/x] + G[1, 0, 0, 1, x]*RATIO[6 - 18/x] + 
        G[1, 0, 1, 0, x]*RATIO[6 - 18/x] + 
        I*Pi*RATIO[4 - 26/(3*x^2) - 235/(18*x)] + G[1, 1, 0, 1, x]*
         RATIO[6 - 6/x] + G[1, 1, 1, 0, x]*RATIO[6 - 6/x] + 
        Log[mu2]^3*RATIO[2/9 - 4/(9*x)] + Log[mu2]^2*
         (RATIO[14/9 - 28/(9*x)] + I*Pi*RATIO[1/6 - 1/(6*x)]) + 
        RATIO[-8497/1296 + 721/(648*x)] + 
        I*Pi^3*RATIO[-283/36 - 7/(6*(-1 + x)) + 293/(36*x)] + 
        G[1, 1, 0, 0, x]*RATIO[-18 - 48/x^2 + 54/x] + G[1, 0, 1, 1, x]*
         RATIO[12 - 42/x^2 + 54/x - 24*x] + G[0, 1, 1, 1, x]*
         RATIO[18 - 54/x^2 + 60/x - 24*x] + G[1, 0, 0, x]*
         (I*Pi*RATIO[6 - 18/x] + RATIO[36 + 10/(-1 + x) - 143/(3*x) - 
            (16*x)/3]) + Pi^4*RATIO[11/15 + 11/(15*(-1 + x)) - (11*x)/15] + 
        G[0, x]*(RATIO[1901/54 - 1415/(27*x)] + Log[mu2]^2*
           RATIO[-1/2 + x^(-1)] + Log[mu2]*
           (I*Pi*RATIO[-1 + 2/(3*(-1 + x)) + x^(-1)] + 
            RATIO[-41/18 + 41/(9*x)]) + 
          I*Pi*RATIO[-53/18 + 287/(18*(-1 + x)) - 120/x^2 + 2093/(18*x)] + 
          Pi^2*RATIO[143/18 - 9/(2*(-1 + x)) + 70/(9*x) - (2*x)/3]) + 
        Log[mu2]*(RATIO[122/27 - 244/(27*x)] + 
          I*Pi*RATIO[3/2 + 8/x^2 - 53/(6*x)] + 
          Pi^2*RATIO[13/36 + 5/(18*x) - x/3]) + G[0, 1, 0, x]*
         (I*Pi*RATIO[6 - 18/x] + RATIO[-44/3 + 3/(-1 + x) + 1/(3*x) - x/3]) + 
        G[0, 1, 1, x]*(I*Pi*RATIO[24 - 54/x^2 + 42/x - 24*x] + 
          RATIO[9 + 8/x^3 - 24/x^2 + 97/(3*x) - x/3]) + 
        G[1, 0, x]*(I*Pi*RATIO[44/3 + 10/(-1 + x) - 120/x^3 + 174/x^2 - 
             257/(3*x)] + Pi^2*RATIO[-4 + 8/x^2 + 8/x] + 
          RATIO[133/18 - 120/x^2 + 2011/(18*x) - (91*x)/18] + 
          Log[mu2]*RATIO[-2/3 - x^(-1) + (2*x)/3]) + 
        G[0, 0, 0, x]*RATIO[-2/3 - (-1 + x)^(-1) - 2/(3*x) + x] + 
        Pi^2*RATIO[-889/108 + 56/x^2 - 2207/(54*x) + (91*x)/36] + 
        G[0, 1, x]*(I*Pi*RATIO[-19/3 + 3/(-1 + x) + 8/x^3 - 24/x^2 + 
             95/(3*x)] + RATIO[133/18 - 120/x^2 + 2011/(18*x) - (91*x)/18] + 
          Log[mu2]*RATIO[-2/3 - x^(-1) + (2*x)/3] + 
          Pi^2*RATIO[-7 + 4/(-1 + x) + 18/x^2 - 3/x + 4*x]) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-12 - 48/x^2 + 48/x] + 
          RATIO[-62/3 - 120/x^3 + 174/x^2 - 37/x + (14*x)/3]) + 
        G[1, 0, 1, x]*(I*Pi*RATIO[18 - 42/x^2 + 36/x - 24*x] + 
          RATIO[-62/3 - 120/x^3 + 174/x^2 - 37/x + (14*x)/3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-44/3 + 8/(3*(-1 + x)) - 1/(3*x)] + 
          Log[mu2]*RATIO[2/3 + 2/(3*(-1 + x)) - (2*x)/3] + 
          RATIO[-145/18 + 287/(18*(-1 + x)) + (91*x)/18]) + 
        G[1, 1, x]*(I*Pi*RATIO[19/3 - 8/x^3 + 8/(3*x^2) - x^(-1)] + 
          Pi^2*RATIO[2 + 8/x^3 - 17/x^2 + 11/x - 4*x] + 
          Log[mu2]*RATIO[2/3 + 8/x^3 - 12/x^2 + 14/(3*x) - (2*x)/3] + 
          RATIO[-121/18 - 410/(3*x^3) + 332/x^2 - 1742/(9*x) + (91*x)/18]) + 
        G[1, 1, 1, x]*(RATIO[79/3 + 104/x^3 - 478/(3*x^2) + 94/(3*x) - 4*x] + 
          I*Pi*RATIO[-18 - 24/x^3 + 72/x^2 - 54/x + 24*x]) + 
        G[1, 1, 1, 1, x]*RATIO[-24 - 24/x^3 + 72/x^2 - 48/x + 24*x] + 
        G[0, 0, 1, 1, x]*RATIO[-24 - 24/(-1 + x) - 12/x + 24*x] + 
        G[0, 0, 1, x]*(RATIO[-44/3 + 3/(-1 + x) + 1/(3*x) - x/3] + 
          I*Pi*RATIO[-24 - 24/(-1 + x) - 12/x + 24*x]) + 
        (I*Pi*RATIO[24 - 24/(-1 + x) - 24*x] + RATIO[-485/18 + 7/(-1 + x) + 
            179/(9*x) + 5*x])*Zeta[3] + G[1, x]*
         (I*Pi*RATIO[4/3 - 410/(3*x^3) + 220/x^2 - 89/x] + 
          I*Pi^3*RATIO[3 + 8/x^2 - 11/x] + Log[mu2]*
           (RATIO[2/3 + 8/x^2 - 43/(6*x)] + I*Pi*RATIO[8/x^3 - 12/x^2 + 4/
                x]) + RATIO[-643/18 - 26/(3*x^2) + 871/(18*x)] + 
          Pi^2*RATIO[56/9 + 56/x^3 - 683/(9*x^2) + 391/(36*x) - (3*x)/2] + 
          Log[mu2]^2*RATIO[1/(6*x)] + RATIO[24 + 24/x^2 - 48/x]*Zeta[3]))/
       Nc^2))}


==> anc/H_qqb_ga_-+++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0}


==> anc/H_qqb_ga_-+++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*RATIO[-1/2] + RATIO[1/2 - x]/Nc) + 
  e*Qf*((G[0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[0, x]*(RATIO[-1/2] + I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + 
      G[1, 1, x]*RATIO[-1/2 + 1/(2*x)] + 
      G[1, x]*(RATIO[1/2] + I*Pi*RATIO[-1/2 + 1/(2*x)]) + RATIO[1 - 2*x] + 
      I*Pi*RATIO[1/2 - x] + Log[mu2]*RATIO[1/2 - x])/Nc + 
    Nc*(RATIO[-1] + Log[mu2]*RATIO[-1/2] + G[0, x]*RATIO[1/2 - x/2] + 
      G[1, x]*RATIO[x/2] + G[0, 1, x]*RATIO[x/2 - x^2/2] + 
      G[1, 0, x]*RATIO[x/2 - x^2/2] + Pi^2*RATIO[-x/4 + x^2/4] + 
      G[0, 0, x]*RATIO[-x/2 + x^2/2] + G[1, 1, x]*RATIO[-x/2 + x^2/2])) + 
  e^2*Qf*((G[0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1)] + 
      I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x))] + I*Pi*G[1, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x))] + G[1, 0, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x))] + G[0, x]*(RATIO[-1] + 
        Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*(RATIO[-1/2] + 
          I*Pi*RATIO[1/2 + 1/(2*(-1 + x))])) + 
      G[0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))] + RATIO[1 + 1/(2*(-1 + x))]) + 
      G[1, 1, 1, x]*RATIO[1 - x^(-1)] + I*Pi*G[0, 1, x]*
       RATIO[-1/2 + 1/(2*x)] + G[0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + 
      G[1, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1 + 1/(2*x)] + 
        Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + 
      G[1, x]*(RATIO[1] + Pi^2*RATIO[1/4 - 1/(4*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)] + Log[mu2]*(RATIO[1/2] + 
          I*Pi*RATIO[-1/2 + 1/(2*x)])) + RATIO[2 - 4*x] + 
      I*Pi*RATIO[1 - 2*x] + Log[mu2]*(RATIO[1 - 2*x] + I*Pi*RATIO[1/2 - x]) + 
      Log[mu2]^2*RATIO[1/4 - x/2] + Pi^2*RATIO[-7/24 + (7*x)/12] + 
      RATIO[1/2 + 1/(2*(-1 + x))]*Zeta[3])/Nc + 
    Nc*(RATIO[-2] + Log[mu2]^2*RATIO[-1/4] + G[0, 0, 0, x]*RATIO[x - x^2] + 
      G[1, 1, 1, x]*RATIO[x - x^2] + G[0, 1, x]*(RATIO[x/2 - x^2/2] + 
        Log[mu2]*RATIO[x/2 - x^2/2]) + G[1, 0, x]*(RATIO[x/2 - x^2/2] + 
        Log[mu2]*RATIO[x/2 - x^2/2]) + G[0, x]*(RATIO[1 - x] + 
        Log[mu2]*RATIO[1/2 - x/2] + Pi^2*RATIO[x/4 - x^2/4]) + 
      G[1, x]*(Log[mu2]*RATIO[x/2] + RATIO[x] + Pi^2*RATIO[x/4 - x^2/4]) + 
      Log[mu2]*(RATIO[-1] + Pi^2*RATIO[-x/4 + x^2/4]) + 
      Pi^2*RATIO[1/24 - x/4 + x^2/4] + G[0, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[0, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[1, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[0, 0, x]*(RATIO[-1/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[1, 1, x]*(RATIO[-x + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + RATIO[-x/2 + x^2/2]*Zeta[3])) + 
  e^3*Qf*((G[1, 0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1)] + 
      I*Pi*G[0, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[0, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      Pi^4*RATIO[3/80 + 3/(80*(-1 + x))] + I*Pi*G[1, 1, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x))] + G[1, 1, 0, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x))] + G[0, 0, 0, x]*
       (RATIO[-3/2 - (-1 + x)^(-1)] + Log[mu2]*RATIO[-1 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + RATIO[1/2 + 1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))]) + 
      G[1, 0, x]*(Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + I*Pi*Log[mu2]*
         RATIO[1/2 + 1/(2*(-1 + x))]) + G[0, 0, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[5/24 + 5/(24*(-1 + x))] + Log[mu2]^2*
         RATIO[1/4 + 1/(4*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + RATIO[1 + 1/(2*(-1 + x))]) + 
        RATIO[2 + (-1 + x)^(-1)]) + G[0, 0, 0, 0, x]*
       RATIO[3/2 + 3/(2*(-1 + x))] + G[0, 1, 1, 1, x]*RATIO[1 - x^(-1)] + 
      I*Pi*G[1, 0, 1, x]*RATIO[1/2 - 1/(2*x)] + G[1, 0, 1, 1, x]*
       RATIO[1/2 - 1/(2*x)] + I*Pi*G[0, 0, 1, x]*RATIO[-1/2 + 1/(2*x)] + 
      G[0, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + G[1, 1, 1, x]*
       (Log[mu2]*RATIO[1 - x^(-1)] + RATIO[3/2 - x^(-1)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1/2 + 1/(2*x)] + 
        Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + G[0, 1, x]*
       (Pi^2*RATIO[1/4 - 1/(4*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
        I*Pi*Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + 
      G[1, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-5/24 + 5/(24*x)] + 
        Log[mu2]^2*RATIO[-1/4 + 1/(4*x)] + Log[mu2]*
         (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1 + 1/(2*x)]) + 
        RATIO[-2 + x^(-1)]) + G[1, 1, 1, 1, x]*RATIO[-3/2 + 3/(2*x)] + 
      RATIO[4 - 8*x] + I*Pi*RATIO[2 - 4*x] + 
      Log[mu2]^2*(RATIO[1/2 - x] + I*Pi*RATIO[1/4 - x/2]) + 
      Log[mu2]^3*RATIO[1/12 - x/6] + 
      I*Pi^3*RATIO[-5/24 - 1/(12*(-1 + x)) + x/4] + 
      Pi^2*RATIO[-7/12 + (7*x)/6] + RATIO[-2/3 + 1/(2*(-1 + x)) + (7*x)/3]*
       Zeta[3] + G[0, x]*(RATIO[-2] + Pi^2*RATIO[-5/24 - 1/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + Log[mu2]^2*
         (RATIO[-1/4] + I*Pi*RATIO[1/4 + 1/(4*(-1 + x))]) + 
        Log[mu2]*(RATIO[-1] + Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
          I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + I*Pi*RATIO[1 + (-1 + x)^(-1)] + 
        RATIO[-1/2 - 1/(2*(-1 + x))]*Zeta[3]) + 
      G[1, x]*(RATIO[2] + Pi^2*RATIO[5/24 - 1/(4*x)] + 
        I*Pi^3*RATIO[1/24 - 1/(12*(-1 + x)) - 1/(8*x)] + 
        Log[mu2]^2*(RATIO[1/4] + I*Pi*RATIO[-1/4 + 1/(4*x)]) + 
        Log[mu2]*(RATIO[1] + Pi^2*RATIO[1/4 - 1/(4*x)] + 
          I*Pi*RATIO[-1/2 + 1/(2*x)]) + I*Pi*RATIO[-1 + x^(-1)] + 
        RATIO[1/2 + 1/(2*(-1 + x))]*Zeta[3]) + 
      Log[mu2]*(I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x))] + RATIO[2 - 4*x] + 
        I*Pi*RATIO[1 - 2*x] + Pi^2*RATIO[-7/24 + (7*x)/12] + 
        RATIO[1/2 + 1/(2*(-1 + x))]*Zeta[3]))/Nc + 
    Nc*(RATIO[-4] + Log[mu2]^3*RATIO[-1/12] + G[0, 0, 0, x]*
       (RATIO[1/2 + x/2 - x^2] + Log[mu2]*RATIO[x - x^2]) + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[x - x^2] + RATIO[(3*x)/2 - x^2]) + 
      G[0, 0, 0, 1, x]*RATIO[x/2 - x^2/2] + G[0, 0, 1, 0, x]*
       RATIO[x/2 - x^2/2] + G[0, 1, 0, 1, x]*RATIO[x/2 - x^2/2] + 
      G[0, 1, 1, 0, x]*RATIO[x/2 - x^2/2] + G[1, 0, 0, 1, x]*
       RATIO[x/2 - x^2/2] + G[1, 0, 1, 0, x]*RATIO[x/2 - x^2/2] + 
      G[1, 1, 0, 1, x]*RATIO[x/2 - x^2/2] + G[1, 1, 1, 0, x]*
       RATIO[x/2 - x^2/2] + Pi^4*RATIO[x/240 - x^2/240] + 
      Log[mu2]^2*(RATIO[-1/2] + Pi^2*RATIO[-x/8 + x^2/8]) + 
      G[0, 1, x]*(RATIO[x - x^2] + Log[mu2]*RATIO[x/2 - x^2/2] + 
        Log[mu2]^2*RATIO[x/4 - x^2/4] + Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + 
      G[1, 0, x]*(RATIO[x - x^2] + Log[mu2]*RATIO[x/2 - x^2/2] + 
        Log[mu2]^2*RATIO[x/4 - x^2/4] + Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + 
      G[0, 1, 1, 1, x]*RATIO[-x/2 + x^2/2] + G[1, 0, 0, 0, x]*
       RATIO[-x/2 + x^2/2] + G[0, 0, 1, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[0, 1, 0, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[1, 0, 1, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[1, 1, 0, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + Pi^2*RATIO[1/12 - x/2 + x^2/2] + 
      G[0, 0, x]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-1/2 + x^2/2] + 
        RATIO[-1 + x^2]) + G[1, 1, x]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x + x^2/2] + 
        RATIO[-2*x + x^2]) + G[0, 0, 0, 0, x]*RATIO[(-3*x)/2 + (3*x^2)/2] + 
      G[1, 1, 1, 1, x]*RATIO[(-3*x)/2 + (3*x^2)/2] + RATIO[7/6 - x/2 + x^2/2]*
       Zeta[3] + G[1, x]*(Log[mu2]^2*RATIO[x/4] + RATIO[2*x] + 
        Pi^2*RATIO[(5*x)/24 - x^2/4] + Log[mu2]*(RATIO[x] + 
          Pi^2*RATIO[x/4 - x^2/4]) + RATIO[x/2 - x^2/2]*Zeta[3]) + 
      G[0, x]*(RATIO[2 - 2*x] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Log[mu2]*(RATIO[1 - x] + Pi^2*RATIO[x/4 - x^2/4]) + 
        Pi^2*RATIO[-1/24 + (7*x)/24 - x^2/4] + RATIO[x/2 - x^2/2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-2] + Pi^2*RATIO[1/24 - x/4 + x^2/4] + 
        RATIO[-x/2 + x^2/2]*Zeta[3]))) + 
  e^4*Qf*((G[0, 0, 0, 0, 0, x]*RATIO[-2 - 2/(-1 + x)] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1)] + 
      I*Pi*G[0, 1, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      I*Pi*G[1, 0, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[0, 1, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[1, 0, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      I*Pi^5*RATIO[1/90 + 1/(90*(-1 + x))] + G[0, 1, 0, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + I*Pi*Log[mu2]*
         RATIO[-1/2 - 1/(2*(-1 + x))] + Pi^2*RATIO[1/4 + 1/(4*(-1 + x))]) + 
      I*Pi*G[0, 0, 1, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      I*Pi*G[1, 1, 1, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[0, 0, 1, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[1, 1, 1, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[1, 0, 0, 0, x]*(RATIO[-1 - (-1 + x)^(-1)] + 
        Log[mu2]*RATIO[-1 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + G[0, 1, 0, 0, x]*
       (RATIO[-1/2 - 1/(2*(-1 + x))] + Log[mu2]*
         RATIO[-1/2 - 1/(2*(-1 + x))] + I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))]) + 
      G[1, 1, 0, x]*(Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + I*Pi*Log[mu2]*
         RATIO[1/2 + 1/(2*(-1 + x))]) + G[0, 0, 0, x]*
       (RATIO[-3 - 2/(-1 + x)] + Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/6 - 1/(6*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*
         (RATIO[-3/2 - (-1 + x)^(-1)] + I*Pi*RATIO[1/2 + 1/(2*(-1 + x))])) + 
      G[0, 1, 0, 0, 0, x]*RATIO[1 + (-1 + x)^(-1)] + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[5/24 + 5/(24*(-1 + x))] + Log[mu2]^2*
         RATIO[1/4 + 1/(4*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + RATIO[1/2 + 1/(2*(-1 + x))]) + 
        RATIO[1 + (-1 + x)^(-1)]) + G[1, 0, 0, 0, 0, x]*
       RATIO[3/2 + 3/(2*(-1 + x))] + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + Log[mu2]*
         RATIO[3/2 + 3/(2*(-1 + x))] + RATIO[2 + 3/(2*(-1 + x))]) + 
      G[1, 1, 1, 1, 1, x]*RATIO[2 - 2/x] + G[0, 0, 1, 1, 1, x]*
       RATIO[1 - x^(-1)] + I*Pi*G[0, 1, 0, 1, x]*RATIO[1/2 - 1/(2*x)] + 
      I*Pi*G[1, 0, 0, 1, x]*RATIO[1/2 - 1/(2*x)] + G[0, 1, 0, 1, 1, x]*
       RATIO[1/2 - 1/(2*x)] + G[1, 0, 0, 1, 1, x]*RATIO[1/2 - 1/(2*x)] + 
      G[1, 0, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + I*Pi*Log[mu2]*
         RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-1/4 + 1/(4*x)]) + 
      I*Pi*G[0, 0, 0, 1, x]*RATIO[-1/2 + 1/(2*x)] + I*Pi*G[1, 1, 0, 1, x]*
       RATIO[-1/2 + 1/(2*x)] + G[0, 0, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + G[0, 1, 1, 1, x]*
       (RATIO[1 - x^(-1)] + Log[mu2]*RATIO[1 - x^(-1)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + G[1, 0, 1, 1, x]*
       (RATIO[1/2 - 1/(2*x)] + Log[mu2]*RATIO[1/2 - 1/(2*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + G[0, 0, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1/2 + 1/(2*x)] + 
        Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + G[0, 0, 1, x]*
       (Pi^2*RATIO[1/4 - 1/(4*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
        I*Pi*Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + G[1, 1, 1, x]*
       (RATIO[3 - 2/x] + Log[mu2]^2*RATIO[1/2 - 1/(2*x)] + 
        Pi^2*RATIO[1/6 - 1/(6*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
        Log[mu2]*(RATIO[3/2 - x^(-1)] + I*Pi*RATIO[-1/2 + 1/(2*x)])) + 
      G[1, 0, 1, 1, 1, x]*RATIO[-1 + x^(-1)] + G[0, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-5/24 + 5/(24*x)] + 
        Log[mu2]^2*RATIO[-1/4 + 1/(4*x)] + Log[mu2]*
         (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1/2 + 1/(2*x)]) + 
        RATIO[-1 + x^(-1)]) + G[0, 1, 1, 1, 1, x]*RATIO[-3/2 + 3/(2*x)] + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-2 + 3/(2*x)] + 
        Log[mu2]*RATIO[-3/2 + 3/(2*x)]) + RATIO[8 - 16*x] + 
      I*Pi*RATIO[4 - 8*x] + Log[mu2]^3*(RATIO[1/6 - x/3] + 
        I*Pi*RATIO[1/12 - x/6]) + Pi^4*RATIO[181/2880 + 3/(80*(-1 + x)) - 
         (73*x)/1440] + Log[mu2]^4*RATIO[1/48 - x/24] + 
      I*Pi^3*RATIO[-5/12 - 1/(6*(-1 + x)) + x/2] + 
      Pi^2*RATIO[-7/6 + (7*x)/3] + (Pi^2*RATIO[-1/24 - 1/(24*(-1 + x))] + 
        I*Pi*RATIO[-7/6 + (7*x)/3] + RATIO[-4/3 + (-1 + x)^(-1) + (14*x)/3])*
       Zeta[3] + G[0, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-1)] + 
        I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + Log[mu2]^3*
         RATIO[1/12 + 1/(12*(-1 + x))] + Pi^2*RATIO[1/6 + 5/(24*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/4 - 1/(4*(-1 + x))] + 
          RATIO[1/2 + 1/(4*(-1 + x))]) + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[5/24 + 5/(24*(-1 + x))] + RATIO[2 + (-1 + x)^(-1)]) + 
        RATIO[4 + 2/(-1 + x)] + RATIO[-2/3 - 2/(3*(-1 + x))]*Zeta[3]) + 
      G[1, 0, x]*(Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + I*Pi*Log[mu2]^2*
         RATIO[1/4 + 1/(4*(-1 + x))] + Log[mu2]*
         (Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
          I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + I*Pi*RATIO[1 + (-1 + x)^(-1)] + 
        RATIO[-1/2 - 1/(2*(-1 + x))]*Zeta[3]) + 
      G[0, 1, x]*(Pi^2*RATIO[1/4 - 1/(4*x)] + 
        I*Pi^3*RATIO[5/24 + 1/(12*(-1 + x)) - 1/(8*x)] + 
        I*Pi*Log[mu2]^2*RATIO[-1/4 + 1/(4*x)] + 
        Log[mu2]*(Pi^2*RATIO[1/4 - 1/(4*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)]) + 
        I*Pi*RATIO[-1 + x^(-1)] + RATIO[-1/2 - 1/(2*(-1 + x))]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + RATIO[1 - 2*x] + 
        I*Pi*RATIO[1/2 - x] + Pi^2*RATIO[-7/48 + (7*x)/24] + 
        RATIO[1/4 + 1/(4*(-1 + x))]*Zeta[3]) + 
      G[1, 1, x]*(I*Pi*RATIO[1 - x^(-1)] + Log[mu2]^3*
         RATIO[-1/12 + 1/(12*x)] + I*Pi^3*RATIO[-5/24 - 1/(12*(-1 + x)) + 
           1/(8*x)] + Pi^2*RATIO[-1/6 + 5/(24*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[1/4 - 1/(4*x)] + RATIO[-1/2 + 1/(4*x)]) + 
        Log[mu2]*(I*Pi*RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-5/24 + 5/(24*x)] + 
          RATIO[-2 + x^(-1)]) + RATIO[-4 + 2/x] + 
        RATIO[5/3 + 1/(2*(-1 + x)) - 7/(6*x)]*Zeta[3]) + 
      Log[mu2]*(Pi^4*RATIO[3/80 + 3/(80*(-1 + x))] + RATIO[4 - 8*x] + 
        I*Pi*RATIO[2 - 4*x] + I*Pi^3*RATIO[-5/24 - 1/(12*(-1 + x)) + x/4] + 
        Pi^2*RATIO[-7/12 + (7*x)/6] + RATIO[-2/3 + 1/(2*(-1 + x)) + (7*x)/3]*
         Zeta[3]) + G[0, x]*(RATIO[-4] + Pi^2*RATIO[-5/12 - 1/(2*(-1 + x))] + 
        I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + 
        Pi^4*RATIO[1/240 + 1/(240*(-1 + x))] + Log[mu2]^3*
         (RATIO[-1/12] + I*Pi*RATIO[1/12 + 1/(12*(-1 + x))]) + 
        Log[mu2]^2*(RATIO[-1/2] + Pi^2*RATIO[-1/8 - 1/(8*(-1 + x))] + 
          I*Pi*RATIO[1/4 + 1/(4*(-1 + x))]) + I*Pi*RATIO[2 + 2/(-1 + x)] + 
        (I*Pi*RATIO[-7/6 - 7/(6*(-1 + x))] + RATIO[2/3 - 1/(2*(-1 + x))])*
         Zeta[3] + Log[mu2]*(RATIO[-2] + Pi^2*RATIO[-5/24 - 1/(4*(-1 + x))] + 
          I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + 
          I*Pi*RATIO[1 + (-1 + x)^(-1)] + RATIO[-1/2 - 1/(2*(-1 + x))]*
           Zeta[3])) + G[1, x]*(RATIO[4] + Pi^2*RATIO[5/12 - 1/(2*x)] + 
        I*Pi^3*RATIO[1/24 - 1/(12*(-1 + x)) - 1/(8*x)] + 
        Pi^4*RATIO[-1/240 + 3/(80*(-1 + x)) + 1/(24*x)] + 
        Log[mu2]^3*(RATIO[1/12] + I*Pi*RATIO[-1/12 + 1/(12*x)]) + 
        Log[mu2]^2*(RATIO[1/2] + Pi^2*RATIO[1/8 - 1/(8*x)] + 
          I*Pi*RATIO[-1/4 + 1/(4*x)]) + I*Pi*RATIO[-2 + 2/x] + 
        (RATIO[-2/3 + 1/(2*(-1 + x))] + I*Pi*RATIO[7/6 - 7/(6*x)])*Zeta[3] + 
        Log[mu2]*(RATIO[2] + Pi^2*RATIO[5/24 - 1/(4*x)] + 
          I*Pi^3*RATIO[1/24 - 1/(12*(-1 + x)) - 1/(8*x)] + 
          I*Pi*RATIO[-1 + x^(-1)] + RATIO[1/2 + 1/(2*(-1 + x))]*Zeta[3])) + 
      RATIO[1/2 + 1/(2*(-1 + x))]*Zeta[5])/Nc + 
    Nc*(RATIO[-8] + Log[mu2]^4*RATIO[-1/48] + G[0, 0, 0, 0, 0, x]*
       RATIO[2*x - 2*x^2] + G[1, 1, 1, 1, 1, x]*RATIO[2*x - 2*x^2] + 
      G[0, 1, 1, 1, 1, x]*RATIO[x - x^2] + G[1, 0, 0, 0, 0, x]*
       RATIO[x - x^2] + G[0, 0, 1, 1, 1, x]*RATIO[x/2 - x^2/2] + 
      G[0, 1, 0, 0, 0, x]*RATIO[x/2 - x^2/2] + G[1, 0, 1, 1, 1, x]*
       RATIO[x/2 - x^2/2] + G[1, 1, 0, 0, 0, x]*RATIO[x/2 - x^2/2] + 
      G[0, 0, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, 0, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, 1, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, 1, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 0, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 0, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 1, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 1, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      Pi^2*G[0, 1, 1, x]*RATIO[x/4 - x^2/4] + Pi^2*G[1, 0, 0, x]*
       RATIO[x/4 - x^2/4] + G[0, 0, 0, x]*(RATIO[1 + x - 2*x^2] + 
        Log[mu2]*RATIO[1/2 + x/2 - x^2] + Log[mu2]^2*RATIO[x/2 - x^2/2] + 
        Pi^2*RATIO[x/6 - x^2/6]) + G[1, 1, 1, x]*(RATIO[3*x - 2*x^2] + 
        Log[mu2]*RATIO[(3*x)/2 - x^2] + Log[mu2]^2*RATIO[x/2 - x^2/2] + 
        Pi^2*RATIO[x/6 - x^2/6]) + Pi^4*RATIO[47/2880 + x/240 - x^2/240] + 
      Log[mu2]^3*(RATIO[-1/6] + Pi^2*RATIO[-x/24 + x^2/24]) + 
      G[0, 0, 0, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[0, 0, 0, 1, 0, x]*
       RATIO[-x/2 + x^2/2] + G[0, 0, 1, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[0, 0, 1, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 0, 0, 1, x]*
       RATIO[-x/2 + x^2/2] + G[0, 1, 0, 1, 0, x]*RATIO[-x/2 + x^2/2] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 1, 1, 0, x]*
       RATIO[-x/2 + x^2/2] + G[1, 0, 0, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[1, 0, 1, 0, 1, x]*
       RATIO[-x/2 + x^2/2] + G[1, 0, 1, 1, 0, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 1, 0, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[1, 1, 0, 1, 0, x]*
       RATIO[-x/2 + x^2/2] + G[1, 1, 1, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 1, 1, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 1, 1, x]*
       (RATIO[-x/2 + x^2/2] + Log[mu2]*RATIO[-x/2 + x^2/2]) + 
      G[1, 0, 0, 0, x]*(RATIO[-x/2 + x^2/2] + Log[mu2]*RATIO[-x/2 + x^2/2]) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + G[0, 1, 0, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + G[1, 0, 1, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + G[1, 1, 0, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + Pi^2*RATIO[1/6 - x + x^2] + 
      G[1, 1, 1, 1, x]*(RATIO[-2*x + (3*x^2)/2] + 
        Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2]) + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2] + RATIO[-1/2 - x + (3*x^2)/2]) + 
      (Pi^2*RATIO[(5*x)/8 - (5*x^2)/8] + RATIO[7/3 - x + x^2])*Zeta[3] + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[-x/12 + x^2/12] + 
        Pi^2*RATIO[1/24 - x/4 + (5*x^2)/24] + Log[mu2]^2*
         RATIO[-1/4 + x^2/4] + Log[mu2]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + 
          RATIO[-1 + x^2]) + RATIO[-2 + 2*x^2] + RATIO[(2*x)/3 - (2*x^2)/3]*
         Zeta[3]) + G[1, 1, x]*(Log[mu2]^3*RATIO[-x/12 + x^2/12] + 
        Pi^2*RATIO[-x/6 + (5*x^2)/24] + Log[mu2]^2*RATIO[-x/2 + x^2/4] + 
        Log[mu2]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + RATIO[-2*x + x^2]) + 
        RATIO[-4*x + 2*x^2] + RATIO[(2*x)/3 - (2*x^2)/3]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-1] + Pi^2*RATIO[1/48 - x/8 + x^2/8] + 
        RATIO[-x/4 + x^2/4]*Zeta[3]) + Log[mu2]*(RATIO[-4] + 
        Pi^4*RATIO[x/240 - x^2/240] + Pi^2*RATIO[1/12 - x/2 + x^2/2] + 
        RATIO[7/6 - x/2 + x^2/2]*Zeta[3]) + G[0, 1, x]*
       (RATIO[2*x - 2*x^2] + Log[mu2]^2*RATIO[x/4 - x^2/4] + 
        Log[mu2]^3*RATIO[x/12 - x^2/12] + 
        Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24] + Log[mu2]*(RATIO[x - x^2] + 
          Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + RATIO[(-5*x)/3 + (5*x^2)/3]*
         Zeta[3]) + G[1, 0, x]*(RATIO[2*x - 2*x^2] + 
        Log[mu2]^2*RATIO[x/4 - x^2/4] + Log[mu2]^3*RATIO[x/12 - x^2/12] + 
        Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24] + Log[mu2]*(RATIO[x - x^2] + 
          Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + RATIO[(-5*x)/3 + (5*x^2)/3]*
         Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[x/12] + RATIO[4*x] + 
        Pi^2*RATIO[(5*x)/12 - x^2/2] + Log[mu2]^2*(RATIO[x/2] + 
          Pi^2*RATIO[x/8 - x^2/8]) + Pi^4*RATIO[-x/240 + x^2/240] + 
        RATIO[(-2*x)/3 - x^2/2]*Zeta[3] + Log[mu2]*(RATIO[2*x] + 
          Pi^2*RATIO[(5*x)/24 - x^2/4] + RATIO[x/2 - x^2/2]*Zeta[3])) + 
      G[0, x]*(RATIO[4 - 4*x] + Log[mu2]^3*RATIO[1/12 - x/12] + 
        Pi^2*RATIO[-1/12 + (7*x)/12 - x^2/2] + Log[mu2]^2*
         (RATIO[1/2 - x/2] + Pi^2*RATIO[x/8 - x^2/8]) + 
        Pi^4*RATIO[-x/240 + x^2/240] + RATIO[-7/6 + (5*x)/3 - x^2/2]*
         Zeta[3] + Log[mu2]*(RATIO[2 - 2*x] + 
          Pi^2*RATIO[-1/24 + (7*x)/24 - x^2/4] + RATIO[x/2 - x^2/2]*
           Zeta[3])) + RATIO[-x/2 + x^2/2]*Zeta[5]))}


==> anc/H_qqb_ga_-+++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*((G[0, x]*RATIO[1/3 - x/3] + Log[mu2]*RATIO[-1/3 + (2*x)/3] + 
      G[1, x]*RATIO[-x/3] + RATIO[-19/18 + (19*x)/9])/Nc + 
    Nc*(Log[mu2]*RATIO[1/3] + RATIO[19/18 + x] + 
      G[0, x]*RATIO[-1/3 + (7*x)/3 - 2*x^2] + 
      G[1, x]*RATIO[(-7*x)/3 + 2*x^2] + G[0, 1, x]*
       RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
      G[1, 0, x]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
      Pi^2*RATIO[(2*x)/3 - (5*x^2)/3 + x^3] + 
      G[0, 0, x]*RATIO[(4*x)/3 - (10*x^2)/3 + 2*x^3] + 
      G[1, 1, x]*RATIO[(4*x)/3 - (10*x^2)/3 + 2*x^3])) + 
  Nfv*(Nc*(I*Pi*RATIO[-3/2 + 3*x] + G[1, x]*(I*Pi*RATIO[5/2 - 3/(2*x) - x] + 
        RATIO[-3/2 + (9*x)/2 - 3*x^2]) + 
      G[0, x]*(I*Pi*RATIO[-3/2 - 3/(2*(-1 + x)) - x] + 
        RATIO[(-3*x)/2 + 3*x^2]) + G[0, 0, x]*
       RATIO[-3/2 - 3/(2*(-1 + x)) - (3*x)/2 + (3*x^2)/2 - x^3] + 
      G[1, 1, x]*RATIO[5/2 - 3/(2*x) - (3*x)/2 + (3*x^2)/2 - x^3] + 
      Pi^2*RATIO[-x/4 + (3*x^2)/4 - x^3/2] + 
      G[0, 1, x]*RATIO[x/2 - (3*x^2)/2 + x^3] + 
      G[1, 0, x]*RATIO[x/2 - (3*x^2)/2 + x^3]) + 
    (I*Pi*RATIO[6 - 12*x] + G[0, x]*(I*Pi*RATIO[6 + 6/(-1 + x) + 4*x] + 
        RATIO[6*x - 12*x^2]) + G[1, x]*(I*Pi*RATIO[-10 + 6/x + 4*x] + 
        RATIO[6 - 18*x + 12*x^2]) + G[0, 1, x]*RATIO[-2*x + 6*x^2 - 4*x^3] + 
      G[1, 0, x]*RATIO[-2*x + 6*x^2 - 4*x^3] + 
      Pi^2*RATIO[x - 3*x^2 + 2*x^3] + G[0, 0, x]*
       RATIO[6 + 6/(-1 + x) + 6*x - 6*x^2 + 4*x^3] + 
      G[1, 1, x]*RATIO[-10 + 6/x + 6*x - 6*x^2 + 4*x^3])/Nc) + 
  Qf*(RATIO[31/18 - (85*x)/9] + I*Pi*RATIO[5/2 - (9*x)/2] + 
    Log[mu2]*(I*Pi*RATIO[-1/2] + RATIO[1/3 - (13*x)/6]) + 
    Log[mu2]^2*RATIO[-3/4 + x] + G[0, x]*(I*Pi*RATIO[3/2 + (-1 + x)^(-1)] + 
      Log[mu2]*RATIO[1/2 - x] + RATIO[-1/3 + x/3 - 2*x^2]) + 
    G[1, x]*(I*Pi*RATIO[-1 + 3/(2*x)] + Log[mu2]*RATIO[1/2 - x] + 
      RATIO[5/2 - (8*x)/3 + 2*x^2]) + G[0, 1, x]*
     RATIO[-1/2 + x/2 + (5*x^2)/2 - 2*x^3] + 
    G[1, 0, x]*RATIO[-1/2 + x/2 + (5*x^2)/2 - 2*x^3] + 
    Pi^2*RATIO[5/8 - (5*x)/12 - (5*x^2)/4 + x^3] + 
    G[0, 0, x]*RATIO[3/2 + (-1 + x)^(-1) + x/2 - (5*x^2)/2 + 2*x^3] + 
    G[1, 1, x]*RATIO[-1 + 3/(2*x) + x/2 - (5*x^2)/2 + 2*x^3] + 
    Nc^2*(Log[mu2]*RATIO[-13/12] + Log[mu2]^2*RATIO[1/2] + 
      RATIO[-277/72 - (11*x)/4] + G[1, x]*(Log[mu2]*RATIO[-1/2] + 
        RATIO[(79*x)/12 - (11*x^2)/2]) + G[0, x]*(Log[mu2]*RATIO[-1/2] + 
        RATIO[13/12 - (79*x)/12 + (11*x^2)/2]) + 
      G[0, 0, x]*RATIO[(-23*x)/6 + (28*x^2)/3 - (11*x^3)/2] + 
      G[1, 1, x]*RATIO[(-23*x)/6 + (28*x^2)/3 - (11*x^3)/2] + 
      Pi^2*RATIO[-1/3 - (23*x)/12 + (14*x^2)/3 - (11*x^3)/4] + 
      G[0, 1, x]*RATIO[1/2 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2] + 
      G[1, 0, x]*RATIO[1/2 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2]) + 
    (RATIO[17/8 - (17*x)/4] + I*Pi*RATIO[1/2 - x] + 
      Log[mu2]*(RATIO[3/4 - (3*x)/2] + I*Pi*RATIO[1/2 - x]) + 
      Log[mu2]^2*RATIO[1/4 - x/2] + 
      G[0, x]*(I*Pi*RATIO[-1 - 1/(2*(-1 + x)) + x/2] + 
        RATIO[-3/4 + (25*x)/4 - 6*x^2]) + 
      G[1, x]*(I*Pi*RATIO[1/2 - 1/(2*x) + x/2] + 
        RATIO[1/2 - (23*x)/4 + 6*x^2]) + G[0, 1, x]*
       RATIO[-3*x + 9*x^2 - 6*x^3] + G[1, 0, x]*RATIO[-3*x + 9*x^2 - 6*x^3] + 
      Pi^2*RATIO[-7/24 + (25*x)/12 - (9*x^2)/2 + 3*x^3] + 
      G[0, 0, x]*RATIO[-1 - 1/(2*(-1 + x)) + (7*x)/2 - 9*x^2 + 6*x^3] + 
      G[1, 1, x]*RATIO[1/2 - 1/(2*x) + (7*x)/2 - 9*x^2 + 6*x^3])/Nc^2) + 
  e*(Nf*Qf*((G[0, 0, 0, x]*RATIO[2/3 + 2/(3*(-1 + x))] + 
        G[1, 1, 1, x]*RATIO[-2/3 + 2/(3*x)] + 
        G[0, x]*(Pi^2*RATIO[1/9 + 1/(9*(-1 + x))] + RATIO[25/9 - (31*x)/18] + 
          Log[mu2]*(I*Pi*RATIO[-1/3 - 1/(3*(-1 + x))] + RATIO[1 - (2*x)/3]) + 
          I*Pi*RATIO[-19/18 - 19/(18*(-1 + x)) - x/3]) + 
        G[1, x]*(Pi^2*RATIO[-1/9 + 1/(9*x)] + RATIO[-19/18 - (31*x)/18] + 
          Log[mu2]*(I*Pi*RATIO[1/3 - 1/(3*x)] + RATIO[-1/3 - (2*x)/3]) + 
          I*Pi*RATIO[25/18 - 19/(18*x) - x/3]) + 
        Pi^2*RATIO[5/36 - (5*x)/18] + G[0, 0, x]*
         (Log[mu2]*RATIO[-1/3 - 1/(3*(-1 + x))] + 
          I*Pi*RATIO[1/3 + 1/(3*(-1 + x))] + 
          RATIO[-37/18 - 19/(18*(-1 + x)) + x/3]) + 
        G[1, 1, x]*(Log[mu2]*RATIO[1/3 - 1/(3*x)] + 
          I*Pi*RATIO[-1/3 + 1/(3*x)] + RATIO[31/18 - 19/(18*x) + x/3]) + 
        Log[mu2]^2*RATIO[-1/2 + x] + I*Pi*RATIO[-19/18 + (19*x)/9] + 
        Log[mu2]*(I*Pi*RATIO[-1/3 + (2*x)/3] + RATIO[-25/9 + (50*x)/9]) + 
        RATIO[-583/108 + (583*x)/54])/Nc + 
      Nc*(Log[mu2]^2*RATIO[1/2] + RATIO[583/108 + (43*x)/6] + 
        G[0, 1, 1, x]*RATIO[x/3 - x^2/3] + G[1, 0, 0, x]*
         RATIO[(-2*x)/3 + (2*x^2)/3] + G[0, 0, 0, x]*
         RATIO[(-17*x)/3 + (41*x^2)/3 - 8*x^3] + G[1, 1, 1, x]*
         RATIO[(-20*x)/3 + (44*x^2)/3 - 8*x^3] + G[0, 1, x]*
         (RATIO[(-119*x)/18 + (269*x^2)/18 - (25*x^3)/3] + 
          Log[mu2]*RATIO[-3*x + 7*x^2 - 4*x^3]) + 
        G[1, 0, x]*(RATIO[(-119*x)/18 + (269*x^2)/18 - (25*x^3)/3] + 
          Log[mu2]*RATIO[-3*x + 7*x^2 - 4*x^3]) + 
        G[0, x]*(RATIO[-25/9 + (136*x)/9 - (37*x^2)/3] + 
          Log[mu2]*RATIO[-1 + 5*x - 4*x^2] + 
          Pi^2*RATIO[(-3*x)/2 + (7*x^2)/2 - 2*x^3]) + 
        G[1, x]*(Log[mu2]*RATIO[-5*x + 4*x^2] + 
          RATIO[(-154*x)/9 + (37*x^2)/3] + Pi^2*RATIO[(-5*x)/3 + (11*x^2)/3 - 
             2*x^3]) + Log[mu2]*(RATIO[25/9 + 2*x] + 
          Pi^2*RATIO[(3*x)/2 - (7*x^2)/2 + 2*x^3]) + 
        G[1, 0, 1, x]*RATIO[(11*x)/3 - (23*x^2)/3 + 4*x^3] + 
        G[1, 1, 0, x]*RATIO[(11*x)/3 - (23*x^2)/3 + 4*x^3] + 
        G[0, 0, 1, x]*RATIO[(8*x)/3 - (20*x^2)/3 + 4*x^3] + 
        G[0, 1, 0, x]*RATIO[(8*x)/3 - (20*x^2)/3 + 4*x^3] + 
        Pi^2*RATIO[-1/36 + (113*x)/36 - (269*x^2)/36 + (25*x^3)/6] + 
        G[1, 1, x]*(Log[mu2]*RATIO[3*x - 7*x^2 + 4*x^3] + 
          RATIO[(209*x)/18 - (341*x^2)/18 + (25*x^3)/3]) + 
        G[0, 0, x]*(Log[mu2]*RATIO[3*x - 7*x^2 + 4*x^3] + 
          RATIO[1 + (29*x)/18 - (197*x^2)/18 + (25*x^3)/3]) + 
        RATIO[(10*x)/3 - (22*x^2)/3 + 4*x^3]*Zeta[3])) + 
    Qf*(G[0, 0, 0, 1, x]*RATIO[-3/2 - 3/(2*(-1 + x))] + 
      G[0, 0, 1, 0, x]*RATIO[-3/2 - 3/(2*(-1 + x))] + 
      G[1, 1, 0, 1, x]*RATIO[3/2 - 3/(2*x)] + G[1, 1, 1, 0, x]*
       RATIO[3/2 - 3/(2*x)] + G[1, 0, 0, 1, x]*
       RATIO[1 + 1/(2*(-1 + x)) - 1/(2*x)] + G[1, 0, 1, 0, x]*
       RATIO[1 + 1/(2*(-1 + x)) - 1/(2*x)] + G[0, 1, 0, 1, x]*
       RATIO[-1 - 1/(2*(-1 + x)) + 1/(2*x)] + G[0, 1, 1, 0, x]*
       RATIO[-1 - 1/(2*(-1 + x)) + 1/(2*x)] + RATIO[1261/108 - (2881*x)/54] + 
      I*Pi*RATIO[173/9 - (647*x)/18] + Log[mu2]^3*RATIO[-1 + (4*x)/3] + 
      G[1, 1, 1, 1, x]*RATIO[1/2 - 1/(2*x) + (13*x)/2 - (13*x^2)/2] + 
      G[0, 0, 1, 1, x]*RATIO[-1/(2*(-1 + x)) - 1/(2*x) + (11*x)/2 - 
         (11*x^2)/2] + G[1, 0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1) + x/2 - 
         x^2/2] + G[0, 0, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2 - 
         x^2/2] + G[1, 0, 0, x]*(Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))] + 
        RATIO[4 + 5/(2*(-1 + x)) - (7*x)/2 - x^2/2] + 
        I*Pi*RATIO[1/2 - 1/(2*x) + x/2 - x^2/2]) + 
      Log[mu2]^2*(RATIO[-1 - (5*x)/4] + I*Pi*RATIO[-5/4 + x] + 
        Pi^2*RATIO[-x/8 + x^2/8]) + Pi^4*RATIO[7/36 + 7/(36*(-1 + x)) - x/6 + 
         x^2/6] + G[0, 1, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x)) - x/2 + 
         x^2/2] + G[1, 1, 0, 0, x]*RATIO[-1/(2*(-1 + x)) - 1/(2*x) - x/2 + 
         x^2/2] + I*Pi^3*RATIO[-1/2 - 11/(24*(-1 + x)) + (7*x)/24 + 
         (7*x^2)/8] + G[0, 1, 1, x]*(Log[mu2]*RATIO[-1/2 + 1/(2*x)] + 
        RATIO[-5 + 7/(2*x) + 4*x - 2*x^2] + 
        I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) - (11*x)/2 + (11*x^2)/2]) + 
      G[0, 1, 1, 1, x]*RATIO[1 - x^(-1) - (11*x)/2 + (11*x^2)/2] + 
      G[1, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x) - (13*x)/2 + (13*x^2)/2] + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x))] + 
        I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) + x/2 - x^2/2] + 
        RATIO[-20/3 - 11/(3*(-1 + x)) - x/2 + 10*x^2 - 8*x^3]) + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[-3/2 + 3/(2*x)] + 
        I*Pi*RATIO[1/2 - 1/(2*x) + (13*x)/2 - (13*x^2)/2] + 
        RATIO[49/6 - 17/(3*x) - 8*x + (23*x^2)/2 - 8*x^3]) + 
      G[0, 1, x]*(I*Pi*RATIO[-21/4 - 1/(4*(-1 + x)) + 7/(2*x) + (27*x)/4 - 
           (7*x^2)/4] + Pi^2*RATIO[5/6 + 1/(3*(-1 + x)) - 1/(2*x) + 
           (19*x)/24 - (19*x^2)/24] + Log[mu2]^2*RATIO[x/4 - x^2/4] + 
        RATIO[-9/4 + 5*x + 5*x^2 - (11*x^3)/2] + 
        Log[mu2]*(I*Pi*RATIO[1/(2*(-1 + x)) + 1/(2*x) + x/2 - x^2/2] + 
          RATIO[-1 + (7*x)/4 + (17*x^2)/4 - 4*x^3])) + 
      G[1, 0, x]*(I*Pi*RATIO[7/4 + 5/(2*(-1 + x)) - 1/(4*x) + x/4 - 
           (7*x^2)/4] + Log[mu2]^2*RATIO[x/4 - x^2/4] + 
        Pi^2*RATIO[-5/6 - 1/(2*(-1 + x)) + 1/(3*x) - (5*x)/24 + (5*x^2)/24] + 
        RATIO[-9/4 + 5*x + 5*x^2 - (11*x^3)/2] + 
        Log[mu2]*(I*Pi*RATIO[1/(2*(-1 + x)) + 1/(2*x) + x/2 - x^2/2] + 
          RATIO[-1 + (7*x)/4 + (17*x^2)/4 - 4*x^3])) + 
      Log[mu2]*(RATIO[37/9 - (209*x)/9] + I*Pi*RATIO[61/12 - (67*x)/6] + 
        I*Pi^3*RATIO[-x/4 + x^2/4] + Pi^2*RATIO[5/4 - (29*x)/24 - 
           (17*x^2)/8 + 2*x^3]) + Pi^2*RATIO[-163/72 + (359*x)/72 - 
         (5*x^2)/2 + (11*x^3)/4] + G[1, 1, 0, x]*
       (Log[mu2]*RATIO[-1/2 + 1/(2*x)] + 
        I*Pi*RATIO[1 - 1/(2*(-1 + x)) - 3/(2*x) - x/2 + x^2/2] + 
        RATIO[-5/4 - 1/(4*x) + 2*x - (11*x^2)/2 + 4*x^3]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[-1/2 + 1/(2*x)] + 
        I*Pi*RATIO[1/(2*(-1 + x)) + 1/(2*x) - (13*x)/2 + (13*x^2)/2] + 
        RATIO[-5/4 - 1/(4*x) + 2*x - (11*x^2)/2 + 4*x^3]) + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))] + 
        I*Pi*RATIO[-1 - 3/(2*(-1 + x)) - 1/(2*x) + (11*x)/2 - (11*x^2)/2] + 
        RATIO[3/4 - 1/(4*(-1 + x)) + x - 4*x^2 + 4*x^3]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))] + 
        I*Pi*RATIO[1/(2*(-1 + x)) + 1/(2*x) - x/2 + x^2/2] + 
        RATIO[3/4 - 1/(4*(-1 + x)) + x - 4*x^2 + 4*x^3]) + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[1/2 - 1/(2*x) - x/4 + x^2/4] + 
        Pi^2*RATIO[-1/12 + 1/(12*x) - (19*x)/24 + (19*x^2)/24] + 
        I*Pi*RATIO[29/6 - 11/(6*x) - (23*x)/4 + (7*x^2)/4] + 
        Log[mu2]*(I*Pi*RATIO[-1 + x^(-1) - x/2 + x^2/2] + 
          RATIO[-25/12 + 49/(12*x) + x/4 - (17*x^2)/4 + 4*x^3]) + 
        RATIO[-545/36 + 395/(36*x) + (19*x)/6 - 9*x^2 + (11*x^3)/2]) + 
      G[0, 0, x]*(Pi^2*RATIO[1/12 + 1/(12*(-1 + x)) + (5*x)/24 - 
           (5*x^2)/24] + Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x)) - x/4 + 
           x^2/4] + I*Pi*RATIO[-17/6 - 5/(6*(-1 + x)) + (3*x)/4 + 
           (7*x^2)/4] + Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-1) - x/2 + 
             x^2/2] + RATIO[37/12 + 37/(12*(-1 + x)) + x/4 - (17*x^2)/4 + 
            4*x^3]) + RATIO[413/36 + 341/(36*(-1 + x)) - (41*x)/6 - x^2 + 
          (11*x^3)/2]) + (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)) - 7*x + 7*x^2] + 
        RATIO[25/4 + 11/(4*(-1 + x)) - (19*x)/6 - (7*x^2)/2 + 4*x^3])*
       Zeta[3] + G[0, x]*(I*Pi*RATIO[83/9 + 341/(36*(-1 + x)) - (47*x)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          RATIO[3/2 - (7*x)/4]) + RATIO[-37/9 - (28*x)/9 - (19*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[61/12 + 37/(12*(-1 + x)) - (3*x)/2] + 
          RATIO[(-25*x)/12 - 4*x^2]) + I*Pi^3*RATIO[-1/4 - 1/(4*(-1 + x)) + 
           x/4 - x^2/4] + Pi^2*RATIO[-209/72 - 149/(72*(-1 + x)) - (5*x)/24 + 
           (9*x^2)/4 - 2*x^3] + RATIO[-3/2 - 3/(2*(-1 + x)) + x/2 - x^2/2]*
         Zeta[3]) + G[1, x]*(Log[mu2]^2*(I*Pi*RATIO[1/2 - 1/(2*x)] + 
          RATIO[1/4 - (5*x)/4]) + I*Pi*RATIO[-371/36 + 395/(36*x) + 
           (19*x)/12] + I*Pi^3*RATIO[1/12 + 1/(6*(-1 + x)) + 1/(12*x) + x/4 - 
           x^2/4] + Log[mu2]*(I*Pi*RATIO[-31/12 + 49/(12*x) - x/2] + 
          RATIO[85/12 - (79*x)/12 + 4*x^2]) + RATIO[173/9 - (173*x)/18 + 
          (19*x^2)/2] + Pi^2*RATIO[23/18 - 185/(72*x) + (13*x)/24 + 
           (5*x^2)/2 - 2*x^3] + RATIO[5/2 - (-1 + x)^(-1) - 7/(2*x) + x/2 - 
           x^2/2]*Zeta[3]) + Nc^2*(Log[mu2]^3*RATIO[2/3] + 
        RATIO[-8905/432 - (439*x)/24] + G[0, 0, 0, 1, x]*RATIO[x - x^2] + 
        G[0, 0, 1, 0, x]*RATIO[x - x^2] + G[0, 1, 0, 0, x]*RATIO[x - x^2] + 
        G[0, 1, 1, 1, x]*RATIO[x - x^2] + G[1, 0, 0, 0, x]*RATIO[x - x^2] + 
        G[1, 0, 1, 1, x]*RATIO[x - x^2] + G[1, 1, 0, 1, x]*RATIO[x - x^2] + 
        G[1, 1, 1, 0, x]*RATIO[x - x^2] + G[0, 0, 0, 0, x]*
         RATIO[x/2 - x^2/2] + G[1, 1, 1, 1, x]*RATIO[x/2 - x^2/2] + 
        G[1, 0, 0, x]*(RATIO[-1/2 + (7*x)/6 - (2*x^2)/3] + 
          Log[mu2]*RATIO[x/2 - x^2/2]) + Log[mu2]^2*(RATIO[-5/8] + 
          Pi^2*RATIO[x/4 - x^2/4]) + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[x/2 - x^2/2] + RATIO[-x/3 - x^2/6]) + 
        Pi^4*RATIO[-x/16 + x^2/16] + G[0, 0, 1, 1, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[0, 1, 0, 1, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[0, 1, 1, 0, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[1, 0, 0, 1, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[1, 0, 1, 0, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[1, 1, 0, 0, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[0, 0, x]*
         (Log[mu2]^2*RATIO[x/2 - x^2/2] + Pi^2*RATIO[-x/12 + x^2/12] + 
          RATIO[-13/4 - (311*x)/72 + (1991*x^2)/72 - (241*x^3)/12] + 
          Log[mu2]*RATIO[1 - (39*x)/4 + (79*x^2)/4 - 11*x^3]) + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[x/2 - x^2/2] + 
          Pi^2*RATIO[-x/12 + x^2/12] + RATIO[(-2363*x)/72 + (3575*x^2)/72 - 
            (241*x^3)/12] + Log[mu2]*RATIO[(-31*x)/4 + (79*x^2)/4 - 
             11*x^3]) + G[0, 0, 1, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-3/2 - (101*x)/12 + (239*x^2)/12 - 11*x^3]) + 
        G[0, 1, 0, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-3/2 - (101*x)/12 + (239*x^2)/12 - 11*x^3]) + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-1 - (119*x)/12 + (245*x^2)/12 - 11*x^3]) + 
        G[1, 1, 0, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-1 - (119*x)/12 + (245*x^2)/12 - 11*x^3]) + 
        Pi^2*RATIO[-71/144 - (1325*x)/144 + (2783*x^2)/144 - (241*x^3)/24] + 
        Log[mu2]*(RATIO[-355/36 - (11*x)/2] + 
          Pi^2*RATIO[-2/3 - (35*x)/8 + (79*x^2)/8 - (11*x^3)/2]) + 
        G[1, x]*(Log[mu2]^2*RATIO[-3/4 - x/2] + 
          RATIO[(418*x)/9 - (373*x^2)/12] + Log[mu2]*
           (RATIO[-1 + (57*x)/4 - 11*x^2] + Pi^2*RATIO[-x/4 + x^2/4]) + 
          Pi^2*RATIO[13/24 + (113*x)/24 - (81*x^2)/8 + (11*x^3)/2]) + 
        G[0, x]*(Log[mu2]^2*RATIO[-5/4 + x/2] + Log[mu2]*
           (Pi^2*RATIO[-x/4 + x^2/4] + RATIO[9/4 - (57*x)/4 + 11*x^2]) + 
          RATIO[355/36 - (737*x)/18 + (373*x^2)/12] + 
          Pi^2*RATIO[5/8 + (107*x)/24 - (241*x^2)/24 + (11*x^3)/2]) + 
        G[0, 1, x]*(Pi^2*RATIO[x/3 - x^2/3] + Log[mu2]^2*
           RATIO[-x/2 + x^2/2] + Log[mu2]*RATIO[3/2 + (35*x)/4 - (79*x^2)/4 + 
             11*x^3] + RATIO[1 + (1337*x)/72 - (2783*x^2)/72 + 
            (241*x^3)/12]) + G[1, 0, x]*(Pi^2*RATIO[x/3 - x^2/3] + 
          Log[mu2]^2*RATIO[-x/2 + x^2/2] + Log[mu2]*
           RATIO[3/2 + (35*x)/4 - (79*x^2)/4 + 11*x^3] + 
          RATIO[1 + (1337*x)/72 - (2783*x^2)/72 + (241*x^3)/12]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2] + 
          RATIO[1 + (53*x)/3 - (241*x^2)/6 + 22*x^3]) + 
        G[0, 0, 0, x]*(Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2] + 
          RATIO[1/2 + (109*x)/6 - (119*x^2)/3 + 22*x^3]) + 
        RATIO[-11/6 - (115*x)/12 + (247*x^2)/12 - 11*x^3]*Zeta[3]) + 
      (G[0, 0, 1, 1, x]*RATIO[-7 - 7/(-1 + x)] + G[0, 0, 0, 0, x]*
         RATIO[-13/2 - 13/(2*(-1 + x))] + 
        Pi^4*RATIO[-19/120 - 19/(120*(-1 + x))] + G[0, 1, 0, 0, x]*
         RATIO[1/2 + 1/(2*(-1 + x))] + G[0, 0, 0, 1, x]*
         RATIO[5 + 5/(-1 + x)] + G[0, 0, 1, 0, x]*RATIO[5 + 5/(-1 + x)] + 
        G[1, 1, 0, 0, x]*RATIO[7 - 7/x] + G[1, 1, 1, 1, x]*
         RATIO[13/2 - 13/(2*x)] + G[1, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + 
        G[1, 1, 0, 1, x]*RATIO[-5 + 5/x] + G[1, 1, 1, 0, x]*RATIO[-5 + 5/x] + 
        RATIO[143/16 - (143*x)/8] + I*Pi*RATIO[37/8 - (37*x)/4] + 
        Log[mu2]^2*(RATIO[13/8 - (13*x)/4] + I*Pi*RATIO[1 - 2*x]) + 
        Log[mu2]^3*RATIO[1/3 - (2*x)/3] + 
        I*Pi^3*RATIO[1/(12*(-1 + x)) + (25*x)/12] + G[0, 1, 1, x]*
         RATIO[8 - 3/(2*x) + 5*x - 4*x^2] + G[1, 0, 0, x]*
         RATIO[-9 - 3/(2*(-1 + x)) - 3*x + 4*x^2] + G[0, 0, 0, x]*
         (I*Pi*RATIO[-3/2 - 3/(2*(-1 + x))] + RATIO[9/2 + 2/(-1 + x) - 
            (9*x)/2 + 32*x^2 - 24*x^3]) + G[1, 1, 1, x]*
         (I*Pi*RATIO[3/2 - 3/(2*x)] + RATIO[-8 + 2/x - (25*x)/2 + 40*x^2 - 
            24*x^3]) + G[0, 1, x]*(Pi^2*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[7 - (-1 + x)^(-1) - 3/(2*x) - (3*x)/2] + 
          RATIO[-3 - (9*x)/2 + (63*x^2)/2 - 21*x^3] + 
          Log[mu2]*RATIO[-6*x + 18*x^2 - 12*x^3]) + 
        G[1, 0, x]*(Pi^2*RATIO[1/2 - 1/(2*x)] + 
          I*Pi*RATIO[-11/2 - 3/(2*(-1 + x)) - x^(-1) - (3*x)/2] + 
          RATIO[-3 - (9*x)/2 + (63*x^2)/2 - 21*x^3] + 
          Log[mu2]*RATIO[-6*x + 18*x^2 - 12*x^3]) + 
        Log[mu2]*(RATIO[23/4 - (23*x)/2] + I*Pi*RATIO[11/4 - (11*x)/2] + 
          Pi^2*RATIO[-13/12 + (31*x)/6 - 9*x^2 + 6*x^3]) + 
        Pi^2*RATIO[25/48 + (101*x)/24 - (63*x^2)/4 + (21*x^3)/2] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[2 - 2/x] + RATIO[7/2 - x^(-1) + (15*x)/2 - 
            22*x^2 + 12*x^3]) + G[1, 0, 1, x]*(I*Pi*RATIO[-1/2 + 1/(2*x)] + 
          RATIO[7/2 - x^(-1) + (15*x)/2 - 22*x^2 + 12*x^3]) + 
        G[0, 0, 1, x]*(I*Pi*RATIO[-2 - 2/(-1 + x)] + 
          RATIO[-1 - (-1 + x)^(-1) - x/2 - 14*x^2 + 12*x^3]) + 
        G[0, 1, 0, x]*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + 
          RATIO[-1 - (-1 + x)^(-1) - x/2 - 14*x^2 + 12*x^3]) + 
        G[1, 1, x]*(Pi^2*RATIO[35/24 - 35/(24*x)] + Log[mu2]^2*
           RATIO[-1/4 + 1/(4*x)] + I*Pi*RATIO[-17/4 + 3/(4*x) + 2*x] + 
          Log[mu2]*(I*Pi*RATIO[-1/2 + 1/(2*x)] + RATIO[1/4 - 1/(4*x) + 7*x - 
              18*x^2 + 12*x^3]) + RATIO[47/8 - 11/(8*x) + (67*x)/4 - 
            (87*x^2)/2 + 21*x^3]) + G[0, 0, x]*
         (Pi^2*RATIO[-35/24 - 35/(24*(-1 + x))] + Log[mu2]^2*
           RATIO[1/4 + 1/(4*(-1 + x))] + I*Pi*RATIO[9/4 + 3/(4*(-1 + x)) + 
             2*x] + Log[mu2]*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + 
            RATIO[-5/4 - 1/(4*(-1 + x)) + 7*x - 18*x^2 + 12*x^3]) + 
          RATIO[-1/8 - 11/(8*(-1 + x)) - (29*x)/4 - (39*x^2)/2 + 21*x^3]) + 
        (I*Pi*RATIO[-3 - 3/(-1 + x)] + RATIO[-25/6 - 1/(2*(-1 + x)) + 
            (11*x)/6 - 18*x^2 + 12*x^3])*Zeta[3] + 
        G[0, x]*(I*Pi^3*RATIO[-7/24 - 7/(24*(-1 + x))] + 
          Log[mu2]^2*(RATIO[-1/4] + I*Pi*RATIO[1/4 + 1/(4*(-1 + x))]) + 
          I*Pi*RATIO[-43/8 - 11/(8*(-1 + x)) + (3*x)/4] + 
          RATIO[-23/4 + (273*x)/8 - 33*x^2] + Log[mu2]*
           (Pi^2*RATIO[-1/2 - 1/(2*(-1 + x))] + 
            I*Pi*RATIO[-7/4 - 1/(4*(-1 + x)) + x] + 
            RATIO[-9/4 + (25*x)/2 - 12*x^2]) + 
          Pi^2*RATIO[17/24 + 2/(3*(-1 + x)) - (5*x)/3 + (25*x^2)/3 - 6*x^3] + 
          RATIO[4 + 4/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(I*Pi^3*RATIO[-1/8 + 1/(8*x)] + Log[mu2]^2*
           (RATIO[1/4] + I*Pi*RATIO[-1/4 + 1/(4*x)]) + 
          I*Pi*RATIO[37/8 - 11/(8*x) + (3*x)/4] + 
          Log[mu2]*(Pi^2*RATIO[1/2 - 1/(2*x)] + 
            I*Pi*RATIO[3/4 - 1/(4*x) + x] + RATIO[7/4 - (23*x)/2 + 12*x^2]) + 
          RATIO[37/8 - (255*x)/8 + 33*x^2] + 
          Pi^2*RATIO[-11/8 + 2/(3*x) - 3*x + (29*x^2)/3 - 6*x^3] + 
          RATIO[-3/2 + 3/(2*x)]*Zeta[3]))/Nc^2) + 
    Nfv*((G[0, 0, 1, 1, x]*RATIO[-16 - 16/(-1 + x)] + 
        Pi^4*RATIO[22/45 + 22/(45*(-1 + x))] + G[1, 1, 0, 0, x]*
         RATIO[16 - 16/x] + I*Pi*RATIO[118/3 - (236*x)/3] + 
        G[0, 0, 0, x]*RATIO[-24 - 24/(-1 + x) - 24*x + 24*x^2 - 16*x^3] + 
        G[1, 1, 1, x]*RATIO[40 - 24/x - 24*x + 24*x^2 - 16*x^3] + 
        I*Pi^3*RATIO[4/9 - 20/(9*(-1 + x)) - (32*x)/9 + (23*x^2)/9 - 2*x^3] + 
        G[0, x]*(RATIO[(118*x)/3 - (236*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[12 + 12/(-1 + x) + 8*x] + 
            RATIO[12*x - 24*x^2]) + I*Pi*RATIO[74/3 + 26/(-1 + x) + 
             (38*x)/3 - 12*x^2] + Pi^2*RATIO[-20/9 - 44/(9*(-1 + x)) - 
             (62*x)/9 + (47*x^2)/9 - 2*x^3]) + G[0, 1, 0, x]*
         RATIO[-4/3 - 4/(3*(-1 + x)) + (8*x)/3 - (26*x^2)/3 + 4*x^3] + 
        G[0, 0, 1, x]*(I*Pi*RATIO[-16 - 16/(-1 + x)] + 
          RATIO[-4/3 - 4/(3*(-1 + x)) + (8*x)/3 - (26*x^2)/3 + 4*x^3]) + 
        G[0, 1, x]*(Pi^2*RATIO[8/3 + 8/(3*(-1 + x))] + 
          RATIO[-4/3 - (16*x)/3 + 24*x^2 - 16*x^3] + 
          Log[mu2]*RATIO[-4*x + 12*x^2 - 8*x^3] + 
          I*Pi*RATIO[-40/3 - 4/(3*(-1 + x)) + 12/x + (56*x)/3 - (26*x^2)/3 + 
             4*x^3]) + Log[mu2]*(I*Pi*RATIO[12 - 24*x] + 
          Pi^2*RATIO[2*x - 6*x^2 + 4*x^3]) + G[1, 0, 1, x]*
         RATIO[10/3 - 4/(3*x) - (8*x)/3 - (10*x^2)/3 + 4*x^3] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[16 - 16/x] + RATIO[10/3 - 4/(3*x) - 
            (8*x)/3 - (10*x^2)/3 + 4*x^3]) + G[1, 0, x]*
         (Pi^2*RATIO[-8/3 + 8/(3*x)] + RATIO[-4/3 - (16*x)/3 + 24*x^2 - 
            16*x^3] + Log[mu2]*RATIO[-4*x + 12*x^2 - 8*x^3] + 
          I*Pi*RATIO[-2/3 + 12/(-1 + x) - 4/(3*x) + (40*x)/3 - (10*x^2)/3 + 
             4*x^3]) + Pi^2*RATIO[-68/9 + (172*x)/9 - 12*x^2 + 8*x^3] + 
        G[1, 0, 0, x]*RATIO[-4 + 12/(-1 + x) + 20*x - 12*x^2 + 8*x^3] + 
        G[0, 1, 1, x]*RATIO[-12 + 12/x + 20*x - 12*x^2 + 8*x^3] + 
        G[1, 1, x]*(I*Pi*RATIO[70/3 - 40/(3*x) - (44*x)/3 + (26*x^2)/3 - 
             4*x^3] + Log[mu2]*RATIO[-20 + 12/x + 12*x - 12*x^2 + 8*x^3] + 
          RATIO[-36 + 26/x + 30*x - 36*x^2 + 16*x^3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-40/3 - 40/(3*(-1 + x)) - (28*x)/3 + 
             (10*x^2)/3 - 4*x^3] + Log[mu2]*RATIO[12 + 12/(-1 + x) + 12*x - 
             12*x^2 + 8*x^3] + RATIO[26 + 26/(-1 + x) + 6*x - 12*x^2 + 
            16*x^3]) + (I*Pi*RATIO[-16 - 16/(-1 + x)] + 
          RATIO[-8/3 + 40/(3*(-1 + x)) + (40*x)/3 + (26*x^2)/3 - 4*x^3])*
         Zeta[3] + G[1, x]*(I*Pi^3*RATIO[-8/3 + 8/(3*x)] + 
          I*Pi*RATIO[-76/3 + 26/x - (34*x)/3 + 12*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-20 + 12/x + 8*x] + 
            RATIO[12 - 36*x + 24*x^2]) + RATIO[118/3 - 118*x + (236*x^2)/3] + 
          Pi^2*RATIO[53/9 - 44/(9*x) - (22*x)/9 + (7*x^2)/9 - 2*x^3] + 
          RATIO[16 - 16/x]*Zeta[3]))/Nc + 
      Nc*(Pi^4*RATIO[-11/90 - 11/(90*(-1 + x))] + G[0, 0, 1, 1, x]*
         RATIO[4 + 4/(-1 + x)] + G[1, 1, 0, 0, x]*RATIO[-4 + 4/x] + 
        I*Pi*RATIO[-59/6 + (59*x)/3] + G[1, 0, 0, x]*
         RATIO[1 - 3/(-1 + x) - 5*x + 3*x^2 - 2*x^3] + 
        G[0, 1, 1, x]*RATIO[3 - 3/x - 5*x + 3*x^2 - 2*x^3] + 
        Pi^2*RATIO[17/9 - (43*x)/9 + 3*x^2 - 2*x^3] + 
        G[1, 0, 1, x]*RATIO[-5/6 + 1/(3*x) + (2*x)/3 + (5*x^2)/6 - x^3] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-4 + 4/x] + RATIO[-5/6 + 1/(3*x) + 
            (2*x)/3 + (5*x^2)/6 - x^3]) + Log[mu2]*(I*Pi*RATIO[-3 + 6*x] + 
          Pi^2*RATIO[-x/2 + (3*x^2)/2 - x^3]) + G[0, 1, 0, x]*
         RATIO[1/3 + 1/(3*(-1 + x)) - (2*x)/3 + (13*x^2)/6 - x^3] + 
        G[0, 0, 1, x]*(I*Pi*RATIO[4 + 4/(-1 + x)] + 
          RATIO[1/3 + 1/(3*(-1 + x)) - (2*x)/3 + (13*x^2)/6 - x^3]) + 
        G[0, x]*(I*Pi*RATIO[-37/6 - 13/(2*(-1 + x)) - (19*x)/6 + 3*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-3 - 3/(-1 + x) - 2*x] + 
            RATIO[-3*x + 6*x^2]) + RATIO[(-59*x)/6 + (59*x^2)/3] + 
          Pi^2*RATIO[5/9 + 11/(9*(-1 + x)) + (31*x)/18 - (47*x^2)/36 + 
             x^3/2]) + I*Pi^3*RATIO[-1/9 + 5/(9*(-1 + x)) + (8*x)/9 - 
           (23*x^2)/36 + x^3/2] + G[1, 1, x]*
         (RATIO[9 - 13/(2*x) - (15*x)/2 + 9*x^2 - 4*x^3] + 
          Log[mu2]*RATIO[5 - 3/x - 3*x + 3*x^2 - 2*x^3] + 
          I*Pi*RATIO[-35/6 + 10/(3*x) + (11*x)/3 - (13*x^2)/6 + x^3]) + 
        G[0, 0, x]*(RATIO[-13/2 - 13/(2*(-1 + x)) - (3*x)/2 + 3*x^2 - 
            4*x^3] + Log[mu2]*RATIO[-3 - 3/(-1 + x) - 3*x + 3*x^2 - 2*x^3] + 
          I*Pi*RATIO[10/3 + 10/(3*(-1 + x)) + (7*x)/3 - (5*x^2)/6 + x^3]) + 
        G[1, 0, x]*(Pi^2*RATIO[2/3 - 2/(3*x)] + 
          I*Pi*RATIO[1/6 - 3/(-1 + x) + 1/(3*x) - (10*x)/3 + (5*x^2)/6 - 
             x^3] + Log[mu2]*RATIO[x - 3*x^2 + 2*x^3] + 
          RATIO[1/3 + (4*x)/3 - 6*x^2 + 4*x^3]) + 
        G[0, 1, x]*(Pi^2*RATIO[-2/3 - 2/(3*(-1 + x))] + 
          I*Pi*RATIO[10/3 + 1/(3*(-1 + x)) - 3/x - (14*x)/3 + (13*x^2)/6 - 
             x^3] + Log[mu2]*RATIO[x - 3*x^2 + 2*x^3] + 
          RATIO[1/3 + (4*x)/3 - 6*x^2 + 4*x^3]) + G[0, 0, 0, x]*
         RATIO[6 + 6/(-1 + x) + 6*x - 6*x^2 + 4*x^3] + 
        G[1, 1, 1, x]*RATIO[-10 + 6/x + 6*x - 6*x^2 + 4*x^3] + 
        (I*Pi*RATIO[4 + 4/(-1 + x)] + RATIO[2/3 - 10/(3*(-1 + x)) - 
            (10*x)/3 - (13*x^2)/6 + x^3])*Zeta[3] + 
        G[1, x]*(I*Pi^3*RATIO[2/3 - 2/(3*x)] + RATIO[-59/6 + (59*x)/2 - 
            (59*x^2)/3] + Log[mu2]*(I*Pi*RATIO[5 - 3/x - 2*x] + 
            RATIO[-3 + 9*x - 6*x^2]) + I*Pi*RATIO[19/3 - 13/(2*x) + 
             (17*x)/6 - 3*x^2] + Pi^2*RATIO[-53/36 + 11/(9*x) + (11*x)/18 - 
             (7*x^2)/36 + x^3/2] + RATIO[-4 + 4/x]*Zeta[3])))) + 
  e^2*(Nf*Qf*((G[0, 0, 0, 0, x]*RATIO[-3 - 3/(-1 + x)] + 
        Pi^4*RATIO[-2/135 - 2/(135*(-1 + x))] + I*Pi*G[0, 1, 0, x]*
         RATIO[1/3 + 1/(3*(-1 + x))] + G[0, 1, 0, 0, x]*
         RATIO[1/3 + 1/(3*(-1 + x))] + G[1, 0, 0, 0, x]*
         RATIO[2/3 + 2/(3*(-1 + x))] + G[0, 0, 0, x]*
         (I*Pi*RATIO[-1 - (-1 + x)^(-1)] + Log[mu2]*RATIO[2 + 2/(-1 + x)] + 
          RATIO[65/9 + 44/(9*(-1 + x))]) + G[1, 1, 1, 1, x]*RATIO[3 - 3/x] + 
        I*Pi*G[1, 0, 1, x]*RATIO[-1/3 + 1/(3*x)] + G[1, 0, 1, 1, x]*
         RATIO[-1/3 + 1/(3*x)] + G[0, 1, 1, 1, x]*RATIO[-2/3 + 2/(3*x)] + 
        G[1, 1, 1, x]*(I*Pi*RATIO[1 - x^(-1)] + Log[mu2]*RATIO[-2 + 2/x] + 
          RATIO[-65/9 + 44/(9*x)]) + Pi^2*RATIO[4/3 - (8*x)/3] + 
        G[1, 0, 0, x]*(Log[mu2]*RATIO[-1/3 - 1/(3*(-1 + x))] + 
          I*Pi*RATIO[1/3 + 1/(3*(-1 + x))] + 
          RATIO[-19/18 - 19/(18*(-1 + x)) - x/3]) + 
        G[1, 0, x]*(I*Pi*Log[mu2]*RATIO[-1/3 - 1/(3*(-1 + x))] + 
          Pi^2*RATIO[1/9 + 1/(9*(-1 + x))] + 
          I*Pi*RATIO[-19/18 - 19/(18*(-1 + x)) - x/3]) + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[1/3 - 1/(3*x)] + 
          I*Pi*RATIO[-1/3 + 1/(3*x)] + RATIO[25/18 - 19/(18*x) - x/3]) + 
        G[0, 1, x]*(I*Pi*Log[mu2]*RATIO[1/3 - 1/(3*x)] + 
          Pi^2*RATIO[-1/9 + 1/(9*x)] + I*Pi*RATIO[25/18 - 19/(18*x) - x/3]) + 
        I*Pi^3*RATIO[7/27 + 19/(108*(-1 + x)) - x/9] + 
        G[0, x]*(I*Pi^3*RATIO[1/36 + 1/(36*(-1 + x))] + 
          RATIO[655/54 - (727*x)/108] + I*Pi*RATIO[-469/108 - 
             469/(108*(-1 + x)) - (31*x)/18] + Log[mu2]^2*
           (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + RATIO[7/6 - (2*x)/3]) + 
          Log[mu2]*(Pi^2*RATIO[7/18 + 7/(18*(-1 + x))] + 
            RATIO[56/9 - (31*x)/9] + I*Pi*RATIO[-22/9 - 22/(9*(-1 + x)) - 
               (2*x)/3]) + Pi^2*RATIO[49/54 + 107/(108*(-1 + x)) + x/3]) + 
        Log[mu2]^3*RATIO[-7/18 + (7*x)/9] + G[0, 0, x]*
         (Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-13/36 - 13/(36*(-1 + x))] + 
          Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-1)] + 
            RATIO[-43/9 - 22/(9*(-1 + x)) + (2*x)/3]) + 
          I*Pi*RATIO[22/9 + 22/(9*(-1 + x)) + (2*x)/3] + 
          RATIO[-1141/108 - 469/(108*(-1 + x)) + (31*x)/18]) + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[1/2 - 1/(2*x)] + 
          Pi^2*RATIO[13/36 - 13/(36*x)] + Log[mu2]*(I*Pi*RATIO[-1 + x^(-1)] + 
            RATIO[37/9 - 22/(9*x) + (2*x)/3]) + 
          I*Pi*RATIO[-28/9 + 22/(9*x) + (2*x)/3] + 
          RATIO[955/108 - 469/(108*x) + (31*x)/18]) + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + x] + RATIO[-28/9 + (56*x)/9]) + 
        I*Pi*RATIO[-583/108 + (583*x)/54] + 
        RATIO[-13519/648 + (13519*x)/324] + 
        (I*Pi*RATIO[-1/3 - 1/(3*(-1 + x))] + RATIO[25/18 - 19/(18*(-1 + x)) - 
            (47*x)/9])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[1/18 + 1/(18*(-1 + x))] + 
          Pi^2*RATIO[17/36 - (17*x)/18] + I*Pi*RATIO[-25/9 + (50*x)/9] + 
          RATIO[-655/54 + (655*x)/27] + RATIO[-1/3 - 1/(3*(-1 + x))]*
           Zeta[3]) + G[1, x]*(I*Pi^3*RATIO[-1/12 + 1/(12*x)] + 
          RATIO[-583/108 - (727*x)/108] + I*Pi*RATIO[655/108 - 469/(108*x) - 
             (31*x)/18] + Log[mu2]^2*(I*Pi*RATIO[1/2 - 1/(2*x)] + 
            RATIO[-1/2 - (2*x)/3]) + Log[mu2]*(Pi^2*RATIO[-7/18 + 7/(18*x)] + 
            RATIO[-25/9 - (31*x)/9] + I*Pi*RATIO[28/9 - 22/(9*x) - (2*x)/
                3]) + Pi^2*RATIO[-67/54 + 107/(108*x) + x/3] + 
          RATIO[1/3 - 1/(3*x)]*Zeta[3]))/Nc + 
      Nc*(Log[mu2]^3*RATIO[7/18] + RATIO[13519/648 + (1225*x)/36] + 
        G[0, 1, 0, 0, x]*RATIO[(4*x)/3 - (4*x^2)/3] + G[1, 1, 0, 0, x]*
         RATIO[(2*x)/3 - (2*x^2)/3] + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[(2*x)/3 - (2*x^2)/3] + 
          RATIO[(11*x)/9 - (5*x^2)/9]) + G[0, 0, 1, 1, x]*
         RATIO[-x/3 + x^2/3] + G[1, 0, 1, 1, x]*RATIO[(-2*x)/3 + (2*x^2)/3] + 
        G[1, 0, 0, x]*(Log[mu2]*RATIO[(-4*x)/3 + (4*x^2)/3] + 
          RATIO[(-22*x)/9 + (22*x^2)/9]) + G[0, 0, 0, x]*
         (RATIO[-7/3 - (140*x)/9 + (467*x^2)/9 - (100*x^3)/3] + 
          Log[mu2]*RATIO[-12*x + 28*x^2 - 16*x^3]) + 
        G[1, 1, 1, x]*(RATIO[(-359*x)/9 + (638*x^2)/9 - (100*x^3)/3] + 
          Log[mu2]*RATIO[-14*x + 30*x^2 - 16*x^3]) + G[0, 0, 0, 1, x]*
         RATIO[(-16*x)/3 + (40*x^2)/3 - 8*x^3] + G[0, 0, 1, 0, x]*
         RATIO[(-16*x)/3 + (40*x^2)/3 - 8*x^3] + G[0, 1, 0, 1, x]*
         RATIO[-7*x + 15*x^2 - 8*x^3] + G[0, 1, 1, 0, x]*
         RATIO[-7*x + 15*x^2 - 8*x^3] + G[1, 0, 0, 1, x]*
         RATIO[-7*x + 15*x^2 - 8*x^3] + G[1, 0, 1, 0, x]*
         RATIO[-7*x + 15*x^2 - 8*x^3] + G[1, 1, 0, 1, x]*
         RATIO[(-25*x)/3 + (49*x^2)/3 - 8*x^3] + G[1, 1, 1, 0, x]*
         RATIO[(-25*x)/3 + (49*x^2)/3 - 8*x^3] + 
        Pi^4*RATIO[(3*x)/40 - (7*x^2)/40 + x^3/10] + 
        Log[mu2]^2*(RATIO[28/9 + 2*x] + Pi^2*RATIO[(19*x)/12 - (43*x^2)/12 + 
             2*x^3]) + G[1, 0, x]*(RATIO[(-2525*x)/108 + (5663*x^2)/108 - 
            (523*x^3)/18] + Log[mu2]*RATIO[(-122*x)/9 + (272*x^2)/9 - 
             (50*x^3)/3] + Log[mu2]^2*RATIO[(-19*x)/6 + (43*x^2)/6 - 4*x^3] + 
          Pi^2*RATIO[(139*x)/36 - (295*x^2)/36 + (13*x^3)/3]) + 
        G[0, 1, x]*(RATIO[(-2525*x)/108 + (5663*x^2)/108 - (523*x^3)/18] + 
          Log[mu2]*RATIO[(-122*x)/9 + (272*x^2)/9 - (50*x^3)/3] + 
          Log[mu2]^2*RATIO[(-19*x)/6 + (43*x^2)/6 - 4*x^3] + 
          Pi^2*RATIO[(133*x)/36 - (289*x^2)/36 + (13*x^3)/3]) + 
        G[1, 0, 0, 0, x]*RATIO[(25*x)/3 - (49*x^2)/3 + 8*x^3] + 
        G[0, 1, 1, 1, x]*RATIO[(19*x)/3 - (43*x^2)/3 + 8*x^3] + 
        Pi^2*RATIO[-25/108 + (2345*x)/216 - (5663*x^2)/216 + (523*x^3)/36] + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[(23*x)/3 - (47*x^2)/3 + 8*x^3] + 
          RATIO[16*x - (98*x^2)/3 + (50*x^3)/3]) + G[1, 1, 0, x]*
         (Log[mu2]*RATIO[(23*x)/3 - (47*x^2)/3 + 8*x^3] + 
          RATIO[16*x - (98*x^2)/3 + (50*x^3)/3]) + G[0, 0, 1, x]*
         (Log[mu2]*RATIO[(17*x)/3 - (41*x^2)/3 + 8*x^3] + 
          RATIO[(37*x)/3 - (89*x^2)/3 + (50*x^3)/3]) + 
        G[0, 1, 0, x]*(Log[mu2]*RATIO[(17*x)/3 - (41*x^2)/3 + 8*x^3] + 
          RATIO[(37*x)/3 - (89*x^2)/3 + (50*x^3)/3]) + 
        G[1, 1, 1, 1, x]*RATIO[(67*x)/3 - (139*x^2)/3 + 24*x^3] + 
        G[0, 0, 0, 0, x]*RATIO[(52*x)/3 - (124*x^2)/3 + 24*x^3] + 
        G[1, 1, x]*(Pi^2*RATIO[(125*x)/36 - (257*x^2)/36 + (11*x^3)/3] + 
          Log[mu2]^2*RATIO[(19*x)/6 - (43*x^2)/6 + 4*x^3] + 
          Log[mu2]*RATIO[(215*x)/9 - (344*x^2)/9 + (50*x^3)/3] + 
          RATIO[(6293*x)/108 - (8327*x^2)/108 + (523*x^3)/18]) + 
        G[0, 0, x]*(Pi^2*RATIO[(101*x)/36 - (233*x^2)/36 + (11*x^3)/3] + 
          Log[mu2]^2*RATIO[(19*x)/6 - (43*x^2)/6 + 4*x^3] + 
          Log[mu2]*RATIO[7/3 + (29*x)/9 - (200*x^2)/9 + (50*x^3)/3] + 
          RATIO[56/9 - (811*x)/108 - (2999*x^2)/108 + (523*x^3)/18]) + 
        RATIO[-25/9 + (124*x)/9 - (289*x^2)/9 + (50*x^3)/3]*Zeta[3] + 
        G[1, x]*(Log[mu2]^2*RATIO[(-31*x)/6 + 4*x^2] + 
          RATIO[(-2165*x)/27 + (967*x^2)/18] + 
          Pi^2*RATIO[(-27*x)/4 + (31*x^2)/2 - (25*x^3)/3] + 
          Log[mu2]*(RATIO[(-314*x)/9 + (74*x^2)/3] + 
            Pi^2*RATIO[(-7*x)/2 + (15*x^2)/2 - 4*x^3]) + 
          RATIO[(-20*x)/3 + (44*x^2)/3 - 8*x^3]*Zeta[3]) + 
        G[0, x]*(RATIO[-655/54 + (1778*x)/27 - (967*x^2)/18] + 
          Log[mu2]^2*RATIO[-7/6 + (31*x)/6 - 4*x^2] + 
          Pi^2*RATIO[1/12 - (85*x)/12 + (47*x^2)/3 - (25*x^3)/3] + 
          Log[mu2]*(RATIO[-56/9 + (278*x)/9 - (74*x^2)/3] + 
            Pi^2*RATIO[(-19*x)/6 + (43*x^2)/6 - 4*x^3]) + 
          RATIO[(-23*x)/3 + (47*x^2)/3 - 8*x^3]*Zeta[3]) + 
        Log[mu2]*(RATIO[655/54 + (43*x)/3] + 
          Pi^2*RATIO[-1/12 + (58*x)/9 - (136*x^2)/9 + (25*x^3)/3] + 
          RATIO[7*x - 15*x^2 + 8*x^3]*Zeta[3]))) + 
    Nfv*((G[0, 0, 0, 1, 1, x]*RATIO[-48 - 48/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[-16 - 16/(-1 + x)] + 
        I*Pi^5*RATIO[-16/45 - 16/(45*(-1 + x))] + G[0, 1, 0, 1, 1, x]*
         RATIO[48 + 48/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[64 + 64/(-1 + x)] + G[1, 1, 1, 0, 0, x]*RATIO[48 - 48/x] + 
        G[0, 1, 1, 0, 0, x]*RATIO[16 - 16/x] + G[1, 0, 1, 0, 0, x]*
         RATIO[-48 + 48/x] + G[1, 1, 0, 0, 0, x]*RATIO[-64 + 64/x] + 
        I*Pi*RATIO[1583/9 - (3166*x)/9] + G[1, 1, 0, 1, x]*
         RATIO[-40/3 + 16/(3*x) + (56*x)/3 - (32*x^2)/3] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[48 - 48/x] + 
          RATIO[-40/3 + 16/(3*x) + (56*x)/3 - (32*x^2)/3]) + 
        G[0, 0, 1, 0, x]*RATIO[16/3 + 16/(3*(-1 + x)) - (8*x)/3 + 
           (32*x^2)/3] + G[0, 0, 0, 1, x]*(I*Pi*RATIO[-48 - 48/(-1 + x)] + 
          RATIO[16/3 + 16/(3*(-1 + x)) - (8*x)/3 + (32*x^2)/3]) + 
        G[0, 1, 0, 0, x]*RATIO[76/3 - 68/(3*(-1 + x)) - (140*x)/3 + 
           (86*x^2)/3 - 28*x^3] + G[1, 0, 1, 1, x]*
         RATIO[62/3 - 68/(3*x) - (220*x)/3 + (166*x^2)/3 - 28*x^3] + 
        G[1, 0, 0, 0, x]*RATIO[16 - 48/(-1 + x) - 72*x + 24*x^2 - 16*x^3] + 
        G[0, 1, 1, 1, x]*RATIO[48 - 48/x - 72*x + 24*x^2 - 16*x^3] + 
        I*Pi^3*RATIO[-317/54 - 491/(54*(-1 + x)) + (134*x)/27 + 
           (535*x^2)/27 - 14*x^3] + G[1, 0, 0, 1, x]*
         (I*Pi*RATIO[-16 - 16/(-1 + x)] + RATIO[-34/3 - 4/(3*(-1 + x)) + 
            4/x + (32*x)/3 + (4*x^2)/3 - 8*x^3]) + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[-48 + 48/x] + RATIO[-34/3 - 4/(3*(-1 + x)) + 4/x + 
            (32*x)/3 + (4*x^2)/3 - 8*x^3]) + G[0, 1, 0, 1, x]*
         (I*Pi*RATIO[48 + 48/(-1 + x)] + RATIO[22/3 + 4/(-1 + x) - 4/(3*x) - 
            (32*x)/3 + (68*x^2)/3 - 8*x^3]) + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[16 - 16/x] + RATIO[22/3 + 4/(-1 + x) - 4/(3*x) - 
            (32*x)/3 + (68*x^2)/3 - 8*x^3]) + 
        Pi^4*RATIO[-97/135 + 221/(135*(-1 + x)) + (119*x)/54 - (49*x^2)/108 - 
           (13*x^3)/30] + Log[mu2]^2*(I*Pi*RATIO[12 - 24*x] + 
          Pi^2*RATIO[2*x - 6*x^2 + 4*x^3]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[-8/3 + 8/(3*x)] + I*Pi*RATIO[30 - 64/(3*(-1 + x)) - 
             4/(3*x) - 52*x + 34*x^2 - 28*x^3] + 
          RATIO[-23/9 - 59/(9*(-1 + x)) + (22*x)/9 - (226*x^2)/9 + 4*x^3] + 
          Log[mu2]*RATIO[-8/3 - 8/(3*(-1 + x)) + (16*x)/3 - (52*x^2)/3 + 
             8*x^3]) + G[1, 0, 1, x]*(Pi^2*RATIO[8/3 + 8/(3*(-1 + x))] + 
          I*Pi*RATIO[16 - 4/(3*(-1 + x)) - 64/(3*x) - 68*x + 50*x^2 - 
             28*x^3] + RATIO[191/9 - 59/(9*x) - (322*x)/9 + (118*x^2)/9 + 
            4*x^3] + Log[mu2]*RATIO[20/3 - 8/(3*x) - (16*x)/3 - (20*x^2)/3 + 
             8*x^3]) + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-32 - 32/(-1 + x)] + 
          I*Pi*RATIO[32 + 32/(-1 + x)] + RATIO[-80/3 - 32/(3*(-1 + x)) + 
            24/x + (184*x)/3 - (94*x^2)/3 + 12*x^3]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[32 - 32/x] + 
          I*Pi*RATIO[-32 + 32/x] + RATIO[-46/3 + 24/(-1 + x) - 32/(3*x) + 
            (104*x)/3 - (14*x^2)/3 + 12*x^3]) + G[1, 1, 1, x]*
         (RATIO[120 - 104/x - 48*x + 96*x^2 - 64*x^3] + 
          Log[mu2]*RATIO[80 - 48/x - 48*x + 48*x^2 - 32*x^3] + 
          I*Pi*RATIO[-160/3 + 88/(3*x) + (128*x)/3 - (104*x^2)/3 + 16*x^3]) + 
        G[0, 0, 0, x]*(RATIO[-104 - 104/(-1 + x) - 48*x + 96*x^2 - 64*x^3] + 
          Log[mu2]*RATIO[-48 - 48/(-1 + x) - 48*x + 48*x^2 - 32*x^3] + 
          I*Pi*RATIO[88/3 + 88/(3*(-1 + x)) + (64*x)/3 - (40*x^2)/3 + 
             16*x^3]) + G[0, 0, 1, x]*(Pi^2*RATIO[56/3 + 56/(3*(-1 + x))] + 
          RATIO[-23/9 - 59/(9*(-1 + x)) + (22*x)/9 - (226*x^2)/9 + 4*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-32 - 32/(-1 + x)] + 
            RATIO[-8/3 - 8/(3*(-1 + x)) + (16*x)/3 - (52*x^2)/3 + 8*x^3]) + 
          I*Pi*RATIO[-24 - 8/(-1 + x) + 24/x + 64*x - 38*x^2 + 20*x^3]) + 
        G[1, 1, 0, x]*(Pi^2*RATIO[-56/3 + 56/(3*x)] + 
          RATIO[191/9 - 59/(9*x) - (322*x)/9 + (118*x^2)/9 + 4*x^3] + 
          Log[mu2]*(I*Pi*RATIO[32 - 32/x] + RATIO[20/3 - 8/(3*x) - (16*x)/3 - 
              (20*x^2)/3 + 8*x^3]) + I*Pi*RATIO[-22 + 24/(-1 + x) - 8/x + 
             48*x - 22*x^2 + 20*x^3]) + Pi^2*RATIO[-2393/54 + (5407*x)/54 - 
           (69*x^2)/2 + 23*x^3] + G[0, 0, x]*
         (I*Pi*RATIO[-491/9 - 527/(9*(-1 + x)) - (302*x)/9 + (422*x^2)/9 - 
             28*x^3] + Pi^2*RATIO[1/9 + 73/(9*(-1 + x)) + (121*x)/9 - 
             (82*x^2)/9 + 4*x^3] + Log[mu2]^2*RATIO[12 + 12/(-1 + x) + 12*x - 
             12*x^2 + 8*x^3] + Log[mu2]*(I*Pi*RATIO[-80/3 - 80/(3*(-1 + x)) - 
               (56*x)/3 + (20*x^2)/3 - 8*x^3] + RATIO[52 + 52/(-1 + x) + 
              12*x - 24*x^2 + 32*x^3]) + RATIO[272/3 + 272/(3*(-1 + x)) - 
            (119*x)/3 + 3*x^2 + 46*x^3]) + G[0, 0, 0, 0, x]*
         RATIO[72 + 72/(-1 + x) + 72*x - 72*x^2 + 48*x^3] + 
        G[1, 1, 1, 1, x]*RATIO[-120 + 72/x + 72*x - 72*x^2 + 48*x^3] + 
        G[1, 0, 0, x]*(Pi^2*RATIO[8 - 8/x] + 
          I*Pi*RATIO[-10/3 - 76/(3*(-1 + x)) + 4/x - (64*x)/3 + (4*x^2)/3 - 
             8*x^3] + Log[mu2]*RATIO[-8 + 24/(-1 + x) + 40*x - 24*x^2 + 
             16*x^3] + RATIO[-80/3 + 48/(-1 + x) + (226*x)/3 - 96*x^2 + 
            56*x^3]) + G[0, 1, 1, x]*(Pi^2*RATIO[-8 - 8/(-1 + x)] + 
          I*Pi*RATIO[94/3 + 4/(-1 + x) - 76/(3*x) - (128*x)/3 + (68*x^2)/3 - 
             8*x^3] + Log[mu2]*RATIO[-24 + 24/x + 40*x - 24*x^2 + 16*x^3] + 
          RATIO[-26/3 + 48/x + (154*x)/3 - 72*x^2 + 56*x^3]) + 
        (Pi^2*RATIO[32 + 32/(-1 + x)] + I*Pi*RATIO[-112/3 - 64/(3*(-1 + x)) - 
             (64*x)/3 + (298*x^2)/3 - 68*x^3] + 
          RATIO[71/9 + 491/(9*(-1 + x)) - (388*x)/9 + (766*x^2)/9 - 52*x^3])*
         Zeta[3] + G[1, 1, x]*(I*Pi^3*RATIO[-8 + 8/x] + 
          I*Pi*RATIO[623/9 - 527/(9*x) - (214*x)/9 + (334*x^2)/9 - 28*x^3] + 
          Pi^2*RATIO[-76/9 + 73/(9*x) + (65*x)/9 - (26*x^2)/9 + 4*x^3] + 
          Log[mu2]^2*RATIO[-20 + 12/x + 12*x - 12*x^2 + 8*x^3] + 
          Log[mu2]*(I*Pi*RATIO[140/3 - 80/(3*x) - (88*x)/3 + (52*x^2)/3 - 8*
                x^3] + RATIO[-72 + 52/x + 60*x - 72*x^2 + 32*x^3]) + 
          RATIO[-100 + 272/(3*x) + (313*x)/3 - 141*x^2 + 46*x^3] + 
          RATIO[48 - 48/x]*Zeta[3]) + G[0, 1, x]*
         (I*Pi^3*RATIO[8/3 + 16/(3*(-1 + x)) + 8/(3*x)] + 
          Pi^2*RATIO[73/9 + 2/(9*(-1 + x)) - 98/(9*x) - (137*x)/9 - 
             (28*x^2)/9] + RATIO[-107/9 + (7*x)/9 + 69*x^2 - 46*x^3] + 
          Log[mu2]^2*RATIO[-4*x + 12*x^2 - 8*x^3] + 
          Log[mu2]*(Pi^2*RATIO[16/3 + 16/(3*(-1 + x))] + 
            RATIO[-8/3 - (32*x)/3 + 48*x^2 - 32*x^3] + 
            I*Pi*RATIO[-80/3 - 8/(3*(-1 + x)) + 24/x + (112*x)/3 - (52*x^2)/
                3 + 8*x^3]) + I*Pi*RATIO[-125/9 - 59/(9*(-1 + x)) + 48/x + 
             (388*x)/9 - (442*x^2)/9 + 28*x^3] + 
          RATIO[-16 - 32/(-1 + x) - 16/x]*Zeta[3]) + 
        G[1, 0, x]*(I*Pi^3*RATIO[8/3 - 8/(3*x)] + 
          Pi^2*RATIO[92/9 - 98/(9*(-1 + x)) + 2/(9*x) - (193*x)/9 + 
             (28*x^2)/9] + RATIO[-107/9 + (7*x)/9 + 69*x^2 - 46*x^3] + 
          Log[mu2]^2*RATIO[-4*x + 12*x^2 - 8*x^3] + 
          Log[mu2]*(Pi^2*RATIO[-16/3 + 16/(3*x)] + RATIO[-8/3 - (32*x)/3 + 
              48*x^2 - 32*x^3] + I*Pi*RATIO[-4/3 + 24/(-1 + x) - 8/(3*x) + 
               (80*x)/3 - (20*x^2)/3 + 8*x^3]) + 
          I*Pi*RATIO[-73/9 + 48/(-1 + x) - 59/(9*x) + (260*x)/9 - 
             (314*x^2)/9 + 28*x^3] + RATIO[-16 + 16/x]*Zeta[3]) + 
        G[0, x]*(RATIO[(1583*x)/9 - (3166*x^2)/9] + 
          I*Pi*RATIO[709/9 + 272/(3*(-1 + x)) + (358*x)/9 - (256*x^2)/3] + 
          Log[mu2]^2*(I*Pi*RATIO[12 + 12/(-1 + x) + 8*x] + 
            RATIO[12*x - 24*x^2]) + Log[mu2]*
           (RATIO[(236*x)/3 - (472*x^2)/3] + I*Pi*RATIO[148/3 + 52/(-1 + x) + 
               (76*x)/3 - 24*x^2] + Pi^2*RATIO[-40/9 - 88/(9*(-1 + x)) - 
               (124*x)/9 + (94*x^2)/9 - 4*x^3]) + 
          Pi^2*RATIO[-485/54 - 1073/(54*(-1 + x)) - (553*x)/27 + 
             (835*x^2)/27 - 2*x^3] + I*Pi^3*RATIO[-23/9 + 1/(9*(-1 + x)) + 
             (16*x)/9 - (37*x^2)/9 + 6*x^3] + 
          RATIO[-12 - 28/(-1 + x) - 48*x + 54*x^2 - 20*x^3]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[44/45 + 44/(45*(-1 + x))] + 
          I*Pi*RATIO[236/3 - (472*x)/3] + I*Pi^3*
           RATIO[8/9 - 40/(9*(-1 + x)) - (64*x)/9 + (46*x^2)/9 - 4*x^3] + 
          Pi^2*RATIO[-136/9 + (344*x)/9 - 24*x^2 + 16*x^3] + 
          (I*Pi*RATIO[-32 - 32/(-1 + x)] + RATIO[-16/3 + 80/(3*(-1 + x)) + 
              (80*x)/3 + (52*x^2)/3 - 8*x^3])*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[128/45 + 22/(45*(-1 + x)) - 106/(45*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-20 + 12/x + 8*x] + 
            RATIO[12 - 36*x + 24*x^2]) + I*Pi*RATIO[-299/9 + 272/(3*x) - 
             (1178*x)/9 + (256*x^2)/3] + RATIO[1583/9 - (1583*x)/3 + 
            (3166*x^2)/9] + Pi^2*RATIO[29/54 - 1073/(54*x) + (955*x)/27 - 
             (673*x^2)/27 - 2*x^3] + I*Pi^3*RATIO[47/9 - 38/(9*(-1 + x)) - 
             19/(9*x) - (70*x)/9 - (17*x^2)/9 - 2*x^3] + 
          (I*Pi*RATIO[-16/(-1 + x) - 16/x] + RATIO[-12 + 76/(3*(-1 + x)) - 
              44/(3*x) + 116*x - 66*x^2 + 28*x^3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-16/3 + 16/(3*x)] + 
            I*Pi*RATIO[-152/3 + 52/x - (68*x)/3 + 24*x^2] + 
            RATIO[236/3 - 236*x + (472*x^2)/3] + 
            Pi^2*RATIO[106/9 - 88/(9*x) - (44*x)/9 + (14*x^2)/9 - 4*x^3] + 
            RATIO[32 - 32/x]*Zeta[3])) + RATIO[-32 - 32/(-1 + x)]*Zeta[5])/
       Nc + Nc*(G[0, 0, 1, 1, 1, x]*RATIO[-16 - 16/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-12 - 12/(-1 + x)] + 
        I*Pi^5*RATIO[4/45 + 4/(45*(-1 + x))] + G[1, 0, 0, 1, 1, x]*
         RATIO[4 + 4/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         RATIO[12 + 12/(-1 + x)] + G[1, 1, 0, 0, 0, x]*RATIO[16 - 16/x] + 
        G[1, 0, 1, 0, 0, x]*RATIO[12 - 12/x] + G[0, 1, 1, 0, 0, x]*
         RATIO[-4 + 4/x] + G[1, 1, 1, 0, 0, x]*RATIO[-12 + 12/x] + 
        I*Pi*RATIO[-1583/36 + (1583*x)/18] + G[0, 0, 1, 0, x]*
         RATIO[-4/3 - 4/(3*(-1 + x)) + (2*x)/3 - (8*x^2)/3] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[12 + 12/(-1 + x)] + 
          RATIO[-4/3 - 4/(3*(-1 + x)) + (2*x)/3 - (8*x^2)/3]) + 
        G[1, 1, 0, 1, x]*RATIO[10/3 - 4/(3*x) - (14*x)/3 + (8*x^2)/3] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[-12 + 12/x] + 
          RATIO[10/3 - 4/(3*x) - (14*x)/3 + (8*x^2)/3]) + 
        G[0, 0, 0, 0, x]*RATIO[-18 - 18/(-1 + x) - 18*x + 18*x^2 - 12*x^3] + 
        G[1, 1, 1, 1, x]*RATIO[30 - 18/x - 18*x + 18*x^2 - 12*x^3] + 
        Pi^2*RATIO[2393/216 - (5407*x)/216 + (69*x^2)/8 - (23*x^3)/4] + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[8 - 8/x] + Log[mu2]*RATIO[-8 + 8/x] + 
          RATIO[23/6 - 6/(-1 + x) + 8/(3*x) - (26*x)/3 + (7*x^2)/6 - 
            3*x^3]) + G[0, 0, 1, 1, x]*(I*Pi*RATIO[-8 - 8/(-1 + x)] + 
          Log[mu2]*RATIO[8 + 8/(-1 + x)] + RATIO[20/3 + 8/(3*(-1 + x)) - 
            6/x - (46*x)/3 + (47*x^2)/6 - 3*x^3]) + G[1, 1, 0, x]*
         (Pi^2*RATIO[14/3 - 14/(3*x)] + I*Pi*RATIO[11/2 - 6/(-1 + x) + 2/x - 
             12*x + (11*x^2)/2 - 5*x^3] + Log[mu2]*(I*Pi*RATIO[-8 + 8/x] + 
            RATIO[-5/3 + 2/(3*x) + (4*x)/3 + (5*x^2)/3 - 2*x^3]) + 
          RATIO[-191/36 + 59/(36*x) + (161*x)/18 - (59*x^2)/18 - x^3]) + 
        Log[mu2]^2*(I*Pi*RATIO[-3 + 6*x] + Pi^2*RATIO[-x/2 + (3*x^2)/2 - 
             x^3]) + G[0, 0, 1, x]*(Pi^2*RATIO[-14/3 - 14/(3*(-1 + x))] + 
          I*Pi*RATIO[6 + 2/(-1 + x) - 6/x - 16*x + (19*x^2)/2 - 5*x^3] + 
          Log[mu2]*(I*Pi*RATIO[8 + 8/(-1 + x)] + RATIO[2/3 + 2/(3*(-1 + x)) - 
              (4*x)/3 + (13*x^2)/3 - 2*x^3]) + 
          RATIO[23/36 + 59/(36*(-1 + x)) - (11*x)/18 + (113*x^2)/18 - x^3]) + 
        Pi^4*RATIO[97/540 - 221/(540*(-1 + x)) - (119*x)/216 + (49*x^2)/432 + 
           (13*x^3)/120] + G[0, 1, 0, 1, x]*(I*Pi*RATIO[-12 - 12/(-1 + x)] + 
          RATIO[-11/6 - (-1 + x)^(-1) + 1/(3*x) + (8*x)/3 - (17*x^2)/3 + 
            2*x^3]) + G[0, 1, 1, 0, x]*(I*Pi*RATIO[-4 + 4/x] + 
          RATIO[-11/6 - (-1 + x)^(-1) + 1/(3*x) + (8*x)/3 - (17*x^2)/3 + 
            2*x^3]) + G[0, 1, 1, x]*(Pi^2*RATIO[2 + 2/(-1 + x)] + 
          RATIO[13/6 - 12/x - (77*x)/6 + 18*x^2 - 14*x^3] + 
          Log[mu2]*RATIO[6 - 6/x - 10*x + 6*x^2 - 4*x^3] + 
          I*Pi*RATIO[-47/6 - (-1 + x)^(-1) + 19/(3*x) + (32*x)/3 - 
             (17*x^2)/3 + 2*x^3]) + G[1, 0, 0, 1, x]*
         (I*Pi*RATIO[4 + 4/(-1 + x)] + RATIO[17/6 + 1/(3*(-1 + x)) - x^(-1) - 
            (8*x)/3 - x^2/3 + 2*x^3]) + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[12 - 12/x] + RATIO[17/6 + 1/(3*(-1 + x)) - x^(-1) - 
            (8*x)/3 - x^2/3 + 2*x^3]) + G[1, 0, 0, x]*(Pi^2*RATIO[-2 + 2/x] + 
          RATIO[20/3 - 12/(-1 + x) - (113*x)/6 + 24*x^2 - 14*x^3] + 
          Log[mu2]*RATIO[2 - 6/(-1 + x) - 10*x + 6*x^2 - 4*x^3] + 
          I*Pi*RATIO[5/6 + 19/(3*(-1 + x)) - x^(-1) + (16*x)/3 - x^2/3 + 
             2*x^3]) + I*Pi^3*RATIO[317/216 + 491/(216*(-1 + x)) - 
           (67*x)/54 - (535*x^2)/108 + (7*x^3)/2] + G[1, 0, 0, 0, x]*
         RATIO[-4 + 12/(-1 + x) + 18*x - 6*x^2 + 4*x^3] + 
        G[0, 1, 1, 1, x]*RATIO[-12 + 12/x + 18*x - 6*x^2 + 4*x^3] + 
        G[1, 0, 1, 1, x]*RATIO[-31/6 + 17/(3*x) + (55*x)/3 - (83*x^2)/6 + 
           7*x^3] + G[1, 0, 1, x]*(Pi^2*RATIO[-2/3 - 2/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-5/3 + 2/(3*x) + (4*x)/3 + (5*x^2)/3 - 2*x^3] + 
          RATIO[-191/36 + 59/(36*x) + (161*x)/18 - (59*x^2)/18 - x^3] + 
          I*Pi*RATIO[-4 + 1/(3*(-1 + x)) + 16/(3*x) + 17*x - (25*x^2)/2 + 
             7*x^3]) + G[0, 0, x]*(RATIO[-68/3 - 68/(3*(-1 + x)) + 
            (119*x)/12 - (3*x^2)/4 - (23*x^3)/2] + Log[mu2]^2*
           RATIO[-3 - 3/(-1 + x) - 3*x + 3*x^2 - 2*x^3] + 
          Pi^2*RATIO[-1/36 - 73/(36*(-1 + x)) - (121*x)/36 + (41*x^2)/18 - 
             x^3] + Log[mu2]*(RATIO[-13 - 13/(-1 + x) - 3*x + 6*x^2 - 
              8*x^3] + I*Pi*RATIO[20/3 + 20/(3*(-1 + x)) + (14*x)/3 - (5*x^2)/
                3 + 2*x^3]) + I*Pi*RATIO[491/36 + 527/(36*(-1 + x)) + 
             (151*x)/18 - (211*x^2)/18 + 7*x^3]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[2/3 - 2/(3*x)] + Log[mu2]*RATIO[2/3 + 2/(3*(-1 + x)) - 
             (4*x)/3 + (13*x^2)/3 - 2*x^3] + RATIO[23/36 + 59/(36*(-1 + x)) - 
            (11*x)/18 + (113*x^2)/18 - x^3] + 
          I*Pi*RATIO[-15/2 + 16/(3*(-1 + x)) + 1/(3*x) + 13*x - (17*x^2)/2 + 
             7*x^3]) + G[0, 1, 0, 0, x]*RATIO[-19/3 + 17/(3*(-1 + x)) + 
           (35*x)/3 - (43*x^2)/6 + 7*x^3] + G[0, 0, 0, x]*
         (I*Pi*RATIO[-22/3 - 22/(3*(-1 + x)) - (16*x)/3 + (10*x^2)/3 - 
             4*x^3] + Log[mu2]*RATIO[12 + 12/(-1 + x) + 12*x - 12*x^2 + 
             8*x^3] + RATIO[26 + 26/(-1 + x) + 12*x - 24*x^2 + 16*x^3]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[40/3 - 22/(3*x) - (32*x)/3 + (26*x^2)/3 - 
             4*x^3] + Log[mu2]*RATIO[-20 + 12/x + 12*x - 12*x^2 + 8*x^3] + 
          RATIO[-30 + 26/x + 12*x - 24*x^2 + 16*x^3]) + 
        (Pi^2*RATIO[-8 - 8/(-1 + x)] + RATIO[-71/36 - 491/(36*(-1 + x)) + 
            (97*x)/9 - (383*x^2)/18 + 13*x^3] + 
          I*Pi*RATIO[28/3 + 16/(3*(-1 + x)) + (16*x)/3 - (149*x^2)/6 + 
             17*x^3])*Zeta[3] + G[1, 0, x]*(I*Pi^3*RATIO[-2/3 + 2/(3*x)] + 
          Pi^2*RATIO[-23/9 + 49/(18*(-1 + x)) - 1/(18*x) + (193*x)/36 - 
             (7*x^2)/9] + I*Pi*RATIO[73/36 - 12/(-1 + x) + 59/(36*x) - 
             (65*x)/9 + (157*x^2)/18 - 7*x^3] + Log[mu2]^2*
           RATIO[x - 3*x^2 + 2*x^3] + Log[mu2]*(Pi^2*RATIO[4/3 - 4/(3*x)] + 
            I*Pi*RATIO[1/3 - 6/(-1 + x) + 2/(3*x) - (20*x)/3 + (5*x^2)/3 - 2*
                x^3] + RATIO[2/3 + (8*x)/3 - 12*x^2 + 8*x^3]) + 
          RATIO[107/36 - (7*x)/36 - (69*x^2)/4 + (23*x^3)/2] + 
          RATIO[4 - 4/x]*Zeta[3]) + G[0, 1, x]*
         (I*Pi^3*RATIO[-2/3 - 4/(3*(-1 + x)) - 2/(3*x)] + 
          Pi^2*RATIO[-73/36 - 1/(18*(-1 + x)) + 49/(18*x) + (137*x)/36 + 
             (7*x^2)/9] + I*Pi*RATIO[125/36 + 59/(36*(-1 + x)) - 12/x - 
             (97*x)/9 + (221*x^2)/18 - 7*x^3] + Log[mu2]^2*
           RATIO[x - 3*x^2 + 2*x^3] + Log[mu2]*
           (Pi^2*RATIO[-4/3 - 4/(3*(-1 + x))] + 
            I*Pi*RATIO[20/3 + 2/(3*(-1 + x)) - 6/x - (28*x)/3 + (13*x^2)/3 - 
               2*x^3] + RATIO[2/3 + (8*x)/3 - 12*x^2 + 8*x^3]) + 
          RATIO[107/36 - (7*x)/36 - (69*x^2)/4 + (23*x^3)/2] + 
          RATIO[4 + 8/(-1 + x) + 4/x]*Zeta[3]) + G[1, 1, x]*
         (I*Pi^3*RATIO[2 - 2/x] + RATIO[25 - 68/(3*x) - (313*x)/12 + 
            (141*x^2)/4 - (23*x^3)/2] + Log[mu2]^2*
           RATIO[5 - 3/x - 3*x + 3*x^2 - 2*x^3] + 
          Pi^2*RATIO[19/9 - 73/(36*x) - (65*x)/36 + (13*x^2)/18 - x^3] + 
          Log[mu2]*(RATIO[18 - 13/x - 15*x + 18*x^2 - 8*x^3] + 
            I*Pi*RATIO[-35/3 + 20/(3*x) + (22*x)/3 - (13*x^2)/3 + 2*x^3]) + 
          I*Pi*RATIO[-623/36 + 527/(36*x) + (107*x)/18 - (167*x^2)/18 + 
             7*x^3] + RATIO[-12 + 12/x]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-11/45 - 11/(45*(-1 + x))] + 
          I*Pi*RATIO[-59/3 + (118*x)/3] + Pi^2*RATIO[34/9 - (86*x)/9 + 
             6*x^2 - 4*x^3] + I*Pi^3*RATIO[-2/9 + 10/(9*(-1 + x)) + 
             (16*x)/9 - (23*x^2)/18 + x^3] + (I*Pi*RATIO[8 + 8/(-1 + x)] + 
            RATIO[4/3 - 20/(3*(-1 + x)) - (20*x)/3 - (13*x^2)/3 + 2*x^3])*
           Zeta[3]) + G[0, x]*(Log[mu2]^2*
           (I*Pi*RATIO[-3 - 3/(-1 + x) - 2*x] + RATIO[-3*x + 6*x^2]) + 
          I*Pi*RATIO[-709/36 - 68/(3*(-1 + x)) - (179*x)/18 + (64*x^2)/3] + 
          RATIO[(-1583*x)/36 + (1583*x^2)/18] + 
          I*Pi^3*RATIO[23/36 - 1/(36*(-1 + x)) - (4*x)/9 + (37*x^2)/36 - 
             (3*x^3)/2] + Pi^2*RATIO[485/216 + 1073/(216*(-1 + x)) + 
             (553*x)/108 - (835*x^2)/108 + x^3/2] + 
          Log[mu2]*(I*Pi*RATIO[-37/3 - 13/(-1 + x) - (19*x)/3 + 6*x^2] + 
            RATIO[(-59*x)/3 + (118*x^2)/3] + Pi^2*RATIO[10/9 + 22/
                (9*(-1 + x)) + (31*x)/9 - (47*x^2)/18 + x^3]) + 
          RATIO[3 + 7/(-1 + x) + 12*x - (27*x^2)/2 + 5*x^3]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[-32/45 - 11/(90*(-1 + x)) + 53/(90*x)] + 
          RATIO[-1583/36 + (1583*x)/12 - (1583*x^2)/18] + 
          I*Pi*RATIO[299/36 - 68/(3*x) + (589*x)/18 - (64*x^2)/3] + 
          Log[mu2]^2*(I*Pi*RATIO[5 - 3/x - 2*x] + RATIO[-3 + 9*x - 6*x^2]) + 
          I*Pi^3*RATIO[-47/36 + 19/(18*(-1 + x)) + 19/(36*x) + (35*x)/18 + 
             (17*x^2)/36 + x^3/2] + Pi^2*RATIO[-29/216 + 1073/(216*x) - 
             (955*x)/108 + (673*x^2)/108 + x^3/2] + 
          (I*Pi*RATIO[4/(-1 + x) + 4/x] + RATIO[3 - 19/(3*(-1 + x)) + 
              11/(3*x) - 29*x + (33*x^2)/2 - 7*x^3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[4/3 - 4/(3*x)] + RATIO[-59/3 + 59*x - 
              (118*x^2)/3] + I*Pi*RATIO[38/3 - 13/x + (17*x)/3 - 6*x^2] + 
            Pi^2*RATIO[-53/18 + 22/(9*x) + (11*x)/9 - (7*x^2)/18 + x^3] + 
            RATIO[-8 + 8/x]*Zeta[3])) + RATIO[8 + 8/(-1 + x)]*Zeta[5])) + 
    Qf*(G[0, 0, 0, 0, 1, x]*RATIO[7 + 7/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
       RATIO[7 + 7/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
       RATIO[2 + 5/(2*(-1 + x)) + 1/(2*x)] + G[0, 0, 1, 1, 0, x]*
       RATIO[2 + 5/(2*(-1 + x)) + 1/(2*x)] + G[1, 1, 0, 0, 1, x]*
       RATIO[-2 + 1/(2*(-1 + x)) + 5/(2*x)] + G[1, 1, 0, 1, 0, x]*
       RATIO[-2 + 1/(2*(-1 + x)) + 5/(2*x)] + G[1, 1, 1, 0, 1, x]*
       RATIO[-7 + 7/x] + G[1, 1, 1, 1, 0, x]*RATIO[-7 + 7/x] + 
      RATIO[35077/648 - (72013*x)/324] + 
      I*Pi*RATIO[18695/216 - (17831*x)/108] + 
      Log[mu2]^4*RATIO[-11/16 + (11*x)/12] + G[1, 0, 1, 1, 1, x]*
       RATIO[48*x - 48*x^2] + G[1, 1, 0, 1, 1, x]*
       RATIO[1/2 - 1/(2*x) + (63*x)/2 - (63*x^2)/2] + 
      G[0, 1, 1, 1, 1, x]*RATIO[-4 + 4/x + 21*x - 21*x^2] + 
      G[0, 0, 0, 1, 1, x]*RATIO[-3/2 - 5/(2*(-1 + x)) - x^(-1) + (35*x)/2 - 
         (35*x^2)/2] + G[1, 0, 1, 0, 0, x]*RATIO[3 + 5/(2*(-1 + x)) - 
         1/(2*x) + (7*x)/2 - (7*x^2)/2] + G[0, 0, 1, 0, 0, x]*
       RATIO[-1/2 - 1/(2*(-1 + x)) + (3*x)/2 - (3*x^2)/2] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-3/2 + 3/(2*x) + x - x^2] + 
      G[0, 1, 0, 0, 1, x]*RATIO[5/2 - 1/(2*(-1 + x)) - 3/x + x/2 - x^2/2] + 
      G[0, 1, 0, 1, 0, x]*RATIO[5/2 - 1/(2*(-1 + x)) - 3/x + x/2 - x^2/2] + 
      G[1, 0, 1, 0, 1, x]*RATIO[-5/2 - 3/(-1 + x) - 1/(2*x) + x/2 - x^2/2] + 
      G[1, 0, 1, 1, 0, x]*RATIO[-5/2 - 3/(-1 + x) - 1/(2*x) + x/2 - x^2/2] + 
      G[0, 1, 1, 0, 0, x]*RATIO[-1/2 + 5/(2*(-1 + x)) + 3/x + x/2 - x^2/2] + 
      Log[mu2]^3*(RATIO[-29/18 + (5*x)/36] + I*Pi*RATIO[-5/4 + (4*x)/3] + 
        Pi^2*RATIO[-x/6 + x^2/6]) + G[0, 1, 1, 0, 1, x]*
       RATIO[5 + 3/(2*(-1 + x)) - 7/(2*x) - x/2 + x^2/2] + 
      G[0, 1, 1, 1, 0, x]*RATIO[5 + 3/(2*(-1 + x)) - 7/(2*x) - x/2 + x^2/2] + 
      G[1, 1, 1, 0, 0, x]*RATIO[3/2 - (-1 + x)^(-1) - 5/(2*x) - x/2 + 
         x^2/2] + G[1, 0, 0, x]*(Log[mu2]^2*RATIO[1/4 + 1/(4*(-1 + x))] + 
        I*Pi*RATIO[-55/12 - 17/(6*(-1 + x)) + 9/(4*x) + (49*x)/4 - 
           (39*x^2)/4] + RATIO[146/9 + 593/(36*(-1 + x)) - (29*x)/3 - 
          (27*x^2)/4] + Log[mu2]*(RATIO[121/12 + 79/(12*(-1 + x)) - 7*x - 
            x^2] + I*Pi*RATIO[3/2 + 1/(2*(-1 + x)) - x^(-1) + x - x^2]) + 
        Pi^2*RATIO[47/24 + 11/(8*(-1 + x)) - 7/(12*x) - x/2 + x^2/2]) + 
      G[1, 0, 0, 0, 1, x]*RATIO[-5 - 7/(2*(-1 + x)) + 3/(2*x) - x/2 + 
         x^2/2] + G[1, 0, 0, 1, 0, x]*RATIO[-5 - 7/(2*(-1 + x)) + 3/(2*x) - 
         x/2 + x^2/2] + I*Pi^5*RATIO[79/240 + 79/(240*(-1 + x)) - 
         (481*x)/720 + (481*x^2)/720] + G[0, 1, 0, 0, x]*
       (RATIO[-34/3 - 19/(3*(-1 + x)) + (71*x)/4 - (15*x^2)/4] + 
        I*Pi*RATIO[3 - 3/x - x/2 + x^2/2] + Log[mu2]*
         RATIO[1/2 + 1/(2*(-1 + x)) - x + x^2]) + G[0, 0, 0, 0, 0, x]*
       RATIO[-2 - 2/(-1 + x) - 3*x + 3*x^2] + G[1, 0, 0, 0, 0, x]*
       RATIO[4 + 4/(-1 + x) - 3*x + 3*x^2] + 
      I*Pi^3*RATIO[-181/27 - 1573/(432*(-1 + x)) + (67*x)/9 + (9*x^2)/2] + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-5/2 + 1/(2*(-1 + x)) + 3/x] + 
        Log[mu2]*RATIO[1 - x^(-1) - x + x^2] + 
        RATIO[23/4 + 3/(-1 + x) - 21/(4*x) - (47*x)/4 + (31*x^2)/4]) + 
      G[0, 1, 0, 1, 1, x]*RATIO[-3 - 1/(2*(-1 + x)) + 5/(2*x) - (17*x)/2 + 
         (17*x^2)/2] + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-1/4 + 1/(4*x)] + 
        RATIO[-1181/36 + 701/(36*x) + (167*x)/6 - (41*x^2)/4] + 
        Pi^2*RATIO[-47/24 - 7/(12*(-1 + x)) + 11/(8*x) + (7*x)/2 - 
           (7*x^2)/2] + I*Pi*RATIO[193/12 + 9/(4*(-1 + x)) - 29/(6*x) - 
           (113*x)/4 + (33*x^2)/4] + Log[mu2]*
         (RATIO[-145/12 + 103/(12*x) + 8*x - 4*x^2] + 
          I*Pi*RATIO[-3/2 - (-1 + x)^(-1) + 1/(2*x) - 11*x + 11*x^2])) + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[-3 - 3/(-1 + x) + (71*x)/2 - (71*x^2)/2] + 
        Log[mu2]*RATIO[-1/2 + 1/(2*x) - 13*x + 13*x^2] + 
        RATIO[65/6 - 25/(3*x) - (67*x)/4 + (61*x^2)/4]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-1 - (-1 + x)^(-1) + 11*x - 11*x^2] + 
        RATIO[-59/4 - 21/(4*(-1 + x)) + 5/x + (101*x)/4 - (27*x^2)/4] + 
        I*Pi*RATIO[5/2 + 3/(-1 + x) + 1/(2*x) - 18*x + 18*x^2]) + 
      G[0, 0, 1, 1, 1, x]*RATIO[3/2 + 3/(2*(-1 + x)) - 29*x + 29*x^2] + 
      G[1, 0, 0, 1, 1, x]*RATIO[1/2 + 3/(-1 + x) + 5/(2*x) - (71*x)/2 + 
         (71*x^2)/2] + G[1, 1, 1, 1, 1, x]*RATIO[2 - 2/x - 45*x + 45*x^2] + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[13/4 + 13/(4*(-1 + x)) + x/2 - x^2/2] + 
        Pi^2*RATIO[-13/24 - 13/(24*(-1 + x)) - (5*x)/12 + (5*x^2)/12] + 
        I*Pi*RATIO[19/2 + 9/(2*(-1 + x)) - (45*x)/4 + (11*x^2)/4] + 
        RATIO[-1067/36 - 767/(36*(-1 + x)) + 9*x + (73*x^2)/4 - 22*x^3] + 
        Log[mu2]*(I*Pi*RATIO[-5/2 - 5/(2*(-1 + x)) + 2*x - 2*x^2] + 
          RATIO[-25/2 - 8/(-1 + x) + x/2 + (37*x^2)/2 - 16*x^3])) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[-25/2 + 13/(2*x) + (93*x)/4 - (61*x^2)/4] + 
        Log[mu2]^2*RATIO[-13/4 + 13/(4*x) + x/2 - x^2/2] + 
        Pi^2*RATIO[13/24 - 13/(24*x) - (17*x)/12 + (17*x^2)/12] + 
        RATIO[566/9 - 983/(36*x) - (85*x)/2 + (151*x^2)/4 - 22*x^3] + 
        Log[mu2]*(I*Pi*RATIO[5/2 - 5/(2*x) + 14*x - 14*x^2] + 
          RATIO[31/2 - 12/x - (29*x)/2 + (43*x^2)/2 - 16*x^3])) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-4 - 4/(-1 + x)] + 
        I*Pi*RATIO[3/2 + 1/(2*(-1 + x)) - x^(-1) + (35*x)/2 - (35*x^2)/2] + 
        RATIO[-17/4 - 9/(4*(-1 + x)) - (11*x)/2 + (11*x^2)/2 - 8*x^3]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-4 - 4/(-1 + x)] + 
        I*Pi*RATIO[-5/2 - 2/(-1 + x) + 1/(2*x) + (3*x)/2 - (3*x^2)/2] + 
        RATIO[-17/4 - 9/(4*(-1 + x)) - (11*x)/2 + (11*x^2)/2 - 8*x^3]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[2 + 3/(-1 + x) + x^(-1)] + 
        Log[mu2]*RATIO[-5/2 - (-1 + x)^(-1) + 3/(2*x)] + 
        RATIO[-3/2 + 9/(4*(-1 + x)) + 5/(4*x) - 4*x + (17*x^2)/2 - 8*x^3]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-5/2 - (-1 + x)^(-1) + 3/(2*x)] + 
        I*Pi*RATIO[-3 - 2/(-1 + x) + x^(-1) - 8*x + 8*x^2] + 
        RATIO[-3/2 + 9/(4*(-1 + x)) + 5/(4*x) - 4*x + (17*x^2)/2 - 8*x^3]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) - x^(-1)] + 
        I*Pi*RATIO[3 + (-1 + x)^(-1) - 2/x + 4*x - 4*x^2] + 
        RATIO[1/2 + 5/(4*(-1 + x)) + 9/(4*x) - (5*x)/2 + (21*x^2)/2 - 
          8*x^3]) + G[1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[5/2 + 3/(2*(-1 + x)) - x^(-1)] + 
        I*Pi*RATIO[-2 + (-1 + x)^(-1) + 3/x - 36*x + 36*x^2] + 
        RATIO[1/2 + 5/(4*(-1 + x)) + 9/(4*x) - (5*x)/2 + (21*x^2)/2 - 
          8*x^3]) + G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[4 - 4/x] + 
        I*Pi*RATIO[5/2 + 1/(2*(-1 + x)) - 2/x + (63*x)/2 - (63*x^2)/2] + 
        RATIO[39/4 - 9/(4*x) - (19*x)/2 + 12*x^2 - 8*x^3]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[4 - 4/x] + 
        I*Pi*RATIO[-3/2 - (-1 + x)^(-1) + 1/(2*x) - x/2 + x^2/2] + 
        RATIO[39/4 - 9/(4*x) - (19*x)/2 + 12*x^2 - 8*x^3]) + 
      Pi^4*RATIO[6371/8640 + 3169/(4320*(-1 + x)) + (11*x)/48 - (29*x^2)/80 + 
         x^3/10] + G[1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) + x - x^2] + 
        I*Pi*RATIO[-5/2 - (-1 + x)^(-1) + 3/(2*x) - (5*x)/2 + (5*x^2)/2] + 
        RATIO[-91/6 - 32/(3*(-1 + x)) + (87*x)/4 - (77*x^2)/4 + 8*x^3]) + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[5/2 + 3/(2*(-1 + x)) - x^(-1) + (19*x)/2 - 
           (19*x^2)/2] + Log[mu2]*RATIO[3/2 - 3/(2*x) - 11*x + 11*x^2] + 
        RATIO[89/3 - 44/(3*x) - (129*x)/4 + (15*x^2)/4 + 8*x^3]) + 
      Pi^2*RATIO[-949/48 + (679*x)/16 - (179*x^2)/16 + (67*x^3)/8] + 
      G[1, 1, 0, x]*(Pi^2*RATIO[-1/8 - 1/(4*(-1 + x)) - 1/(8*x) + (11*x)/24 - 
           (11*x^2)/24] + Log[mu2]^2*RATIO[-3/4 + 3/(4*x) - x/4 + x^2/4] + 
        I*Pi*RATIO[12 + 3/(-1 + x) - 15/(2*x) - 18*x + (19*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[7/2 - 7/(2*x) - (3*x)/2 + (3*x^2)/2] + 
          RATIO[-7/2 + (13*x)/4 - (41*x^2)/4 + 8*x^3]) + 
        RATIO[-3/8 - 43/(8*x) + (3*x)/2 - (23*x^2)/2 + 11*x^3]) + 
      G[1, 0, 1, x]*(Pi^2*RATIO[53/24 + 13/(12*(-1 + x)) - 9/(8*x) + 
           (59*x)/24 - (59*x^2)/24] + Log[mu2]^2*
         RATIO[-3/4 + 3/(4*x) - x/4 + x^2/4] + 
        I*Pi*RATIO[47/6 + 5/(4*(-1 + x)) - 73/(12*x) - 16*x + (31*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[1/2 + 3/(2*(-1 + x)) + x^(-1) - (27*x)/2 + 
             (27*x^2)/2] + RATIO[-7/2 + (13*x)/4 - (41*x^2)/4 + 8*x^3]) + 
        RATIO[-3/8 - 43/(8*x) + (3*x)/2 - (23*x^2)/2 + 11*x^3]) + 
      G[0, 0, 1, x]*(I*Pi*RATIO[-33/2 - 15/(2*(-1 + x)) + 5/x + 21*x - 
           (17*x^2)/2] + Log[mu2]^2*RATIO[3/4 + 3/(4*(-1 + x)) - x/4 + 
           x^2/4] + Pi^2*RATIO[1/8 - 1/(8*(-1 + x)) - 1/(4*x) - (109*x)/24 + 
           (109*x^2)/24] + Log[mu2]*(I*Pi*RATIO[-7/2 - 7/(2*(-1 + x)) + 
             (21*x)/2 - (21*x^2)/2] + RATIO[5/2 + (5*x)/4 - (29*x^2)/4 + 
            8*x^3]) + RATIO[-5/8 - 43/(8*(-1 + x)) + 3*x - 8*x^2 + 11*x^3]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-31/3 - 49/(12*(-1 + x)) + 5/(4*x) + 15*x - 
           (5*x^2)/2] + Pi^2*RATIO[-53/24 - 9/(8*(-1 + x)) + 13/(12*x) + 
           (11*x)/24 - (11*x^2)/24] + Log[mu2]^2*
         RATIO[3/4 + 3/(4*(-1 + x)) - x/4 + x^2/4] + 
        Log[mu2]*(I*Pi*RATIO[-1/2 + (-1 + x)^(-1) + 3/(2*x) - (3*x)/2 + 
             (3*x^2)/2] + RATIO[5/2 + (5*x)/4 - (29*x^2)/4 + 8*x^3]) + 
        RATIO[-5/8 - 43/(8*(-1 + x)) + 3*x - 8*x^2 + 11*x^3]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[5 - 5/x + 13*x - 13*x^2] + 
        I*Pi*RATIO[-32*x + 32*x^2] + RATIO[-151/4 + 83/(4*x) + (189*x)/4 - 
          (195*x^2)/4 + 24*x^3]) + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-5 - 5/(-1 + x) + x - x^2] + 
        I*Pi*RATIO[-2*x + 2*x^2] + RATIO[105/4 + 59/(4*(-1 + x)) - (25*x)/4 - 
          (85*x^2)/4 + 24*x^3]) + 
      (Pi^2*RATIO[13/2 + 13/(2*(-1 + x)) - (47*x)/24 + (47*x^2)/24] + 
        I*Pi*RATIO[-173/12 - 59/(12*(-1 + x)) + (271*x)/12 + (53*x^2)/4] + 
        RATIO[479/72 + 1573/(72*(-1 + x)) + (98*x)/9 - (5*x^2)/4 + 11*x^3])*
       Zeta[3] + G[1, 1, x]*(I*Pi^3*RATIO[1/2 + 1/(4*(-1 + x)) - 1/(4*x) - 
           x/8 + x^2/8] + Log[mu2]^3*RATIO[2/3 - 2/(3*x) - x/3 + x^2/3] + 
        I*Pi*RATIO[2309/72 - 695/(72*x) - (217*x)/6 + 9*x^2] + 
        Pi^2*RATIO[-823/144 + 379/(144*x) + (73*x)/16 - (229*x^2)/48 + 
           (11*x^3)/3] + Log[mu2]^2*(I*Pi*RATIO[-2 + 2/x - (3*x)/4 + 
             (3*x^2)/4] + RATIO[-9/8 + 33/(8*x) - (5*x)/8 - (29*x^2)/8 + 
            4*x^3]) + Log[mu2]*(Pi^2*RATIO[1/3 - 1/(3*x) - (19*x)/12 + 
             (19*x^2)/12] + I*Pi*RATIO[39/4 - 15/(4*x) - (25*x)/2 + 4*x^2] + 
          RATIO[-274/9 + 829/(36*x) + (29*x)/6 - (69*x^2)/4 + 11*x^3]) + 
        RATIO[-1855/27 + 3991/(108*x) + (1187*x)/72 - (331*x^2)/8 + 
          (67*x^3)/4] + RATIO[-19/3 - 3/(2*(-1 + x)) + 29/(6*x) + (29*x)/3 - 
           (29*x^2)/3]*Zeta[3]) + G[1, 0, x]*
       (I*Pi*RATIO[817/72 + 593/(36*(-1 + x)) - 43/(8*x) + (31*x)/12 - 
           9*x^2] + Log[mu2]^3*RATIO[x/3 - x^2/3] + 
        I*Pi^3*RATIO[-7/6 - 23/(24*(-1 + x)) + 5/(24*x) - (31*x)/24 + 
           (31*x^2)/24] + RATIO[-107/8 + (169*x)/8 + (179*x^2)/8 - 
          (67*x^3)/4] + Log[mu2]*(I*Pi*RATIO[55/12 + 79/(12*(-1 + x)) + x - 
             4*x^2] + Pi^2*RATIO[-5/3 - 5/(4*(-1 + x)) + 5/(12*x) - 
             (5*x)/12 + (5*x^2)/12] + RATIO[-9/2 + (43*x)/4 + (37*x^2)/4 - 
            11*x^3]) + Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(4*(-1 + x)) + 
             3/(4*x) + (3*x)/4 - (3*x^2)/4] + RATIO[-1 + (19*x)/8 + 
            (29*x^2)/8 - 4*x^3]) + Pi^2*RATIO[-287/72 - 329/(72*(-1 + x)) - 
           1/(12*x) + (31*x)/48 - (143*x^2)/48 + (13*x^3)/3] + 
        RATIO[-15/2 - 7/(2*(-1 + x)) + 4/x + (5*x)/6 - (5*x^2)/6]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[13/9 - (385*x)/18] + I*Pi*RATIO[33/8 - (41*x)/4] + 
        I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)) - (3*x)/8 + (3*x^2)/8] + 
        Pi^2*RATIO[25/16 - (101*x)/48 - (29*x^2)/16 + 2*x^3] + 
        RATIO[-1/2 - 1/(2*(-1 + x)) - x/4 + x^2/4]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[-2/3 - 2/(3*(-1 + x)) - x/3 + x^2/3] + 
        I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)) - (11*x)/24 + (11*x^2)/24] + 
        I*Pi*RATIO[-569/72 - 479/(72*(-1 + x)) - (5*x)/3 + 9*x^2] + 
        Pi^2*RATIO[469/144 + 247/(144*(-1 + x)) + (163*x)/48 - (277*x^2)/48 + 
           (11*x^3)/3] + Log[mu2]^2*(I*Pi*RATIO[2 + 2/(-1 + x) - (3*x)/4 + 
             (3*x^2)/4] + RATIO[15/8 + 25/(8*(-1 + x)) - x/8 - (29*x^2)/8 + 
            4*x^3]) + Log[mu2]*(Pi^2*RATIO[-1/3 - 1/(3*(-1 + x)) + (5*x)/12 - 
             (5*x^2)/12] + I*Pi*RATIO[-25/4 - 7/(4*(-1 + x)) + (3*x)/2 + 
             4*x^2] + RATIO[805/36 + 721/(36*(-1 + x)) - (41*x)/3 - 
            (5*x^2)/4 + 11*x^3]) + RATIO[4843/108 + 3667/(108*(-1 + x)) - 
          (2593*x)/72 - (27*x^2)/8 + (67*x^3)/4] + 
        RATIO[7/3 + 7/(3*(-1 + x)) - x/3 + x^2/3]*Zeta[3]) + 
      G[0, 1, x]*(I*Pi*RATIO[-2731/72 - 43/(8*(-1 + x)) + 701/(36*x) + 
           (499*x)/12 - 9*x^2] + Log[mu2]^3*RATIO[x/3 - x^2/3] + 
        I*Pi^3*RATIO[1/3 - 5/(8*(-1 + x)) - 23/(24*x) - (5*x)/8 + 
           (5*x^2)/8] + RATIO[-107/8 + (169*x)/8 + (179*x^2)/8 - 
          (67*x^3)/4] + Log[mu2]*(I*Pi*RATIO[-139/12 + 103/(12*x) + 14*x - 
             4*x^2] + Pi^2*RATIO[5/3 + 5/(12*(-1 + x)) - 5/(4*x) + 
             (19*x)/12 - (19*x^2)/12] + RATIO[-9/2 + (43*x)/4 + (37*x^2)/4 - 
            11*x^3]) + Log[mu2]^2*(I*Pi*RATIO[1/2 + 3/(4*(-1 + x)) + 
             1/(4*x) + (3*x)/4 - (3*x^2)/4] + RATIO[-1 + (19*x)/8 + 
            (29*x^2)/8 - 4*x^3]) + Pi^2*RATIO[479/72 - 1/(12*(-1 + x)) - 
           401/(72*x) - (41*x)/48 - (227*x^2)/48 + (13*x^3)/3] + 
        RATIO[25/2 + 9/(-1 + x) - 7/(2*x) - (91*x)/6 + (91*x^2)/6]*Zeta[3]) + 
      Log[mu2]*(RATIO[1333/54 - (3115*x)/27] + 
        I*Pi*RATIO[695/18 - (686*x)/9] + 
        Pi^4*RATIO[7/18 + 7/(18*(-1 + x)) - x/3 + x^2/3] + 
        I*Pi^3*RATIO[-41/36 - 79/(72*(-1 + x)) + x/3 + 2*x^2] + 
        Pi^2*RATIO[-367/72 + (391*x)/36 - (37*x^2)/8 + (11*x^3)/2] + 
        (I*Pi*RATIO[-1 - (-1 + x)^(-1) - (29*x)/2 + (29*x^2)/2] + 
          RATIO[163/12 + 79/(12*(-1 + x)) - (85*x)/12 - (25*x^2)/4 + 8*x^3])*
         Zeta[3]) + G[0, x]*(I*Pi*RATIO[5309/216 + 3667/(108*(-1 + x)) - 
           (479*x)/18] + Log[mu2]^3*(I*Pi*RATIO[-2/3 - 2/(3*(-1 + x))] + 
          RATIO[19/12 - (3*x)/2]) + RATIO[-1333/54 - (3913*x)/216 - 
          (143*x^2)/4] + I*Pi^3*RATIO[-103/144 - 163/(144*(-1 + x)) - 
           (15*x)/8 - (3*x^2)/4] + Log[mu2]^2*
         (I*Pi*RATIO[45/8 + 25/(8*(-1 + x)) - (9*x)/4] + 
          RATIO[11/6 - (95*x)/24 - 4*x^2] + 
          Pi^2*RATIO[1/4 + 1/(4*(-1 + x)) + x/8 - x^2/8]) + 
        Pi^4*RATIO[1/16 + 1/(16*(-1 + x)) - x/30 + x^2/30] + 
        Pi^2*RATIO[-5051/432 - 4835/(432*(-1 + x)) + (57*x)/16 + 
           (59*x^2)/12 - (11*x^3)/2] + 
        (I*Pi*RATIO[-49/6 - 49/(6*(-1 + x)) + 8*x - 8*x^2] + 
          RATIO[-32/3 - 3/(-1 + x) + (53*x)/4 + (19*x^2)/4 - 8*x^3])*
         Zeta[3] + Log[mu2]*(I*Pi*RATIO[775/36 + 721/(36*(-1 + x)) - 
             (65*x)/6] + RATIO[-62/9 - (211*x)/18 - 19*x^2] + 
          I*Pi^3*RATIO[-7/12 - 7/(12*(-1 + x)) + (3*x)/4 - (3*x^2)/4] + 
          Pi^2*RATIO[-239/36 - 337/(72*(-1 + x)) + (13*x)/24 + (33*x^2)/8 - 
             4*x^3] + RATIO[-5/2 - 5/(2*(-1 + x)) + x - x^2]*Zeta[3])) + 
      G[1, x]*(Log[mu2]^3*(I*Pi*RATIO[2/3 - 2/(3*x)] + 
          RATIO[-1/12 - (5*x)/6]) + I*Pi*RATIO[-8525/216 + 3991/(108*x) + 
           (143*x)/9] + I*Pi^3*RATIO[1/16 - 7/(24*(-1 + x)) - 47/(48*x) + 
           (31*x)/8 - (11*x^2)/4] + Pi^4*RATIO[55/144 + 127/(360*(-1 + x)) - 
           7/(240*x) + (7*x)/12 - (7*x^2)/12] + Log[mu2]^2*
         (I*Pi*RATIO[-19/8 + 33/(8*x) - (3*x)/4] + 
          Pi^2*RATIO[-1/4 + 1/(4*x) + x/8 - x^2/8] + 
          RATIO[57/8 - (161*x)/24 + 4*x^2]) + 
        RATIO[18695/216 - (6829*x)/216 + (143*x^2)/4] + 
        Pi^2*RATIO[421/54 - 5483/(432*x) + (59*x)/16 + (29*x^2)/6 - 
           (11*x^3)/2] + (I*Pi*RATIO[43/6 + 9/(2*(-1 + x)) - 8/(3*x) + 22*x - 
             22*x^2] + RATIO[95/6 + 7/(4*(-1 + x)) - 77/(12*x) - (295*x)/12 + 
            (29*x^2)/4 - 8*x^3])*Zeta[3] + Log[mu2]*
         (I*Pi*RATIO[-745/36 + 829/(36*x) + (13*x)/6] + 
          I*Pi^3*RATIO[1/12 + 1/(4*(-1 + x)) + 1/(6*x) + (3*x)/4 - 
             (3*x^2)/4] + RATIO[767/18 - (391*x)/18 + 19*x^2] + 
          Pi^2*RATIO[101/36 - 409/(72*x) + (49*x)/24 + (37*x^2)/8 - 4*x^3] + 
          RATIO[11/2 - 3/(2*(-1 + x)) - 7/x + x - x^2]*Zeta[3])) + 
      RATIO[11/2 + 11/(2*(-1 + x)) + 16*x - 16*x^2]*Zeta[5] + 
      (G[0, 0, 0, 0, 1, x]*RATIO[-25 - 25/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[-25 - 25/(-1 + x)] + G[0, 1, 0, 0, 1, x]*
         RATIO[-18 - 18/(-1 + x)] + G[0, 1, 0, 1, 0, x]*
         RATIO[-18 - 18/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
         RATIO[-11 - 11/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
         RATIO[-11 - 11/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
         RATIO[-13/2 - 13/(2*(-1 + x))] + G[0, 0, 1, 0, 0, x]*
         RATIO[-5/2 - 5/(2*(-1 + x))] + 
        I*Pi^5*RATIO[1/240 + 1/(240*(-1 + x))] + G[1, 0, 0, 0, 1, x]*
         RATIO[5 + 5/(-1 + x)] + G[1, 0, 0, 1, 0, x]*RATIO[5 + 5/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*RATIO[13 + 13/(-1 + x)] + G[0, 1, 0, 0, 0, x]*
         RATIO[13 + 13/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[28 + 28/(-1 + x)] + G[0, 0, 0, 0, 0, x]*
         RATIO[45 + 45/(-1 + x)] + G[1, 1, 1, 0, 1, x]*RATIO[25 - 25/x] + 
        G[1, 1, 1, 1, 0, x]*RATIO[25 - 25/x] + G[1, 0, 1, 0, 1, x]*
         RATIO[18 - 18/x] + G[1, 0, 1, 1, 0, x]*RATIO[18 - 18/x] + 
        G[1, 1, 0, 0, 1, x]*RATIO[11 - 11/x] + G[1, 1, 0, 1, 0, x]*
         RATIO[11 - 11/x] + G[0, 1, 1, 0, 0, x]*RATIO[19/2 + 5/(2*(-1 + x)) - 
           7/x] + G[0, 1, 1, 1, 1, x]*RATIO[13/2 - 13/(2*x)] + 
        G[1, 1, 0, 1, 1, x]*RATIO[5/2 - 5/(2*x)] + G[0, 1, 0, 1, 1, x]*
         RATIO[41/2 + 21/(-1 + x) + 1/(2*x)] + G[1, 0, 0, 1, 1, x]*
         RATIO[-19/2 - 7/(-1 + x) + 5/(2*x)] + G[0, 1, 1, 0, 1, x]*
         RATIO[-5 + 5/x] + G[0, 1, 1, 1, 0, x]*RATIO[-5 + 5/x] + 
        G[1, 0, 1, 1, 1, x]*RATIO[-13 + 13/x] + G[1, 1, 1, 0, 0, x]*
         RATIO[-13 + 13/x] + G[1, 0, 1, 0, 0, x]*
         RATIO[-41/2 + 1/(2*(-1 + x)) + 21/x] + G[1, 1, 0, 0, 0, x]*
         RATIO[-28 + 28/x] + G[1, 1, 1, 1, 1, x]*RATIO[-45 + 45/x] + 
        RATIO[909/32 - (909*x)/16] + I*Pi*RATIO[315/16 - (315*x)/8] + 
        Log[mu2]^3*(RATIO[37/24 - (37*x)/12] + 
          I*Pi*RATIO[11/12 - (11*x)/6]) + Log[mu2]^4*
         RATIO[11/48 - (11*x)/24] + I*Pi^3*RATIO[2/3 - 5/(16*(-1 + x)) + 
           (21*x)/2] + G[0, 1, 0, 0, x]*(I*Pi*RATIO[-4 - 4/(-1 + x)] + 
          Log[mu2]*RATIO[1 + (-1 + x)^(-1)] + RATIO[111/4 + 23/(4*(-1 + x)) + 
            8*x - 8*x^2]) + G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[14 - 14/x] + 
          I*Pi*RATIO[-3 + 3/x] + RATIO[-10 - 7/(2*(-1 + x)) - 19/(2*x) + 
            2*x - 4*x^2]) + G[0, 1, 1, x]*
         (Pi^2*RATIO[29/8 + 13/(6*(-1 + x)) - 35/(24*x)] + 
          Log[mu2]^2*RATIO[-1/4 + 1/(4*x)] + RATIO[389/8 - 47/(8*x) + 
            (73*x)/4 - 20*x^2] + Log[mu2]*(I*Pi*RATIO[-1/2 + 1/(2*x)] + 
            RATIO[61/4 - 9/(4*x) + 10*x - 8*x^2]) + 
          I*Pi*RATIO[-63/4 + 3/(-1 + x) + 11/(4*x) + (5*x)/2 - x^2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-14 - 14/(-1 + x)] + 
          I*Pi*RATIO[3 + 3/(-1 + x)] + RATIO[12 - 19/(2*(-1 + x)) - 7/(2*x) - 
            6*x + 4*x^2]) + G[1, 0, 1, 1, x]*(I*Pi*RATIO[4 - 4/x] + 
          Log[mu2]*RATIO[-1 + x^(-1)] + RATIO[-111/4 + 23/(4*x) - 8*x + 
            8*x^2]) + G[1, 0, 0, x]*(Log[mu2]^2*RATIO[1/4 + 1/(4*(-1 + x))] + 
          Pi^2*RATIO[-29/8 - 35/(24*(-1 + x)) + 13/(6*x)] + 
          I*Pi*RATIO[57/4 + 11/(4*(-1 + x)) + 3/x + x/2 + x^2] + 
          Log[mu2]*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + 
            RATIO[-69/4 - 9/(4*(-1 + x)) - 6*x + 8*x^2]) + 
          RATIO[-375/8 - 47/(8*(-1 + x)) - (87*x)/4 + 20*x^2]) + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[49/6 + 49/(6*(-1 + x))] + 
          I*Pi*RATIO[-33/4 - 19/(4*(-1 + x)) - (17*x)/2 - x^2] + 
          RATIO[35/4 + 9/(-1 + x) + (99*x)/2 + 82*x^2 - 84*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-4 - 4/(-1 + x)] + 
            RATIO[15/2 + 5/(2*(-1 + x)) - 9*x + 64*x^2 - 48*x^3])) + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[1/2 - 1/(2*x)] + 
          Pi^2*RATIO[-49/6 + 49/(6*x)] + I*Pi*RATIO[71/4 - 19/(4*x) - 
             (21*x)/2 + x^2] + RATIO[-225/4 + 9/x - (77*x)/2 + 170*x^2 - 
            84*x^3] + Log[mu2]*(I*Pi*RATIO[4 - 4/x] + 
            RATIO[-29/2 + 5/(2*x) - 25*x + 80*x^2 - 48*x^3])) + 
        G[0, 0, 1, 0, x]*(I*Pi*RATIO[-7/2 - 7/(2*(-1 + x))] + 
          Log[mu2]*RATIO[10 + 10/(-1 + x)] + RATIO[5 + 5/(-1 + x) - x + 
            25*x^2 - 24*x^3]) + G[0, 0, 0, 1, x]*
         (I*Pi*RATIO[-2 - 2/(-1 + x)] + Log[mu2]*RATIO[10 + 10/(-1 + x)] + 
          RATIO[5 + 5/(-1 + x) - x + 25*x^2 - 24*x^3]) + 
        G[1, 0, 0, 1, x]*(I*Pi*RATIO[-9/2 - 2/(-1 + x) + 5/(2*x)] + 
          RATIO[-5 - (-1 + x)^(-1) + 3/x + (17*x)/2 + 35*x^2 - 24*x^3]) + 
        G[1, 0, 1, 0, x]*(I*Pi*RATIO[-5/2 + 1/(2*(-1 + x)) + 3/x] + 
          RATIO[-5 - (-1 + x)^(-1) + 3/x + (17*x)/2 + 35*x^2 - 24*x^3]) + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[9/2 + 5/(2*(-1 + x)) - 2/x] + 
          RATIO[-29/2 + 3/(-1 + x) - x^(-1) + (13*x)/2 + 37*x^2 - 24*x^3]) + 
        G[0, 1, 0, 1, x]*(I*Pi*RATIO[5/2 + 3/(-1 + x) + 1/(2*x)] + 
          RATIO[-29/2 + 3/(-1 + x) - x^(-1) + (13*x)/2 + 37*x^2 - 24*x^3]) + 
        G[1, 1, 0, 1, x]*(I*Pi*RATIO[7/2 - 7/(2*x)] + 
          Log[mu2]*RATIO[-10 + 10/x] + RATIO[-5 + 5/x - 23*x + 47*x^2 - 
            24*x^3]) + G[1, 1, 1, 0, x]*(I*Pi*RATIO[2 - 2/x] + 
          Log[mu2]*RATIO[-10 + 10/x] + RATIO[-5 + 5/x - 23*x + 47*x^2 - 
            24*x^3]) + Pi^4*RATIO[89/960 - 19/(90*(-1 + x)) - (83*x)/288 - 
           (16*x^2)/45 + (3*x^3)/10] + G[1, 0, 0, 0, x]*
         (I*Pi*RATIO[-3/2 - 3/(2*(-1 + x))] + RATIO[73/2 + 6/(-1 + x) - 2*x - 
            42*x^2 + 24*x^3]) + G[0, 1, 1, 1, x]*(I*Pi*RATIO[3/2 - 3/(2*x)] + 
          RATIO[-33/2 + 6/x - 14*x - 30*x^2 + 24*x^3]) + 
        Pi^2*RATIO[235/24 - (53*x)/24 - (417*x^2)/8 + (139*x^3)/4] + 
        G[1, 1, 0, x]*(Pi^2*RATIO[-10 + 10/x] + 
          I*Pi*RATIO[-8 - 7/(2*(-1 + x)) - 13/(2*x) - 6*x - x^2] + 
          Log[mu2]*(I*Pi*RATIO[4 - 4/x] + RATIO[7 - 2/x + 15*x - 44*x^2 + 
              24*x^3]) + RATIO[95/4 - 31/(4*x) + 18*x - 83*x^2 + 42*x^3]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[-103/12 - 1/(2*(-1 + x)) + 97/(12*x)] + 
          I*Pi*RATIO[-103/4 - (-1 + x)^(-1) + 27/(4*x) + (31*x)/2 - x^2] + 
          Log[mu2]*(I*Pi*RATIO[-1 + x^(-1)] + RATIO[7 - 2/x + 15*x - 44*x^2 + 
              24*x^3]) + RATIO[95/4 - 31/(4*x) + 18*x - 83*x^2 + 42*x^3]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[10 + 10/(-1 + x)] + 
          I*Pi*RATIO[15 - 13/(2*(-1 + x)) - 7/(2*x) - 8*x + x^2] + 
          Log[mu2]*(I*Pi*RATIO[-4 - 4/(-1 + x)] + RATIO[-2 - 2/(-1 + x) - x - 
              28*x^2 + 24*x^3]) + RATIO[-3/4 - 31/(4*(-1 + x)) - 22*x - 
            43*x^2 + 42*x^3]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[103/12 + 97/(12*(-1 + x)) - 1/(2*x)] + 
          I*Pi*RATIO[45/4 + 27/(4*(-1 + x)) - x^(-1) + (27*x)/2 + x^2] + 
          Log[mu2]*(I*Pi*RATIO[1 + (-1 + x)^(-1)] + 
            RATIO[-2 - 2/(-1 + x) - x - 28*x^2 + 24*x^3]) + 
          RATIO[-3/4 - 31/(4*(-1 + x)) - 22*x - 43*x^2 + 42*x^3]) + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[13 - 13/x] + I*Pi*RATIO[-7 + 7/x] + 
          RATIO[149/4 - 49/(4*x) + (75*x)/2 - 126*x^2 + 72*x^3]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-13 - 13/(-1 + x)] + 
          I*Pi*RATIO[7 + 7/(-1 + x)] + RATIO[-83/4 - 49/(4*(-1 + x)) + 
            (3*x)/2 - 90*x^2 + 72*x^3]) + 
        (Pi^2*RATIO[-259/24 - 259/(24*(-1 + x))] + 
          I*Pi*RATIO[-361/12 - 75/(4*(-1 + x)) + (235*x)/6] + 
          RATIO[-515/24 + 15/(8*(-1 + x)) - (85*x)/12 - 63*x^2 + 42*x^3])*
         Zeta[3] + G[0, 0, x]*(Log[mu2]^3*RATIO[1/3 + 1/(3*(-1 + x))] + 
          I*Pi^3*RATIO[3/4 + 3/(4*(-1 + x))] + 
          I*Pi*RATIO[37/4 - 3/(4*(-1 + x)) + 13*x] + 
          Pi^2*RATIO[-11/16 - 91/(48*(-1 + x)) + (5*x)/12 - (85*x^2)/6 + 
             11*x^3] + Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + 
            RATIO[-3/8 + 3/(8*(-1 + x)) + 7*x - 18*x^2 + 12*x^3]) + 
          Log[mu2]*(Pi^2*RATIO[-29/12 - 29/(12*(-1 + x))] + 
            I*Pi*RATIO[19/4 + 5/(4*(-1 + x)) + 4*x] + 
            RATIO[5/4 - 2/(-1 + x) - (29*x)/2 - 39*x^2 + 42*x^3]) + 
          RATIO[-91/16 - 267/(16*(-1 + x)) - (623*x)/8 - (153*x^2)/4 + 
            (139*x^3)/2] + RATIO[-116/3 - 116/(3*(-1 + x))]*Zeta[3]) + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + 
          RATIO[15/2 - 15*x] + I*Pi*RATIO[33/8 - (33*x)/4] + 
          Pi^2*RATIO[-71/48 + (143*x)/24 - 9*x^2 + 6*x^3] + 
          RATIO[1/4 + 1/(4*(-1 + x))]*Zeta[3]) + G[1, 1, x]*
         (Log[mu2]^3*RATIO[-1/3 + 1/(3*x)] + I*Pi^3*RATIO[-1/2 + 1/(2*x)] + 
          I*Pi*RATIO[-89/4 - 3/(4*x) + 13*x] + 
          Pi^2*RATIO[55/16 - 91/(48*x) + (61*x)/12 - (113*x^2)/6 + 11*x^3] + 
          Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(2*x)] + RATIO[-5/8 + 3/(8*x) + 
              7*x - 18*x^2 + 12*x^3]) + Log[mu2]*
           (Pi^2*RATIO[29/12 - 29/(12*x)] + I*Pi*RATIO[-35/4 + 5/(4*x) + 4*
                x] + RATIO[41/4 - 2/x + (67*x)/2 - 87*x^2 + 42*x^3]) + 
          RATIO[837/16 - 267/(16*x) + (433*x)/8 - (681*x^2)/4 + 
            (139*x^3)/2] + RATIO[223/6 - 223/(6*x)]*Zeta[3]) + 
        G[1, 0, x]*(I*Pi^3*RATIO[-7/24 - 7/(24*(-1 + x))] + 
          I*Pi*RATIO[-233/8 - 47/(8*(-1 + x)) - 31/(4*x) - (51*x)/4] + 
          RATIO[-99/4 + (59*x)/4 + (417*x^2)/4 - (139*x^3)/2] + 
          Log[mu2]*(Pi^2*RATIO[1/2 - 1/(2*(-1 + x)) - x^(-1)] + 
            I*Pi*RATIO[-41/4 - 9/(4*(-1 + x)) - 2/x - 3*x] + 
            RATIO[-6 - 9*x + 63*x^2 - 42*x^3]) + Log[mu2]^2*
           (I*Pi*RATIO[1/4 + 1/(4*(-1 + x))] + RATIO[-6*x + 18*x^2 - 
              12*x^3]) + Pi^2*RATIO[7 + 5/(3*(-1 + x)) + 1/(12*x) - (2*x)/3 - 
             (119*x^2)/6 + 13*x^3] + RATIO[5 + 4/(-1 + x) - x^(-1)]*
           Zeta[3]) + G[0, 1, x]*(I*Pi^3*RATIO[-1/24 + 1/(12*(-1 + x)) + 
             1/(8*x)] + I*Pi*RATIO[335/8 - 31/(4*(-1 + x)) - 47/(8*x) - 
             (51*x)/4] + RATIO[-99/4 + (59*x)/4 + (417*x^2)/4 - 
            (139*x^3)/2] + Log[mu2]*(Pi^2*RATIO[-1/2 - (-1 + x)^(-1) - 1/
                (2*x)] + I*Pi*RATIO[53/4 - 2/(-1 + x) - 9/(4*x) - 3*x] + 
            RATIO[-6 - 9*x + 63*x^2 - 42*x^3]) + Log[mu2]^2*
           (I*Pi*RATIO[-1/4 + 1/(4*x)] + RATIO[-6*x + 18*x^2 - 12*x^3]) + 
          Pi^2*RATIO[1/2 + 1/(12*(-1 + x)) + 5/(3*x) - (4*x)/3 - 
             (115*x^2)/6 + 13*x^3] + RATIO[-3 - 3/(2*(-1 + x)) + 3/(2*x)]*
           Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-7/30 - 7/(30*(-1 + x))] + 
          RATIO[167/8 - (167*x)/4] + I*Pi*RATIO[51/4 - (51*x)/2] + 
          I*Pi^3*RATIO[-5/12 + 1/(24*(-1 + x)) + (19*x)/4] + 
          Pi^2*RATIO[-19/48 + (271*x)/24 - (63*x^2)/2 + 21*x^3] + 
          (I*Pi*RATIO[-11/2 - 11/(2*(-1 + x))] + 
            RATIO[-91/12 - 1/(4*(-1 + x)) + (11*x)/3 - 36*x^2 + 24*x^3])*
           Zeta[3]) + G[0, x]*(Log[mu2]^3*(RATIO[-1/3] + 
            I*Pi*RATIO[1/3 + 1/(3*(-1 + x))]) + 
          Pi^4*RATIO[149/240 + 149/(240*(-1 + x))] + 
          I*Pi*RATIO[-695/16 - 267/(16*(-1 + x)) + (41*x)/8] + 
          RATIO[-167/8 + (2187*x)/16 - (271*x^2)/2] + 
          Log[mu2]^2*(Pi^2*RATIO[-7/8 - 7/(8*(-1 + x))] + 
            I*Pi*RATIO[-11/8 + 3/(8*(-1 + x)) + x] + 
            RATIO[-25/8 + (25*x)/2 - 12*x^2]) + 
          I*Pi^3*RATIO[3/16 - 13/(48*(-1 + x)) - 4*x - x^2/6] + 
          Pi^2*RATIO[41/8 + 103/(16*(-1 + x)) + (11*x)/3 + (175*x^2)/6 - 
             21*x^3] + (I*Pi*RATIO[-2/3 - 2/(3*(-1 + x))] + 
            RATIO[37/6 - 2/(-1 + x) + (23*x)/2 + 37*x^2 - 24*x^3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-5/6 - 5/(6*(-1 + x))] + 
            I*Pi*RATIO[-11 - 2/(-1 + x) + (3*x)/2] + 
            RATIO[-13 + (273*x)/4 - 66*x^2] + 
            Pi^2*RATIO[13/24 + 11/(24*(-1 + x)) - (10*x)/3 + (50*x^2)/3 - 12*
                x^3] + RATIO[8 + 8/(-1 + x)]*Zeta[3])) + 
        G[1, x]*(Log[mu2]^3*(RATIO[1/3] + I*Pi*RATIO[-1/3 + 1/(3*x)]) + 
          Pi^4*RATIO[-23/45 - 19/(120*(-1 + x)) + 127/(360*x)] + 
          I*Pi*RATIO[613/16 - 267/(16*x) + (41*x)/8] + 
          I*Pi^3*RATIO[49/48 + 5/(12*(-1 + x)) + 31/(16*x) - (3*x)/4 + 
             x^2/6] + Log[mu2]^2*(Pi^2*RATIO[7/8 - 7/(8*x)] + 
            I*Pi*RATIO[3/8 + 3/(8*x) + x] + RATIO[21/8 - (23*x)/2 + 
              12*x^2]) + RATIO[315/16 - (2149*x)/16 + (271*x^2)/2] + 
          Pi^2*RATIO[-407/24 + 103/(16*x) - x + (203*x^2)/6 - 21*x^3] + 
          (I*Pi*RATIO[-5/6 - 3/(-1 + x) - 13/(6*x)] + 
            RATIO[-155/12 - 5/(2*(-1 + x)) - 61/(4*x) - 8*x + 35*x^2 - 
              24*x^3])*Zeta[3] + Log[mu2]*(I*Pi*RATIO[19/2 - 2/x + (3*x)/2] + 
            RATIO[43/4 - (255*x)/4 + 66*x^2] + 
            Pi^2*RATIO[-15/8 + 11/(24*x) - 6*x + (58*x^2)/3 - 12*x^3] + 
            RATIO[-3 + 3/x]*Zeta[3])) + RATIO[-33 - 33/(-1 + x)]*Zeta[5])/
       Nc^2 + Nc^2*(Log[mu2]^4*RATIO[11/24] + 
        RATIO[-213937/2592 - (12103*x)/144] + G[0, 0, 0, 1, 1, x]*
         RATIO[(11*x)/2 - (11*x^2)/2] + G[1, 1, 1, 0, 0, x]*
         RATIO[(11*x)/2 - (11*x^2)/2] + G[0, 1, 1, 0, 1, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[0, 1, 1, 1, 0, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[1, 0, 0, 0, 1, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[1, 0, 0, 1, 0, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[0, 0, 1, 0, 1, x]*
         RATIO[4*x - 4*x^2] + G[0, 0, 1, 1, 0, x]*RATIO[4*x - 4*x^2] + 
        G[1, 1, 0, 0, 1, x]*RATIO[4*x - 4*x^2] + G[1, 1, 0, 1, 0, x]*
         RATIO[4*x - 4*x^2] + G[0, 1, 0, 1, 1, x]*
         RATIO[(5*x)/2 - (5*x^2)/2] + G[1, 0, 1, 0, 0, x]*
         RATIO[(5*x)/2 - (5*x^2)/2] + G[0, 0, 0, 0, 0, x]*
         RATIO[2*x - 2*x^2] + G[0, 1, 0, 0, 1, x]*RATIO[2*x - 2*x^2] + 
        G[0, 1, 0, 1, 0, x]*RATIO[2*x - 2*x^2] + G[1, 0, 1, 0, 1, x]*
         RATIO[2*x - 2*x^2] + G[1, 0, 1, 1, 0, x]*RATIO[2*x - 2*x^2] + 
        G[1, 1, 1, 1, 1, x]*RATIO[2*x - 2*x^2] + G[0, 1, 0, 0, x]*
         (RATIO[3/2 + (7*x)/6 - (11*x^2)/3] + Log[mu2]*RATIO[2*x - 2*x^2]) + 
        G[1, 0, 1, 1, x]*(RATIO[-1 + (31*x)/6 - (8*x^2)/3] + 
          Log[mu2]*RATIO[2*x - 2*x^2]) + Log[mu2]^3*(RATIO[5/72] + 
          Pi^2*RATIO[x/3 - x^2/3]) + G[0, 1, 1, x]*
         (RATIO[(191*x)/18 - (131*x^2)/18] + Log[mu2]*
           RATIO[(-2*x)/3 - (5*x^2)/6] + Log[mu2]^2*
           RATIO[(3*x)/4 - (3*x^2)/4] + Pi^2*RATIO[(-31*x)/24 + 
             (31*x^2)/24]) + G[1, 0, 0, x]*
         (Log[mu2]*RATIO[-3/2 + (10*x)/3 - (11*x^2)/6] + 
          Log[mu2]^2*RATIO[(3*x)/4 - (3*x^2)/4] + 
          Pi^2*RATIO[(-31*x)/24 + (31*x^2)/24] + 
          RATIO[-6 + (25*x)/9 + (29*x^2)/9]) + G[0, 1, 0, 0, 0, x]*
         RATIO[-4*x + 4*x^2] + G[1, 0, 1, 1, 1, x]*RATIO[-4*x + 4*x^2] + 
        G[0, 0, 1, 1, x]*(RATIO[-5 - 5/(-1 + x) - (5*x)/3 + (11*x^2)/3] + 
          Log[mu2]*RATIO[-4*x + 4*x^2]) + G[0, 0, 1, 0, 0, x]*
         RATIO[(-11*x)/2 + (11*x^2)/2] + G[1, 1, 0, 1, 1, x]*
         RATIO[(-11*x)/2 + (11*x^2)/2] + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-4*x + 4*x^2] + RATIO[7 - 5/x - (49*x)/6 + 
            (37*x^2)/6]) + G[0, 0, 0, 0, 1, x]*RATIO[-7*x + 7*x^2] + 
        G[0, 0, 0, 1, 0, x]*RATIO[-7*x + 7*x^2] + G[1, 1, 1, 0, 1, x]*
         RATIO[-7*x + 7*x^2] + G[1, 1, 1, 1, 0, x]*RATIO[-7*x + 7*x^2] + 
        G[0, 1, 1, 1, 1, x]*RATIO[(-15*x)/2 + (15*x^2)/2] + 
        G[1, 0, 0, 0, 0, x]*RATIO[(-15*x)/2 + (15*x^2)/2] + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[5*x - 5*x^2] + 
          RATIO[-8 - 5/(-1 + x) - (685*x)/12 + (1489*x^2)/12 - 66*x^3]) + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[5*x - 5*x^2] + 
          RATIO[3 - 5/x - (763*x)/12 + (1543*x^2)/12 - 66*x^3]) + 
        Pi^2*RATIO[355/432 - (29663*x)/864 + (58577*x^2)/864 - 
           (4993*x^3)/144] + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[3*x - 3*x^2] + 
          RATIO[-2 - (181*x)/12 + (451*x^2)/12 - 22*x^3]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8] + RATIO[-3 - (293*x)/6 + 
            (257*x^2)/3 - (241*x^3)/6] + Log[mu2]*RATIO[-7/2 - (203*x)/12 + 
             (485*x^2)/12 - 22*x^3]) + G[0, 1, 0, x]*
         (Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-7*x)/8 + (7*x^2)/8] + RATIO[-3 - (293*x)/6 + 
            (257*x^2)/3 - (241*x^3)/6] + Log[mu2]*RATIO[-7/2 - (203*x)/12 + 
             (485*x^2)/12 - 22*x^3]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[3*x - 3*x^2] + RATIO[-3/2 - (229*x)/12 + 
            (487*x^2)/12 - 22*x^3]) + G[1, 1, 0, x]*
         (Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8] + RATIO[3 - 41*x + (451*x^2)/6 - 
            (241*x^3)/6] + Log[mu2]*RATIO[-2 - (251*x)/12 + (497*x^2)/12 - 
             22*x^3]) + G[1, 0, 1, x]*
         (Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-7*x)/8 + (7*x^2)/8] + RATIO[3 - 41*x + (451*x^2)/6 - 
            (241*x^3)/6] + Log[mu2]*RATIO[-2 - (251*x)/12 + (497*x^2)/12 - 
             22*x^3]) + Pi^4*RATIO[-317/1440 - 17/(72*(-1 + x)) - 
           (461*x)/1440 + (857*x^2)/1440 - (11*x^3)/40] + 
        G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[-5 + 5/x + (349*x)/12 - (571*x^2)/12 + 22*x^3]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[-5 + 5/x + (349*x)/12 - (571*x^2)/12 + 22*x^3]) + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[17/2 + 5/(-1 + x) + (223*x)/12 - (529*x^2)/12 + 22*x^3]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[17/2 + 5/(-1 + x) + (223*x)/12 - (529*x^2)/12 + 22*x^3]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[3 + (63*x)/4 - (155*x^2)/4 + 22*x^3]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[3 + (63*x)/4 - (155*x^2)/4 + 22*x^3]) + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[2 + (63*x)/4 - (147*x^2)/4 + 22*x^3]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[2 + (63*x)/4 - (147*x^2)/4 + 22*x^3]) + 
        G[1, 1, 1, x]*(Pi^2*RATIO[(25*x)/24 - (25*x^2)/24] + 
          Log[mu2]^2*RATIO[(-13*x)/4 + (13*x^2)/4] + 
          Log[mu2]*RATIO[2 + (69*x)/2 - 81*x^2 + 44*x^3] + 
          RATIO[-3 + (3845*x)/36 - (1580*x^2)/9 + (241*x^3)/3]) + 
        G[0, 0, 0, x]*(Pi^2*RATIO[(25*x)/24 - (25*x^2)/24] + 
          Log[mu2]^2*RATIO[(-13*x)/4 + (13*x^2)/4] + 
          Log[mu2]*RATIO[-1/2 + (77*x)/2 - 80*x^2 + 44*x^3] + 
          RATIO[103/12 + (2141*x)/36 - (2557*x^2)/18 + (241*x^3)/3]) + 
        (Pi^2*RATIO[-2*x + 2*x^2] + RATIO[607/36 - (406*x)/9 + (742*x^2)/9 - 
            (241*x^3)/6])*Zeta[3] + G[0, 0, x]*
         (Log[mu2]^3*RATIO[(2*x)/3 - (2*x^2)/3] + 
          RATIO[-197/9 + (7693*x)/432 + (31721*x^2)/432 - (4993*x^3)/72] + 
          Log[mu2]*(Pi^2*RATIO[x/3 - x^2/3] + RATIO[-67/12 - (383*x)/36 + 
              (1015*x^2)/18 - (241*x^3)/6]) + Log[mu2]^2*
           RATIO[2 - (259*x)/24 + (475*x^2)/24 - 11*x^3] + 
          Pi^2*RATIO[-17/6 - 5/(3*(-1 + x)) - (1205*x)/144 + (2753*x^2)/144 - 
             (121*x^3)/12] + RATIO[(2*x)/3 - (2*x^2)/3]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[(2*x)/3 - (2*x^2)/3] + 
          RATIO[(-69683*x)/432 + (85433*x^2)/432 - (4993*x^3)/72] + 
          Log[mu2]*(Pi^2*RATIO[x/3 - x^2/3] + RATIO[(-2369*x)/36 + 
              (1807*x^2)/18 - (241*x^3)/6]) + Log[mu2]^2*
           RATIO[(-163*x)/24 + (475*x^2)/24 - 11*x^3] + 
          Pi^2*RATIO[7/6 - 5/(3*x) - (1589*x)/144 + (2945*x^2)/144 - 
             (121*x^3)/12] + RATIO[(2*x)/3 - (2*x^2)/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-161/18 - (11*x)/2] + 
          Pi^2*RATIO[-17/24 - (211*x)/48 + (475*x^2)/48 - (11*x^3)/2] + 
          RATIO[x/2 - x^2/2]*Zeta[3]) + G[0, 1, x]*
         (Log[mu2]^3*RATIO[(-2*x)/3 + (2*x^2)/3] + 
          Pi^2*RATIO[-47/24 - 5/(6*(-1 + x)) - (1375*x)/144 + 
             (3091*x^2)/144 - (143*x^3)/12] + Log[mu2]^2*
           RATIO[7/4 + (211*x)/24 - (475*x^2)/24 + 11*x^3] + 
          Log[mu2]*(Pi^2*RATIO[(7*x)/6 - (7*x^2)/6] + 
            RATIO[3 + (344*x)/9 - (1411*x^2)/18 + (241*x^3)/6]) + 
          RATIO[2 + (28619*x)/432 - (58577*x^2)/432 + (4993*x^3)/72] + 
          RATIO[-x/6 + x^2/6]*Zeta[3]) + G[1, 0, x]*
         (Log[mu2]^3*RATIO[(-2*x)/3 + (2*x^2)/3] + 
          Pi^2*RATIO[-7/24 - 5/(6*x) - (1531*x)/144 + (3247*x^2)/144 - 
             (143*x^3)/12] + Log[mu2]^2*RATIO[7/4 + (211*x)/24 - 
             (475*x^2)/24 + 11*x^3] + Log[mu2]*
           (Pi^2*RATIO[(7*x)/6 - (7*x^2)/6] + RATIO[3 + (344*x)/9 - 
              (1411*x^2)/18 + (241*x^3)/6]) + RATIO[2 + (28619*x)/432 - 
            (58577*x^2)/432 + (4993*x^3)/72] + RATIO[-x/6 + x^2/6]*Zeta[3]) + 
        Log[mu2]*(RATIO[-9841/216 - (439*x)/12] + Pi^4*RATIO[-x/8 + x^2/8] + 
          Pi^2*RATIO[-43/48 - (341*x)/18 + (1411*x^2)/36 - (241*x^3)/12] + 
          RATIO[-11/3 - (81*x)/4 + (169*x^2)/4 - 22*x^3]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^3*RATIO[-7/12 - (2*x)/3] + 
          RATIO[(23075*x)/108 - (9469*x^2)/72] + 
          Pi^4*RATIO[(7*x)/120 - (7*x^2)/120] + Log[mu2]^2*
           (RATIO[-3/2 + (331*x)/24 - 11*x^2] + 
            Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8]) + 
          Pi^2*RATIO[-7/12 + (979*x)/48 - (461*x^2)/12 + (241*x^3)/12] + 
          RATIO[-17/6 + 5/x + (67*x)/4 - (461*x^2)/12 + 22*x^3]*Zeta[3] + 
          Log[mu2]*(RATIO[-2 + (1711*x)/18 - (373*x^2)/6] + 
            Pi^2*RATIO[9/8 + (233*x)/24 - (493*x^2)/24 + 11*x^3] + 
            RATIO[-x/2 + x^2/2]*Zeta[3])) + 
        G[0, x]*(Log[mu2]^3*RATIO[-5/4 + (2*x)/3] + 
          Pi^4*RATIO[(31*x)/240 - (31*x^2)/240] + Log[mu2]^2*
           (Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8] + RATIO[31/24 - (331*x)/24 + 
              11*x^2]) + RATIO[9841/216 - (4781*x)/27 + (9469*x^2)/72] + 
          Pi^2*RATIO[-1/48 + (1169*x)/48 - 42*x^2 + (241*x^3)/12] + 
          RATIO[15/2 + 5/(-1 + x) + (295*x)/12 - (563*x^2)/12 + 22*x^3]*
           Zeta[3] + Log[mu2]*(RATIO[179/9 - (1513*x)/18 + (373*x^2)/6] + 
            Pi^2*RATIO[31/24 + (221*x)/24 - (163*x^2)/8 + 11*x^3] + 
            RATIO[-x/2 + x^2/2]*Zeta[3])) + RATIO[(7*x)/2 - (7*x^2)/2]*
         Zeta[5])))}


==> anc/H_qqb_ga_-+++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*((RATIO[203/81 - (406*x)/81] + Log[mu2]*RATIO[38/27 - (76*x)/27] + 
      Log[mu2]^2*RATIO[2/9 - (4*x)/9] + G[0, 0, x]*RATIO[4/9 - (4*x)/9] + 
      G[1, 1, x]*RATIO[(-4*x)/9] + G[1, x]*(Log[mu2]*RATIO[(4*x)/9] + 
        RATIO[(38*x)/27]) + G[0, x]*(Log[mu2]*RATIO[-4/9 + (4*x)/9] + 
        RATIO[-38/27 + (38*x)/27]))/Nc + 
    Nc*(Log[mu2]^2*RATIO[-2/9] + RATIO[-203/81 - (14*x)/3] + 
      G[1, 0, 0, x]*RATIO[(4*x)/9 - (4*x^2)/9] + 
      G[0, 1, 1, x]*RATIO[(-2*x)/9 + (2*x^2)/9] + 
      G[0, 0, 1, x]*RATIO[(-14*x)/9 + (38*x^2)/9 - (8*x^3)/3] + 
      G[0, 1, 0, x]*RATIO[(-14*x)/9 + (38*x^2)/9 - (8*x^3)/3] + 
      G[0, 0, x]*(RATIO[-4/9 - (26*x)/27 + (182*x^2)/27 - (16*x^3)/3] + 
        Log[mu2]*RATIO[(-16*x)/9 + (40*x^2)/9 - (8*x^3)/3]) + 
      G[1, 1, x]*(RATIO[(-194*x)/27 + (326*x^2)/27 - (16*x^3)/3] + 
        Log[mu2]*RATIO[(-16*x)/9 + (40*x^2)/9 - (8*x^3)/3]) + 
      Pi^2*RATIO[(-52*x)/27 + (127*x^2)/27 - (8*x^3)/3] + 
      G[1, 0, 1, x]*RATIO[(-20*x)/9 + (44*x^2)/9 - (8*x^3)/3] + 
      G[1, 1, 0, x]*RATIO[(-20*x)/9 + (44*x^2)/9 - (8*x^3)/3] + 
      Log[mu2]*(RATIO[-38/27 - (4*x)/3] + 
        Pi^2*RATIO[(-8*x)/9 + (20*x^2)/9 - (4*x^3)/3]) + 
      G[1, x]*(RATIO[(290*x)/27 - 8*x^2] + Log[mu2]*
         RATIO[(28*x)/9 - (8*x^2)/3] + 
        Pi^2*RATIO[x - (7*x^2)/3 + (4*x^3)/3]) + 
      G[0, x]*(Log[mu2]*RATIO[4/9 - (28*x)/9 + (8*x^2)/3] + 
        RATIO[38/27 - (254*x)/27 + 8*x^2] + 
        Pi^2*RATIO[(8*x)/9 - (20*x^2)/9 + (4*x^3)/3]) + 
      G[0, 1, x]*(Log[mu2]*RATIO[(16*x)/9 - (40*x^2)/9 + (8*x^3)/3] + 
        RATIO[(110*x)/27 - (254*x^2)/27 + (16*x^3)/3]) + 
      G[1, 0, x]*(Log[mu2]*RATIO[(16*x)/9 - (40*x^2)/9 + (8*x^3)/3] + 
        RATIO[(110*x)/27 - (254*x^2)/27 + (16*x^3)/3]) + 
      G[1, 1, 1, x]*RATIO[4*x - (28*x^2)/3 + (16*x^3)/3] + 
      G[0, 0, 0, x]*RATIO[(10*x)/3 - (26*x^2)/3 + (16*x^3)/3] + 
      RATIO[-2*x + (14*x^2)/3 - (8*x^3)/3]*Zeta[3])) + 
  Nfv*(I*Pi*RATIO[165 - 319*x] + RATIO[-10 + 10*x] + 
    G[0, 0, 0, 0, x]*RATIO[-79/2 - 79/(2*(-1 + x)) - (79*x)/2 - (89*x^2)/2 - 
       15*x^3] + G[1, 1, 1, 1, x]*RATIO[21/2 + 9/(2*x) - (99*x)/2 + 
       (99*x^2)/2 - 15*x^3] + G[0, 0, 1, 1, x]*
     RATIO[-140 - 146/(-1 + x) - 27/(2*x) - 15*x - (105*x^2)/2 - 9*x^3] + 
    G[1, 1, 0, 0, x]*RATIO[395/2 - 27/(2*(-1 + x)) - 130/x - 127*x + 
       (111*x^2)/2 - 9*x^3] + I*Pi^3*RATIO[143/12 - 245/(24*(-1 + x)) - 
       (1969*x)/72 + (1111*x^2)/72 - (103*x^3)/12] + 
    G[0, 0, 1, x]*(RATIO[17/4 - 7/(4*(-1 + x)) + (59*x)/6 - (59*x^2)/3 - 
        (68*x^3)/3] + I*Pi*RATIO[-120 - 126/(-1 + x) - 27/(2*x) + 5*x - 
         6*x^2 - 6*x^3] + Log[mu2]*RATIO[6 + 6/(-1 + x) + 2*x + 6*x^2 - 
         4*x^3]) + G[1, 1, 0, x]*(RATIO[-107/4 + 131/(4*x) - 59*x + 
        (245*x^2)/3 - (68*x^3)/3] + I*Pi*RATIO[169 - 27/(2*(-1 + x)) - 
         132/x - 60*x + 16*x^2 - 6*x^3] + 
      Log[mu2]*RATIO[-10 + 6/x + 2*x + 6*x^2 - 4*x^3]) + 
    G[0, 1, 0, 1, x]*RATIO[-69/2 - 6/(-1 + x) + 18/x + 21*x - (11*x^2)/2 - 
       3*x^3] + G[0, 1, 1, 0, x]*RATIO[-69/2 - 6/(-1 + x) + 18/x + 21*x - 
       (11*x^2)/2 - 3*x^3] + G[1, 0, 0, 1, x]*
     RATIO[6/(-1 + x) + 6/x + 12*x - (3*x^2)/2 - 3*x^3] + 
    G[1, 0, 1, 0, x]*RATIO[6/(-1 + x) + 6/x + 12*x - (3*x^2)/2 - 3*x^3] + 
    Log[mu2]^2*(I*Pi*RATIO[-27/4 + (27*x)/2] + 
      Pi^2*RATIO[(-9*x)/8 + (27*x^2)/8 - (9*x^3)/4]) + 
    G[0, 1, 0, x]*(RATIO[17/4 - 7/(4*(-1 + x)) + (59*x)/6 - (59*x^2)/3 - 
        (68*x^3)/3] + Log[mu2]*RATIO[6 + 6/(-1 + x) + 2*x + 6*x^2 - 4*x^3] + 
      I*Pi*RATIO[-27 + 3/(2*(-1 + x)) + 18/x + 23*x - 2*x^3]) + 
    G[1, 0, 1, x]*(RATIO[-107/4 + 131/(4*x) - 59*x + (245*x^2)/3 - 
        (68*x^3)/3] + Log[mu2]*RATIO[-10 + 6/x + 2*x + 6*x^2 - 4*x^3] + 
      I*Pi*RATIO[34 + 6/(-1 + x) + 3/(2*x) - 42*x + 22*x^2 - 2*x^3]) + 
    Pi^4*RATIO[1067/240 + 3031/(720*(-1 + x)) - (451*x)/720 - (403*x^2)/360 + 
       x^3/12] + G[0, 1, 0, 0, x]*RATIO[3/2 + 3/(2*(-1 + x)) - x^2/2 + 
       5*x^3] + G[1, 0, 1, 1, x]*RATIO[44 - 21/(2*x) - 56*x + (35*x^2)/2 + 
       5*x^3] + G[1, 1, 0, 1, x]*RATIO[-37/2 - 8/x + 65*x - (91*x^2)/2 + 
       7*x^3] + G[1, 1, 1, 0, x]*RATIO[-37/2 - 8/x + 65*x - (91*x^2)/2 + 
       7*x^3] + G[0, 0, 0, 1, x]*RATIO[14 + 14/(-1 + x) + 18*x + (81*x^2)/2 + 
       7*x^3] + G[0, 0, 1, 0, x]*RATIO[14 + 14/(-1 + x) + 18*x + (81*x^2)/2 + 
       7*x^3] + Log[mu2]*(I*Pi*RATIO[131/4 - (131*x)/2] + 
      I*Pi^3*RATIO[-x/4 + (3*x^2)/4 - x^3/2] + 
      Pi^2*RATIO[3/2 + (59*x)/24 - (131*x^2)/8 + (131*x^3)/12]) + 
    G[0, 1, 1, 1, x]*RATIO[105/2 - 27/(2*x) - (95*x)/2 - (5*x^2)/2 + 
       11*x^3] + G[1, 0, 0, 0, x]*RATIO[-9/2 - 3/(2*(-1 + x)) - (3*x)/2 + 
       (3*x^2)/2 + 11*x^3] + G[0, 0, 0, x]*
     (RATIO[-131/2 - 131/(2*(-1 + x)) - (137*x)/2 + (155*x^2)/2 - 
        (49*x^3)/3] + I*Pi*RATIO[-15/2 - 15/(2*(-1 + x)) - (7*x)/2 - 22*x^2 + 
         4*x^3] + Log[mu2]*RATIO[18 + 18/(-1 + x) + 18*x - 18*x^2 + 
         12*x^3]) + G[1, 1, 1, x]*(RATIO[959/6 - 105/x - 38*x - x^2/2 - 
        (49*x^3)/3] + I*Pi*RATIO[-38 + 29/(2*x) + (67*x)/2 - 14*x^2 + 
         4*x^3] + Log[mu2]*RATIO[-30 + 18/x + 18*x - 18*x^2 + 12*x^3]) + 
    Pi^2*RATIO[-1469/24 + (4067*x)/36 - (275*x^2)/12 + (139*x^3)/9] + 
    G[0, 1, x]*(RATIO[179/4 - (1259*x)/18 + (275*x^2)/6 - (278*x^3)/9] + 
      Pi^2*RATIO[383/12 + 50/(3*(-1 + x)) - 57/(4*x) - (311*x)/24 - 
         (17*x^2)/24 - (7*x^3)/4] + Log[mu2]*
       (RATIO[6 - (275*x)/12 + (131*x^2)/4 - (131*x^3)/6] + 
        I*Pi*RATIO[-4 + 6/(-1 + x) + 6/x + (17*x)/2 - (3*x^2)/2 + x^3]) + 
      Log[mu2]^2*RATIO[(9*x)/4 - (27*x^2)/4 + (9*x^3)/2] + 
      I*Pi*RATIO[-235/4 - 7/(4*(-1 + x)) + 61/x + (587*x)/4 - (653*x^2)/12 + 
         (103*x^3)/6]) + G[1, 0, x]*
     (RATIO[179/4 - (1259*x)/18 + (275*x^2)/6 - (278*x^3)/9] + 
      Pi^2*RATIO[-35/2 - 33/(4*(-1 + x)) + 34/(3*x) - (463*x)/24 + 
         (143*x^2)/24 - (7*x^3)/4] + Log[mu2]*
       (RATIO[6 - (275*x)/12 + (131*x^2)/4 - (131*x^3)/6] + 
        I*Pi*RATIO[-4 + 6/(-1 + x) + 6/x + (17*x)/2 - (3*x^2)/2 + x^3]) + 
      Log[mu2]^2*RATIO[(9*x)/4 - (27*x^2)/4 + (9*x^3)/2] + 
      I*Pi*RATIO[-359/4 + 119/(2*(-1 + x)) + 131/(4*x) + (1253*x)/12 - 
         (229*x^2)/12 + (103*x^3)/6]) + 
    G[1, 1, x]*(I*Pi*RATIO[181/2 - 79/(2*x) - (401*x)/4 + (869*x^2)/12 - 
         (103*x^3)/6] + Log[mu2]^2*RATIO[45/4 - 27/(4*x) - (27*x)/4 + 
         (27*x^2)/4 - (9*x^3)/2] + Pi^2*RATIO[157/8 - 139/(24*x) - 
         (595*x)/24 + (269*x^2)/24 - x^3/4] + 
      Log[mu2]*(I*Pi*RATIO[-35/2 + 21/(2*x) + (13*x)/2 + (3*x^2)/2 - x^3] + 
        RATIO[-511/12 + 131/(4*x) - (13*x)/4 - (35*x^2)/4 + (131*x^3)/6]) + 
      RATIO[-8813/36 + 619/(4*x) + 150*x - (545*x^2)/6 + (278*x^3)/9]) + 
    G[0, 0, x]*(I*Pi*RATIO[-57/2 - 69/(2*(-1 + x)) - (167*x)/12 + 
         (13*x^2)/12 - (103*x^3)/6] + Log[mu2]^2*
       RATIO[-27/4 - 27/(4*(-1 + x)) - (27*x)/4 + (27*x^2)/4 - (9*x^3)/2] + 
      Pi^2*RATIO[-187/24 - 187/(24*(-1 + x)) - (73*x)/8 - (251*x^2)/24 - 
         x^3/4] + Log[mu2]*(I*Pi*RATIO[21/2 + 21/(2*(-1 + x)) + (13*x)/2 + 
           (3*x^2)/2 - x^3] + RATIO[131/4 + 131/(4*(-1 + x)) + (179*x)/4 - 
          (227*x^2)/4 + (131*x^3)/6]) + RATIO[497/4 + 497/(4*(-1 + x)) + 
        38*x - (5*x^2)/6 + (278*x^3)/9]) + G[1, 0, 0, x]*
     (Log[mu2]*RATIO[6 + 6/(-1 + x) + 2*x + 6*x^2 - 4*x^3] + 
      I*Pi*RATIO[3/2 + 21/(2*(-1 + x)) + 6/x + (25*x)/2 + 6*x^2 + 4*x^3] + 
      RATIO[-69 + 119/(2*(-1 + x)) + (559*x)/3 - (267*x^2)/2 + 
        (185*x^3)/3]) + G[0, 1, 1, x]*
     (Log[mu2]*RATIO[-10 + 6/x + 2*x + 6*x^2 - 4*x^3] + 
      I*Pi*RATIO[8 - 6/(-1 + x) + 21/(2*x) - (49*x)/2 - 2*x^2 + 4*x^3] + 
      RATIO[-69 + 61/x + (959*x)/6 - (135*x^2)/2 + (185*x^3)/3]) + 
    (RATIO[-27/4 + 245/(4*(-1 + x)) - (227*x)/6 + (895*x^2)/6 - 
        (253*x^3)/3] + I*Pi*RATIO[-99 - 87/(-1 + x) - (39*x)/2 + 30*x^2 - 
         2*x^3])*Zeta[3] + 
    G[1, x]*(Log[mu2]^2*(I*Pi*RATIO[45/4 - 27/(4*x) - (9*x)/2] + 
        RATIO[-27/4 + (81*x)/4 - (27*x^2)/2]) + 
      I*Pi*RATIO[-6023/36 + 619/(4*x) - (655*x)/36 + (41*x^2)/2] + 
      RATIO[165 - (1612*x)/3 + (1117*x^2)/3] + 
      Log[mu2]*(I*Pi*RATIO[-601/12 + 131/(4*x) + (43*x)/3 - 3*x^2] + 
        RATIO[131/4 - (393*x)/4 + (131*x^2)/2] + 
        Pi^2*RATIO[-5/2 + 3/(2*x) + 2*x - 3*x^2 + 2*x^3]) + 
      I*Pi^3*RATIO[-671/24 + 13/(4*(-1 + x)) + 181/(8*x) + (51*x)/4 - 
         (16*x^2)/3 + (7*x^3)/3] + Pi^2*RATIO[251/9 - 845/(24*x) + 
         (391*x)/24 - (1331*x^2)/36 + (34*x^3)/3] + 
      RATIO[12 - 39/(2*(-1 + x)) - 181/(2*x) + 97*x - 47*x^2 + 2*x^3]*
       Zeta[3]) + G[0, x]*(RATIO[(655*x)/3 - (1117*x^2)/3] + 
      I*Pi*RATIO[169 + 497/(4*(-1 + x)) + (29*x)/36 - (41*x^2)/2] + 
      Log[mu2]^2*(I*Pi*RATIO[-27/4 - 27/(4*(-1 + x)) - (9*x)/2] + 
        RATIO[(-27*x)/4 + (27*x^2)/2]) + 
      I*Pi^3*RATIO[-13/8 - 13/(8*(-1 + x)) - (13*x)/12 - (8*x^2)/3 + 
         (5*x^3)/3] + Log[mu2]*(RATIO[(131*x)/4 - (131*x^2)/2] + 
        I*Pi*RATIO[155/4 + 131/(4*(-1 + x)) + (25*x)/3 + 3*x^2] + 
        Pi^2*RATIO[3/2 + 3/(2*(-1 + x)) + 2*x - 3*x^2 + 2*x^3]) + 
      Pi^2*RATIO[-193/24 - 155/(8*(-1 + x)) - (1481*x)/72 + (215*x^2)/36 + 
         (34*x^3)/3] + RATIO[41 + 41/(-1 + x) + 40*x + 31*x^2 + 6*x^3]*
       Zeta[3]) + Nc^2*(RATIO[2 - 2*x] + I*Pi*RATIO[-1055/24 + (1013*x)/12] + 
      G[1, 1, 0, 0, x]*RATIO[-107/2 + 3/(-1 + x) + 69/(2*x) + (67*x)/2 - 
         12*x^2] + G[1, 0, 0, 1, x]*RATIO[-3/(2*(-1 + x)) - 3/(2*x) - 
         (7*x)/2 + x^2] + G[1, 0, 1, 0, x]*RATIO[-3/(2*(-1 + x)) - 3/(2*x) - 
         (7*x)/2 + x^2] + G[0, 1, 0, 1, x]*RATIO[9 + 3/(2*(-1 + x)) - 
         9/(2*x) - 6*x + 2*x^2] + G[0, 1, 1, 0, x]*
       RATIO[9 + 3/(2*(-1 + x)) - 9/(2*x) - 6*x + 2*x^2] + 
      G[0, 0, 1, 1, x]*RATIO[73/2 + 77/(2*(-1 + x)) + 3/x + 6*x + 15*x^2] + 
      Pi^2*RATIO[389/24 - (4637*x)/144 + (563*x^2)/48 - (551*x^3)/72] + 
      Log[mu2]*(I*Pi*RATIO[-35/4 + (35*x)/2] + 
        Pi^2*RATIO[(-35*x)/24 + (35*x^2)/8 - (35*x^3)/12]) + 
      G[0, 0, 0, 1, x]*RATIO[-11/2 - 11/(2*(-1 + x)) - 6*x - 9*x^2 - x^3] + 
      G[0, 0, 1, 0, x]*RATIO[-11/2 - 11/(2*(-1 + x)) - 6*x - 9*x^2 - x^3] + 
      G[0, 1, 1, 1, x]*RATIO[-12 + 3/x + (23*x)/2 - (3*x^2)/2 - x^3] + 
      G[1, 0, 0, 0, x]*RATIO[1 - x/2 - x^2/2 - x^3] + 
      G[1, 1, 0, 1, x]*RATIO[15/2 - (31*x)/2 + 9*x^2 - x^3] + 
      G[1, 1, 1, 0, x]*RATIO[15/2 - (31*x)/2 + 9*x^2 - x^3] + 
      Pi^4*RATIO[-49/48 - 701/(720*(-1 + x)) + (19*x)/144 + (91*x^2)/360 + 
         x^3/30] + Log[mu2]^2*(I*Pi*RATIO[3/2 - 3*x] + 
        Pi^2*RATIO[x/4 - (3*x^2)/4 + x^3/2]) + G[0, 1, 0, 0, x]*
       RATIO[-x/2 + x^3] + G[1, 0, 1, 1, x]*RATIO[-11 + 3/x + 15*x - 8*x^2 + 
         x^3] + G[1, 0, 0, x]*(I*Pi*RATIO[-1/2 - 3/(-1 + x) - 3/(2*x) - 
           (9*x)/2 - x^2] + RATIO[19 - 15/(-1 + x) - (613*x)/12 + 
          (79*x^2)/2 - (125*x^3)/6] + Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) - 
           x/2 - (3*x^2)/2 + x^3]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[-1/2 + 3/(2*(-1 + x)) - 3/x + 5*x - x^2] + 
        RATIO[50/3 - 59/(4*x) - (559*x)/12 + 27*x^2 - (125*x^3)/6] + 
        Log[mu2]*RATIO[5/2 - 3/(2*x) - x/2 - (3*x^2)/2 + x^3]) + 
      G[1, 1, 1, 1, x]*RATIO[-15/2 + 3/(2*x) + (25*x)/2 - (17*x^2)/2 + 
         2*x^3] + G[0, 0, 0, 0, x]*RATIO[25/2 + 25/(2*(-1 + x)) + (25*x)/2 + 
         (19*x^2)/2 + 2*x^3] + I*Pi^3*RATIO[-11/4 + 31/(12*(-1 + x)) + 
         (133*x)/18 - (499*x^2)/72 + (9*x^3)/2] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-87/2 + 3/(-1 + x) + 33/x + (35*x)/2 - 
           (9*x^2)/2] + Log[mu2]*RATIO[5/2 - 3/(2*x) - x/2 - (3*x^2)/2 + 
           x^3] + RATIO[65/12 - 8/x + (65*x)/4 - (127*x^2)/6 + 6*x^3]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[5/2 - 3/(2*x) - x/2 - (3*x^2)/2 + x^3] + 
        I*Pi*RATIO[-17/2 - 3/(2*(-1 + x)) + 11*x - (17*x^2)/2 + 2*x^3] + 
        RATIO[65/12 - 8/x + (65*x)/4 - (127*x^2)/6 + 6*x^3]) + 
      G[0, 0, 1, x]*(I*Pi*RATIO[59/2 + 63/(2*(-1 + x)) + 3/x - x/2 + 
           (9*x^2)/2] + Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) - x/2 - 
           (3*x^2)/2 + x^3] + RATIO[-1 + 1/(2*(-1 + x)) - (5*x)/6 + 
          (25*x^2)/6 + 6*x^3]) + G[0, 1, 0, x]*
       (Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x)) - x/2 - (3*x^2)/2 + x^3] + 
        I*Pi*RATIO[15/2 - 9/(2*x) - 7*x + x^2/2 + 2*x^3] + 
        RATIO[-1 + 1/(2*(-1 + x)) - (5*x)/6 + (25*x^2)/6 + 6*x^3]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[-9/2 - 9/(2*(-1 + x)) - (9*x)/2 + 
           (9*x^2)/2 - 3*x^3] + I*Pi*RATIO[5/2 + 5/(2*(-1 + x)) + 2*x + 
           5*x^2 - 2*x^3] + RATIO[15 + 15/(-1 + x) + (35*x)/2 - (49*x^2)/2 + 
          (53*x^3)/6]) + G[1, 1, 1, x]*
       (Log[mu2]*RATIO[15/2 - 9/(2*x) - (9*x)/2 + (9*x^2)/2 - 3*x^3] + 
        I*Pi*RATIO[15/2 - 3/x - (15*x)/2 + 5*x^2 - 2*x^3] + 
        RATIO[-215/6 + 24/x + 11*x - 8*x^2 + (53*x^3)/6]) + 
      G[1, 1, x]*(Pi^2*RATIO[-16/3 + 2/x + (65*x)/12 - (25*x^2)/12] + 
        RATIO[4525/72 - 941/(24*x) - (389*x)/8 + (967*x^2)/24 - 
          (551*x^3)/36] + Log[mu2]*(I*Pi*RATIO[5 - 3/x - 2*x] + 
          RATIO[139/12 - 35/(4*x) + x/4 + (11*x^2)/4 - (35*x^3)/6]) + 
        Log[mu2]^2*RATIO[-5/2 + 3/(2*x) + (3*x)/2 - (3*x^2)/2 + x^3] + 
        I*Pi*RATIO[-113/6 + 29/(4*x) + (55*x)/2 - (317*x^2)/12 + 9*x^3]) + 
      G[0, 0, x]*(Pi^2*RATIO[5/2 + 5/(2*(-1 + x)) + (5*x)/2 + (9*x^2)/4] + 
        RATIO[-779/24 - 779/(24*(-1 + x)) - (239*x)/24 + (53*x^2)/8 - 
          (551*x^3)/36] + Log[mu2]*(I*Pi*RATIO[-3 - 3/(-1 + x) - 2*x] + 
          RATIO[-35/4 - 35/(4*(-1 + x)) - (47*x)/4 + (59*x^2)/4 - 
            (35*x^3)/6]) + Log[mu2]^2*RATIO[3/2 + 3/(2*(-1 + x)) + (3*x)/2 - 
           (3*x^2)/2 + x^3] + I*Pi*RATIO[21/4 + 27/(4*(-1 + x)) + (59*x)/12 - 
           (67*x^2)/12 + 9*x^3]) + G[1, 0, x]*
       (I*Pi*RATIO[275/12 - 15/(-1 + x) - 8/x - (347*x)/12 + (115*x^2)/12 - 
           9*x^3] + Log[mu2]^2*RATIO[-x/2 + (3*x^2)/2 - x^3] + 
        Pi^2*RATIO[49/12 + 9/(4*(-1 + x)) - 5/(2*x) + (61*x)/12 - 
           (17*x^2)/12 + x^3/2] + Log[mu2]*
         (I*Pi*RATIO[1 - 3/(2*(-1 + x)) - 3/(2*x) - 2*x] + 
          RATIO[-3/2 + (71*x)/12 - (35*x^2)/4 + (35*x^3)/6]) + 
        RATIO[-11 + (1559*x)/72 - (563*x^2)/24 + (551*x^3)/36]) + 
      G[0, 1, x]*(I*Pi*RATIO[85/6 + 1/(2*(-1 + x)) - 59/(4*x) - (83*x)/2 + 
           (269*x^2)/12 - 9*x^3] + Log[mu2]^2*RATIO[-x/2 + (3*x^2)/2 - x^3] + 
        Pi^2*RATIO[-33/4 - 23/(6*(-1 + x)) + 15/(4*x) + (25*x)/6 - x^2/4 + 
           x^3/2] + Log[mu2]*(I*Pi*RATIO[1 - 3/(2*(-1 + x)) - 3/(2*x) - 
             2*x] + RATIO[-3/2 + (71*x)/12 - (35*x^2)/4 + (35*x^3)/6]) + 
        RATIO[-11 + (1559*x)/72 - (563*x^2)/24 + (551*x^3)/36]) + 
      (I*Pi*RATIO[25 + 21/(-1 + x) + (7*x)/2 - (23*x^2)/2 + 4*x^3] + 
        RATIO[-1/2 - 31/(2*(-1 + x)) + (223*x)/12 - (289*x^2)/6 + 
          (161*x^3)/6])*Zeta[3] + G[0, x]*
       (Log[mu2]^2*(I*Pi*RATIO[3/2 + 3/(2*(-1 + x)) + x] + 
          RATIO[(3*x)/2 - 3*x^2]) + I*Pi*RATIO[-1043/24 - 779/(24*(-1 + x)) + 
           (53*x)/18 + (2*x^2)/3] + RATIO[(-1391*x)/24 + (1181*x^2)/12] + 
        Pi^2*RATIO[10/3 + 35/(6*(-1 + x)) + (347*x)/72 - (53*x^2)/36 - 
           3*x^3] + I*Pi^3*RATIO[1/2 + 1/(2*(-1 + x)) + (5*x)/12 + 
           (7*x^2)/12 - (2*x^3)/3] + Log[mu2]*
         (I*Pi*RATIO[-41/4 - 35/(4*(-1 + x)) - (17*x)/6] + 
          RATIO[(-35*x)/4 + (35*x^2)/2] + Pi^2*RATIO[-x/4 + (3*x^2)/4 - 
             x^3/2]) + RATIO[-13 - 13/(-1 + x) - (23*x)/2 - 10*x^2]*
         Zeta[3]) + G[1, x]*(RATIO[-1055/24 + (1139*x)/8 - (1181*x^2)/12] + 
        I*Pi*RATIO[3103/72 - 941/(24*x) - (13*x)/18 - (2*x^2)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-5/2 + 3/(2*x) + x] + 
          RATIO[3/2 - (9*x)/2 + 3*x^2]) + 
        Pi^2*RATIO[-595/72 + 79/(8*x) - (19*x)/4 + (359*x^2)/36 - 3*x^3] + 
        Log[mu2]*(I*Pi*RATIO[157/12 - 35/(4*x) - (17*x)/6] + 
          RATIO[-35/4 + (105*x)/4 - (35*x^2)/2] + 
          Pi^2*RATIO[-x/4 + (3*x^2)/4 - x^3/2]) + 
        I*Pi^3*RATIO[7 - 3/(4*(-1 + x)) - 11/(2*x) - (11*x)/3 + (17*x^2)/12 - 
           x^3/3] + RATIO[2 + 9/(2*(-1 + x)) + 39/(2*x) - 27*x + 14*x^2 - 
           2*x^3]*Zeta[3])) + (I*Pi*RATIO[130/3 - (224*x)/3] + 
      RATIO[8 - 8*x] + I*Pi^3*RATIO[-11/3 - 1/(2*(-1 + x)) - (53*x)/6 + 
         (295*x^2)/6 - (113*x^3)/3] + G[0, 1, 0, 0, x]*
       RATIO[-6 - 6/(-1 + x) + 8*x + 2*x^2 - 36*x^3] + 
      G[1, 0, 1, 1, x]*RATIO[-6/x - 16*x + 58*x^2 - 36*x^3] + 
      G[1, 0, 0, 0, x]*RATIO[2 + 6/(-1 + x) + 14*x + 2*x^2 - 28*x^3] + 
      G[0, 1, 1, 1, x]*RATIO[-18 + 6/x + 6*x + 34*x^2 - 28*x^3] + 
      G[0, 0, 0, 1, x]*RATIO[32 + 32/(-1 + x) + 24*x - 18*x^2 - 12*x^3] + 
      G[0, 0, 1, 0, x]*RATIO[32 + 32/(-1 + x) + 24*x - 18*x^2 - 12*x^3] + 
      G[1, 1, 0, 1, x]*RATIO[-46 + 32/x - 12*x + 38*x^2 - 12*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[-46 + 32/x - 12*x + 38*x^2 - 12*x^3] + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-12 - 6/(-1 + x) + 20*x - 8*x^2 - 24*x^3] + 
        RATIO[-1 - (-1 + x)^(-1) - 26*x + 12*x^2 - (16*x^3)/3]) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[-6/x - 8*x + 48*x^2 - 24*x^3] + 
        RATIO[61/3 - 3/x - 24*x + 12*x^2 - (16*x^3)/3]) + 
      Pi^4*RATIO[-29/20 - 227/(180*(-1 + x)) + (71*x)/180 + (13*x^2)/30 - 
         (13*x^3)/15] + Log[mu2]^2*(I*Pi*RATIO[3 - 6*x] + 
        Pi^2*RATIO[x/2 - (3*x^2)/2 + x^3]) + 
      Log[mu2]*(I*Pi*RATIO[9 - 18*x] + I*Pi^3*RATIO[x - 3*x^2 + 2*x^3] + 
        Pi^2*RATIO[-6 + (27*x)/2 - (9*x^2)/2 + 3*x^3]) + 
      G[1, 0, 0, 1, x]*RATIO[8*x - 10*x^2 + 12*x^3] + 
      G[1, 0, 1, 0, x]*RATIO[8*x - 10*x^2 + 12*x^3] + 
      G[0, 1, 0, 1, x]*RATIO[-6 + 12*x - 10*x^2 + 12*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[-6 + 12*x - 10*x^2 + 12*x^3] + 
      G[1, 1, 1, x]*(RATIO[-66 + 36/x - 24*x + 130*x^2 - 76*x^3] + 
        I*Pi*RATIO[32 - 10/x - 14*x - 24*x^2 + 16*x^3]) + 
      G[0, 0, 0, x]*(RATIO[22 + 22/(-1 + x) - 6*x + 82*x^2 - 76*x^3] + 
        I*Pi*RATIO[-10 - 10/(-1 + x) - 18*x + 8*x^2 + 16*x^3]) + 
      G[0, 0, 1, x]*(RATIO[-1 - (-1 + x)^(-1) - 26*x + 12*x^2 - (16*x^3)/3] + 
        I*Pi*RATIO[8 + 6/x - 12*x - 48*x^2 + 24*x^3]) + 
      G[1, 1, 0, x]*(RATIO[61/3 - 3/x - 24*x + 12*x^2 - (16*x^3)/3] + 
        I*Pi*RATIO[20 + 6/(-1 + x) - 40*x + 8*x^2 + 24*x^3]) + 
      G[1, 1, 1, 1, x]*RATIO[78 - 42/x - 2*x - 62*x^2 + 28*x^3] + 
      G[0, 0, 0, 0, x]*RATIO[-42 - 42/(-1 + x) - 42*x + 26*x^2 + 28*x^3] + 
      G[0, 0, 1, 1, x]*RATIO[-24 - 32/(-1 + x) + 6/x - 36*x - 30*x^2 + 
         36*x^3] + G[1, 1, 0, 0, x]*RATIO[66 + 6/(-1 + x) - 32/x - 28*x - 
         30*x^2 + 36*x^3] + Pi^2*RATIO[-29/2 + (190*x)/3 - 96*x^2 + 
         (182*x^3)/3] + G[0, 1, x]*(RATIO[-3 - (200*x)/3 + 192*x^2 - 
          (364*x^3)/3] + Log[mu2]*(RATIO[-3*x + 9*x^2 - 6*x^3] + 
          I*Pi*RATIO[-2*x + 6*x^2 - 4*x^3]) + Log[mu2]^2*
         RATIO[-x + 3*x^2 - 2*x^3] + Pi^2*RATIO[13/3 - 16/(3*(-1 + x)) - 
           3/x - (89*x)/6 + (41*x^2)/6 - x^3] + 
        I*Pi*RATIO[25/3 - (-1 + x)^(-1) - 8/x + 77*x - 141*x^2 + 
           (226*x^3)/3]) + G[1, 0, x]*(RATIO[-3 - (200*x)/3 + 192*x^2 - 
          (364*x^3)/3] + Log[mu2]*(RATIO[-3*x + 9*x^2 - 6*x^3] + 
          I*Pi*RATIO[-2*x + 6*x^2 - 4*x^3]) + Log[mu2]^2*
         RATIO[-x + 3*x^2 - 2*x^3] + Pi^2*RATIO[14/3 - 3/(-1 + x) - 
           16/(3*x) - (25*x)/6 - (7*x^2)/6 - x^3] + 
        I*Pi*RATIO[-23/3 + 2/(-1 + x) - 3/x + 45*x - 77*x^2 + (226*x^3)/3]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[-24 + 6/x + 18*x + 24*x^2 - 16*x^3] + 
        RATIO[28/3 - 8/x + 106*x - 162*x^2 + (260*x^3)/3]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[2 + 6/(-1 + x) + 22*x - 8*x^2 - 16*x^3] + 
        RATIO[-28 + 2/(-1 + x) + 72*x - 98*x^2 + (260*x^3)/3]) + 
      G[1, 1, x]*(I*Pi*RATIO[-182/3 + 42/x - 39*x + 133*x^2 - (226*x^3)/3] + 
        Pi^2*RATIO[41/6 - 53/(6*x) + (25*x)/2 - (23*x^2)/2 + x^3] + 
        Log[mu2]^2*RATIO[-5 + 3/x + 3*x - 3*x^2 + 2*x^3] + 
        Log[mu2]*(I*Pi*RATIO[-10 + 6/x + 6*x - 6*x^2 + 4*x^3] + 
          RATIO[-15 + 9/x + 9*x - 9*x^2 + 6*x^3]) + 
        RATIO[-79/3 + 25/(3*x) + 178*x - (844*x^2)/3 + (364*x^3)/3]) + 
      G[0, 0, x]*(I*Pi*RATIO[30 + 30/(-1 + x) - 23*x + 85*x^2 - 
           (226*x^3)/3] + Pi^2*RATIO[-53/6 - 53/(6*(-1 + x)) - (7*x)/2 + 
           (35*x^2)/6 + x^3] + Log[mu2]^2*RATIO[3 + 3/(-1 + x) + 3*x - 
           3*x^2 + 2*x^3] + Log[mu2]*(I*Pi*RATIO[6 + 6/(-1 + x) + 6*x - 
             6*x^2 + 4*x^3] + RATIO[9 + 9/(-1 + x) + 9*x - 9*x^2 + 6*x^3]) + 
        RATIO[67/3 + 67/(3*(-1 + x)) + (22*x)/3 - (308*x^2)/3 + 
          (364*x^3)/3]) + (RATIO[35 + 3/(-1 + x) - 146*x + 174*x^2 - 
          92*x^3] + I*Pi*RATIO[-4 + 12/(-1 + x) + 22*x + 64*x^2 - 56*x^3])*
       Zeta[3] + G[0, x]*(RATIO[54*x - (256*x^2)/3] + 
        Log[mu2]*(Pi^2*RATIO[-6 - 6/(-1 + x) - 4*x] + RATIO[9*x - 18*x^2] + 
          I*Pi*RATIO[9 + 9/(-1 + x) + 12*x - 12*x^2]) + 
        Log[mu2]^2*(I*Pi*RATIO[3 + 3/(-1 + x) + 2*x] + RATIO[3*x - 6*x^2]) + 
        I*Pi*RATIO[58/3 + 67/(3*(-1 + x)) - (151*x)/3 + (214*x^2)/3] + 
        Pi^2*RATIO[-127/6 - 95/(6*(-1 + x)) + (31*x)/6 - x^2/3 + (8*x^3)/3] + 
        I*Pi^3*RATIO[-3/2 - 3/(2*(-1 + x)) - (7*x)/3 + (4*x^2)/3 + 4*x^3] + 
        RATIO[44 + 44/(-1 + x) + 24*x + 36*x^2 - 24*x^3]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[-61/3 + 25/(3*x) + (253*x)/3 - (214*x^2)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-5 + 3/x + 2*x] + RATIO[3 - 9*x + 6*x^2]) + 
        Log[mu2]*(Pi^2*RATIO[10 - 6/x - 4*x] + 
          I*Pi*RATIO[-9 + 9/x - 12*x + 12*x^2] + RATIO[9 - 27*x + 18*x^2]) + 
        RATIO[130/3 - (386*x)/3 + (256*x^2)/3] + 
        I*Pi^3*RATIO[-1/6 - (-1 + x)^(-1) - 5/(2*x) + (23*x)/3 - (4*x^2)/3 - 
           4*x^3] + Pi^2*RATIO[62/3 - 103/(6*x) + (65*x)/6 - (35*x^2)/3 + 
           (8*x^3)/3] + RATIO[-80 + 6/(-1 + x) + 50/x + 44*x - 36*x^2 + 
           24*x^3]*Zeta[3]))/Nc^2) + 
  Qf*(Nc^3*(Log[mu2]^4*RATIO[-1/4] + Log[mu2]^3*RATIO[61/36] + 
      RATIO[-269329/5184 - (6919*x)/72] + 
      Pi^2*RATIO[-595/72 - (16999*x)/432 + (6011*x^2)/54 - (9977*x^3)/144] + 
      G[0, 1, 0, 1, x]*RATIO[-3/2 - (29*x)/2 + (75*x^2)/2 - 22*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[-3/2 - (29*x)/2 + (75*x^2)/2 - 22*x^3] + 
      G[1, 0, 0, 1, x]*RATIO[-5/2 - 16*x + 39*x^2 - 22*x^3] + 
      G[1, 0, 1, 0, x]*RATIO[-5/2 - 16*x + 39*x^2 - 22*x^3] + 
      G[0, 0, 1, 1, x]*RATIO[9 + 10/(-1 + x) - (17*x)/2 + 27*x^2 - 
         (33*x^3)/2] + G[1, 1, 0, 0, x]*RATIO[-21 + 18/x - (23*x)/2 + 
         30*x^2 - (33*x^3)/2] + Pi^4*RATIO[229/720 + 17/(36*(-1 + x)) - 
         x/15 + (43*x^2)/80 - (77*x^3)/240] + 
      Log[mu2]^2*(RATIO[635/144 + (11*x)/4] + 
        Pi^2*RATIO[1/6 + (23*x)/12 - (14*x^2)/3 + (11*x^3)/4]) + 
      G[0, 0, 0, 0, x]*RATIO[10 + 10/(-1 + x) + (41*x)/6 - (31*x^2)/3 + 
         (11*x^3)/2] + G[1, 1, x]*
       (Pi^2*RATIO[-13/2 + 6/x + x/9 + (7*x^2)/18] + 
        RATIO[(-6613*x)/54 + (27509*x^2)/108 - (9977*x^3)/72] + 
        Log[mu2]*RATIO[(-331*x)/36 + (391*x^2)/9 - (385*x^3)/12] + 
        Log[mu2]^2*RATIO[-1/2 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2]) + 
      G[0, 0, x]*(Pi^2*RATIO[10/3 + 10/(3*(-1 + x)) + (31*x)/36 - 
           (13*x^2)/36] + RATIO[-455/72 - (4931*x)/108 + (20579*x^2)/108 - 
          (9977*x^3)/72] + Log[mu2]*RATIO[13/6 - (1279*x)/36 + (589*x^2)/9 - 
           (385*x^3)/12] + Log[mu2]^2*RATIO[-1/2 + (23*x)/6 - (28*x^2)/3 + 
           (11*x^3)/2]) + G[0, 0, 1, x]*
       (RATIO[-4 - (239*x)/36 + (2063*x^2)/36 - (121*x^3)/3] + 
        Log[mu2]*RATIO[1 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2]) + 
      G[0, 1, 0, x]*(RATIO[-4 - (239*x)/36 + (2063*x^2)/36 - (121*x^3)/3] + 
        Log[mu2]*RATIO[1 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2]) + 
      G[1, 0, 1, x]*(RATIO[-65/3 - (1283*x)/36 + (3371*x^2)/36 - 
          (121*x^3)/3] + Log[mu2]*RATIO[1 + (23*x)/6 - (28*x^2)/3 + 
           (11*x^3)/2]) + G[1, 1, 0, x]*
       (RATIO[-65/3 - (1283*x)/36 + (3371*x^2)/36 - (121*x^3)/3] + 
        Log[mu2]*RATIO[1 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2]) + 
      G[1, 1, 1, 1, x]*RATIO[-20 + 18/x + (23*x)/6 - (22*x^2)/3 + 
         (11*x^3)/2] + G[1, 0, 0, x]*
       (Log[mu2]*RATIO[1 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2] + 
        RATIO[53/3 + (239*x)/18 - (1411*x^2)/36 + (33*x^3)/4]) + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[1 + (23*x)/6 - (28*x^2)/3 + (11*x^3)/2] + 
        RATIO[(-283*x)/18 - (103*x^2)/36 + (33*x^3)/4]) + 
      G[1, 1, 0, 1, x]*RATIO[20 - 18/x + (23*x)/3 - (62*x^2)/3 + 11*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[20 - 18/x + (23*x)/3 - (62*x^2)/3 + 11*x^3] + 
      G[0, 0, 0, 1, x]*RATIO[-10 - 10/(-1 + x) + (14*x)/3 - (53*x^2)/3 + 
         11*x^3] + G[0, 0, 1, 0, x]*RATIO[-10 - 10/(-1 + x) + (14*x)/3 - 
         (53*x^2)/3 + 11*x^3] + G[1, 0, 0, 0, x]*
       RATIO[3/2 + (73*x)/6 - (89*x^2)/3 + (33*x^3)/2] + 
      G[1, 0, 1, 1, x]*RATIO[3/2 + (73*x)/6 - (89*x^2)/3 + (33*x^3)/2] + 
      G[0, 1, 0, 0, x]*RATIO[1/2 + (32*x)/3 - (169*x^2)/6 + (33*x^3)/2] + 
      G[0, 1, 1, 1, x]*RATIO[1/2 + (32*x)/3 - (169*x^2)/6 + (33*x^3)/2] + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[(-23*x)/2 + 28*x^2 - (33*x^3)/2] + 
        RATIO[65/3 + (269*x)/6 - (1645*x^2)/12 + (869*x^3)/12]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[(-23*x)/2 + 28*x^2 - (33*x^3)/2] + 
        RATIO[11/6 + (253*x)/6 - (491*x^2)/4 + (869*x^3)/12]) + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[-1 - (23*x)/6 + (28*x^2)/3 - (11*x^3)/2] + 
        Pi^2*RATIO[25/12 + 5/(3*(-1 + x)) + (73*x)/18 - (86*x^2)/9 + 
           (11*x^3)/2] + Log[mu2]*RATIO[4 + (805*x)/36 - (490*x^2)/9 + 
           (385*x^3)/12] + RATIO[545/72 + (18751*x)/216 - (6011*x^2)/27 + 
          (9977*x^3)/72]) + G[1, 0, x]*
       (Log[mu2]^2*RATIO[-1 - (23*x)/6 + (28*x^2)/3 - (11*x^3)/2] + 
        Pi^2*RATIO[-31/12 + 3/x + (73*x)/18 - (86*x^2)/9 + (11*x^3)/2] + 
        Log[mu2]*RATIO[4 + (805*x)/36 - (490*x^2)/9 + (385*x^3)/12] + 
        RATIO[545/72 + (18751*x)/216 - (6011*x^2)/27 + (9977*x^3)/72]) + 
      RATIO[-367/18 - (239*x)/12 + (193*x^2)/2 - (583*x^3)/12]*Zeta[3] + 
      Log[mu2]*(RATIO[-2149/108 - (385*x)/24] + 
        Pi^2*RATIO[-17/9 - (805*x)/72 + (245*x^2)/9 - (385*x^3)/24] + 
        RATIO[-4]*Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[1/2] + 
        RATIO[-101/27 + (11857*x)/54 - (12683*x^2)/72] + 
        Log[mu2]^2*RATIO[-2 - (79*x)/12 + (11*x^2)/2] + 
        Log[mu2]*(RATIO[-545/72 + (2567*x)/72 - (385*x^2)/12] + 
          Pi^2*RATIO[-1/6 - (23*x)/12 + (14*x^2)/3 - (11*x^3)/4]) + 
        Pi^2*RATIO[47/6 + (935*x)/72 - (2935*x^2)/72 + (121*x^3)/6] + 
        RATIO[41/2 - 18/x - (9*x)/2 + 9*x^2 - (11*x^3)/2]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*RATIO[1/2] + Log[mu2]^2*
         RATIO[-37/12 + (79*x)/12 - (11*x^2)/2] + 
        RATIO[851/36 - (43963*x)/216 + (12683*x^2)/72] + 
        Log[mu2]*(RATIO[-5/4 - (2963*x)/72 + (385*x^2)/12] + 
          Pi^2*RATIO[-1/6 - (23*x)/12 + (14*x^2)/3 - (11*x^3)/4]) + 
        Pi^2*RATIO[44/9 + (587*x)/72 - (833*x^2)/24 + (121*x^3)/6] + 
        RATIO[-17/2 - 10/(-1 + x) - 6*x + (21*x^2)/2 - (11*x^3)/2]*
         Zeta[3])) + (I*Pi*RATIO[11065/216 - (21905*x)/216] + 
      RATIO[146297/5184 - (6790*x)/81] + Log[mu2]^4*RATIO[-5/16 + x/2] + 
      Log[mu2]^3*(RATIO[-5/18 - (7*x)/36] + I*Pi*RATIO[-3/4 + x]) + 
      G[0, 0, 0, 0, x]*RATIO[-22 - 9/(-1 + x)^2 - 59/(2*(-1 + x)) - 6*x + 
         (183*x^2)/2 - 132*x^3] + G[1, 1, 1, 1, x]*
       RATIO[76 + 3/x^2 - 40/x - 198*x + (579*x^2)/2 - 132*x^3] + 
      G[1, 1, 0, 0, x]*RATIO[28 + 2/(-1 + x) - 17/x - 11*x + 86*x^2 - 
         84*x^3] + G[0, 0, 1, 1, x]*RATIO[-3/2 + 3/(-1 + x) + 5/(2*x) - 
         (171*x)/2 + 158*x^2 - 84*x^3] + Log[mu2]^2*
       (RATIO[437/144 - (367*x)/36] + I*Pi*RATIO[2 - (21*x)/4] + 
        Pi^2*RATIO[37/48 - (17*x)/8 + (31*x^2)/8 - (5*x^3)/2]) + 
      G[0, 1, 0, 1, x]*RATIO[9/2 - 5/(2*x) - 6*x - (29*x^2)/2 + 4*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[9/2 - 5/(2*x) - 6*x - (29*x^2)/2 + 4*x^3] + 
      G[1, 0, 0, 1, x]*RATIO[23/2 + 1/(2*(-1 + x)) - 5/x - (25*x)/2 - 
         (11*x^2)/2 + 4*x^3] + G[1, 0, 1, 0, x]*
       RATIO[23/2 + 1/(2*(-1 + x)) - 5/x - (25*x)/2 - (11*x^2)/2 + 4*x^3] + 
      G[1, 0, x]*(RATIO[191/24 - (851*x)/12 + (2317*x^2)/12 - (559*x^3)/4] + 
        I*Pi*RATIO[-39/4 - 11/(3*(-1 + x)) + 119/(12*x) + (57*x)/4 - 
           (389*x^2)/12 - (221*x^3)/6] + 
        Pi^2*RATIO[131/24 + 7/(4*(-1 + x)) - 3/(4*x) - x/8 + (461*x^2)/24 - 
           (35*x^3)/2] + Log[mu2]*(RATIO[-1 - (65*x)/4 + (225*x^2)/4 - 
            38*x^3] + I*Pi*RATIO[-1 - 1/(2*(-1 + x)) - 1/(2*x) + (3*x)/2 + 
             (5*x^2)/2 - 2*x^3]) + Log[mu2]^2*RATIO[-1/4 + (13*x)/4 - 
           (31*x^2)/4 + 5*x^3]) + G[0, 1, x]*
       (RATIO[191/24 - (851*x)/12 + (2317*x^2)/12 - (559*x^3)/4] + 
        I*Pi*RATIO[709/12 + 163/(12*(-1 + x)) - 47/(6*x) - (623*x)/4 + 
           (1675*x^2)/12 - (221*x^3)/6] + 
        Pi^2*RATIO[-37/8 - 31/(12*(-1 + x)) + 2/x - (119*x)/8 + 
           (821*x^2)/24 - (35*x^3)/2] + Log[mu2]*
         (RATIO[-1 - (65*x)/4 + (225*x^2)/4 - 38*x^3] + 
          I*Pi*RATIO[-1 - 1/(2*(-1 + x)) - 1/(2*x) + (3*x)/2 + (5*x^2)/2 - 
             2*x^3]) + Log[mu2]^2*RATIO[-1/4 + (13*x)/4 - (31*x^2)/4 + 
           5*x^3]) + G[1, 1, 0, 1, x]*RATIO[-48 + 47/(2*x) + (109*x)/2 - 
         (79*x^2)/2 + 8*x^3] + G[1, 1, 1, 0, x]*
       RATIO[-48 + 47/(2*x) + (109*x)/2 - (79*x^2)/2 + 8*x^3] + 
      G[0, 0, 0, 1, x]*RATIO[9 + 15/(2*(-1 + x)) - (7*x)/2 + (47*x^2)/2 + 
         8*x^3] + G[0, 0, 1, 0, x]*RATIO[9 + 15/(2*(-1 + x)) - (7*x)/2 + 
         (47*x^2)/2 + 8*x^3] + Pi^4*RATIO[-277/2880 - 61/(90*(-1 + x)) + 
         (35*x)/36 - (2831*x^2)/240 + (37*x^3)/4] + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-16 - 9/(-1 + x)^2 - 47/(2*(-1 + x)) + x + 
           88*x^2 - 106*x^3] + RATIO[-59/6 - 29/(2*(-1 + x)) - (205*x)/3 + 
          (1067*x^2)/6 - (85*x^3)/2] + Log[mu2]*RATIO[-3 - 3/(2*(-1 + x)) + 
           (21*x)/2 - 27*x^2 + 18*x^3]) + G[1, 1, 1, x]*
       (I*Pi*RATIO[59/2 + 3/x^2 - 18/x - 133*x + 223*x^2 - 106*x^3] + 
        RATIO[-755/12 - 39/(2*x) + (1903*x)/12 - (257*x^2)/6 - (85*x^3)/2] + 
        Log[mu2]*RATIO[3/2 - 3/(2*x) + (21*x)/2 - 27*x^2 + 18*x^3]) + 
      I*Pi^3*RATIO[-31/36 + 23/(8*(-1 + x)) + (211*x)/36 - (299*x^2)/24 + 
         (221*x^3)/12] + G[1, 1, 0, x]*
       (I*Pi*RATIO[-39/2 + 2/(-1 + x) + 6/x + 41*x + (111*x^2)/2 - 82*x^3] + 
        Log[mu2]*RATIO[1/2 - 1/(2*x) - (5*x)/2 + 9*x^2 - 6*x^3] + 
        RATIO[32/3 + 119/(12*x) + (73*x)/12 - (137*x^2)/2 + (124*x^3)/3]) + 
      G[0, 0, 1, x]*(I*Pi*RATIO[13/2 + 10/(-1 + x) + 5/(2*x) - (183*x)/2 + 
           (381*x^2)/2 - 82*x^3] + Log[mu2]*RATIO[-1 - 1/(2*(-1 + x)) - 
           (5*x)/2 + 9*x^2 - 6*x^3] + RATIO[109/12 + 163/(12*(-1 + x)) + 
          12*x - (367*x^2)/6 + (124*x^3)/3]) + 
      Pi^2*RATIO[-2095/432 + (9547*x)/216 - (2317*x^2)/24 + (559*x^3)/8] + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[1/2 - 1/(2*x) - (5*x)/2 + 9*x^2 - 
           6*x^3] + RATIO[32/3 + 119/(12*x) + (73*x)/12 - (137*x^2)/2 + 
          (124*x^3)/3] + I*Pi*RATIO[-14 + 1/(2*(-1 + x)) + 1/(2*x) + 117*x - 
           (403*x^2)/2 + 90*x^3]) + G[0, 1, 0, x]*
       (Log[mu2]*RATIO[-1 - 1/(2*(-1 + x)) - (5*x)/2 + 9*x^2 - 6*x^3] + 
        RATIO[109/12 + 163/(12*(-1 + x)) + 12*x - (367*x^2)/6 + 
          (124*x^3)/3] + I*Pi*RATIO[10 + 4/(-1 + x) - 5/(2*x) - (33*x)/2 - 
           (133*x^2)/2 + 90*x^3]) + G[1, 0, 1, 1, x]*
       RATIO[-26 + 6/x + 132*x - 205*x^2 + 92*x^3] + 
      G[0, 1, 0, 0, x]*RATIO[13/2 + 9/(2*(-1 + x)) - 8*x - 61*x^2 + 92*x^3] + 
      G[0, 1, 1, x]*(RATIO[51 - 47/(6*x) - (303*x)/2 + (289*x^2)/2 - 
          (241*x^3)/6] + Log[mu2]*RATIO[1/2 - 1/(2*x) - (5*x)/2 + 9*x^2 - 
           6*x^3] + I*Pi*RATIO[1/2 - 5/(2*x) + (211*x)/2 - 212*x^2 + 
           98*x^3]) + G[1, 0, 0, x]*(RATIO[-233/12 - 11/(3*(-1 + x)) + 
          (293*x)/12 - (121*x^2)/6 - (241*x^3)/6] + 
        Log[mu2]*RATIO[-1 - 1/(2*(-1 + x)) - (5*x)/2 + 9*x^2 - 6*x^3] + 
        I*Pi*RATIO[4 - 6/(-1 + x) - 5/x - (55*x)/2 - 77*x^2 + 98*x^3]) + 
      G[0, 1, 1, 1, x]*RATIO[-9/2 + 1/(2*x) + 114*x - (413*x^2)/2 + 
         100*x^3] + G[1, 0, 0, 0, x]*RATIO[-13/2 - 6/(-1 + x) - (25*x)/2 - 
         (161*x^2)/2 + 100*x^3] + G[1, 1, x]*
       (Log[mu2]^2*RATIO[-1 + 5/(4*x) - (13*x)/4 + (31*x^2)/4 - 5*x^3] + 
        Pi^2*RATIO[26/3 - x^(-2) - 67/(24*x) + (77*x)/24 - (461*x^2)/24 + 
           (23*x^3)/2] + I*Pi*RATIO[-299/6 - 41/(4*x) + (523*x)/3 - 
           (1867*x^2)/12 + (221*x^3)/6] + Log[mu2]*
         (I*Pi*RATIO[1/(2*x) + (3*x)/2 - (5*x^2)/2 + 2*x^3] + 
          RATIO[29/12 - 2/(3*x) + (29*x)/3 - (177*x^2)/4 + 38*x^3]) + 
        RATIO[151/36 + 1663/(72*x) + (1423*x)/36 - (809*x^2)/4 + 
          (559*x^3)/4]) + G[0, 0, x]*
       (Log[mu2]^2*RATIO[7/4 + (-1 + x)^(-1) - (13*x)/4 + (31*x^2)/4 - 
           5*x^3] + Pi^2*RATIO[53/24 + 3/(-1 + x)^2 + 31/(6*(-1 + x)) - 
           (35*x)/24 - (389*x^2)/24 + (23*x^3)/2] + 
        I*Pi*RATIO[-35/6 - 7/(3*(-1 + x)) - (68*x)/3 + (581*x^2)/12 + 
           (221*x^3)/6] + Log[mu2]*(I*Pi*RATIO[-1/2 + (3*x)/2 - (5*x^2)/2 + 
             2*x^3] + RATIO[-61/12 - 17/(12*(-1 + x)) + (101*x)/3 - 
            (273*x^2)/4 + 38*x^3]) + RATIO[1385/72 + 713/(36*(-1 + x)) + 
          (1021*x)/36 - (2207*x^2)/12 + (559*x^3)/4]) + 
      (RATIO[-415/36 - 69/(4*(-1 + x)) + (3815*x)/36 - 213*x^2 + 
          (163*x^3)/2] + I*Pi*RATIO[-25/2 - 5/(-1 + x) + (185*x)/2 - 
           (493*x^2)/2 + 164*x^3])*Zeta[3] + 
      Log[mu2]*(RATIO[2159/108 - (10499*x)/216] + 
        I*Pi*RATIO[109/9 - (1061*x)/36] + 
        I*Pi^3*RATIO[11/24 - x/12 - (5*x^2)/4 + x^3] + 
        Pi^2*RATIO[-32/9 + (145*x)/9 - (225*x^2)/8 + 19*x^3] + 
        RATIO[5/2 + x]*Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[1/4 - x/2] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + 5/(4*x) - (3*x)/2] + 
          RATIO[3/2 + (35*x)/12 - 5*x^2]) + 
        I*Pi*RATIO[377/18 + 1663/(72*x) - (5269*x)/72 + (173*x^2)/6] + 
        RATIO[3419/72 - (8347*x)/36 + (837*x^2)/4] + 
        Pi^2*RATIO[229/72 + 5/(24*x) - (2191*x)/72 + (1723*x^2)/36 - 
           (62*x^3)/3] + Log[mu2]*(I*Pi*RATIO[53/12 - 2/(3*x) - (3*x)/4 + 
             2*x^2] + RATIO[211/24 - (1003*x)/24 + 38*x^2] + 
          Pi^2*RATIO[17/24 - 3/(2*x) + (25*x)/12 - (9*x^2)/2 + 3*x^3]) + 
        I*Pi^3*RATIO[14/3 - 1/(4*(-1 + x)) - 67/(24*x) - (97*x)/12 - 
           (89*x^2)/12 + (37*x^3)/3] + RATIO[-25/2 + 3/(2*(-1 + x)) + 15/x + 
           14*x + (151*x^2)/2 - 84*x^3]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*RATIO[1/4 - x/2] + RATIO[-65/4 + (3223*x)/18 - 
          (837*x^2)/4] + I*Pi*RATIO[220/9 + 713/(36*(-1 + x)) - (709*x)/72 - 
           (173*x^2)/6] + Log[mu2]^2*
         (I*Pi*RATIO[9/4 + (-1 + x)^(-1) - (3*x)/2] + 
          RATIO[4/3 - (91*x)/12 + 5*x^2]) + 
        Pi^2*RATIO[-227/72 - 107/(24*(-1 + x)) - (17*x)/6 + (611*x^2)/36 - 
           (62*x^3)/3] + I*Pi^3*RATIO[-37/24 - 3/(4*(-1 + x)) + x + 
           (155*x^2)/12 - (49*x^3)/3] + Log[mu2]*
         (RATIO[-11/4 + (785*x)/24 - 38*x^2] + 
          I*Pi*RATIO[-41/12 - 17/(12*(-1 + x)) + (9*x)/4 - 2*x^2] + 
          Pi^2*RATIO[-43/24 - (-1 + x)^(-1) + (25*x)/12 - (9*x^2)/2 + 
             3*x^3]) + RATIO[-19/2 - 17/(2*(-1 + x)) - 8*x - (165*x^2)/2 + 
           88*x^3]*Zeta[3]))/Nc + (I*Pi*RATIO[157/8 - (157*x)/4] + 
      RATIO[1937/192 - (1937*x)/96] + Log[mu2]^3*(RATIO[3/8 - (3*x)/4] + 
        I*Pi*RATIO[1/4 - x/2]) + Log[mu2]^4*RATIO[1/16 - x/8] + 
      G[0, 0, 0, 0, x]*RATIO[5 - 3/(-1 + x)^2 + 1/(2*(-1 + x)) - (61*x)/2 + 
         142*x^2 - 155*x^3] + G[1, 1, 1, 1, x]*
       RATIO[77/2 + 3/x^2 + 1/(2*x) - (423*x)/2 + 323*x^2 - 155*x^3] + 
      G[1, 1, 0, 0, x]*RATIO[1 - (-1 + x)^(-1) + 6/x - 52*x + 145*x^2 - 
         111*x^3] + G[0, 0, 1, 1, x]*RATIO[17 + 6/(-1 + x) - x^(-1) - 95*x + 
         188*x^2 - 111*x^3] + G[0, 1, 0, 1, x]*
       RATIO[5/2 - (-1 + x)^(-1) - (31*x)/2 + (45*x^2)/2 - 18*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[5/2 - (-1 + x)^(-1) - (31*x)/2 + (45*x^2)/2 - 
         18*x^3] + G[1, 0, 0, 1, x]*RATIO[17/2 - x^(-1) - (49*x)/2 + 
         (63*x^2)/2 - 18*x^3] + G[1, 0, 1, 0, x]*
       RATIO[17/2 - x^(-1) - (49*x)/2 + (63*x^2)/2 - 18*x^3] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[7 - 4/(-1 + x) - x^(-1) - 95*x + 
           (391*x^2)/2 - 93*x^3] + RATIO[35/12 + 59/(12*(-1 + x)) + 
          (65*x)/3 - (55*x^2)/4 - 8*x^3]) + G[1, 1, 0, x]*
       (I*Pi*RATIO[-29/2 - (-1 + x)^(-1) - 4/x + 17*x + (167*x^2)/2 - 
           93*x^3] + RATIO[-17/6 + 59/(12*x) - (179*x)/6 + (151*x^2)/4 - 
          8*x^3]) + Pi^2*RATIO[-671/96 + (175*x)/16 + (73*x^2)/8 - 
         (73*x^3)/12] + Log[mu2]^2*(RATIO[13/8 - (13*x)/4] + 
        I*Pi*RATIO[1 - 2*x] + Pi^2*RATIO[-19/48 + (37*x)/24 - (9*x^2)/4 + 
           (3*x^3)/2]) + Pi^4*RATIO[2297/2880 + 5/(8*(-1 + x)) + 
         (983*x)/288 - (721*x^2)/45 + (1397*x^3)/120] + 
      G[1, 0, x]*(I*Pi*RATIO[103/12 + 59/(12*(-1 + x)) + 59/(12*x) + 
           (439*x)/12 - (57*x^2)/2 - 51*x^3] + 
        Pi^2*RATIO[1/12 + (-1 + x)^(-1) + 3/x - (9*x)/4 + (185*x^2)/12 - 
           (41*x^3)/3] + Log[mu2]*(RATIO[(-9*x)/2 + (27*x^2)/2 - 9*x^3] + 
          I*Pi*RATIO[-3*x + 9*x^2 - 6*x^3]) + Log[mu2]^2*
         RATIO[(-3*x)/2 + (9*x^2)/2 - 3*x^3] + 
        RATIO[113/12 - (51*x)/4 - (73*x^2)/4 + (73*x^3)/6]) + 
      G[0, 1, x]*(I*Pi*RATIO[103/3 + 59/(12*(-1 + x)) + 59/(12*x) - 
           (2081*x)/12 + (363*x^2)/2 - 51*x^3] + 
        Pi^2*RATIO[5/12 + 3/(-1 + x) + x^(-1) - (149*x)/12 + (307*x^2)/12 - 
           (41*x^3)/3] + Log[mu2]*(RATIO[(-9*x)/2 + (27*x^2)/2 - 9*x^3] + 
          I*Pi*RATIO[-3*x + 9*x^2 - 6*x^3]) + Log[mu2]^2*
         RATIO[(-3*x)/2 + (9*x^2)/2 - 3*x^3] + 
        RATIO[113/12 - (51*x)/4 - (73*x^2)/4 + (73*x^3)/6]) + 
      G[1, 1, 0, 1, x]*RATIO[-31/2 - 10/x + 69*x - (123*x^2)/2 + 18*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[-31/2 - 10/x + 69*x - (123*x^2)/2 + 18*x^3] + 
      G[0, 0, 0, 1, x]*RATIO[-10 - 10/(-1 + x) + (15*x^2)/2 + 18*x^3] + 
      G[0, 0, 1, 0, x]*RATIO[-10 - 10/(-1 + x) + (15*x^2)/2 + 18*x^3] + 
      I*Pi^3*RATIO[17/24 - (15*x)/8 - (83*x^2)/4 + (51*x^3)/2] + 
      G[1, 1, 1, x]*(I*Pi*RATIO[23 + 3/x^2 - 19/(2*x) - (285*x)/2 + 
           (523*x^2)/2 - 137*x^3] + RATIO[-65/2 - 47/(4*x) + (871*x)/4 - 
          (903*x^2)/4 + 50*x^3]) + G[0, 0, 0, x]*
       (I*Pi*RATIO[-5 - 3/(-1 + x)^2 - 19/(2*(-1 + x)) - (61*x)/2 + 
           (299*x^2)/2 - 137*x^3] + RATIO[-19/2 - 47/(4*(-1 + x)) - 
          (335*x)/4 + (303*x^2)/4 + 50*x^3]) + 
      G[1, 1, x]*(RATIO[391/24 + 159/(8*x) - (349*x)/4 + (257*x^2)/4 - 
          (73*x^3)/6] + Log[mu2]^2*RATIO[1/4 - 1/(4*x) + (7*x)/4 - 
           (9*x^2)/2 + 3*x^3] + Log[mu2]*
         (I*Pi*RATIO[1/2 - 1/(2*x) + (7*x)/2 - 9*x^2 + 6*x^3] + 
          RATIO[3/4 - 3/(4*x) + (21*x)/4 - (27*x^2)/2 + 9*x^3]) + 
        Pi^2*RATIO[-5/8 - x^(-2) + 161/(24*x) + (13*x)/24 - (229*x^2)/12 + 
           (41*x^3)/3] + I*Pi*RATIO[-415/12 - 91/(12*x) + (1159*x)/6 - 
           (403*x^2)/2 + 51*x^3]) + G[0, 0, x]*
       (RATIO[151/8 + 159/(8*(-1 + x)) + (19*x)/4 - (111*x^2)/4 - 
          (73*x^3)/6] + Log[mu2]^2*RATIO[-1/2 - 1/(4*(-1 + x)) + (7*x)/4 - 
           (9*x^2)/2 + 3*x^3] + Log[mu2]*
         (I*Pi*RATIO[-1 - 1/(2*(-1 + x)) + (7*x)/2 - 9*x^2 + 6*x^3] + 
          RATIO[-3/2 - 3/(4*(-1 + x)) + (21*x)/4 - (27*x^2)/2 + 9*x^3]) + 
        Pi^2*RATIO[11/2 + (-1 + x)^(-2) + 161/(24*(-1 + x)) + (27*x)/8 - 
           (263*x^2)/12 + (41*x^3)/3] + 
        I*Pi*RATIO[-97/12 - 91/(12*(-1 + x)) - (341*x)/6 + (97*x^2)/2 + 
           51*x^3]) + G[0, 1, 1, x]*(RATIO[377/12 + 59/(12*x) - (2287*x)/12 + 
          (727*x^2)/4 - 34*x^3] + I*Pi*RATIO[-5 - (-1 + x)^(-1) - 5/(2*x) + 
           114*x - (451*x^2)/2 + 113*x^3]) + G[1, 0, 0, x]*
       (RATIO[137/12 + 59/(12*(-1 + x)) + (851*x)/12 - (319*x^2)/4 - 
          34*x^3] + I*Pi*RATIO[7/2 - 5/(2*(-1 + x)) - x^(-1) + 2*x - 
           (227*x^2)/2 + 113*x^3]) + G[1, 0, 1, x]*
       (RATIO[-17/6 + 59/(12*x) - (179*x)/6 + (151*x^2)/4 - 8*x^3] + 
        I*Pi*RATIO[-13 + x^(-1) + (245*x)/2 - (463*x^2)/2 + 117*x^3]) + 
      G[0, 1, 0, x]*(RATIO[35/12 + 59/(12*(-1 + x)) + (65*x)/3 - (55*x^2)/4 - 
          8*x^3] + I*Pi*RATIO[5 + (-1 + x)^(-1) + (21*x)/2 - (239*x^2)/2 + 
           117*x^3]) + G[0, 1, 1, 1, x]*RATIO[-15/2 - 5/(2*x) + (259*x)/2 - 
         248*x^2 + 131*x^3] + G[1, 0, 0, 0, x]*
       RATIO[-5 - 5/(2*(-1 + x)) + (53*x)/2 - 145*x^2 + 131*x^3] + 
      G[1, 0, 1, 1, x]*RATIO[-43/2 + 2/x + 147*x - 263*x^2 + 135*x^3] + 
      G[0, 1, 0, 0, x]*RATIO[5/2 + 2/(-1 + x) + 26*x - 142*x^2 + 135*x^3] + 
      (RATIO[-20 + (529*x)/4 - 144*x^2 + 26*x^3] + 
        I*Pi*RATIO[-13/2 - 13/(2*(-1 + x)) + 114*x - 321*x^2 + 214*x^3])*
       Zeta[3] + Log[mu2]*(RATIO[3 - 6*x] + I*Pi*RATIO[23/8 - (23*x)/4] + 
        I*Pi^3*RATIO[-7/24 + (25*x)/12 - (9*x^2)/2 + 3*x^3] + 
        Pi^2*RATIO[-11/16 + (29*x)/8 - (27*x^2)/4 + (9*x^3)/2] + 
        RATIO[-3 + 6*x]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^2*(I*Pi*RATIO[1/4 - 1/(4*x) + x/4] + 
          RATIO[1/4 - (23*x)/8 + 3*x^2]) + Log[mu2]*
         (Pi^2*RATIO[-1/2 + 1/(2*x) - x/2] + 
          I*Pi*RATIO[5/4 - 3/(4*x) - 5*x + 6*x^2] + 
          RATIO[3/4 - (69*x)/8 + 9*x^2]) + RATIO[157/8 - (1403*x)/24 + 
          (251*x^2)/6] + I*Pi*RATIO[635/24 + 159/(8*x) - (869*x)/8 + 
           55*x^2] + Pi^2*RATIO[71/12 - 1/(4*x) - (971*x)/48 + (51*x^2)/8 + 
           4*x^3] + I*Pi^3*RATIO[21/8 + 1/(6*(-1 + x)) + 7/(8*x) - (47*x)/8 - 
           (95*x^2)/12 + (23*x^3)/2] + RATIO[8 - (-1 + x)^(-1) - 39/(2*x) - 
           20*x + (281*x^2)/2 - 117*x^3]*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[163/6 + 159/(8*(-1 + x)) + (11*x)/8 - 55*x^2] + 
        RATIO[-3 + (605*x)/24 - (251*x^2)/6] + 
        Log[mu2]*(Pi^2*RATIO[1 + 1/(2*(-1 + x)) - x/2] + 
          RATIO[-9/8 + (75*x)/8 - 9*x^2] + I*Pi*RATIO[-9/4 - 3/(4*(-1 + x)) + 
             7*x - 6*x^2]) + Log[mu2]^2*
         (I*Pi*RATIO[-1/2 - 1/(4*(-1 + x)) + x/4] + 
          RATIO[-3/8 + (25*x)/8 - 3*x^2]) + 
        I*Pi^3*RATIO[1/(24*(-1 + x)) - (115*x)/24 + (311*x^2)/12 - 
           (47*x^3)/2] + Pi^2*RATIO[63/16 - 1/(4*(-1 + x)) + (217*x)/48 - 
           (147*x^2)/8 + 4*x^3] + RATIO[-27/2 - 29/(2*(-1 + x)) + (31*x)/2 - 
           (209*x^2)/2 + 93*x^3]*Zeta[3]))/Nc^3 + 
    Nc*(RATIO[70733/5184 - (435145*x)/2592] + I*Pi*RATIO[2519/54 - 84*x] + 
      Log[mu2]^4*RATIO[1/2 - x/2] + Log[mu2]^3*(I*Pi*RATIO[1/2] + 
        RATIO[-43/24 + (61*x)/18]) + G[0, 1, 0, 0, x]*
       RATIO[-1 - (118*x)/3 + (629*x^2)/6 - (205*x^3)/2] + 
      G[1, 0, 1, 1, x]*RATIO[-20 - 2/x - (94*x)/3 + (935*x^2)/6 - 
         (205*x^3)/2] + G[1, 0, 0, 0, x]*RATIO[-9/2 - 5/(-1 + x) - 
         (175*x)/6 + (499*x^2)/6 - (175*x^3)/2] + G[0, 1, 1, 1, x]*
       RATIO[-43/2 - 3/x - (68*x)/3 + (805*x^2)/6 - (175*x^3)/2] + 
      Pi^4*RATIO[59/360 + 7/(72*(-1 + x)) - (109*x)/24 + (9751*x^2)/720 - 
         (1207*x^3)/120] + G[0, 0, 0, 1, x]*RATIO[-17/2 - 7/(-1 + x) - 8*x - 
         (21*x^2)/2 - (7*x^3)/2] + G[0, 0, 1, 0, x]*
       RATIO[-17/2 - 7/(-1 + x) - 8*x - (21*x^2)/2 - (7*x^3)/2] + 
      G[1, 1, 0, 1, x]*RATIO[-47/2 + 5/(2*x) + (55*x)/2 - (9*x^2)/2 - 
         (7*x^3)/2] + G[1, 1, 1, 0, x]*RATIO[-47/2 + 5/(2*x) + (55*x)/2 - 
         (9*x^2)/2 - (7*x^3)/2] + Log[mu2]^2*(I*Pi*RATIO[-9/2 + (9*x)/2] + 
        RATIO[-653/72 + (331*x)/36] + Pi^2*RATIO[-13/24 - (7*x)/8 + 
           (43*x^2)/12 - (19*x^3)/8]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[1/2 - 2/(-1 + x) - 2/x - (125*x)/3 + (529*x^2)/6 - 
           82*x^3] + RATIO[-40/3 + 35/(12*(-1 + x)) - (463*x)/6 + 
          (307*x^2)/2 - (104*x^3)/3] + Log[mu2]*RATIO[1/2 + (-1 + x)^(-1) + 
           (3*x)/2 + (5*x^2)/2 - 2*x^3]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[-61/2 - 1/(2*(-1 + x)) + 2/x - (211*x)/6 + (835*x^2)/6 - 
           82*x^3] + RATIO[-113/4 + 7/(2*x) + (335*x)/4 - (116*x^2)/3 - 
          (104*x^3)/3] + Log[mu2]*RATIO[-2 + 3/(2*x) + (3*x)/2 + (5*x^2)/2 - 
           2*x^3]) + G[1, 0, 0, 1, x]*RATIO[9/2 + 2/(-1 + x) - 2/x - 14*x + 
         (5*x^2)/2 + (15*x^3)/2] + G[1, 0, 1, 0, x]*
       RATIO[9/2 + 2/(-1 + x) - 2/x - 14*x + (5*x^2)/2 + (15*x^3)/2] + 
      G[0, 1, 0, 1, x]*RATIO[-7 - 1/(2*(-1 + x)) + 7/(2*x) - 14*x + 
         (5*x^2)/2 + (15*x^3)/2] + G[0, 1, 1, 0, x]*
       RATIO[-7 - 1/(2*(-1 + x)) + 7/(2*x) - 14*x + (5*x^2)/2 + (15*x^3)/2] + 
      I*Pi^3*RATIO[113/36 + 9/(4*(-1 + x)) + (289*x)/18 - (88*x^2)/3 + 
         (193*x^3)/24] + Pi^2*RATIO[2237/864 + (155*x)/72 + (149*x^2)/144 + 
         (601*x^3)/72] + G[0, 1, x]*(RATIO[-287/18 + (2381*x)/72 - 
          (149*x^2)/72 - (601*x^3)/36] + 
        I*Pi*RATIO[-34/3 + 197/(12*(-1 + x)) + 7/(2*x) + (171*x)/2 - 56*x^2 - 
           (193*x^3)/12] + Log[mu2]^2*RATIO[5/4 + (5*x)/12 - (43*x^2)/6 + 
           (19*x^3)/4] + Log[mu2]*(RATIO[(19*x)/3 + (7*x^2)/12 - 
            (41*x^3)/12] + I*Pi*RATIO[1 + (-1 + x)^(-1) + 3/(2*x) + 
             (23*x)/6 - (28*x^2)/3 + (11*x^3)/2]) + 
        Pi^2*RATIO[281/24 - 13/(12*(-1 + x)) - 3/x + (737*x)/72 - 
           (184*x^2)/9 + (257*x^3)/24]) + G[1, 0, x]*
       (RATIO[-287/18 + (2381*x)/72 - (149*x^2)/72 - (601*x^3)/36] + 
        I*Pi*RATIO[23/12 + 35/(12*(-1 + x)) - 61/(6*x) - (389*x)/6 + 
           116*x^2 - (193*x^3)/12] + Log[mu2]^2*
         RATIO[5/4 + (5*x)/12 - (43*x^2)/6 + (19*x^3)/4] + 
        Log[mu2]*(RATIO[(19*x)/3 + (7*x^2)/12 - (41*x^3)/12] + 
          I*Pi*RATIO[1 + (-1 + x)^(-1) + 3/(2*x) + (23*x)/6 - (28*x^2)/3 + 
             (11*x^3)/2]) + Pi^2*RATIO[95/24 - 3/(4*(-1 + x)) + 23/(12*x) + 
           (383*x)/72 - (233*x^2)/18 + (257*x^3)/24]) + 
      G[1, 1, x]*(Pi^2*RATIO[-1/6 + 2/x - (821*x)/72 + (202*x^2)/9 - 
           (305*x^3)/24] + Log[mu2]^2*RATIO[3/2 - 3/(2*x) - (41*x)/12 + 
           (43*x^2)/6 - (19*x^3)/4] + Log[mu2]*
         (I*Pi*RATIO[-2 + 3/x - (23*x)/6 + (28*x^2)/3 - (11*x^3)/2] + 
          RATIO[-5/6 + 35/(4*x) - (49*x)/6 + (41*x^2)/12 + (41*x^3)/12]) + 
        I*Pi*RATIO[11 - 1/(12*x) - (187*x)/2 + 63*x^2 + (193*x^3)/12] + 
        RATIO[-1601/36 + 31/(3*x) + (377*x)/24 - (19*x^2)/72 + 
          (601*x^3)/36]) + G[0, 0, x]*
       (Pi^2*RATIO[-2 + 2/(-1 + x)^2 - 1/(6*(-1 + x)) - (89*x)/72 + 
           (287*x^2)/18 - (305*x^3)/24] + Log[mu2]^2*
         RATIO[-1 - (-1 + x)^(-1) - (41*x)/12 + (43*x^2)/6 - (19*x^3)/4] + 
        Log[mu2]*(I*Pi*RATIO[3 + 2/(-1 + x) - (23*x)/6 + (28*x^2)/3 - 
             (11*x^3)/2] + RATIO[97/12 + 35/(6*(-1 + x)) - (13*x)/6 - 
            (55*x^2)/12 + (41*x^3)/12]) + 
        I*Pi*RATIO[-9/2 + 3/(2*(-1 + x)) + (491*x)/6 - 123*x^2 + 
           (193*x^3)/12] + RATIO[1327/36 + 1043/(36*(-1 + x)) + (949*x)/24 + 
          (317*x^2)/72 + (601*x^3)/36]) + G[1, 0, 1, x]*
       (I*Pi*RATIO[-35/2 + 2/(-1 + x) - 5/(2*x) - (263*x)/6 + (965*x^2)/6 - 
           97*x^3] + Log[mu2]*RATIO[-2 + 3/(2*x) + (3*x)/2 + (5*x^2)/2 - 
           2*x^3] + RATIO[61/4 - 61/(6*x) + 6*x - (457*x^2)/12 + 22*x^3]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-15/2 + 1/(2*(-1 + x)) + 7/(2*x) - 
           (311*x)/6 + (659*x^2)/6 - 97*x^3] + 
        Log[mu2]*RATIO[1/2 + (-1 + x)^(-1) + (3*x)/2 + (5*x^2)/2 - 2*x^3] + 
        RATIO[203/12 + 197/(12*(-1 + x)) - (55*x)/12 - (215*x^2)/12 + 
          22*x^3]) + G[0, 0, 1, x]*
       (Log[mu2]*RATIO[1/2 + (-1 + x)^(-1) + (3*x)/2 + (5*x^2)/2 - 2*x^3] + 
        RATIO[203/12 + 197/(12*(-1 + x)) - (55*x)/12 - (215*x^2)/12 + 
          22*x^3] + I*Pi*RATIO[29/2 + 17/(2*(-1 + x)) - 5/(2*x) + (83*x)/3 - 
           (739*x^2)/6 + 75*x^3]) + G[1, 1, 0, x]*
       (Log[mu2]*RATIO[-2 + 3/(2*x) + (3*x)/2 + (5*x^2)/2 - 2*x^3] + 
        RATIO[61/4 - 61/(6*x) + 6*x - (457*x^2)/12 + 22*x^3] + 
        I*Pi*RATIO[-13/2 - 3/(2*(-1 + x)) - 17/x + (104*x)/3 - (433*x^2)/6 + 
           75*x^3]) + G[0, 0, 1, 1, x]*RATIO[45/2 + 29/(2*(-1 + x)) - 
         5/(2*x) + (205*x)/6 - (691*x^2)/6 + (161*x^3)/2] + 
      G[1, 1, 0, 0, x]*RATIO[19 - 3/(2*(-1 + x)) - 21/x + (17*x)/3 - 
         (421*x^2)/6 + (161*x^3)/2] + G[1, 1, 1, 1, x]*
       RATIO[121/2 - 39/(2*x) + (67*x)/3 - (989*x^2)/6 + (203*x^3)/2] + 
      G[0, 0, 0, 0, x]*RATIO[15 - 6/(-1 + x)^2 + 9/(-1 + x) + (196*x)/3 - 
         (647*x^2)/6 + (203*x^3)/2] + G[1, 1, 1, x]*
       (RATIO[-41/12 + 4/(3*x) - (274*x)/3 + (293*x^2)/3 - (28*x^3)/3] + 
        Log[mu2]*RATIO[-3 + 9/(2*x) + (3*x)/2 - (15*x^2)/2 + 6*x^3] + 
        I*Pi*RATIO[34 - 25/(2*x) + (154*x)/3 - (1061*x^2)/6 + 104*x^3]) + 
      G[0, 0, 0, x]*(RATIO[-59/2 - 83/(4*(-1 + x)) + (1063*x)/12 - 
          (201*x^2)/2 - (28*x^3)/3] + Log[mu2]*RATIO[9/2 + 3/(-1 + x) + 
           (3*x)/2 - (15*x^2)/2 + 6*x^3] + 
        I*Pi*RATIO[11 - 6/(-1 + x)^2 + 5/(-1 + x) + (353*x)/6 - (755*x^2)/6 + 
           104*x^3]) + (I*Pi*RATIO[5 + 23/(2*(-1 + x)) - (487*x)/6 + 
           (764*x^2)/3 - 187*x^3] + RATIO[-5/6 - 27/(2*(-1 + x)) - 
          (1279*x)/36 + (7*x^2)/12 + (170*x^3)/3])*Zeta[3] + 
      Log[mu2]*(RATIO[-167/54 - (2923*x)/54] + I*Pi*RATIO[505/72 - 29*x] + 
        I*Pi^3*RATIO[-1/6 - (23*x)/12 + (14*x^2)/3 - (11*x^3)/4] + 
        Pi^2*RATIO[451/144 - (187*x)/36 - (7*x^2)/24 + (41*x^3)/24] + 
        RATIO[9/2 - 8*x]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-3/4 + x] + 
        RATIO[-79/18 - (65*x)/108 - (1165*x^2)/36] + 
        I*Pi*RATIO[625/24 + 1043/(36*(-1 + x)) + (1147*x)/24 - (13*x^2)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - (-1 + x)^(-1)] + 
          RATIO[17/8 - (61*x)/8 + (19*x^2)/4]) + 
        Pi^2*RATIO[-2059/144 - 157/(12*(-1 + x)) - (289*x)/48 + 
           (449*x^2)/18 - 11*x^3] + Log[mu2]*
         (RATIO[41/8 - (1787*x)/72 - (41*x^2)/12] + 
          I*Pi*RATIO[37/3 + 35/(6*(-1 + x)) - (133*x)/12 + (11*x^2)/2] + 
          Pi^2*RATIO[11/24 - x/12 - (5*x^2)/4 + x^3]) + 
        I*Pi^3*RATIO[-1/12 - 1/(4*(-1 + x)) + (67*x)/6 - (295*x^2)/12 + 
           (119*x^3)/6] + RATIO[-15/2 - 6/(-1 + x) - (101*x)/3 + 
           (218*x^2)/3 - 73*x^3]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*RATIO[-3/4 + x] + Log[mu2]^2*
         (I*Pi*RATIO[1/2 - 3/(2*x)] + RATIO[-5/4 + (47*x)/24 - (19*x^2)/4]) + 
        I*Pi*RATIO[-727/18 + 31/(3*x) + (629*x)/24 + (13*x^2)/12] + 
        RATIO[2923/54 - (3161*x)/108 + (1165*x^2)/36] + 
        Pi^2*RATIO[-91/18 - 47/(36*x) + (2309*x)/144 + (55*x^2)/18 - 
           11*x^3] + I*Pi^3*RATIO[2 + 7/(12*(-1 + x)) + 5/(3*x) - (11*x)/4 + 
           (23*x^2)/4 - (53*x^3)/6] + Log[mu2]*
         (I*Pi*RATIO[-10/3 + 35/(4*x) + (25*x)/12 - (11*x^2)/2] + 
          RATIO[721/36 - (1625*x)/72 + (41*x^2)/12] + 
          Pi^2*RATIO[11/24 - x/12 - (5*x^2)/4 + x^3]) + 
        RATIO[-27 - 7/(2*(-1 + x)) + 1/(2*x) + (175*x)/3 - (346*x^2)/3 + 
           99*x^3]*Zeta[3]))) + 
  Nf*(Nfv*(Nc*(I*Pi*RATIO[19/3 - (38*x)/3] + G[0, 0, 1, x]*
         RATIO[x/3 - (2*x^2)/3] + G[0, 1, 0, x]*RATIO[x/3 - (2*x^2)/3] + 
        I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)) - x/18 - x^2/9] + 
        G[0, x]*(RATIO[(19*x)/3 - (38*x^2)/3] + Log[mu2]*
           (I*Pi*RATIO[2 + 2/(-1 + x) + (4*x)/3] + RATIO[2*x - 4*x^2]) + 
          I*Pi*RATIO[16/3 + 16/(3*(-1 + x)) + (44*x)/9 - (8*x^2)/3] + 
          Pi^2*RATIO[-3/2 - 3/(2*(-1 + x)) - (23*x)/18 + (5*x^2)/9]) + 
        G[1, 0, 1, x]*RATIO[1/3 - x + (2*x^2)/3] + G[1, 1, 0, x]*
         RATIO[1/3 - x + (2*x^2)/3] + G[1, x]*
         (Pi^2*RATIO[20/9 - 3/(2*x) - x/6 - (5*x^2)/9] + 
          I*Pi*RATIO[-68/9 + 16/(3*x) - (4*x)/9 + (8*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-10/3 + 2/x + (4*x)/3] + 
            RATIO[2 - 6*x + 4*x^2]) + RATIO[19/3 - 19*x + (38*x^2)/3]) + 
        G[0, 0, 0, x]*RATIO[-2 - 2/(-1 + x) - 2*x + 2*x^2 - (4*x^3)/3] + 
        G[1, 1, 1, x]*RATIO[10/3 - 2/x - 2*x + 2*x^2 - (4*x^3)/3] + 
        G[0, 1, x]*(I*Pi*RATIO[-5/3 + x^(-1) + x - (2*x^2)/3] + 
          RATIO[(-13*x)/9 + (13*x^2)/3 - (26*x^3)/9] + 
          Log[mu2]*RATIO[(-2*x)/3 + 2*x^2 - (4*x^3)/3]) + 
        G[1, 0, x]*(I*Pi*RATIO[4/3 + (-1 + x)^(-1) - x/3 + (2*x^2)/3] + 
          RATIO[(-13*x)/9 + (13*x^2)/3 - (26*x^3)/9] + 
          Log[mu2]*RATIO[(-2*x)/3 + 2*x^2 - (4*x^3)/3]) + 
        Log[mu2]*(I*Pi*RATIO[2 - 4*x] + Pi^2*RATIO[x/3 - x^2 + (2*x^3)/3]) + 
        G[1, 0, 0, x]*RATIO[1 + (-1 + x)^(-1) + (4*x)/3 - 2*x^2 + 
           (4*x^3)/3] + G[0, 1, 1, x]*RATIO[-5/3 + x^(-1) + (4*x)/3 - 2*x^2 + 
           (4*x^3)/3] + Pi^2*RATIO[-3/2 + (67*x)/18 - (13*x^2)/6 + 
           (13*x^3)/9] + G[1, 1, x]*(I*Pi*RATIO[1/3 - x + (2*x^2)/3] + 
          Log[mu2]*RATIO[-10/3 + 2/x + 2*x - 2*x^2 + (4*x^3)/3] + 
          RATIO[-86/9 + 16/(3*x) + 7*x - (17*x^2)/3 + (26*x^3)/9]) + 
        G[0, 0, x]*(I*Pi*RATIO[x/3 - (2*x^2)/3] + 
          Log[mu2]*RATIO[2 + 2/(-1 + x) + 2*x - 2*x^2 + (4*x^3)/3] + 
          RATIO[16/3 + 16/(3*(-1 + x)) + (13*x)/3 - 3*x^2 + (26*x^3)/9]) + 
        RATIO[1 + (-1 + x)^(-1) - x/3 + (8*x^2)/3 - (4*x^3)/3]*Zeta[3]) + 
      (I*Pi*RATIO[-76/3 + (152*x)/3] + G[1, 0, 1, x]*
         RATIO[-4/3 + 4*x - (8*x^2)/3] + G[1, 1, 0, x]*
         RATIO[-4/3 + 4*x - (8*x^2)/3] + 
        I*Pi^3*RATIO[2/3 + 2/(3*(-1 + x)) + (2*x)/9 + (4*x^2)/9] + 
        G[1, x]*(RATIO[-76/3 + 76*x - (152*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[40/3 - 8/x - (16*x)/3] + 
            RATIO[-8 + 24*x - 16*x^2]) + I*Pi*RATIO[272/9 - 64/(3*x) + 
             (16*x)/9 - (32*x^2)/3] + Pi^2*RATIO[-80/9 + 6/x + (2*x)/3 + 
             (20*x^2)/9]) + G[0, 0, 1, x]*RATIO[(-4*x)/3 + (8*x^2)/3] + 
        G[0, 1, 0, x]*RATIO[(-4*x)/3 + (8*x^2)/3] + 
        G[0, x]*(Pi^2*RATIO[6 + 6/(-1 + x) + (46*x)/9 - (20*x^2)/9] + 
          I*Pi*RATIO[-64/3 - 64/(3*(-1 + x)) - (176*x)/9 + (32*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-8 - 8/(-1 + x) - (16*x)/3] + 
            RATIO[-8*x + 16*x^2]) + RATIO[(-76*x)/3 + (152*x^2)/3]) + 
        Pi^2*RATIO[6 - (134*x)/9 + (26*x^2)/3 - (52*x^3)/9] + 
        G[0, 0, x]*(I*Pi*RATIO[(-4*x)/3 + (8*x^2)/3] + 
          RATIO[-64/3 - 64/(3*(-1 + x)) - (52*x)/3 + 12*x^2 - (104*x^3)/9] + 
          Log[mu2]*RATIO[-8 - 8/(-1 + x) - 8*x + 8*x^2 - (16*x^3)/3]) + 
        G[1, 1, x]*(I*Pi*RATIO[-4/3 + 4*x - (8*x^2)/3] + 
          RATIO[344/9 - 64/(3*x) - 28*x + (68*x^2)/3 - (104*x^3)/9] + 
          Log[mu2]*RATIO[40/3 - 8/x - 8*x + 8*x^2 - (16*x^3)/3]) + 
        G[1, 0, 0, x]*RATIO[-4 - 4/(-1 + x) - (16*x)/3 + 8*x^2 - 
           (16*x^3)/3] + G[0, 1, 1, x]*RATIO[20/3 - 4/x - (16*x)/3 + 8*x^2 - 
           (16*x^3)/3] + Log[mu2]*(I*Pi*RATIO[-8 + 16*x] + 
          Pi^2*RATIO[(-4*x)/3 + 4*x^2 - (8*x^3)/3]) + 
        G[0, 0, 0, x]*RATIO[8 + 8/(-1 + x) + 8*x - 8*x^2 + (16*x^3)/3] + 
        G[1, 1, 1, x]*RATIO[-40/3 + 8/x + 8*x - 8*x^2 + (16*x^3)/3] + 
        G[1, 0, x]*(I*Pi*RATIO[-16/3 - 4/(-1 + x) + (4*x)/3 - (8*x^2)/3] + 
          Log[mu2]*RATIO[(8*x)/3 - 8*x^2 + (16*x^3)/3] + 
          RATIO[(52*x)/9 - (52*x^2)/3 + (104*x^3)/9]) + 
        G[0, 1, x]*(I*Pi*RATIO[20/3 - 4/x - 4*x + (8*x^2)/3] + 
          Log[mu2]*RATIO[(8*x)/3 - 8*x^2 + (16*x^3)/3] + 
          RATIO[(52*x)/9 - (52*x^2)/3 + (104*x^3)/9]) + 
        RATIO[-4 - 4/(-1 + x) + (4*x)/3 - (32*x^2)/3 + (16*x^3)/3]*Zeta[3])/
       Nc) + Qf*(Log[mu2]^3*RATIO[2/3 - (8*x)/9] + 
      I*Pi*RATIO[-659/54 + (57*x)/2] + RATIO[-14303/648 + (15715*x)/216] + 
      G[0, 0, 0, 0, x]*RATIO[10 + 10/(-1 + x) - (10*x)/3 + (184*x^2)/3 - 
         58*x^3] + G[1, 1, 1, 1, x]*RATIO[22 + 8/x - (352*x)/3 + 
         (436*x^2)/3 - 58*x^3] + G[1, 1, 0, 0, x]*
       RATIO[-3 + 8/x - (98*x)/3 + (239*x^2)/3 - 46*x^3] + 
      G[0, 0, 1, 1, x]*RATIO[15 + 10/(-1 + x) - (128*x)/3 + (257*x^2)/3 - 
         46*x^3] + Pi^2*RATIO[-277/108 - (109*x)/12 + (382*x^2)/9 - 
         (272*x^3)/9] + G[0, 1, 0, 1, x]*RATIO[5 - 13*x + 18*x^2 - 10*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[5 - 13*x + 18*x^2 - 10*x^3] + 
      G[1, 0, 0, 1, x]*RATIO[5 - 18*x + 21*x^2 - 10*x^3] + 
      G[1, 0, 1, 0, x]*RATIO[5 - 18*x + 21*x^2 - 10*x^3] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[5 - (152*x)/3 + (257*x^2)/3 - 36*x^3] + 
        RATIO[-2/3 + 1/(3*(-1 + x)) + (19*x)/3 + (10*x^2)/3 - (16*x^3)/3]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-10 + (34*x)/3 + (122*x^2)/3 - 36*x^3] + 
        RATIO[-1/3 - 4/(3*x) - (23*x)/3 + (47*x^2)/3 - (16*x^3)/3]) + 
      Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[53/36 + (2*x)/3] + 
        Pi^2*RATIO[x/3 - (5*x^2)/6 + x^3/2]) + 
      Log[mu2]*(I*Pi*RATIO[-31/18 + 7*x] + RATIO[-431/54 + (173*x)/6] + 
        Pi^2*RATIO[-25/36 + (13*x)/9 - (5*x^2)/6 + x^3/6] + 
        I*Pi^3*RATIO[(2*x)/3 - (5*x^2)/3 + x^3]) + 
      Pi^4*RATIO[17/36 + 17/(36*(-1 + x)) + (281*x)/120 - (2537*x^2)/360 + 
         (127*x^3)/30] + G[0, 0, 0, 1, x]*RATIO[-10 - 10/(-1 + x) - 8*x + 
         10*x^3] + G[0, 0, 1, 0, x]*RATIO[-10 - 10/(-1 + x) - 8*x + 10*x^3] + 
      G[1, 1, 0, 1, x]*RATIO[-7 - 8/x + 44*x - 39*x^2 + 10*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[-7 - 8/x + 44*x - 39*x^2 + 10*x^3] + 
      I*Pi^3*RATIO[-1/2 - 11/(18*(-1 + x)) + (43*x)/9 - (179*x^2)/6 + 
         (137*x^3)/6] + G[0, 1, 1, x]*(RATIO[19 - 7/(3*x) - (280*x)/3 + 
          108*x^2 - 40*x^3] + I*Pi*RATIO[-10 + (182*x)/3 - (278*x^2)/3 + 
           40*x^3]) + G[1, 0, 0, x]*(RATIO[11 + 4/(-1 + x) + 21*x + 
          (47*x^2)/3 - 40*x^3] + I*Pi*RATIO[5 - (4*x)/3 - (143*x^2)/3 + 
           40*x^3]) + G[1, 0, 1, x]*(RATIO[-1/3 - 4/(3*x) - (23*x)/3 + 
          (47*x^2)/3 - (16*x^3)/3] + I*Pi*RATIO[-10 + (190*x)/3 - 
           (298*x^2)/3 + 44*x^3]) + G[0, 1, 0, x]*
       (RATIO[-2/3 + 1/(3*(-1 + x)) + (19*x)/3 + (10*x^2)/3 - (16*x^3)/3] + 
        I*Pi*RATIO[5 + (4*x)/3 - (163*x^2)/3 + 44*x^3]) + 
      G[1, 1, x]*(RATIO[299/9 - 13/(2*x) - (884*x)/9 + (1208*x^2)/9 - 
          (544*x^3)/9] + Log[mu2]^2*RATIO[(2*x)/3 - (5*x^2)/3 + x^3] + 
        Log[mu2]*(RATIO[4/3 - 2/x + (2*x)/3 - (5*x^2)/3 + x^3/3] + 
          I*Pi*RATIO[(4*x)/3 - (10*x^2)/3 + 2*x^3]) + 
        Pi^2*RATIO[-1/6 + 8/(3*x) - (17*x)/9 - (46*x^2)/9 + (9*x^3)/2] + 
        I*Pi*RATIO[-83/3 + 14/(3*x) + (286*x)/3 - 117*x^2 + (137*x^3)/3]) + 
      G[0, 0, x]*(RATIO[-13/18 + 25/(9*(-1 + x)) + (76*x)/9 + (320*x^2)/9 - 
          (544*x^3)/9] + Log[mu2]^2*RATIO[(2*x)/3 - (5*x^2)/3 + x^3] + 
        Log[mu2]*(RATIO[-4/3 - 4/(3*(-1 + x)) + (2*x)/3 - (5*x^2)/3 + 
            x^3/3] + I*Pi*RATIO[(4*x)/3 - (10*x^2)/3 + 2*x^3]) + 
        Pi^2*RATIO[10/3 + 10/(3*(-1 + x)) + (77*x)/18 - (91*x^2)/9 + 
           (9*x^3)/2] + I*Pi*RATIO[-8/3 - 11/(3*(-1 + x)) - 15*x - 29*x^2 + 
           (137*x^3)/3]) + G[0, 1, 1, 1, x]*
       RATIO[-15 + (221*x)/3 - (332*x^2)/3 + 50*x^3] + 
      G[1, 0, 0, 0, x]*RATIO[(50*x)/3 - (206*x^2)/3 + 50*x^3] + 
      G[1, 1, 1, x]*(I*Pi*RATIO[15 - (220*x)/3 + (319*x^2)/3 - 48*x^3] + 
        RATIO[-86/3 + 8/x + (307*x)/3 - 131*x^2 + (152*x^3)/3]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[(-34*x)/3 + (184*x^2)/3 - 48*x^3] + 
        RATIO[-2/3 - 8/(3*(-1 + x)) - 22*x - (92*x^2)/3 + (152*x^3)/3]) + 
      G[1, 0, 1, 1, x]*RATIO[-15 + (244*x)/3 - (361*x^2)/3 + 54*x^3] + 
      G[0, 1, 0, 0, x]*RATIO[(43*x)/3 - (217*x^2)/3 + 54*x^3] + 
      G[1, 0, x]*(I*Pi*RATIO[35/3 + 4/(-1 + x) - 4/(3*x) + 10*x + 33*x^2 - 
           (137*x^3)/3] + Pi^2*RATIO[-4/3 + 4/(3*x) - (7*x)/9 + 
           (119*x^2)/18 - (9*x^3)/2] + Log[mu2]^2*
         RATIO[(-2*x)/3 + (5*x^2)/3 - x^3] + 
        Log[mu2]*(I*Pi*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          RATIO[1 - (10*x)/3 + (5*x^2)/3 - x^3/3]) + 
        RATIO[29/18 + (176*x)/9 - (764*x^2)/9 + (544*x^3)/9]) + 
      G[0, 1, x]*(I*Pi*RATIO[58/3 + 1/(3*(-1 + x)) - 7/(3*x) - (271*x)/3 + 
           113*x^2 - (137*x^3)/3] + Pi^2*RATIO[5/3 + 5/(3*(-1 + x)) - 
           (37*x)/9 + (155*x^2)/18 - (9*x^3)/2] + 
        Log[mu2]^2*RATIO[(-2*x)/3 + (5*x^2)/3 - x^3] + 
        Log[mu2]*(I*Pi*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          RATIO[1 - (10*x)/3 + (5*x^2)/3 - x^3/3]) + 
        RATIO[29/18 + (176*x)/9 - (764*x^2)/9 + (544*x^3)/9]) + 
      (RATIO[-13/2 + 11/(3*(-1 + x)) + (724*x)/9 - (277*x^2)/3 + 
          (104*x^3)/3] + I*Pi*RATIO[(164*x)/3 - (440*x^2)/3 + 84*x^3])*
       Zeta[3] + G[1, x]*(RATIO[-715/54 + (37*x)/6 - (124*x^2)/9] + 
        Log[mu2]^2*RATIO[-1/2 + x/6 + x^2] + 
        Log[mu2]*(RATIO[-89/18 + (4*x)/3 + x^2/3] + 
          I*Pi*RATIO[4/3 - 2/x - (7*x)/3 + 2*x^2]) + 
        I*Pi*RATIO[269/9 - 13/(2*x) - (232*x)/3 + (149*x^2)/3] + 
        Pi^2*RATIO[37/9 + 5/(6*x) - (39*x)/4 + (7*x^2)/18 + (8*x^3)/3] + 
        I*Pi^3*RATIO[5/2 - 4*x - (9*x^2)/2 + (14*x^3)/3] + 
        RATIO[8 - 8/x - (52*x)/3 + (208*x^2)/3 - 44*x^3]*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[7/6 + 25/(9*(-1 + x)) + (97*x)/3 - (149*x^2)/3] + 
        Log[mu2]^2*RATIO[-1 + (5*x)/2 - x^2] + 
        Log[mu2]*(I*Pi*RATIO[-7/3 - 4/(3*(-1 + x)) + (7*x)/3 - 2*x^2] + 
          RATIO[5/18 + (13*x)/3 - x^2/3]) + RATIO[487/54 - (13*x)/2 + 
          (124*x^2)/9] + I*Pi^3*RATIO[(-7*x)/3 + (34*x^2)/3 - (26*x^3)/3] + 
        Pi^2*RATIO[119/36 + 23/(18*(-1 + x)) + (133*x)/36 - (89*x^2)/9 + 
           (8*x^3)/3] + RATIO[-10 - 10/(-1 + x) + (29*x)/3 - (167*x^2)/3 + 
           36*x^3]*Zeta[3]) + (I*Pi*RATIO[929/54 - (1415*x)/27] + 
        RATIO[-7055/1296 - (721*x)/648] + Log[mu2]^3*RATIO[-2/9 + (4*x)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + x] + RATIO[-14/9 + (28*x)/9]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[-6*x] + RATIO[7/3 + 4/(-1 + x) - (74*x)/3 + 
            (458*x^2)/3 - 104*x^3]) + G[1, 1, 1, x]*
         (I*Pi*RATIO[-36 + 84*x - 48*x^2] + RATIO[119/3 - 17/x - (301*x)/3 + 
            (550*x^2)/3 - 104*x^3]) + I*Pi^3*RATIO[17/18 + 5/(6*(-1 + x)) - 
           (443*x)/18 + 93*x^2 - 60*x^3] + G[0, 0, 0, 1, x]*
         RATIO[24 + 24/(-1 + x) + 18*x - 24*x^3] + G[0, 0, 1, 0, x]*
         RATIO[24 + 24/(-1 + x) + 18*x - 24*x^3] + G[0, 1, 0, 0, x]*
         RATIO[-6*x + 42*x^2 - 24*x^3] + G[1, 0, 0, 0, x]*
         RATIO[-24*x + 54*x^2 - 24*x^3] + G[0, 1, 1, 1, x]*
         RATIO[36 - 96*x + 90*x^2 - 24*x^3] + G[1, 1, 0, 1, x]*
         RATIO[12 + 24/x - 108*x + 96*x^2 - 24*x^3] + G[1, 1, 1, 0, x]*
         RATIO[12 + 24/x - 108*x + 96*x^2 - 24*x^3] + G[1, 0, 1, 1, x]*
         RATIO[36 - 114*x + 102*x^2 - 24*x^3] + G[1, 1, 0, x]*
         (I*Pi*RATIO[24 - 42*x] + RATIO[19/3 + 3/x + 8*x - (28*x^2)/3 - 
            8*x^3]) + G[1, 0, 1, x]*(I*Pi*RATIO[24 - 66*x + 48*x^2] + 
          RATIO[19/3 + 3/x + 8*x - (28*x^2)/3 - 8*x^3]) + 
        G[0, 1, 0, x]*(I*Pi*RATIO[-12 + 24*x] + 
          RATIO[(-59*x)/3 + (64*x^2)/3 - 8*x^3]) + G[0, 0, 1, x]*
         (I*Pi*RATIO[-12 + 48*x - 48*x^2] + RATIO[(-59*x)/3 + (64*x^2)/3 - 
            8*x^3]) + Log[mu2]*(I*Pi*RATIO[-41/18 + (41*x)/9] + 
          RATIO[-122/27 + (244*x)/27] + Pi^2*RATIO[11/36 - (47*x)/18 + 
             6*x^2 - 4*x^3]) + Pi^4*RATIO[-17/15 - 17/(15*(-1 + x)) - 
           (3*x)/4 + (7*x^2)/6 + x^3] + G[0, 0, 0, 0, x]*
         RATIO[-24 - 24/(-1 + x) - 24*x + 24*x^3] + G[1, 1, 1, 1, x]*
         RATIO[-48 - 24/x + 192*x - 144*x^2 + 24*x^3] + 
        G[1, 1, 0, 0, x]*RATIO[12 - 24/x + 66*x - 96*x^2 + 24*x^3] + 
        G[1, 0, 0, 1, x]*RATIO[-12 + 48*x - 54*x^2 + 24*x^3] + 
        G[1, 0, 1, 0, x]*RATIO[-12 + 48*x - 54*x^2 + 24*x^3] + 
        G[0, 0, 1, 1, x]*RATIO[-36 - 24/(-1 + x) + 30*x - 48*x^2 + 24*x^3] + 
        G[0, 1, 0, 1, x]*RATIO[-12 + 30*x - 42*x^2 + 24*x^3] + 
        G[0, 1, 1, 0, x]*RATIO[-12 + 30*x - 42*x^2 + 24*x^3] + 
        Pi^2*RATIO[311/54 + (899*x)/54 - 95*x^2 + (205*x^3)/3] + 
        G[0, 1, 1, x]*(I*Pi*RATIO[24 - 66*x + 48*x^2] + 
          RATIO[-27 + 10/x + (340*x)/3 - (586*x^2)/3 + 120*x^3]) + 
        G[1, 0, x]*(RATIO[13/3 - 59*x + 190*x^2 - (410*x^3)/3] + 
          Pi^2*RATIO[4 - 4/x - 2*x + 2*x^2 - 4*x^3] + 
          Log[mu2]*RATIO[4*x - 12*x^2 + 8*x^3] + 
          I*Pi*RATIO[-68/3 - 5/(-1 + x) + 3/x + (149*x)/3 - 186*x^2 + 
             120*x^3]) + G[0, 1, x]*(RATIO[13/3 - 59*x + 190*x^2 - 
            (410*x^3)/3] + Pi^2*RATIO[-4 - 4/(-1 + x) - 2*x + 6*x^2 - 
             4*x^3] + Log[mu2]*RATIO[4*x - 12*x^2 + 8*x^3] + 
          I*Pi*RATIO[-27 + 10/x + (293*x)/3 - 186*x^2 + 120*x^3]) + 
        G[1, 0, 0, x]*(I*Pi*RATIO[-12 + 24*x] + RATIO[-29 - 5/(-1 + x) + 
            (113*x)/3 - (494*x^2)/3 + 120*x^3]) + 
        G[1, 1, x]*(I*Pi*RATIO[136/3 - 40/(3*x) - 97*x + 186*x^2 - 120*x^3] + 
          Log[mu2]*RATIO[-2/3 + 2/(3*x) - (14*x)/3 + 12*x^2 - 8*x^3] + 
          Pi^2*RATIO[2 - 8/x + 17*x - 15*x^2 + 4*x^3] + 
          RATIO[-473/18 + 287/(18*x) + (1580*x)/9 - 302*x^2 + (410*x^3)/3]) + 
        G[0, 0, x]*(I*Pi*RATIO[11/3 + 14/(3*(-1 + x)) - 49*x + 186*x^2 - 
             120*x^3] + Log[mu2]*RATIO[4/3 + 2/(3*(-1 + x)) - (14*x)/3 + 
             12*x^2 - 8*x^3] + Pi^2*RATIO[-8 - 8/(-1 + x) - 7*x + 7*x^2 + 
             4*x^3] + RATIO[-89/18 - 91/(18*(-1 + x)) - (544*x)/9 - 78*x^2 + 
            (410*x^3)/3]) + (I*Pi*RATIO[-24*x + 48*x^2] + 
          RATIO[347/18 - 5/(-1 + x) - (1127*x)/9 + 186*x^2 - 128*x^3])*
         Zeta[3] + G[1, x]*(Log[mu2]^2*RATIO[-x/6] + 
          I*Pi^3*RATIO[-6 + 10*x] + I*Pi*RATIO[-407/18 + 287/(18*x) + 
             (2227*x)/18 - 120*x^2] + Log[mu2]*
           (I*Pi*RATIO[-2/3 + 2/(3*x) - x] + RATIO[-2/3 + (43*x)/6 - 
              8*x^2]) + RATIO[319/18 - (547*x)/18 + (26*x^2)/3] + 
          Pi^2*RATIO[-83/9 + 5/(6*x) + (329*x)/36 - (4*x^2)/9 + 4*x^3] + 
          RATIO[-24 + 24/x + 6*x - 30*x^2]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^2*RATIO[1/6 - x/6] + I*Pi^3*RATIO[-x] + 
          RATIO[4 - (559*x)/18 - (26*x^2)/3] + Log[mu2]*
           (I*Pi*RATIO[5/3 + 2/(3*(-1 + x)) - x] + RATIO[3/2 - (53*x)/6 + 
              8*x^2]) + I*Pi*RATIO[8/9 - 91/(18*(-1 + x)) - (2309*x)/18 + 
             120*x^2] + Pi^2*RATIO[-197/36 - 7/(6*(-1 + x)) + (23*x)/4 - 
             (50*x^2)/9 + 4*x^3] + RATIO[24 + 24/(-1 + x) + 30*x^2]*Zeta[3]))/
       Nc^2 + Nc^2*(Log[mu2]^3*RATIO[-4/9] + RATIO[11887/432 + (967*x)/18] + 
        G[0, 1, 0, 0, x]*RATIO[(-11*x)/3 + (32*x^2)/3 - 6*x^3] + 
        G[0, 1, 1, 1, x]*RATIO[(-11*x)/3 + (32*x^2)/3 - 6*x^3] + 
        G[1, 0, 0, 0, x]*RATIO[(-17*x)/3 + (35*x^2)/3 - 6*x^3] + 
        G[1, 0, 1, 1, x]*RATIO[(-17*x)/3 + (35*x^2)/3 - 6*x^3] + 
        G[0, 0, 0, 1, x]*RATIO[4 + 4/(-1 + x) - (2*x)/3 + (20*x^2)/3 - 
           4*x^3] + G[0, 0, 1, 0, x]*RATIO[4 + 4/(-1 + x) - (2*x)/3 + 
           (20*x^2)/3 - 4*x^3] + G[1, 1, 0, 1, x]*
         RATIO[-6 + 6/x - (14*x)/3 + (26*x^2)/3 - 4*x^3] + 
        G[1, 1, 1, 0, x]*RATIO[-6 + 6/x - (14*x)/3 + (26*x^2)/3 - 4*x^3] + 
        G[1, 1, 1, 1, x]*RATIO[6 - 6/x + (2*x)/3 + (4*x^2)/3 - 2*x^3] + 
        G[0, 0, 0, 0, x]*RATIO[-4 - 4/(-1 + x) - (10*x)/3 + (10*x^2)/3 - 
           2*x^3] + G[0, 1, 1, x]*(RATIO[(58*x)/9 + (8*x^2)/9 - 3*x^3] + 
          Log[mu2]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3]) + 
        G[1, 0, 0, x]*(RATIO[-17/3 - (56*x)/9 + (134*x^2)/9 - 3*x^3] + 
          Log[mu2]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3]) + 
        Log[mu2]^2*(RATIO[1/12 - x] + Pi^2*RATIO[(-2*x)/3 + (5*x^2)/3 - 
             x^3]) + Pi^4*RATIO[-17/90 - 17/(90*(-1 + x)) + x/30 - 
           (9*x^2)/40 + (7*x^3)/60] + G[0, 1, x]*
         (RATIO[-29/18 - (1312*x)/27 + (6725*x^2)/54 - (1385*x^3)/18] + 
          Log[mu2]*RATIO[-1 - (116*x)/9 + (287*x^2)/9 - 19*x^3] + 
          Pi^2*RATIO[-2/3 - 2/(3*(-1 + x)) - (14*x)/9 + (32*x^2)/9 - 2*x^3] + 
          Log[mu2]^2*RATIO[(4*x)/3 - (10*x^2)/3 + 2*x^3]) + 
        G[1, 0, x]*(RATIO[-29/18 - (1312*x)/27 + (6725*x^2)/54 - 
            (1385*x^3)/18] + Log[mu2]*RATIO[-1 - (116*x)/9 + (287*x^2)/9 - 
             19*x^3] + Pi^2*RATIO[1 - x^(-1) - (14*x)/9 + (32*x^2)/9 - 
             2*x^3] + Log[mu2]^2*RATIO[(4*x)/3 - (10*x^2)/3 + 2*x^3]) + 
        G[1, 1, 0, 0, x]*RATIO[6 - 6/x + 6*x - 12*x^2 + 6*x^3] + 
        G[0, 0, 1, 1, x]*RATIO[-4 - 4/(-1 + x) + 2*x - 10*x^2 + 6*x^3] + 
        G[0, 0, 0, x]*(RATIO[-1/3 - 24*x + (206*x^2)/3 - 41*x^3] + 
          Log[mu2]*RATIO[4*x - 10*x^2 + 6*x^3]) + G[1, 1, 1, x]*
         (RATIO[-20/3 - (82*x)/3 + (224*x^2)/3 - 41*x^3] + 
          Log[mu2]*RATIO[4*x - 10*x^2 + 6*x^3]) + G[1, 0, 0, 1, x]*
         RATIO[7*x - 15*x^2 + 8*x^3] + G[1, 0, 1, 0, x]*
         RATIO[7*x - 15*x^2 + 8*x^3] + G[0, 1, 0, 1, x]*
         RATIO[5*x - 14*x^2 + 8*x^3] + G[0, 1, 1, 0, x]*
         RATIO[5*x - 14*x^2 + 8*x^3] + Log[mu2]*(RATIO[25/2 + (19*x)/2] + 
          Pi^2*RATIO[7/18 + (58*x)/9 - (287*x^2)/18 + (19*x^3)/2]) + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          RATIO[20/3 + (172*x)/9 - (421*x^2)/9 + 22*x^3]) + 
        G[1, 1, 0, x]*(Log[mu2]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          RATIO[20/3 + (172*x)/9 - (421*x^2)/9 + 22*x^3]) + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          RATIO[1 + (58*x)/9 - (295*x^2)/9 + 22*x^3]) + 
        G[0, 1, 0, x]*(Log[mu2]*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          RATIO[1 + (58*x)/9 - (295*x^2)/9 + 22*x^3]) + 
        Pi^2*RATIO[77/36 + (1213*x)/54 - (6725*x^2)/108 + (1385*x^3)/36] + 
        G[1, 1, x]*(Pi^2*RATIO[2 - 2/x + (7*x)/18 - (7*x^2)/18] + 
          Log[mu2]^2*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          Log[mu2]*RATIO[(74*x)/9 - (251*x^2)/9 + 19*x^3] + 
          RATIO[(3779*x)/54 - (7751*x^2)/54 + (1385*x^3)/18]) + 
        G[0, 0, x]*(Pi^2*RATIO[-4/3 - 4/(3*(-1 + x)) - (11*x)/18 + x^2/9] + 
          Log[mu2]^2*RATIO[(-4*x)/3 + (10*x^2)/3 - 2*x^3] + 
          Log[mu2]*RATIO[-2/3 + (158*x)/9 - (323*x^2)/9 + 19*x^3] + 
          RATIO[61/18 + (1361*x)/54 - (5699*x^2)/54 + (1385*x^3)/18]) + 
        RATIO[71/9 + (38*x)/3 - (143*x^2)/3 + 25*x^3]*Zeta[3] + 
        G[0, x]*(RATIO[-703/54 + (3010*x)/27 - (1763*x^2)/18] + 
          Log[mu2]^2*RATIO[5/6 - (7*x)/3 + 2*x^2] + 
          Pi^2*RATIO[-25/18 - (16*x)/3 + (337*x^2)/18 - 11*x^3] + 
          Log[mu2]*(RATIO[-16/9 + (421*x)/18 - 19*x^2] + 
            Pi^2*RATIO[(2*x)/3 - (5*x^2)/3 + x^3]) + 
          RATIO[4 + 4/(-1 + x) + 3*x - 4*x^2 + 2*x^3]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^2*RATIO[1/2 + (7*x)/3 - 2*x^2] + 
          RATIO[14/27 - (6533*x)/54 + (1763*x^2)/18] + 
          Pi^2*RATIO[-7/3 - (67*x)/9 + (379*x^2)/18 - 11*x^3] + 
          Log[mu2]*(RATIO[29/18 - (385*x)/18 + 19*x^2] + 
            Pi^2*RATIO[(2*x)/3 - (5*x^2)/3 + x^3]) + 
          RATIO[-6 + 6/x + x - 3*x^2 + 2*x^3]*Zeta[3]))))}


==> anc/H_qqb_ga_-++-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*RATIO[-1]}


==> anc/H_qqb_ga_-++-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*(G[1, x]*Log[mu2]*RATIO[-1] + G[0, x]*(RATIO[-3/2] + 
        Log[mu2]*RATIO[-1]) + Pi^2*RATIO[-2/3] + G[0, 1, x]*RATIO[1] + 
      G[1, 0, x]*RATIO[1] + Log[mu2]^2*RATIO[1] + Log[mu2]*RATIO[3/2] + 
      RATIO[7/2]) + (RATIO[-7/2] + Log[mu2]*(RATIO[-3/2] + I*Pi*RATIO[-1]) + 
      Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + I*Pi*G[1, x]*RATIO[1] + 
      G[1, 1, x]*RATIO[1] + I*Pi*RATIO[-1 - (-1 + x)^(-1)] + 
      G[0, 0, x]*RATIO[(-1 + x)^(-2)] + G[0, x]*(RATIO[1/2 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[(-1 + x)^(-2)]))/Nc) + 
  e*Qf*(Nc*(G[0, 0, 1, x]*RATIO[-1] + G[0, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 1, x]*RATIO[-1] + G[1, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^3*RATIO[1/3] + G[1, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[7/12]) + G[0, x]*(RATIO[-7/2] + Log[mu2]*RATIO[-3/2] + 
        Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12]) + Log[mu2]^2*RATIO[3/4] + 
      G[0, 0, 0, x]*RATIO[1] + G[1, 1, 1, x]*RATIO[1] + 
      Log[mu2]*(Pi^2*RATIO[-2/3] + RATIO[7/2]) + RATIO[7] + 
      G[0, 0, x]*RATIO[3/2 - (3*x)/2] + Pi^2*RATIO[-1/8 - (3*x)/4] + 
      G[1, 1, x]*RATIO[(-3*x)/2] + G[0, 1, x]*(Log[mu2]*RATIO[1] + 
        RATIO[(3*x)/2]) + G[1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      RATIO[-17/3]*Zeta[3]) + (RATIO[-7] + G[1, 1, 1, x]*RATIO[-2] + 
      Log[mu2]^2*(RATIO[-3/4] + I*Pi*RATIO[-1/2]) + Log[mu2]^3*RATIO[-1/6] + 
      I*Pi*G[0, 1, x]*RATIO[1] + G[0, 1, 1, x]*RATIO[1] + 
      I*Pi^3*RATIO[1/4 - 1/(6*(-1 + x)^2)] + 
      I*Pi*RATIO[-1 - 3/(2*(-1 + x))] + Log[mu2]*(RATIO[-7/2] + 
        Pi^2*RATIO[7/12] + I*Pi*RATIO[-1 - (-1 + x)^(-1)]) + 
      Pi^2*RATIO[5/8 + 1/(2*(-1 + x))] + G[1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[1 + 1/(2*x)]) + 
      G[1, x]*(Pi^2*RATIO[-1/2] + RATIO[1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + 1/(2*x)]) + G[0, 0, 0, x]*RATIO[-2/(-1 + x)^2] + 
      I*Pi*G[1, 0, x]*RATIO[(-1 + x)^(-2)] + G[1, 0, 0, x]*
       RATIO[(-1 + x)^(-2)] + G[0, 0, x]*
       (RATIO[-5/2 + 1/(2*(-1 + x)^2) - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[0, x]*(RATIO[2 - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/(2*(-1 + x)^2)] + Log[mu2]*
         (RATIO[1/2 - (-1 + x)^(-1)] + I*Pi*RATIO[(-1 + x)^(-2)])) + 
      RATIO[7/3 + (-1 + x)^(-2)]*Zeta[3])/Nc) + 
  e^2*Qf*(Nc*(G[0, 0, 0, 0, x]*RATIO[-2] + G[1, 1, 1, 1, x]*RATIO[-2] + 
      G[0, 1, 1, 1, x]*RATIO[-1] + G[1, 0, 0, 0, x]*RATIO[-1] + 
      Pi^4*RATIO[-41/720] + Log[mu2]^4*RATIO[1/12] + Log[mu2]^3*RATIO[1/4] + 
      G[0, 0, 0, 1, x]*RATIO[1] + G[0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 1, x]*RATIO[1] + G[0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 1, x]*RATIO[1] + G[1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 1, x]*RATIO[1] + G[1, 1, 1, 0, x]*RATIO[1] + 
      Log[mu2]^2*(Pi^2*RATIO[-1/3] + RATIO[7/4]) + RATIO[14] + 
      Pi^2*RATIO[-7/24 - (7*x)/4] + G[0, 0, x]*(Pi^2*RATIO[-1/2] + 
        RATIO[7/2 - (7*x)/2] + Log[mu2]*RATIO[3/2 - (3*x)/2]) + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 1, x]*(Pi^2*RATIO[-1/2] + RATIO[(-7*x)/2] + 
        Log[mu2]*RATIO[(-3*x)/2]) + G[1, 1, 1, x]*(Log[mu2]*RATIO[1] + 
        RATIO[3*x]) + G[0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[1, 0, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[1] + RATIO[-3/2 + 3*x]) + 
      RATIO[-7/2 - (3*x)/2]*Zeta[3] + Log[mu2]*(RATIO[7] + 
        Pi^2*RATIO[-1/8 - (3*x)/4] + RATIO[-17/3]*Zeta[3]) + 
      G[0, x]*(RATIO[-7] + Log[mu2]^2*RATIO[-3/4] + Log[mu2]^3*RATIO[-1/6] + 
        Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[7/12]) + 
        Pi^2*RATIO[1/8 + (3*x)/4] + RATIO[10/3]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*RATIO[-1/6] + Pi^2*Log[mu2]*RATIO[7/12] + 
        Pi^2*RATIO[(3*x)/4] + RATIO[10/3]*Zeta[3])) + 
    (RATIO[-14] + G[0, 1, 1, 1, x]*RATIO[-2] + I*Pi*G[1, 0, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 1, x]*RATIO[-1] + Log[mu2]^3*(RATIO[-1/4] + 
        I*Pi*RATIO[-1/6]) + Log[mu2]^4*RATIO[-1/24] + 
      I*Pi*G[0, 0, 1, x]*RATIO[1] + G[0, 0, 1, 1, x]*RATIO[1] + 
      G[1, 1, 1, 1, x]*RATIO[3] + Pi^4*RATIO[-73/1440 + 3/(40*(-1 + x)^2)] + 
      I*Pi*RATIO[-2 - 3/(-1 + x)] + Log[mu2]^2*(RATIO[-7/4] + 
        Pi^2*RATIO[7/24] + I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))]) + 
      I*Pi^3*RATIO[7/12 - 1/(12*(-1 + x)^2) + 1/(2*(-1 + x))] + 
      Pi^2*RATIO[19/24 + 3/(4*(-1 + x))] + G[1, 1, 1, x]*
       (Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + RATIO[-2 - x^(-1)]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[1 + 1/(2*x)]) + G[0, 1, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[1 + 1/(2*x)]) + 
      G[1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 - 1/(2*x)] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[1 + 1/(2*x)]) + RATIO[5/2 + 1/(2*x)]) + 
      G[1, 0, 0, 0, x]*RATIO[-2/(-1 + x)^2] + I*Pi*G[0, 1, 0, x]*
       RATIO[-(-1 + x)^(-2)] + G[0, 1, 0, 0, x]*RATIO[-(-1 + x)^(-2)] + 
      G[0, 0, x]*(RATIO[-5 + 3/(2*(-1 + x)^2)] + 
        I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-5/2 + 1/(2*(-1 + x)^2) - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-(-1 + x)^(-2)]) + Pi^2*RATIO[5/(12*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)]) + I*Pi*G[1, 1, 0, x]*
       RATIO[(-1 + x)^(-2)] + G[1, 1, 0, 0, x]*RATIO[(-1 + x)^(-2)] + 
      G[0, 0, 0, x]*(RATIO[9/2 - (-1 + x)^(-2) + 2/(-1 + x)] + 
        Log[mu2]*RATIO[-2/(-1 + x)^2] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[1, 0, 0, x]*(RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[1, 0, x]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/(2*(-1 + x)^2)] + I*Pi*Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[0, 0, 0, 0, x]*RATIO[3/(-1 + x)^2] + 
      (I*Pi*RATIO[7/3] + RATIO[3/2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))])*
       Zeta[3] + Log[mu2]*(RATIO[-7] + I*Pi^3*RATIO[1/4 - 1/(6*(-1 + x)^2)] + 
        I*Pi*RATIO[-1 - 3/(2*(-1 + x))] + Pi^2*RATIO[5/8 + 1/(2*(-1 + x))] + 
        RATIO[7/3 + (-1 + x)^(-2)]*Zeta[3]) + 
      G[0, x]*(RATIO[4 - 3/(-1 + x)] + I*Pi*RATIO[-3 + 3/(2*(-1 + x)^2) - 
           3/(2*(-1 + x))] + Pi^2*RATIO[23/24 - 1/(4*(-1 + x)^2) + 
           5/(6*(-1 + x))] + Log[mu2]*(RATIO[2 - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/(2*(-1 + x)^2)]) + I*Pi^3*RATIO[-1/(12*(-1 + x)^2)] + 
        Log[mu2]^2*(RATIO[1/4 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2)]) + RATIO[-(-1 + x)^(-2)]*Zeta[3]) + 
      G[1, x]*(I*Pi*Log[mu2]^2*RATIO[1/2] + RATIO[1] + 
        I*Pi^3*RATIO[-1/4 - 1/(6*(-1 + x)^2)] + Pi^2*RATIO[-1/2 - 1/(4*x)] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + RATIO[1/2] + I*Pi*RATIO[1 + 1/(2*x)]) + 
        I*Pi*RATIO[3 + 1/(2*x)] + RATIO[(-1 + x)^(-2)]*Zeta[3]))/Nc) + 
  e^3*Qf*(Nc*(G[0, 0, 0, 0, 1, x]*RATIO[-1] + G[0, 0, 0, 1, 0, x]*RATIO[-1] + 
      G[0, 0, 1, 0, 1, x]*RATIO[-1] + G[0, 0, 1, 1, 0, x]*RATIO[-1] + 
      G[0, 1, 0, 0, 1, x]*RATIO[-1] + G[0, 1, 0, 1, 0, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 0, 0, 1, x]*RATIO[-1] + G[1, 0, 0, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 1, 0, 1, x]*RATIO[-1] + G[1, 0, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 1, 0, 0, 1, x]*RATIO[-1] + G[1, 1, 0, 1, 0, x]*RATIO[-1] + 
      G[1, 1, 1, 0, 1, x]*RATIO[-1] + G[1, 1, 1, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^5*RATIO[1/60] + Log[mu2]^4*RATIO[1/16] + 
      Pi^2*G[0, 1, 1, x]*RATIO[1/2] + Pi^2*G[1, 0, 0, x]*RATIO[1/2] + 
      Log[mu2]^3*(Pi^2*RATIO[-1/9] + RATIO[7/12]) + G[0, 0, 1, 1, 1, x]*
       RATIO[1] + G[0, 1, 0, 0, 0, x]*RATIO[1] + G[1, 0, 1, 1, 1, x]*
       RATIO[1] + G[1, 1, 0, 0, 0, x]*RATIO[1] + G[0, 1, 1, 1, 1, x]*
       RATIO[2] + G[1, 0, 0, 0, 0, x]*RATIO[2] + G[0, 0, 0, 0, 0, x]*
       RATIO[3] + G[1, 1, 1, 1, 1, x]*RATIO[3] + RATIO[28] + 
      G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-2] + RATIO[3/2 - (9*x)/2]) + 
      Pi^2*RATIO[-7/12 - (7*x)/2] + Pi^4*RATIO[-47/960 + x/80] + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + RATIO[(-9*x)/2]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[(-7*x)/2] + Log[mu2]*RATIO[(-3*x)/2]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[(-7*x)/2] + Log[mu2]*RATIO[(-3*x)/2]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[(-7*x)/2] + Log[mu2]*RATIO[(-3*x)/2]) + 
      G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        RATIO[(-7*x)/2] + Log[mu2]*RATIO[(-3*x)/2]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[3*x] + RATIO[7*x]) + G[0, 0, 0, x]*
       (Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[-3/2 + 3*x] + RATIO[-7/2 + 7*x]) + 
      (Pi^2*RATIO[59/36] + RATIO[-49/6 - (7*x)/2])*Zeta[3] + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[1/6] + Pi^2*RATIO[(-7*x)/8] + 
        Log[mu2]^2*RATIO[(3*x)/4] + Log[mu2]*(Pi^2*RATIO[-7/12] + 
          RATIO[(7*x)/2]) + RATIO[7*x] + RATIO[-10/3]*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[1/6] + Pi^2*RATIO[(-7*x)/8] + 
        Log[mu2]^2*RATIO[(3*x)/4] + Log[mu2]*(Pi^2*RATIO[-7/12] + 
          RATIO[(7*x)/2]) + RATIO[7*x] + RATIO[-10/3]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[7/2] + Pi^2*RATIO[-1/16 - (3*x)/8] + 
        RATIO[-17/6]*Zeta[3]) + G[0, 0, x]*(RATIO[7 - 7*x] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + RATIO[7/2 - (7*x)/2]) + 
        Log[mu2]^2*RATIO[3/4 - (3*x)/4] + Pi^2*RATIO[-1/8 - (5*x)/8] + 
        RATIO[-1]*Zeta[3]) + G[1, 1, x]*(RATIO[-7*x] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + RATIO[(-7*x)/2]) + 
        Log[mu2]^2*RATIO[(-3*x)/4] + Pi^2*RATIO[(-5*x)/8] + 
        RATIO[-1]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-41/720] + RATIO[14] + 
        Pi^2*RATIO[-7/24 - (7*x)/4] + RATIO[-7/2 - (3*x)/2]*Zeta[3]) + 
      G[0, x]*(RATIO[-14] + Log[mu2]^3*RATIO[-1/4] + 
        Log[mu2]^4*RATIO[-1/24] + Pi^4*RATIO[7/288] + 
        Log[mu2]^2*(RATIO[-7/4] + Pi^2*RATIO[7/24]) + 
        Pi^2*RATIO[7/24 + (7*x)/4] + RATIO[7/2 + (3*x)/2]*Zeta[3] + 
        Log[mu2]*(RATIO[-7] + Pi^2*RATIO[1/8 + (3*x)/4] + 
          RATIO[10/3]*Zeta[3])) + G[1, x]*(Log[mu2]^4*RATIO[-1/24] + 
        Pi^4*RATIO[7/288] + Pi^2*Log[mu2]^2*RATIO[7/24] + 
        Pi^2*RATIO[(7*x)/4] + RATIO[(3*x)/2]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[(3*x)/4] + RATIO[10/3]*Zeta[3])) + 
      RATIO[-67/5]*Zeta[5]) + (RATIO[-28] + G[1, 1, 1, 1, 1, x]*RATIO[-4] + 
      G[0, 0, 1, 1, 1, x]*RATIO[-2] + I*Pi*G[0, 1, 0, 1, x]*RATIO[-1] + 
      I*Pi*G[1, 0, 0, 1, x]*RATIO[-1] + G[0, 1, 0, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 0, 1, 1, x]*RATIO[-1] + Log[mu2]^4*(RATIO[-1/16] + 
        I*Pi*RATIO[-1/24]) + Log[mu2]^5*RATIO[-1/120] + 
      I*Pi*G[0, 0, 0, 1, x]*RATIO[1] + I*Pi*G[1, 1, 0, 1, x]*RATIO[1] + 
      G[0, 0, 0, 1, 1, x]*RATIO[1] + G[1, 1, 0, 1, 1, x]*RATIO[1] + 
      G[1, 0, 1, 1, 1, x]*RATIO[2] + G[0, 1, 1, 1, 1, x]*RATIO[3] + 
      I*Pi^5*RATIO[1/96 + 1/(45*(-1 + x)^2)] + I*Pi*RATIO[-4 - 6/(-1 + x)] + 
      Pi^4*RATIO[-59/320 + 3/(80*(-1 + x)^2) - 47/(240*(-1 + x))] + 
      Log[mu2]^3*(RATIO[-7/12] + Pi^2*RATIO[7/72] + 
        I*Pi*RATIO[-1/6 - 1/(6*(-1 + x))]) + 
      I*Pi^3*RATIO[3/4 - 1/(4*(-1 + x)^2) + 5/(8*(-1 + x))] + 
      Pi^2*RATIO[19/12 + 3/(2*(-1 + x))] + G[0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + RATIO[-2 - x^(-1)]) + 
      G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + 
        RATIO[-1 - 1/(2*x)]) + G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + 
        Pi^2*RATIO[1/2] + I*Pi*RATIO[-1 - 1/(2*x)]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[1 + 1/(2*x)]) + G[0, 0, 1, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[1 + 1/(2*x)]) + 
      G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-1/3] + 
        RATIO[-11/2 - x^(-1)] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-2 - x^(-1)]) + I*Pi*RATIO[1 + 1/(2*x)]) + 
      G[0, 1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 - 1/(2*x)] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[1 + 1/(2*x)]) + RATIO[3 + 1/(2*x)]) + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[3] + 
        RATIO[3 + 3/(2*x)]) + G[0, 0, 0, 0, 0, x]*RATIO[-4/(-1 + x)^2] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-2/(-1 + x)^2] + I*Pi*G[0, 1, 1, 0, x]*
       RATIO[-(-1 + x)^(-2)] + I*Pi*G[1, 0, 1, 0, x]*RATIO[-(-1 + x)^(-2)] + 
      G[0, 1, 1, 0, 0, x]*RATIO[-(-1 + x)^(-2)] + G[1, 0, 1, 0, 0, x]*
       RATIO[-(-1 + x)^(-2)] + G[0, 1, 0, x]*
       (I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        I*Pi*Log[mu2]*RATIO[-(-1 + x)^(-2)] + Pi^2*RATIO[1/(2*(-1 + x)^2)]) + 
      G[1, 0, 0, x]*(RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[-(-1 + x)^(-2)]) + Pi^2*RATIO[5/(12*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)]) + I*Pi*G[0, 0, 1, 0, x]*
       RATIO[(-1 + x)^(-2)] + I*Pi*G[1, 1, 1, 0, x]*RATIO[(-1 + x)^(-2)] + 
      G[0, 0, 1, 0, 0, x]*RATIO[(-1 + x)^(-2)] + G[1, 1, 1, 0, 0, x]*
       RATIO[(-1 + x)^(-2)] + G[1, 0, 0, 0, x]*
       (RATIO[4 - (-1 + x)^(-2) + 3/(-1 + x)] + 
        Log[mu2]*RATIO[-2/(-1 + x)^2] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[0, 1, 0, 0, x]*(RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-(-1 + x)^(-2)] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[1, 1, 0, 0, x]*(RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/(2*(-1 + x)^2)] + I*Pi*Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        RATIO[8 - 3/(-1 + x)^2 + 3/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + Pi^2*RATIO[-1/(3*(-1 + x)^2)] + 
        Log[mu2]*(RATIO[9/2 - (-1 + x)^(-2) + 2/(-1 + x)] + 
          I*Pi*RATIO[(-1 + x)^(-2)])) + G[0, 1, 0, 0, 0, x]*
       RATIO[2/(-1 + x)^2] + G[1, 0, 0, 0, 0, x]*RATIO[3/(-1 + x)^2] + 
      G[0, 0, 0, 0, x]*(RATIO[-13/2 + 3/(2*(-1 + x)^2) - 7/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[3/(-1 + x)^2]) + 
      (Pi^2*RATIO[-49/36 - 1/(12*(-1 + x)^2)] + 
        RATIO[31/6 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[7/3 + 7/(3*(-1 + x))])*Zeta[3] + 
      Log[mu2]^2*(RATIO[-7/2] + I*Pi^3*RATIO[1/8 - 1/(12*(-1 + x)^2)] + 
        I*Pi*RATIO[-1/2 - 3/(4*(-1 + x))] + 
        Pi^2*RATIO[5/16 + 1/(4*(-1 + x))] + RATIO[7/6 + 1/(2*(-1 + x)^2)]*
         Zeta[3]) + G[1, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[1/4 - 1/(6*(-1 + x)^2)] + I*Pi*RATIO[-3 - 1/(2*x)] + 
        Pi^2*RATIO[5/12 + 5/(24*x)] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[1/2 + 1/(4*x)]) + Log[mu2]*(Pi^2*RATIO[5/12] + 
          I*Pi*RATIO[-1 - 1/(2*x)] + RATIO[5/2 + 1/(2*x)]) + 
        RATIO[5 + x^(-1)] + RATIO[-7/3 + (-1 + x)^(-2)]*Zeta[3]) + 
      Log[mu2]*(RATIO[-14] + Pi^4*RATIO[-73/1440 + 3/(40*(-1 + x)^2)] + 
        I*Pi*RATIO[-2 - 3/(-1 + x)] + I*Pi^3*RATIO[7/12 - 1/(12*(-1 + x)^2) + 
           1/(2*(-1 + x))] + Pi^2*RATIO[19/24 + 3/(4*(-1 + x))] + 
        (I*Pi*RATIO[7/3] + RATIO[3/2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))])*
         Zeta[3]) + G[0, 0, x]*(RATIO[-10 + 3/(-1 + x)^2] + 
        Pi^2*RATIO[-19/24 + 5/(24*(-1 + x)^2) - 17/(24*(-1 + x))] + 
        I*Pi*RATIO[3 - 3/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-5/4 + 1/(4*(-1 + x)^2) - 1/(4*(-1 + x))] + 
          I*Pi*RATIO[-1/(2*(-1 + x)^2)]) + I*Pi^3*RATIO[1/(12*(-1 + x)^2)] + 
        Log[mu2]^3*RATIO[1/(6*(-1 + x)^2)] + 
        Log[mu2]*(RATIO[-5 + 3/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
          Pi^2*RATIO[5/(12*(-1 + x)^2)]) + RATIO[-4/(3*(-1 + x)^2)]*
         Zeta[3]) + G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[1/2] + 
        I*Pi^3*RATIO[-1/4 + 1/(6*(-1 + x)^2)] + Pi^2*RATIO[-1/2 - 1/(4*x)] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + I*Pi*RATIO[1 + 1/(2*x)]) + 
        I*Pi*RATIO[3 + 1/(2*x)] + RATIO[-(-1 + x)^(-2)]*Zeta[3]) + 
      G[1, 0, x]*(I*Pi*RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[1 - 1/(4*(-1 + x)^2) + 3/(4*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/(2*(-1 + x)^2)]) + I*Pi^3*RATIO[-1/(12*(-1 + x)^2)] + 
        I*Pi*Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)] + RATIO[-(-1 + x)^(-2)]*
         Zeta[3]) + G[0, x]*(RATIO[8 - 6/(-1 + x)] + 
        I*Pi*RATIO[-6 + 3/(-1 + x)^2 - 3/(-1 + x)] + 
        I*Pi^3*RATIO[1/6 - 1/(24*(-1 + x)^2) + 1/(8*(-1 + x))] + 
        Pi^2*RATIO[4/3 - 3/(4*(-1 + x)^2) + 7/(8*(-1 + x))] + 
        Log[mu2]^2*(RATIO[1 - 3/(4*(-1 + x))] + 
          I*Pi*RATIO[-1 + 1/(4*(-1 + x)^2) - 3/(4*(-1 + x))] + 
          Pi^2*RATIO[-1/(4*(-1 + x)^2)]) + Pi^4*RATIO[1/(120*(-1 + x)^2)] + 
        Log[mu2]^3*(RATIO[1/12 - 1/(6*(-1 + x))] + 
          I*Pi*RATIO[1/(6*(-1 + x)^2)]) + 
        (RATIO[5/6 - 1/(2*(-1 + x)^2) + 23/(6*(-1 + x))] + 
          I*Pi*RATIO[-7/(3*(-1 + x)^2)])*Zeta[3] + 
        Log[mu2]*(RATIO[4 - 3/(-1 + x)] + I*Pi*RATIO[-3 + 3/(2*(-1 + x)^2) - 
             3/(2*(-1 + x))] + Pi^2*RATIO[23/24 - 1/(4*(-1 + x)^2) + 
             5/(6*(-1 + x))] + I*Pi^3*RATIO[-1/(12*(-1 + x)^2)] + 
          RATIO[-(-1 + x)^(-2)]*Zeta[3])) + 
      G[1, x]*(I*Pi*Log[mu2]^3*RATIO[1/6] + RATIO[2] + 
        Pi^4*RATIO[1/12 + 3/(40*(-1 + x)^2)] + Pi^2*RATIO[-37/24 - 1/(4*x)] + 
        I*Pi^3*RATIO[1/12 - 1/(12*(-1 + x)^2) + 1/(4*(-1 + x)) - 1/(8*x)] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[1/4] + 
          I*Pi*RATIO[1/2 + 1/(4*x)]) + I*Pi*RATIO[6 + x^(-1)] + 
        (I*Pi*RATIO[-7/3] + RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))])*
         Zeta[3] + Log[mu2]*(RATIO[1] + I*Pi^3*
           RATIO[-1/4 - 1/(6*(-1 + x)^2)] + Pi^2*RATIO[-1/2 - 1/(4*x)] + 
          I*Pi*RATIO[3 + 1/(2*x)] + RATIO[(-1 + x)^(-2)]*Zeta[3])) + 
      RATIO[31/5 + (-1 + x)^(-2)]*Zeta[5])/Nc) + 
  e^4*Qf*(Nc*(G[0, 0, 0, 0, 0, 0, x]*RATIO[-4] + G[1, 1, 1, 1, 1, 1, x]*
       RATIO[-4] + G[0, 1, 1, 1, 1, 1, x]*RATIO[-3] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-3] + G[0, 0, 1, 1, 1, 1, x]*RATIO[-2] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-2] + G[1, 0, 1, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-2] + G[0, 0, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-1] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-1] + G[1, 0, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-1] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-1] + Pi^2*G[0, 0, 1, 1, x]*RATIO[-1/2] + 
      Pi^2*G[0, 1, 0, 0, x]*RATIO[-1/2] + Pi^2*G[1, 0, 1, 1, x]*RATIO[-1/2] + 
      Pi^2*G[1, 1, 0, 0, x]*RATIO[-1/2] + Pi^6*RATIO[1/4320] + 
      Log[mu2]^6*RATIO[1/360] + Log[mu2]^5*RATIO[1/80] + 
      Log[mu2]^4*(Pi^2*RATIO[-1/36] + RATIO[7/48]) + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[1] + G[0, 0, 0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[1] + G[0, 0, 0, 1, 1, 0, x]*RATIO[1] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[1] + G[0, 0, 1, 0, 1, 0, x]*RATIO[1] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[1] + G[0, 0, 1, 1, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[1] + G[0, 1, 0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[1] + G[0, 1, 0, 1, 1, 0, x]*RATIO[1] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[1] + G[0, 1, 1, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[1] + G[0, 1, 1, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[1] + G[1, 0, 0, 0, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[1] + G[1, 0, 0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[1] + G[1, 0, 1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[1] + G[1, 0, 1, 1, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[1] + G[1, 1, 0, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[1] + G[1, 1, 0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[1] + G[1, 1, 1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 1, 1, 0, 1, x]*RATIO[1] + G[1, 1, 1, 1, 1, 0, x]*RATIO[1] + 
      RATIO[56] + Pi^2*RATIO[-7/6 - 7*x] + G[0, 0, 0, 0, x]*
       (Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-1/3] + RATIO[7/2 - (21*x)/2] + 
        Log[mu2]*RATIO[3/2 - (9*x)/2]) + Pi^4*RATIO[-329/2880 + (7*x)/240] + 
      G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-1/3] + 
        RATIO[(-21*x)/2] + Log[mu2]*RATIO[(-9*x)/2]) + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[(-3*x)/2]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        RATIO[(-7*x)/2] + Log[mu2]*RATIO[(-3*x)/2]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        RATIO[(-7*x)/2] + Log[mu2]*RATIO[(-3*x)/2]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[1] + RATIO[(3*x)/2]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[2] + RATIO[3*x]) + 
      G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[2] + RATIO[3*x]) + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[0, 1, 1, 0, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[1, 0, 1, 0, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + 
      G[1, 1, 1, 0, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*RATIO[(3*x)/2] + RATIO[(7*x)/2]) + G[1, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[3] + RATIO[6*x]) + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[3] + RATIO[-3/2 + 6*x]) + 
      (RATIO[-49/3 - 7*x] + Pi^2*RATIO[7/24 + (15*x)/8])*Zeta[3] + 
      RATIO[70/9]*Zeta[3]^2 + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        Pi^2*RATIO[x/2] + Log[mu2]^2*RATIO[(3*x)/2] + 
        Log[mu2]*(Pi^2*RATIO[5/12] + RATIO[7*x]) + RATIO[14*x] + 
        RATIO[-4/3]*Zeta[3]) + G[0, 0, 0, x]*(Log[mu2]^3*RATIO[1/6] + 
        Pi^2*RATIO[1/8 + x/2] + Log[mu2]^2*RATIO[-3/4 + (3*x)/2] + 
        Log[mu2]*(Pi^2*RATIO[5/12] + RATIO[-7/2 + 7*x]) + RATIO[-7 + 14*x] + 
        RATIO[-4/3]*Zeta[3]) + Log[mu2]^3*(RATIO[7/6] + 
        Pi^2*RATIO[-1/48 - x/8] + RATIO[-17/18]*Zeta[3]) + 
      G[0, 1, 1, x]*(Pi^2*Log[mu2]*RATIO[1/2] + Pi^2*RATIO[(3*x)/4] + 
        RATIO[1]*Zeta[3]) + G[1, 0, 0, x]*(Pi^2*Log[mu2]*RATIO[1/2] + 
        Pi^2*RATIO[(3*x)/4] + RATIO[1]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[-1/6] + RATIO[-7*x] + 
        Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[(-7*x)/2]) + 
        Log[mu2]^2*RATIO[(-3*x)/4] + Pi^2*RATIO[(7*x)/8] + 
        RATIO[10/3]*Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-1/6] + 
        RATIO[-7*x] + Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[(-7*x)/2]) + 
        Log[mu2]^2*RATIO[(-3*x)/4] + Pi^2*RATIO[(7*x)/8] + 
        RATIO[10/3]*Zeta[3]) + G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-1/6] + 
        RATIO[-7*x] + Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[(-7*x)/2]) + 
        Log[mu2]^2*RATIO[(-3*x)/4] + Pi^2*RATIO[(7*x)/8] + 
        RATIO[10/3]*Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-1/6] + 
        RATIO[-7*x] + Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[(-7*x)/2]) + 
        Log[mu2]^2*RATIO[(-3*x)/4] + Pi^2*RATIO[(7*x)/8] + 
        RATIO[10/3]*Zeta[3]) + Log[mu2]^2*(Pi^4*RATIO[-41/1440] + RATIO[7] + 
        Pi^2*RATIO[-7/48 - (7*x)/8] + RATIO[-7/4 - (3*x)/4]*Zeta[3]) + 
      G[0, 1, x]*(Pi^4*RATIO[-7/288] + Log[mu2]^4*RATIO[1/24] + 
        Pi^2*RATIO[(-49*x)/24] + Log[mu2]^3*RATIO[x/4] + 
        Log[mu2]^2*(Pi^2*RATIO[-7/24] + RATIO[(7*x)/4]) + RATIO[14*x] + 
        RATIO[-5*x]*Zeta[3] + Log[mu2]*(Pi^2*RATIO[(-7*x)/8] + RATIO[7*x] + 
          RATIO[-10/3]*Zeta[3])) + G[1, 0, x]*(Pi^4*RATIO[-7/288] + 
        Log[mu2]^4*RATIO[1/24] + Pi^2*RATIO[(-49*x)/24] + 
        Log[mu2]^3*RATIO[x/4] + Log[mu2]^2*(Pi^2*RATIO[-7/24] + 
          RATIO[(7*x)/4]) + RATIO[14*x] + RATIO[-5*x]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[(-7*x)/8] + RATIO[7*x] + RATIO[-10/3]*
           Zeta[3])) + G[0, 0, x]*(Pi^4*RATIO[1/120] + RATIO[14 - 14*x] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[7/4 - (7*x)/4]) + 
        Pi^2*RATIO[-7/24 - (35*x)/24] + Log[mu2]^3*RATIO[1/4 - x/4] + 
        RATIO[-7/2 + 2*x]*Zeta[3] + Log[mu2]*(RATIO[7 - 7*x] + 
          Pi^2*RATIO[-1/8 - (5*x)/8] + RATIO[-1]*Zeta[3])) + 
      G[1, 1, x]*(Pi^4*RATIO[1/120] + RATIO[-14*x] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[(-7*x)/4]) + 
        Pi^2*RATIO[(-35*x)/24] + Log[mu2]^3*RATIO[-x/4] + 
        RATIO[2*x]*Zeta[3] + Log[mu2]*(RATIO[-7*x] + Pi^2*RATIO[(-5*x)/8] + 
          RATIO[-1]*Zeta[3])) + RATIO[-93/10 - (3*x)/2]*Zeta[5] + 
      Log[mu2]*(RATIO[28] + Pi^2*RATIO[-7/12 - (7*x)/2] + 
        Pi^4*RATIO[-47/960 + x/80] + (Pi^2*RATIO[59/36] + 
          RATIO[-49/6 - (7*x)/2])*Zeta[3] + RATIO[-67/5]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^5*RATIO[-1/120] + Pi^2*Log[mu2]^3*RATIO[7/72] + 
        Pi^4*RATIO[-x/80] + Pi^2*RATIO[(7*x)/2] + 
        (Pi^2*RATIO[-13/9] + RATIO[(7*x)/2])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[(3*x)/8] + RATIO[5/3]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[7/288] + Pi^2*RATIO[(7*x)/4] + 
          RATIO[(3*x)/2]*Zeta[3]) + RATIO[36/5]*Zeta[5]) + 
      G[0, x]*(RATIO[-28] + Log[mu2]^4*RATIO[-1/16] + 
        Log[mu2]^5*RATIO[-1/120] + Log[mu2]^3*(RATIO[-7/12] + 
          Pi^2*RATIO[7/72]) + Pi^4*RATIO[47/960 - x/80] + 
        Pi^2*RATIO[7/12 + (7*x)/2] + (Pi^2*RATIO[-13/9] + 
          RATIO[49/6 + (7*x)/2])*Zeta[3] + Log[mu2]^2*(RATIO[-7/2] + 
          Pi^2*RATIO[1/16 + (3*x)/8] + RATIO[5/3]*Zeta[3]) + 
        Log[mu2]*(RATIO[-14] + Pi^4*RATIO[7/288] + 
          Pi^2*RATIO[7/24 + (7*x)/4] + RATIO[7/2 + (3*x)/2]*Zeta[3]) + 
        RATIO[36/5]*Zeta[5])) + 
    (RATIO[-56] + G[0, 1, 1, 1, 1, 1, x]*RATIO[-4] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[-3] + G[0, 0, 0, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-2] + I*Pi*G[0, 0, 1, 0, 1, x]*RATIO[-1] + 
      I*Pi*G[0, 1, 0, 0, 1, x]*RATIO[-1] + I*Pi*G[1, 0, 0, 0, 1, x]*
       RATIO[-1] + I*Pi*G[1, 1, 1, 0, 1, x]*RATIO[-1] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-1] + G[0, 1, 0, 0, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[-1] + G[1, 1, 1, 0, 1, 1, x]*RATIO[-1] + 
      Log[mu2]^5*(RATIO[-1/80] + I*Pi*RATIO[-1/120]) + 
      Log[mu2]^6*RATIO[-1/720] + I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[1] + 
      I*Pi*G[0, 1, 1, 0, 1, x]*RATIO[1] + I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[1] + 
      I*Pi*G[1, 1, 0, 0, 1, x]*RATIO[1] + G[0, 0, 0, 0, 1, 1, x]*RATIO[1] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[1] + G[1, 0, 1, 0, 1, 1, x]*RATIO[1] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[1] + G[0, 1, 0, 1, 1, 1, x]*RATIO[2] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[2] + G[0, 0, 1, 1, 1, 1, x]*RATIO[3] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[5] + 
      Pi^6*RATIO[-437/120960 - 1/(224*(-1 + x)^2)] + 
      I*Pi*RATIO[-8 - 12/(-1 + x)] + 
      Pi^4*RATIO[-559/2880 + 9/(80*(-1 + x)^2) - 19/(80*(-1 + x))] + 
      Log[mu2]^4*(RATIO[-7/48] + Pi^2*RATIO[7/288] + 
        I*Pi*RATIO[-1/24 - 1/(24*(-1 + x))]) + 
      I*Pi^5*RATIO[-49/1440 + 1/(90*(-1 + x)^2) - 11/(480*(-1 + x))] + 
      I*Pi^3*RATIO[3/2 - 1/(2*(-1 + x)^2) + 5/(4*(-1 + x))] + 
      Pi^2*RATIO[19/6 + 3/(-1 + x)] + G[1, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-4] + I*Pi*RATIO[1] + RATIO[-4 - 2/x]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + 
        RATIO[-2 - x^(-1)]) + G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[1] + RATIO[-1 - 1/(2*x)]) + G[1, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-1 - 1/(2*x)]) + 
      G[0, 1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 - 1/(2*x)]) + G[1, 0, 0, 1, x]*
       (I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 - 1/(2*x)]) + G[0, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + RATIO[1 + 1/(2*x)]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[1 + 1/(2*x)]) + G[0, 0, 0, 1, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[1 + 1/(2*x)]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 + 1/(2*x)]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + RATIO[-6 - x^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[-2 - x^(-1)]) + 
        I*Pi*RATIO[1 + 1/(2*x)]) + G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[-5/12] + RATIO[-3 - 1/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[-1 - 1/(2*x)]) + 
        I*Pi*RATIO[1 + 1/(2*x)]) + G[0, 0, 1, 1, x]*(Pi^2*RATIO[5/12] + 
        Log[mu2]^2*RATIO[1/2] + I*Pi*RATIO[-1 - 1/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[1 + 1/(2*x)]) + 
        RATIO[3 + 1/(2*x)]) + G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[2] + RATIO[2 + x^(-1)]) + G[0, 1, 1, 1, 1, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[3] + RATIO[3 + 3/(2*x)]) + 
      G[1, 1, 1, 1, x]*(Pi^2*RATIO[1/4] + Log[mu2]^2*RATIO[3/2] + 
        I*Pi*RATIO[-1 - 1/(2*x)] + Log[mu2]*(I*Pi*RATIO[-1] + 
          RATIO[3 + 3/(2*x)]) + RATIO[17/2 + 3/(2*x)]) + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-4/(-1 + x)^2] + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[-3/(-1 + x)^2] + G[0, 0, 1, 0, 0, 0, x]*RATIO[-2/(-1 + x)^2] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-2/(-1 + x)^2] + I*Pi*G[0, 0, 0, 1, 0, x]*
       RATIO[-(-1 + x)^(-2)] + I*Pi*G[0, 1, 1, 1, 0, x]*
       RATIO[-(-1 + x)^(-2)] + I*Pi*G[1, 0, 1, 1, 0, x]*
       RATIO[-(-1 + x)^(-2)] + I*Pi*G[1, 1, 0, 1, 0, x]*
       RATIO[-(-1 + x)^(-2)] + G[0, 0, 0, 1, 0, 0, x]*RATIO[-(-1 + x)^(-2)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-(-1 + x)^(-2)] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-(-1 + x)^(-2)] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-(-1 + x)^(-2)] + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        I*Pi*Log[mu2]*RATIO[-(-1 + x)^(-2)] + Pi^2*RATIO[1/(2*(-1 + x)^2)]) + 
      G[1, 0, 1, 0, x]*(I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        I*Pi*Log[mu2]*RATIO[-(-1 + x)^(-2)] + Pi^2*RATIO[1/(2*(-1 + x)^2)]) + 
      G[1, 1, 0, 0, x]*(RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[-(-1 + x)^(-2)]) + Pi^2*RATIO[5/(12*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)]) + I*Pi*G[0, 0, 1, 1, 0, x]*
       RATIO[(-1 + x)^(-2)] + I*Pi*G[0, 1, 0, 1, 0, x]*RATIO[(-1 + x)^(-2)] + 
      I*Pi*G[1, 0, 0, 1, 0, x]*RATIO[(-1 + x)^(-2)] + 
      I*Pi*G[1, 1, 1, 1, 0, x]*RATIO[(-1 + x)^(-2)] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[(-1 + x)^(-2)] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[(-1 + x)^(-2)] + G[1, 0, 0, 1, 0, 0, x]*RATIO[(-1 + x)^(-2)] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[(-1 + x)^(-2)] + G[0, 0, 0, 0, 0, x]*
       (RATIO[17/2 - 2/(-1 + x)^2 + 5/(-1 + x)] + 
        Log[mu2]*RATIO[-4/(-1 + x)^2] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[1, 1, 0, 0, 0, x]*(RATIO[4 - (-1 + x)^(-2) + 3/(-1 + x)] + 
        Log[mu2]*RATIO[-2/(-1 + x)^2] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[0, 1, 1, 0, 0, x]*(RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-(-1 + x)^(-2)] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[1, 0, 1, 0, 0, x]*(RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-(-1 + x)^(-2)] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[0, 0, 1, 0, 0, x]*(RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[1, 1, 1, 0, 0, x]*(RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[0, 0, 1, 0, x]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/(2*(-1 + x)^2)] + I*Pi*Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[1, 1, 1, 0, x]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/(2*(-1 + x)^2)] + I*Pi*Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        RATIO[3 - 3/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]^2*RATIO[-1/(2*(-1 + x)^2)] + 
        Pi^2*RATIO[-5/(12*(-1 + x)^2)] + Log[mu2]*
         (RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
          I*Pi*RATIO[(-1 + x)^(-2)])) + G[1, 0, 0, 0, x]*
       (I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        RATIO[6 - 3/(-1 + x)^2 + 3/(-1 + x)] + Log[mu2]^2*
         RATIO[-(-1 + x)^(-2)] + Pi^2*RATIO[-1/(3*(-1 + x)^2)] + 
        Log[mu2]*(RATIO[4 - (-1 + x)^(-2) + 3/(-1 + x)] + 
          I*Pi*RATIO[(-1 + x)^(-2)])) + G[0, 0, 0, 0, x]*
       (RATIO[-11 + 9/(2*(-1 + x)^2) - 3/(-1 + x)] + 
        I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[-13/2 + 3/(2*(-1 + x)^2) - 7/(2*(-1 + x))] + 
          I*Pi*RATIO[-(-1 + x)^(-2)]) + Pi^2*RATIO[1/(4*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[3/(2*(-1 + x)^2)]) + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[2/(-1 + x)^2] + G[1, 0, 1, 0, 0, 0, x]*RATIO[2/(-1 + x)^2] + 
      G[0, 1, 0, 0, 0, x]*(RATIO[-4 + (-1 + x)^(-2) - 3/(-1 + x)] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[2/(-1 + x)^2]) + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[3/(-1 + x)^2] + G[1, 0, 0, 0, 0, x]*
       (RATIO[-6 + 3/(2*(-1 + x)^2) - 9/(2*(-1 + x))] + 
        I*Pi*RATIO[-(-1 + x)^(-2)] + Log[mu2]*RATIO[3/(-1 + x)^2]) + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[5/(-1 + x)^2] + 
      (I*Pi^3*RATIO[-7/12 + 7/(18*(-1 + x)^2)] + 
        RATIO[31/3 + 3/(-1 + x)^2 - 3/(-1 + x)] + 
        Pi^2*RATIO[-31/24 - 1/(24*(-1 + x)^2) - 25/(24*(-1 + x))] + 
        I*Pi*RATIO[7/3 + 7/(2*(-1 + x))])*Zeta[3] + 
      RATIO[-49/18 - 7/(3*(-1 + x)^2)]*Zeta[3]^2 + 
      G[0, 1, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        I*Pi^3*RATIO[1/4 + 1/(6*(-1 + x)^2)] + I*Pi*RATIO[-3 - 1/(2*x)] + 
        Pi^2*RATIO[5/12 + 5/(24*x)] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[1/2 + 1/(4*x)]) + Log[mu2]*(Pi^2*RATIO[5/12] + 
          I*Pi*RATIO[-1 - 1/(2*x)] + RATIO[3 + 1/(2*x)]) + 
        RATIO[6 + x^(-1)] + RATIO[-7/3 - (-1 + x)^(-2)]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-7/6] + I*Pi^3*RATIO[1/24 - 1/(36*(-1 + x)^2)] + 
        I*Pi*RATIO[-1/6 - 1/(4*(-1 + x))] + 
        Pi^2*RATIO[5/48 + 1/(12*(-1 + x))] + RATIO[7/18 + 1/(6*(-1 + x)^2)]*
         Zeta[3]) + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-1/3] + 
        I*Pi^3*RATIO[-1/4 - 1/(6*(-1 + x)^2)] + RATIO[-11 - 2/x] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2] + RATIO[-1 - 1/(2*x)]) + 
        Pi^2*RATIO[-1/3 - 1/(6*x)] + Log[mu2]*(Pi^2*RATIO[-1/3] + 
          RATIO[-11/2 - x^(-1)] + I*Pi*RATIO[1 + 1/(2*x)]) + 
        I*Pi*RATIO[3 + 1/(2*x)] + RATIO[14/3 + (-1 + x)^(-2)]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-7] + Pi^4*RATIO[-73/2880 + 3/(80*(-1 + x)^2)] + 
        I*Pi*RATIO[-1 - 3/(2*(-1 + x))] + 
        I*Pi^3*RATIO[7/24 - 1/(24*(-1 + x)^2) + 1/(4*(-1 + x))] + 
        Pi^2*RATIO[19/48 + 3/(8*(-1 + x))] + 
        (I*Pi*RATIO[7/6] + RATIO[3/4 + 1/(4*(-1 + x)^2) - 3/(4*(-1 + x))])*
         Zeta[3]) + G[1, 0, 0, x]*(RATIO[-6 + 3/(-1 + x)^2 - 3/(-1 + x)] + 
        Pi^2*RATIO[-5/6 + 5/(24*(-1 + x)^2) - 5/(8*(-1 + x))] + 
        I*Pi*RATIO[3 - 3/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-1 + 1/(4*(-1 + x)^2) - 3/(4*(-1 + x))] + 
          I*Pi*RATIO[-1/(2*(-1 + x)^2)]) + I*Pi^3*RATIO[1/(12*(-1 + x)^2)] + 
        Log[mu2]^3*RATIO[1/(6*(-1 + x)^2)] + 
        Log[mu2]*(RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
          Pi^2*RATIO[5/(12*(-1 + x)^2)]) + RATIO[-4/(3*(-1 + x)^2)]*
         Zeta[3]) + G[1, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + 
        I*Pi^3*RATIO[1/4 + 1/(6*(-1 + x)^2)] + I*Pi*RATIO[-3 - 1/(2*x)] + 
        Log[mu2]*(Pi^2*RATIO[1/2] + I*Pi*RATIO[-1 - 1/(2*x)]) + 
        Pi^2*RATIO[1/2 + 1/(4*x)] + RATIO[-(-1 + x)^(-2)]*Zeta[3]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[1 - 1/(4*(-1 + x)^2) + 3/(4*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/(2*(-1 + x)^2)]) + I*Pi^3*RATIO[-1/(12*(-1 + x)^2)] + 
        I*Pi*Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)] + RATIO[-(-1 + x)^(-2)]*
         Zeta[3]) + G[0, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[1/2] + 
        I*Pi^3*RATIO[-1/4 - 1/(6*(-1 + x)^2)] + Pi^2*RATIO[-1/2 - 1/(4*x)] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + I*Pi*RATIO[1 + 1/(2*x)]) + 
        I*Pi*RATIO[3 + 1/(2*x)] + RATIO[(-1 + x)^(-2)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Pi^2*RATIO[-1 + 1/(4*(-1 + x)^2) - 3/(4*(-1 + x))] + 
        I*Pi*RATIO[3 - 3/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        I*Pi*Log[mu2]^2*RATIO[-1/(2*(-1 + x)^2)] + 
        I*Pi^3*RATIO[1/(12*(-1 + x)^2)] + Log[mu2]*
         (I*Pi*RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
          Pi^2*RATIO[1/(2*(-1 + x)^2)]) + RATIO[(-1 + x)^(-2)]*Zeta[3]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
        Pi^2*RATIO[5/8 - 1/(6*(-1 + x)^2) + 7/(12*(-1 + x))] + 
        RATIO[16 - 6/(-1 + x)^2 + 3/(-1 + x)] + Log[mu2]^3*
         RATIO[-1/(3*(-1 + x)^2)] + Log[mu2]*
         (I*Pi*RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          RATIO[8 - 3/(-1 + x)^2 + 3/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/(3*(-1 + x)^2)]) + I*Pi^3*RATIO[-1/(12*(-1 + x)^2)] + 
        Log[mu2]^2*(RATIO[9/4 - 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2)]) + RATIO[11/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[1/24] + 
        Pi^4*RATIO[-167/1440 + 3/(40*(-1 + x)^2)] + I*Pi*RATIO[-6 - x^(-1)] + 
        Log[mu2]^3*(I*Pi*RATIO[-1/6] + RATIO[1/6 + 1/(12*x)]) + 
        I*Pi^3*RATIO[7/12 - 1/(12*(-1 + x)^2) + 1/(4*(-1 + x)) + 1/(8*x)] + 
        Pi^2*RATIO[31/24 + 5/(24*x)] + Log[mu2]^2*(Pi^2*RATIO[5/24] + 
          I*Pi*RATIO[-1/2 - 1/(4*x)] + RATIO[5/4 + 1/(4*x)]) + 
        RATIO[10 + 2/x] + (I*Pi*RATIO[7/3] + RATIO[-13/3 + 1/(2*(-1 + x)^2) - 
            3/(2*(-1 + x)) - 7/(6*x)])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[1/4 - 1/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-3 - 1/(2*x)] + Pi^2*RATIO[5/12 + 5/(24*x)] + 
          RATIO[5 + x^(-1)] + RATIO[-7/3 + (-1 + x)^(-2)]*Zeta[3])) + 
      G[0, 0, x]*(RATIO[-20 + 6/(-1 + x)^2] + 
        Pi^2*RATIO[-13/12 + 5/(8*(-1 + x)^2) - 3/(4*(-1 + x))] + 
        I*Pi^3*RATIO[-1/6 + 1/(24*(-1 + x)^2) - 1/(8*(-1 + x))] + 
        I*Pi*RATIO[6 - 3/(-1 + x)^2 + 3/(-1 + x)] + 
        Log[mu2]^3*(RATIO[-5/12 + 1/(12*(-1 + x)^2) - 1/(12*(-1 + x))] + 
          I*Pi*RATIO[-1/(6*(-1 + x)^2)]) + 
        Pi^4*RATIO[-59/(1440*(-1 + x)^2)] + Log[mu2]^4*
         RATIO[1/(24*(-1 + x)^2)] + Log[mu2]^2*
         (RATIO[-5/2 + 3/(4*(-1 + x)^2)] + I*Pi*RATIO[1 - 1/(4*(-1 + x)^2) + 
             3/(4*(-1 + x))] + Pi^2*RATIO[5/(24*(-1 + x)^2)]) + 
        (RATIO[23/6 - 2/(3*(-1 + x)^2) - 1/(3*(-1 + x))] + 
          I*Pi*RATIO[7/(3*(-1 + x)^2)])*Zeta[3] + 
        Log[mu2]*(RATIO[-10 + 3/(-1 + x)^2] + 
          Pi^2*RATIO[-19/24 + 5/(24*(-1 + x)^2) - 17/(24*(-1 + x))] + 
          I*Pi*RATIO[3 - 3/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
          I*Pi^3*RATIO[1/(12*(-1 + x)^2)] + RATIO[-4/(3*(-1 + x)^2)]*
           Zeta[3])) + G[0, 1, x]*(I*Pi*Log[mu2]^3*RATIO[1/6] + 
        Pi^4*RATIO[1/12 - 3/(40*(-1 + x)^2)] + Pi^2*RATIO[-3/2 - 1/(4*x)] + 
        I*Pi^3*RATIO[-7/12 + 1/(12*(-1 + x)^2) - 1/(4*(-1 + x)) - 1/(8*x)] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + I*Pi*RATIO[1/2 + 1/(4*x)]) + 
        I*Pi*RATIO[6 + x^(-1)] + (I*Pi*RATIO[-7/3] + 
          RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/4 + 1/(6*(-1 + x)^2)] + 
          Pi^2*RATIO[-1/2 - 1/(4*x)] + I*Pi*RATIO[3 + 1/(2*x)] + 
          RATIO[-(-1 + x)^(-2)]*Zeta[3])) + G[1, 0, x]*
       (I*Pi*RATIO[-6 + 3/(-1 + x)^2 - 3/(-1 + x)] + 
        I*Pi^3*RATIO[1/6 - 1/(24*(-1 + x)^2) + 1/(8*(-1 + x))] + 
        Pi^2*RATIO[3/2 - 3/(4*(-1 + x)^2) + 3/(4*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 + 1/(4*(-1 + x)^2) - 3/(4*(-1 + x))] + 
          Pi^2*RATIO[-1/(4*(-1 + x)^2)]) + Pi^4*RATIO[1/(120*(-1 + x)^2)] + 
        I*Pi*Log[mu2]^3*RATIO[1/(6*(-1 + x)^2)] + 
        (RATIO[2 - 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
          I*Pi*RATIO[-7/(3*(-1 + x)^2)])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[-3 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          Pi^2*RATIO[1 - 1/(4*(-1 + x)^2) + 3/(4*(-1 + x))] + 
          I*Pi^3*RATIO[-1/(12*(-1 + x)^2)] + RATIO[-(-1 + x)^(-2)]*
           Zeta[3])) + (I*Pi*RATIO[31/5] + RATIO[73/10 + 1/(2*(-1 + x)^2) - 
          3/(2*(-1 + x))])*Zeta[5] + Log[mu2]*(RATIO[-28] + 
        I*Pi^5*RATIO[1/96 + 1/(45*(-1 + x)^2)] + 
        I*Pi*RATIO[-4 - 6/(-1 + x)] + 
        Pi^4*RATIO[-59/320 + 3/(80*(-1 + x)^2) - 47/(240*(-1 + x))] + 
        I*Pi^3*RATIO[3/4 - 1/(4*(-1 + x)^2) + 5/(8*(-1 + x))] + 
        Pi^2*RATIO[19/12 + 3/(2*(-1 + x))] + 
        (Pi^2*RATIO[-49/36 - 1/(12*(-1 + x)^2)] + 
          RATIO[31/6 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[7/3 + 7/(3*(-1 + x))])*Zeta[3] + 
        RATIO[31/5 + (-1 + x)^(-2)]*Zeta[5]) + 
      G[0, x]*(RATIO[16 - 12/(-1 + x)] + 
        I*Pi*RATIO[-12 + 6/(-1 + x)^2 - 6/(-1 + x)] + 
        Pi^4*RATIO[-19/576 + 1/(240*(-1 + x)^2) + 29/(1440*(-1 + x))] + 
        I*Pi^3*RATIO[1/4 - 1/(8*(-1 + x)^2) + 1/(8*(-1 + x))] + 
        Pi^2*RATIO[8/3 - 3/(2*(-1 + x)^2) + 7/(4*(-1 + x))] + 
        Log[mu2]^3*(RATIO[1/3 - 1/(4*(-1 + x))] + 
          I*Pi*RATIO[-1/3 + 1/(12*(-1 + x)^2) - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[-1/(12*(-1 + x)^2)]) + 
        I*Pi^5*RATIO[-47/(1440*(-1 + x)^2)] + Log[mu2]^4*
         (RATIO[1/48 - 1/(24*(-1 + x))] + I*Pi*RATIO[1/(24*(-1 + x)^2)]) + 
        (I*Pi*RATIO[14/3 - 7/(6*(-1 + x)^2) + 7/(2*(-1 + x))] + 
          RATIO[-5/3 - 3/(2*(-1 + x)^2) + 5/(-1 + x)] + 
          Pi^2*RATIO[5/(4*(-1 + x)^2)])*Zeta[3] + 
        Log[mu2]*(RATIO[8 - 6/(-1 + x)] + I*Pi*RATIO[-6 + 3/(-1 + x)^2 - 
             3/(-1 + x)] + I*Pi^3*RATIO[1/6 - 1/(24*(-1 + x)^2) + 
             1/(8*(-1 + x))] + Pi^2*RATIO[4/3 - 3/(4*(-1 + x)^2) + 
             7/(8*(-1 + x))] + Pi^4*RATIO[1/(120*(-1 + x)^2)] + 
          (RATIO[5/6 - 1/(2*(-1 + x)^2) + 23/(6*(-1 + x))] + 
            I*Pi*RATIO[-7/(3*(-1 + x)^2)])*Zeta[3]) + 
        Log[mu2]^2*(RATIO[2 - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[-3/2 + 3/(4*(-1 + x)^2) - 3/(4*(-1 + x))] + 
          Pi^2*RATIO[23/48 - 1/(8*(-1 + x)^2) + 5/(12*(-1 + x))] + 
          I*Pi^3*RATIO[-1/(24*(-1 + x)^2)] + RATIO[-1/(2*(-1 + x)^2)]*
           Zeta[3]) + RATIO[-(-1 + x)^(-2)]*Zeta[5]) + 
      G[1, x]*(I*Pi*Log[mu2]^4*RATIO[1/24] + RATIO[4] + 
        I*Pi^5*RATIO[-1/96 + 1/(45*(-1 + x)^2)] + 
        Pi^2*RATIO[-37/12 - 1/(2*x)] + I*Pi^3*RATIO[-1/4 - 1/(4*(-1 + x)^2) + 
           1/(4*(-1 + x)) - 1/(8*x)] + Pi^4*RATIO[-1/15 + 3/(80*(-1 + x)^2) - 
           9/(80*(-1 + x)) + 1/(24*x)] + Log[mu2]^3*(Pi^2*RATIO[-1/12] + 
          RATIO[1/12] + I*Pi*RATIO[1/6 + 1/(12*x)]) + I*Pi*RATIO[12 + 2/x] + 
        (Pi^2*RATIO[7/6 - 1/(12*(-1 + x)^2)] + 
          RATIO[-25/6 + 3/(2*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[-7/3 - 7/(6*x)])*Zeta[3] + 
        Log[mu2]*(RATIO[2] + Pi^4*RATIO[1/12 + 3/(40*(-1 + x)^2)] + 
          Pi^2*RATIO[-37/24 - 1/(4*x)] + I*Pi^3*
           RATIO[1/12 - 1/(12*(-1 + x)^2) + 1/(4*(-1 + x)) - 1/(8*x)] + 
          I*Pi*RATIO[6 + x^(-1)] + (I*Pi*RATIO[-7/3] + 
            RATIO[-2 + 1/(2*(-1 + x)^2) - 3/(2*(-1 + x))])*Zeta[3]) + 
        Log[mu2]^2*(RATIO[1/2] + I*Pi^3*RATIO[-1/8 - 1/(12*(-1 + x)^2)] + 
          Pi^2*RATIO[-1/4 - 1/(8*x)] + I*Pi*RATIO[3/2 + 1/(4*x)] + 
          RATIO[1/(2*(-1 + x)^2)]*Zeta[3]) + RATIO[(-1 + x)^(-2)]*Zeta[5]))/
     Nc)}


==> anc/H_qqb_ga_-++-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*((Log[mu2]^3*RATIO[1/9] + G[1, x]*(I*Pi*RATIO[-19/9] + 
        I*Pi*Log[mu2]*RATIO[-2/3] + Pi^2*RATIO[2/9]) + 
      G[1, 1, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3] + I*Pi*RATIO[2/3]) + 
      Log[mu2]^2*(I*Pi*RATIO[1/3] + RATIO[19/18]) + 
      G[1, 1, 1, x]*RATIO[4/3] + RATIO[3401/648] + 
      Pi^2*RATIO[-79/108 - 2/(9*(-1 + x))] + 
      Log[mu2]*(Pi^2*RATIO[-2/9] + RATIO[191/54] + 
        I*Pi*RATIO[16/9 + 2/(3*(-1 + x))]) + 
      I*Pi*RATIO[85/27 + 19/(9*(-1 + x))] + 
      G[0, x]*(I*Pi*RATIO[1/3 - 19/(9*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        RATIO[-7/18 + 19/(9*(-1 + x))] + Log[mu2]*
         (RATIO[-1/3 + 2/(3*(-1 + x))] + I*Pi*RATIO[-2/(3*(-1 + x)^2)]) + 
        Pi^2*RATIO[2/(9*(-1 + x)^2)]) + G[0, 0, x]*
       (RATIO[2/3 - 19/(9*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-2/(3*(-1 + x)^2)] + I*Pi*RATIO[2/(3*(-1 + x)^2)]) + 
      G[0, 0, 0, x]*RATIO[4/(3*(-1 + x)^2)] + RATIO[1/9]*Zeta[3])/Nc + 
    Nc*(RATIO[-3661/648] + Log[mu2]^2*RATIO[-29/18] + 
      G[0, 0, 0, x]*RATIO[-2/3] + G[1, 1, 1, x]*RATIO[-2/3] + 
      Log[mu2]^3*RATIO[-2/9] + Log[mu2]*(RATIO[-229/54] + Pi^2*RATIO[1/3]) + 
      G[0, 0, 1, x]*RATIO[2/3] + G[0, 1, 0, x]*RATIO[2/3] + 
      G[1, 0, 1, x]*RATIO[2/3] + G[1, 1, 0, x]*RATIO[2/3] + 
      G[1, x]*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/3] + 
        Log[mu2]*RATIO[10/9] + RATIO[28/27 - x]) + 
      G[0, x]*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/3] + 
        Log[mu2]*RATIO[19/9] + RATIO[173/54 + x]) + 
      G[0, 0, x]*RATIO[-1 + 2*x - x^2] + G[1, 1, x]*RATIO[2*x - x^2] + 
      Pi^2*RATIO[35/54 + x - x^2/2] + G[0, 1, x]*(Log[mu2]*RATIO[-2/3] + 
        RATIO[-10/9 - 2*x + x^2]) + G[1, 0, x]*(Log[mu2]*RATIO[-2/3] + 
        RATIO[-10/9 - 2*x + x^2]) + RATIO[10/9]*Zeta[3])) + 
  Nfv*(Nc*(G[0, 1, 1, x]*RATIO[-8 - 8/(-1 + x)] + 
      Pi^4*RATIO[-11/90 - 11/(45*(-1 + x)^2) - 11/(30*(-1 + x))] + 
      I*Pi*RATIO[-4/3 + 5/(3*(-1 + x))] + G[0, 0, 1, 1, x]*
       RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + G[1, 0, 1, x]*
       RATIO[2/3 - (2*x)/3] + G[1, 1, 0, x]*RATIO[2/3 - (2*x)/3] + 
      G[1, 0, x]*(RATIO[-2/3 - 2/(3*(-1 + x)) - x] + 
        I*Pi*RATIO[2/3 - (2*x)/3]) + 
      G[0, x]*(I*Pi*RATIO[4/3 - (-1 + x)^(-2) + 1/(3*(-1 + x))] + 
        RATIO[5/3 + 5/(3*(-1 + x)) - (4*x)/3] + 
        Pi^2*RATIO[-10/9 - 5/(9*(-1 + x)^2) - 5/(3*(-1 + x)) - (5*x)/9]) + 
      I*Pi^3*RATIO[2/9 + 1/(9*(-1 + x)^2) + 1/(3*(-1 + x)) + x/9] + 
      Pi^2*RATIO[-7/9 - 7/(9*(-1 + x)) + x/2] + 
      G[0, 1, x]*(Pi^2*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
        RATIO[-2/3 - 2/(3*(-1 + x)) - x] + 
        I*Pi*RATIO[-20/3 + 2/(3*(-1 + x)^2) - 6/(-1 + x) + (2*x)/3]) + 
      G[0, 1, 0, x]*RATIO[4/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (2*x)/3] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[4/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (2*x)/3]) + 
      G[0, 0, x]*(I*Pi*RATIO[4/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (2*x)/3] + 
        RATIO[2 - (-1 + x)^(-2) + (-1 + x)^(-1) + x]) + 
      G[1, 1, x]*(I*Pi*RATIO[2/3 - (2*x)/3] + RATIO[6 - 3/x + x]) + 
      G[1, x]*(I*Pi*RATIO[16/3 - 2/(3*(-1 + x)) - 3/x] + 
        Pi^2*RATIO[7/9 + 4/(3*(-1 + x)) + (5*x)/9] + RATIO[-3 + (4*x)/3]) + 
      (I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3])*Zeta[3]) + 
    (G[0, 0, 1, 1, x]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
      I*Pi*RATIO[16/3 - 20/(3*(-1 + x))] + 
      Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 22/(15*(-1 + x))] + 
      G[0, 1, 1, x]*RATIO[32 + 32/(-1 + x)] + G[0, 1, 0, x]*
       RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3]) + 
      G[0, 0, x]*(RATIO[-8 + 4/(-1 + x)^2 - 4/(-1 + x) - 4*x] + 
        I*Pi*RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3]) + 
      G[1, x]*(I*Pi*RATIO[-64/3 + 8/(3*(-1 + x)) + 12/x] + 
        RATIO[12 - (16*x)/3] + Pi^2*RATIO[-28/9 - 16/(3*(-1 + x)) - 
           (20*x)/9]) + Pi^2*RATIO[28/9 + 28/(9*(-1 + x)) - 2*x] + 
      I*Pi^3*RATIO[-8/9 - 4/(9*(-1 + x)^2) - 4/(3*(-1 + x)) - (4*x)/9] + 
      G[1, 0, 1, x]*RATIO[-8/3 + (8*x)/3] + G[1, 1, 0, x]*
       RATIO[-8/3 + (8*x)/3] + G[1, 1, x]*(RATIO[-24 + 12/x - 4*x] + 
        I*Pi*RATIO[-8/3 + (8*x)/3]) + G[0, 1, x]*
       (Pi^2*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
        I*Pi*RATIO[80/3 - 8/(3*(-1 + x)^2) + 24/(-1 + x) - (8*x)/3] + 
        RATIO[8/3 + 8/(3*(-1 + x)) + 4*x]) + 
      G[1, 0, x]*(I*Pi*RATIO[-8/3 + (8*x)/3] + 
        RATIO[8/3 + 8/(3*(-1 + x)) + 4*x]) + 
      G[0, x]*(I*Pi*RATIO[-16/3 + 4/(-1 + x)^2 - 4/(3*(-1 + x))] + 
        Pi^2*RATIO[40/9 + 20/(9*(-1 + x)^2) + 20/(3*(-1 + x)) + (20*x)/9] + 
        RATIO[-20/3 - 20/(3*(-1 + x)) + (16*x)/3]) + 
      (I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[16/3 + 8/(3*(-1 + x)^2) + 8/(-1 + x) + (8*x)/3])*Zeta[3])/Nc) + 
  Qf*(RATIO[-14135/648] + G[1, 1, 0, 1, x]*RATIO[-3] + 
    G[1, 1, 1, 0, x]*RATIO[-3] + G[0, 1, 1, 1, x]*RATIO[-2] + 
    G[1, 0, 1, 1, x]*RATIO[-1] + Log[mu2]^4*RATIO[1/2] + 
    Log[mu2]^3*(I*Pi*RATIO[1] + RATIO[59/36]) + 
    G[1, 1, 1, x]*(RATIO[-22/3] + Log[mu2]*RATIO[3]) + 
    G[0, 0, 0, 0, x]*RATIO[1 - (-1 + x)^(-2)] + 
    G[0, 1, 0, 1, x]*RATIO[1 - (-1 + x)^(-2)] + 
    G[0, 1, 1, 0, x]*RATIO[1 - (-1 + x)^(-2)] + 
    Pi^4*RATIO[-89/360 + 7/(18*(-1 + x)^2)] + G[0, 1, 0, 0, x]*
     RATIO[-2 + (-1 + x)^(-2)] + G[1, 0, 0, 1, x]*RATIO[-1 + (-1 + x)^(-2)] + 
    G[1, 0, 1, 0, x]*RATIO[-1 + (-1 + x)^(-2)] + 
    I*Pi*RATIO[-725/54 - 94/(9*(-1 + x))] + 
    I*Pi^3*RATIO[-7/12 - 3/(4*(-1 + x)^2) - 1/(3*(-1 + x))] + 
    Log[mu2]^2*(Pi^2*RATIO[-3/4] + RATIO[37/36] + 
      I*Pi*RATIO[2/3 + (-1 + x)^(-1)]) + G[1, 1, 0, x]*
     (Log[mu2]*RATIO[1] + I*Pi*RATIO[-2 - (-1 + x)^(-2)] + 
      RATIO[1 + (-1 + x)^(-1)]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[1] + 
      I*Pi*RATIO[-1 + (-1 + x)^(-2)] + RATIO[1 + (-1 + x)^(-1)]) + 
    G[0, 0, 0, 1, x]*RATIO[-3/(-1 + x)^2] + G[0, 0, 1, 0, x]*
     RATIO[-3/(-1 + x)^2] + G[1, 0, 0, 0, x]*RATIO[-2/(-1 + x)^2] + 
    G[0, 0, 1, 1, x]*RATIO[-(-1 + x)^(-2)] + G[1, 1, 0, 0, x]*
     RATIO[-(-1 + x)^(-2)] + G[0, 1, 1, x]*(Log[mu2]*RATIO[1] + 
      RATIO[1 + (-1 + x)^(-1)] + I*Pi*RATIO[-(-1 + x)^(-2)]) + 
    G[0, 1, 0, x]*(I*Pi*RATIO[-1 + (-1 + x)^(-2)] + 
      RATIO[1/2 - 3/(2*(-1 + x)^2) + 2/(-1 + x)] + 
      Log[mu2]*RATIO[(-1 + x)^(-2)]) + G[1, 0, 0, x]*
     (I*Pi*RATIO[-1] + RATIO[3/2 + 3/(-1 + x)^2 + 3/(-1 + x)] + 
      Log[mu2]*RATIO[(-1 + x)^(-2)]) + G[0, 0, 1, x]*
     (RATIO[1/2 - 3/(2*(-1 + x)^2) + 2/(-1 + x)] + 
      I*Pi*RATIO[-3/(-1 + x)^2] + Log[mu2]*RATIO[(-1 + x)^(-2)]) + 
    G[0, 0, 0, x]*(I*Pi*RATIO[1 - (-1 + x)^(-2)] + 
      RATIO[-1/2 + 2/(3*(-1 + x)^2) + 3/(-1 + x)] + 
      Log[mu2]*RATIO[3/(-1 + x)^2]) + G[0, 0, x]*
     (Pi^2*RATIO[1/6 + 1/(6*(-1 + x)^2)] + 
      I*Pi*RATIO[1 + 4/(3*(-1 + x)^2) + 3/(-1 + x)] + 
      Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
      Log[mu2]*(RATIO[1 + 13/(6*(-1 + x)^2) - 2/(-1 + x)] + 
        I*Pi*RATIO[2/(-1 + x)^2]) + RATIO[-11/3 + 179/(18*(-1 + x)^2) + 
        10/(3*(-1 + x)) + 2*x - x^2]) + 
    G[1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[1/3] + 
      Log[mu2]*(I*Pi*RATIO[2] + RATIO[13/6]) + 
      I*Pi*RATIO[-25/6 + (-1 + x)^(-1)] + RATIO[89/18 + 3/(2*x) + 2*x - 
        x^2]) + Pi^2*RATIO[185/54 + 119/(36*(-1 + x)) + x - x^2/2] + 
    G[0, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
      Pi^2*RATIO[-17/12 + 2/(3*(-1 + x)^2)] + 
      Log[mu2]*(I*Pi*RATIO[2 + (-1 + x)^(-2)] + RATIO[2 - (-1 + x)^(-1)]) + 
      I*Pi*RATIO[7/2 - 3/(2*(-1 + x)^2) + 2/(-1 + x)] + 
      RATIO[3 - 1/(2*(-1 + x)) - 2*x + x^2]) + 
    G[1, 0, x]*(Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[1/4 - (-1 + x)^(-2)] + 
      Log[mu2]*(I*Pi*RATIO[2 + (-1 + x)^(-2)] + RATIO[2 - (-1 + x)^(-1)]) + 
      I*Pi*RATIO[9/2 + 3/(-1 + x)^2 + 3/(-1 + x)] + 
      RATIO[3 - 1/(2*(-1 + x)) - 2*x + x^2]) + 
    (I*Pi*RATIO[4 - (-1 + x)^(-2)] + RATIO[133/18 + 9/(2*(-1 + x)^2) + 
        8/(-1 + x)])*Zeta[3] + Log[mu2]*(RATIO[-647/54] + 
      I*Pi^3*RATIO[-1/3] + Pi^2*RATIO[25/72] + 
      I*Pi*RATIO[-55/9 - 13/(6*(-1 + x))] + RATIO[1]*Zeta[3]) + 
    G[0, x]*(Log[mu2]^3*RATIO[-1/2] + I*Pi^3*RATIO[5/6 - 1/(2*(-1 + x)^2)] + 
      Pi^2*RATIO[-3/8 - 59/(36*(-1 + x)^2) - 5/(3*(-1 + x))] + 
      Log[mu2]*(Pi^2*RATIO[7/12] + RATIO[-14/3 - 13/(6*(-1 + x))] + 
        I*Pi*RATIO[-5/2 + 13/(6*(-1 + x)^2) - (-1 + x)^(-1)]) + 
      I*Pi*RATIO[-16/3 + 179/(18*(-1 + x)^2) + 2/(3*(-1 + x))] + 
      Log[mu2]^2*(I*Pi*RATIO[-1 - (-1 + x)^(-2)] + 
        RATIO[-11/4 + (-1 + x)^(-1)]) + RATIO[-107/18 - 94/(9*(-1 + x)) + 
        x] + RATIO[3 - 3/(-1 + x)^2]*Zeta[3]) + 
    G[1, x]*(Log[mu2]^2*(I*Pi*RATIO[-2] + RATIO[-3/2]) + 
      Log[mu2]^3*RATIO[-1/2] + I*Pi^3*RATIO[1/2 + 1/(3*(-1 + x)^2)] + 
      Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[7/12] + 
        I*Pi*RATIO[7/6 - (-1 + x)^(-1)]) + 
      Pi^2*RATIO[-25/18 - 2/(3*(-1 + x))] + 
      I*Pi*RATIO[40/9 - 1/(2*(-1 + x)) + 3/(2*x)] + RATIO[9/2 - x] + 
      RATIO[-1 - 2/(-1 + x)^2]*Zeta[3]) + 
    Nc^2*(G[0, 1, 0, 1, x]*RATIO[-3] + G[0, 1, 1, 0, x]*RATIO[-3] + 
      G[1, 0, 0, 1, x]*RATIO[-3] + G[1, 0, 1, 0, x]*RATIO[-3] + 
      G[0, 0, 1, 1, x]*RATIO[-2] + G[1, 1, 0, 0, x]*RATIO[-2] + 
      Log[mu2]^4*RATIO[-1/2] + Log[mu2]^3*RATIO[-5/18] + 
      Pi^4*RATIO[-19/120] + G[0, 1, 0, 0, x]*RATIO[1] + 
      G[0, 1, 1, 1, x]*RATIO[1] + G[1, 0, 0, 0, x]*RATIO[1] + 
      G[1, 0, 1, 1, x]*RATIO[1] + G[0, 1, 1, x]*Log[mu2]*RATIO[2] + 
      G[1, 0, 1, x]*(RATIO[-11/3] + Log[mu2]*RATIO[2]) + 
      G[1, 1, 0, x]*(RATIO[-11/3] + Log[mu2]*RATIO[2]) + 
      G[0, 0, 1, x]*(RATIO[-2/3] + Log[mu2]*RATIO[2]) + 
      G[0, 1, 0, x]*(RATIO[-2/3] + Log[mu2]*RATIO[2]) + 
      G[1, 0, 0, x]*(Log[mu2]*RATIO[2] + RATIO[3]) + 
      G[0, 0, 0, x]*RATIO[11/3] + G[1, 1, 1, x]*RATIO[11/3] + 
      Log[mu2]^2*(Pi^2*RATIO[1/3] + RATIO[401/72]) + 
      RATIO[90607/2592 + 1/(4*(-1 + x))] + G[0, 1, x]*(Log[mu2]^2*RATIO[-2] + 
        Log[mu2]*RATIO[2/3] + Pi^2*RATIO[5/6] + 
        RATIO[71/18 + 7*x - (11*x^2)/4]) + G[1, 0, x]*(Log[mu2]^2*RATIO[-2] + 
        Log[mu2]*RATIO[2/3] + Pi^2*RATIO[5/6] + 
        RATIO[71/18 + 7*x - (11*x^2)/4]) + 
      Pi^2*RATIO[-70/27 - (7*x)/2 + (11*x^2)/8] + 
      G[1, 1, x]*(Log[mu2]^2*RATIO[-1] + RATIO[-7*x + (11*x^2)/4]) + 
      G[0, 0, x]*(Log[mu2]*RATIO[-3] + Log[mu2]^2*RATIO[-1] + 
        RATIO[13/4 - 7*x + (11*x^2)/4]) + RATIO[-109/9]*Zeta[3] + 
      Log[mu2]*(Pi^2*RATIO[-4/3] + RATIO[5185/216] + RATIO[-8]*Zeta[3]) + 
      G[0, x]*(Log[mu2]*(RATIO[-259/36] + Pi^2*RATIO[-1/3]) + 
        Log[mu2]^3*RATIO[1] + Log[mu2]^2*RATIO[7/6] + Pi^2*RATIO[4/3] + 
        RATIO[-3569/216 - (11*x)/4] + RATIO[3]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^2*RATIO[-1/3] + Log[mu2]*(RATIO[-71/18] + 
          Pi^2*RATIO[-1/3]) + Log[mu2]^3*RATIO[1] + Pi^2*RATIO[11/6] + 
        RATIO[-202/27 + (11*x)/4] + RATIO[3]*Zeta[3])) + 
    (I*Pi*G[1, 1, 1, x]*RATIO[-3] + G[1, 1, 1, 1, x]*RATIO[-3] + 
      I*Pi*G[1, 1, 0, x]*RATIO[-2] + G[1, 1, 0, 0, x]*RATIO[-2] + 
      Log[mu2]^3*(RATIO[-3/4] + I*Pi*RATIO[-1/2]) + Log[mu2]^4*RATIO[-1/8] + 
      I*Pi*G[1, 0, 1, x]*RATIO[1] + G[1, 0, 1, 1, x]*RATIO[1] + 
      G[0, 0, 1, 1, x]*RATIO[-14/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 0, 0, x]*RATIO[-2 - 13/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[2 - 4/(-1 + x)^2] + 
        RATIO[-7 - 3/(-1 + x)^2 - 10/(-1 + x)]) + 
      I*Pi*RATIO[-25/4 - 29/(4*(-1 + x))] + 
      Pi^4*RATIO[-127/480 - 19/(60*(-1 + x)^2) - 17/(30*(-1 + x))] + 
      Log[mu2]^2*(RATIO[-23/8] + Pi^2*RATIO[19/24] + 
        I*Pi*RATIO[-2 - 1/(2*(-1 + x))]) + RATIO[-195/32 - 1/(4*(-1 + x))] + 
      I*Pi^3*RATIO[-5/12 - 2/(3*(-1 + x)^2) - 1/(12*(-1 + x))] + 
      G[1, 0, 0, x]*RATIO[7/2 + (-1 + x)^(-2) + 3/(-1 + x)] + 
      G[0, 0, 0, 1, x]*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 1, 0, x]*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 1, 1, x]*RATIO[2 + 14/(-1 + x)] + G[0, 0, 0, x]*
       (RATIO[13/2 + 11/(-1 + x)] + I*Pi*RATIO[-3/(-1 + x)^2]) + 
      G[0, 1, 0, 0, x]*RATIO[(-1 + x)^(-2)] + G[0, 1, 0, x]*
       (RATIO[-7 - 3/(-1 + x)^2 - 10/(-1 + x)] + I*Pi*RATIO[(-1 + x)^(-2)]) + 
      G[0, 0, x]*(Pi^2*RATIO[-2/3 - 35/(12*(-1 + x)^2) - 4/(-1 + x)] + 
        I*Pi*RATIO[-1/2 - 3/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[(-1 + x)^(-2)] + RATIO[3/(2*(-1 + x)^2)]) + 
        RATIO[-1/2 + 13/(4*(-1 + x)^2) + 3/(2*(-1 + x)) + 4*x - 3*x^2]) + 
      G[1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[3/2] + Log[mu2]*(I*Pi*RATIO[1] + RATIO[3/2]) + 
        RATIO[-7/4 - 2/x + 4*x - 3*x^2]) + 
      Pi^2*RATIO[-7/24 - 11/(6*(-1 + x)) + 2*x - (3*x^2)/2] + 
      G[1, 0, x]*(Pi^2*RATIO[1/3] + I*Pi*RATIO[7/2 + (-1 + x)^(-2) + 
           3/(-1 + x)] + RATIO[3 + 3/(-1 + x) - 4*x + 3*x^2]) + 
      G[0, 1, x]*(Pi^2*RATIO[-2/3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
        I*Pi*RATIO[-5 - 3/(-1 + x)^2 + 4/(-1 + x)] + 
        RATIO[3 + 3/(-1 + x) - 4*x + 3*x^2]) + 
      (I*Pi*RATIO[8 - 6/(-1 + x)^2] + RATIO[5/2 + 4/(-1 + x)^2 - 4/(-1 + x)])*
       Zeta[3] + G[1, x]*(I*Pi^3*RATIO[-1/12] + I*Pi*Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(Pi^2*RATIO[-1] + I*Pi*RATIO[3/2]) + 
        Pi^2*RATIO[1/2 + (-1 + x)^(-1)] + 
        I*Pi*RATIO[5/4 + 3/(-1 + x) - 2/x] + RATIO[1 - 3*x] + 
        RATIO[-5]*Zeta[3]) + Log[mu2]*(RATIO[-39/8] + I*Pi^3*RATIO[7/12] + 
        I*Pi*RATIO[-5 - 3/(2*(-1 + x))] + Pi^2*RATIO[11/8 + (-1 + x)^(-1)] + 
        RATIO[6]*Zeta[3]) + G[0, x]*
       (Pi^2*RATIO[41/24 + 5/(6*(-1 + x)^2) + 35/(12*(-1 + x))] + 
        I*Pi*RATIO[13/4 + 13/(4*(-1 + x)^2) + 3/(-1 + x)] + 
        Log[mu2]*(RATIO[3/4 - 3/(2*(-1 + x))] + 
          I*Pi*RATIO[1/2 + 3/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          Pi^2*RATIO[-(-1 + x)^(-2)]) + I*Pi^3*RATIO[-7/(12*(-1 + x)^2)] + 
        Log[mu2]^2*(RATIO[1/4 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2)]) + RATIO[-19/8 - 29/(4*(-1 + x)) + 
          3*x] + RATIO[2 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]))/Nc^2) + 
  e*(Nf*Qf*(Nc*(RATIO[-89353/3888] + G[0, 0, 0, 1, x]*RATIO[-2] + 
        G[0, 0, 1, 0, x]*RATIO[-2] + G[0, 1, 0, 1, x]*RATIO[-2] + 
        G[0, 1, 1, 0, x]*RATIO[-2] + G[1, 0, 0, 1, x]*RATIO[-2] + 
        G[1, 0, 1, 0, x]*RATIO[-2] + G[1, 1, 0, 1, x]*RATIO[-2] + 
        G[1, 1, 1, 0, x]*RATIO[-2] + Log[mu2]^3*RATIO[-67/54] + 
        Log[mu2]^4*RATIO[-1/6] + Pi^4*RATIO[13/270] + 
        Log[mu2]^2*(RATIO[-146/27] + Pi^2*RATIO[5/9]) + 
        G[0, 1, 1, 1, x]*RATIO[2] + G[1, 0, 0, 0, x]*RATIO[2] + 
        G[0, 0, 0, 0, x]*RATIO[4] + G[1, 1, 1, 1, x]*RATIO[4] + 
        G[0, 0, x]*(Pi^2*RATIO[1] + RATIO[-20/3 + (19*x)/2 - (19*x^2)/6] + 
          Log[mu2]*RATIO[-3 + 5*x - 2*x^2]) + G[1, 1, x]*
         (Pi^2*RATIO[1] + RATIO[(27*x)/2 - (19*x^2)/6] + 
          Log[mu2]*RATIO[5*x - 2*x^2]) + G[0, 0, 1, x]*(Log[mu2]*RATIO[2] + 
          RATIO[20/9 + 5*x - 2*x^2]) + G[0, 1, 0, x]*(Log[mu2]*RATIO[2] + 
          RATIO[20/9 + 5*x - 2*x^2]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[2] + 
          RATIO[20/9 + 5*x - 2*x^2]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[2] + 
          RATIO[20/9 + 5*x - 2*x^2]) + Pi^2*RATIO[937/648 + (23*x)/4 - 
           (19*x^2)/12] + G[0, 1, x]*(Log[mu2]^2*RATIO[-1] + 
          Pi^2*RATIO[19/18] + Log[mu2]*RATIO[-20/9 - 5*x + 2*x^2] + 
          RATIO[-56/27 - (23*x)/2 + (19*x^2)/6]) + 
        G[1, 0, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[19/18] + 
          Log[mu2]*RATIO[-20/9 - 5*x + 2*x^2] + RATIO[-56/27 - (23*x)/2 + 
            (19*x^2)/6]) + G[1, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[-20/9 - 10*x + 4*x^2]) + G[0, 0, 0, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[7/9 - 10*x + 4*x^2]) + RATIO[301/27 + 5*x - 2*x^2]*Zeta[3] + 
        G[0, x]*(Log[mu2]^3*RATIO[1/3] + Log[mu2]^2*RATIO[47/18] + 
          Log[mu2]*(Pi^2*RATIO[-19/18] + RATIO[236/27 + 2*x]) + 
          RATIO[4517/324 + (31*x)/6] + Pi^2*RATIO[-139/108 - (5*x)/2 + x^2] + 
          RATIO[-4]*Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[1/3] + 
          Log[mu2]^2*RATIO[10/9] + RATIO[164/81 - (31*x)/6] + 
          Log[mu2]*(Pi^2*RATIO[-19/18] + RATIO[56/27 - 2*x]) + 
          Pi^2*RATIO[-65/54 - (5*x)/2 + x^2] + RATIO[-4]*Zeta[3]) + 
        Log[mu2]*(RATIO[-5173/324] + Pi^2*RATIO[149/108 + (5*x)/2 - x^2] + 
          RATIO[6]*Zeta[3])) + (G[1, 1, 1, 1, x]*RATIO[-6] + 
        Log[mu2]^4*RATIO[1/12] + G[0, 1, x]*(I*Pi*RATIO[-19/9] + 
          I*Pi*Log[mu2]*RATIO[-2/3] + Pi^2*RATIO[2/9]) + 
        I*Pi*G[1, 0, 1, x]*RATIO[2/3] + G[1, 0, 1, 1, x]*RATIO[2/3] + 
        G[0, 1, 1, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3] + 
          I*Pi*RATIO[2/3]) + Log[mu2]^3*(I*Pi*RATIO[1/3] + RATIO[47/54]) + 
        G[0, 1, 1, 1, x]*RATIO[4/3] + RATIO[87665/3888] + 
        Pi^4*RATIO[1/360 - 4/(135*(-1 + x)^2)] + 
        Pi^2*RATIO[-2035/648 - 113/(54*(-1 + x))] + 
        I*Pi^3*RATIO[-1/2 + 19/(54*(-1 + x)^2) - 1/(18*(-1 + x))] + 
        Log[mu2]^2*(Pi^2*RATIO[-5/12] + RATIO[127/27] + 
          I*Pi*RATIO[19/9 + (-1 + x)^(-1)]) + 
        I*Pi*RATIO[1735/162 + 263/(27*(-1 + x))] + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-13/18] + 
          RATIO[-469/54 - 19/(18*x)] + Log[mu2]*(I*Pi*RATIO[2] + 
            RATIO[-44/9 - 1/(3*x)]) + I*Pi*RATIO[44/9 + 1/(3*x)]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[4] + 
          RATIO[88/9 + 2/(3*x)]) + G[0, 0, 0, 0, x]*RATIO[-6/(-1 + x)^2] + 
        G[1, 0, x]*(I*Pi*RATIO[1/3 - 19/(9*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          I*Pi*Log[mu2]*RATIO[-2/(3*(-1 + x)^2)] + 
          Pi^2*RATIO[2/(9*(-1 + x)^2)]) + I*Pi*G[0, 1, 0, x]*
         RATIO[2/(3*(-1 + x)^2)] + G[0, 1, 0, 0, x]*RATIO[2/(3*(-1 + x)^2)] + 
        G[1, 0, 0, x]*(RATIO[1/3 - 19/(9*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-2/(3*(-1 + x)^2)] + I*Pi*RATIO[2/(3*(-1 + x)^2)]) + 
        G[0, x]*(I*Pi*RATIO[95/18 - 206/(27*(-1 + x)^2) - 5/(18*(-1 + x))] + 
          Pi^2*RATIO[-25/36 + 101/(54*(-1 + x)^2) + 1/(6*(-1 + x))] + 
          RATIO[-367/108 + 263/(27*(-1 + x))] + Log[mu2]^2*
           (RATIO[-1/2 + (-1 + x)^(-1)] + I*Pi*RATIO[-(-1 + x)^(-2)]) + 
          I*Pi^3*RATIO[1/(18*(-1 + x)^2)] + Log[mu2]*
           (I*Pi*RATIO[2 - 41/(9*(-1 + x)^2) - 1/(3*(-1 + x))] + 
            RATIO[-19/9 + 47/(9*(-1 + x))] + Pi^2*RATIO[7/(9*(-1 + x)^2)])) + 
        G[1, 0, 0, 0, x]*RATIO[4/(3*(-1 + x)^2)] + 
        G[0, 0, x]*(RATIO[133/18 - 206/(27*(-1 + x)^2) - 11/(2*(-1 + x))] + 
          I*Pi*RATIO[-2 + 41/(9*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
          Pi^2*RATIO[-13/(18*(-1 + x)^2)] + Log[mu2]*
           (RATIO[3 - 41/(9*(-1 + x)^2) - 7/(3*(-1 + x))] + 
            I*Pi*RATIO[2/(-1 + x)^2])) + G[0, 0, 0, x]*
         (RATIO[-5 + 82/(9*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          I*Pi*RATIO[-2/(-1 + x)^2] + Log[mu2]*RATIO[4/(-1 + x)^2]) + 
        (RATIO[-119/27 - 19/(9*(-1 + x)^2)] + 
          I*Pi*RATIO[-4/3 - 2/(3*(-1 + x)^2)])*Zeta[3] + 
        G[1, x]*(RATIO[-19/18] + I*Pi*Log[mu2]^2*RATIO[-1] + 
          I*Pi^3*RATIO[1/6] + I*Pi*RATIO[-487/54 - 19/(18*x)] + 
          Log[mu2]*(RATIO[-1/3] + Pi^2*RATIO[7/9] + 
            I*Pi*RATIO[-44/9 - 1/(3*x)]) + Pi^2*RATIO[107/54 + 1/(9*x)] + 
          RATIO[-2/3]*Zeta[3]) + Log[mu2]*(RATIO[4913/324] + 
          I*Pi^3*RATIO[-1/6 + 1/(9*(-1 + x)^2)] + 
          Pi^2*RATIO[-203/108 - 7/(9*(-1 + x))] + 
          I*Pi*RATIO[188/27 + 47/(9*(-1 + x))] + 
          RATIO[-4/3 - 2/(3*(-1 + x)^2)]*Zeta[3]))/Nc) + 
    Qf*(RATIO[-352379/3888] + G[1, 1, 1, 1, 1, x]*RATIO[-10] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-4] + Log[mu2]^5*RATIO[1/3] + 
      Log[mu2]^4*(I*Pi*RATIO[5/6] + RATIO[17/12]) + G[0, 1, 0, 0, 0, x]*
       RATIO[5] + G[1, 0, 1, 1, 1, x]*RATIO[5] + G[1, 1, 0, 1, 1, x]*
       RATIO[5] + G[0, 1, 1, 1, 1, x]*RATIO[7] + G[1, 1, 1, 0, 1, x]*
       RATIO[14] + G[1, 1, 1, 1, 0, x]*RATIO[14] + G[1, 0, 0, 0, 1, x]*
       RATIO[2 - 7/(-1 + x)^2] + G[1, 0, 0, 1, 0, x]*
       RATIO[2 - 7/(-1 + x)^2] + G[0, 0, 0, 1, 1, x]*
       RATIO[3 - 5/(-1 + x)^2] + G[0, 0, 0, 0, 0, x]*
       RATIO[-6 - 4/(-1 + x)^2] + G[0, 1, 0, 0, 1, x]*
       RATIO[-5 - (-1 + x)^(-2)] + G[0, 1, 0, 1, 0, x]*
       RATIO[-5 - (-1 + x)^(-2)] + G[0, 0, 1, 0, 0, x]*
       RATIO[6 - (-1 + x)^(-2)] + G[0, 1, 0, 1, 1, x]*
       RATIO[7 - (-1 + x)^(-2)] + 
      I*Pi^5*RATIO[-61/120 + 79/(120*(-1 + x)^2)] + G[1, 1, 0, 0, 1, x]*
       RATIO[5 + (-1 + x)^(-2)] + G[1, 1, 0, 1, 0, x]*
       RATIO[5 + (-1 + x)^(-2)] + G[0, 1, 1, 0, 1, x]*
       RATIO[-8 + 3/(-1 + x)^2] + G[0, 1, 1, 1, 0, x]*
       RATIO[-8 + 3/(-1 + x)^2] + G[0, 0, 1, 1, 1, x]*
       RATIO[-7 + 3/(-1 + x)^2] + G[0, 0, 1, 0, 1, x]*
       RATIO[1 + 5/(-1 + x)^2] + G[0, 0, 1, 1, 0, x]*
       RATIO[1 + 5/(-1 + x)^2] + G[1, 0, 1, 0, 0, x]*
       RATIO[1 + 5/(-1 + x)^2] + G[0, 1, 1, 0, 0, x]*
       RATIO[2 + 5/(-1 + x)^2] + G[1, 0, 0, 1, 1, x]*
       RATIO[1 + 6/(-1 + x)^2] + G[1, 0, 0, 0, 0, x]*
       RATIO[-1 + 8/(-1 + x)^2] + 
      I*Pi*RATIO[-12359/324 - 5711/(108*(-1 + x))] + 
      Log[mu2]^3*(Pi^2*RATIO[-10/9] + RATIO[217/54] + 
        I*Pi*RATIO[1 + 4/(3*(-1 + x))]) + G[1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-8] + I*Pi*RATIO[6 - 2/(-1 + x)^2] + 
        RATIO[-9 - 3/(-1 + x) - 3/(2*x)]) + G[1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-8] + I*Pi*RATIO[2 + (-1 + x)^(-2)] + 
        RATIO[-9 - 3/(-1 + x) - 3/(2*x)]) + G[1, 0, 1, 0, x]*
       (I*Pi*RATIO[-1 + 2/(-1 + x)^2] + Log[mu2]*RATIO[-2 + 3/(-1 + x)^2] + 
        RATIO[-6 + 2/(-1 + x)^2 + 3/(2*(-1 + x)) - 1/(2*x)]) + 
      G[1, 0, 0, 1, x]*(I*Pi*RATIO[1 + 2/(-1 + x)^2] + 
        Log[mu2]*RATIO[-2 + 3/(-1 + x)^2] + RATIO[-6 + 2/(-1 + x)^2 + 
          3/(2*(-1 + x)) - 1/(2*x)]) + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[5 - 4/(-1 + x)^2] + Log[mu2]*RATIO[3 - 2/(-1 + x)^2] + 
        RATIO[11/2 + 10/(-1 + x)^2 + 17/(2*(-1 + x)) + 1/(2*x)]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[3 - 2/(-1 + x)^2] + 
        I*Pi*RATIO[-3 + 6/(-1 + x)^2] + RATIO[11/2 + 10/(-1 + x)^2 + 
          17/(2*(-1 + x)) + 1/(2*x)]) + G[0, 1, 0, 0, x]*
       (I*Pi*RATIO[-4] + Log[mu2]*RATIO[-4 + (-1 + x)^(-2)] + 
        RATIO[3 - 73/(6*(-1 + x)^2) - 11/(2*(-1 + x)) - (15*x)/2]) + 
      G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[-3] + I*Pi*RATIO[2 - 6/(-1 + x)^2] + 
        RATIO[-19/6 + (-1 + x)^(-1) + 1/(2*x) - (15*x)/2]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-3] + I*Pi*RATIO[-4 + 3/(-1 + x)^2] + 
        RATIO[-83/6 - 3/(-1 + x) - x^(-1) - (9*x)/2]) + 
      I*Pi^3*RATIO[13/24 - 373/(54*(-1 + x)^2) - 37/(9*(-1 + x)) - (9*x)/8] + 
      Pi^4*RATIO[-119/480 + 251/(432*(-1 + x)^2) - 19/(60*(-1 + x)) - 
         (3*x)/5] + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
        Pi^2*RATIO[31/12 - 7/(6*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 2/(-1 + x)^2] + RATIO[31/6 + 2/(-1 + x) + 
            1/(2*x)]) + I*Pi*RATIO[-19/6 + 10/(-1 + x)^2 + 15/(2*(-1 + x)) - 
           (9*x)/2] + RATIO[4/9 + 10/(-1 + x) + 9/(2*x) - x/2]) + 
      G[0, 0, 1, 0, x]*(I*Pi*RATIO[7 - 4/(-1 + x)^2] + 
        RATIO[7/2 + (-1 + x)^(-2) - 9/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-8/(-1 + x)^2]) + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[3 + (-1 + x)^(-2)] + RATIO[7/2 + (-1 + x)^(-2) - 
          9/(2*(-1 + x))] + Log[mu2]*RATIO[-8/(-1 + x)^2]) + 
      G[1, 0, 1, 0, 1, x]*RATIO[-6/(-1 + x)^2] + G[1, 0, 1, 1, 0, x]*
       RATIO[-6/(-1 + x)^2] + G[1, 0, 0, 0, x]*
       (I*Pi*RATIO[1 - 2/(-1 + x)^2] + RATIO[8 - 37/(3*(-1 + x)^2) - 
          9/(-1 + x) - (9*x)/2] + Log[mu2]*RATIO[-3/(-1 + x)^2]) + 
      G[1, 1, 1, 0, 0, x]*RATIO[-2/(-1 + x)^2] + 
      G[1, 0, 0, x]*(Pi^2*RATIO[-4/3 + 11/(4*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + (-1 + x)^(-2)] + 
          RATIO[1/2 + 26/(3*(-1 + x)^2) + 11/(2*(-1 + x))]) + 
        I*Pi*RATIO[5/2 - 5/(3*(-1 + x)^2) - 2/(-1 + x) - 1/(2*x) - (9*x)/2] + 
        RATIO[55/6 + 229/(9*(-1 + x)^2) + 169/(6*(-1 + x)) - x/2] + 
        Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)]) + G[0, 0, 0, 0, 1, x]*
       RATIO[14/(-1 + x)^2] + G[0, 0, 0, 1, 0, x]*RATIO[14/(-1 + x)^2] + 
      G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[2 - 2/(-1 + x)^2] + 
        I*Pi*RATIO[-4 + 6/(-1 + x)^2] + RATIO[9/2 - 17/(-1 + x)^2 - 
          23/(2*(-1 + x)) - 1/(2*x) + (9*x)/2]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[1 + (-1 + x)^(-2)] + RATIO[1 + 5/(2*(-1 + x)^2) + 
          3/(2*(-1 + x)) - 1/(2*x) + (9*x)/2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-4] + Log[mu2]*RATIO[2 - 10/(-1 + x)^2] + 
        RATIO[-9/2 + 6/(-1 + x)^2 - 9/(2*(-1 + x)) + (15*x)/2]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-8] + I*Pi*RATIO[-4] + 
        RATIO[35 - 1/(2*x) + (15*x)/2]) + G[0, 1, 0, x]*
       (Pi^2*RATIO[17/4 - 9/(4*(-1 + x)^2)] + Log[mu2]^2*
         RATIO[-1/2 + 3/(2*(-1 + x)^2)] + Log[mu2]*
         (I*Pi*RATIO[-2 + 2/(-1 + x)^2] + RATIO[-3 - 5/(2*(-1 + x)^2) + 
            7/(2*(-1 + x))]) + I*Pi*RATIO[11/2 - 14/(3*(-1 + x)^2) + 
           13/(2*(-1 + x)) + 1/(2*x) - (15*x)/2] + 
        RATIO[-19/4 - 16/(-1 + x)^2 - 39/(4*(-1 + x)) + (9*x)/2 - 2*x^2]) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[-19/12 - 1/(4*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[-1/2 + 3/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 7/(-1 + x)^2] + 
          RATIO[-3 - 5/(2*(-1 + x)^2) + 7/(2*(-1 + x))]) + 
        I*Pi*RATIO[5 - 37/(2*(-1 + x)^2) - 25/(2*(-1 + x)) - 1/(2*x) + 
           (9*x)/2] + RATIO[-19/4 - 16/(-1 + x)^2 - 39/(4*(-1 + x)) + 
          (9*x)/2 - 2*x^2]) + G[1, 0, 1, x]*(Log[mu2]^2*RATIO[1] + 
        Pi^2*RATIO[-1/6 + 13/(6*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-3 + 3/(-1 + x)^2] + 
          RATIO[3/2 + 2/(-1 + x) + 1/(2*x)]) + 
        I*Pi*RATIO[-23/3 + 2/(-1 + x)^2 + 9/(2*(-1 + x)) + 1/(2*x) - 
           (15*x)/2] + RATIO[-17/4 - (-1 + x)^(-1) - 3/(4*x) + (9*x)/2 - 
          2*x^2]) + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[1] + 
        Pi^2*RATIO[-4/3 - 1/(2*(-1 + x)^2)] + Log[mu2]*(I*Pi*RATIO[-6] + 
          RATIO[3/2 + 2/(-1 + x) + 1/(2*x)]) + 
        I*Pi*RATIO[-13/2 + 5/(2*(-1 + x)^2) + 1/(2*(-1 + x)) - 3/(2*x) + 
           (9*x)/2] + RATIO[-17/4 - (-1 + x)^(-1) - 3/(4*x) + (9*x)/2 - 
          2*x^2]) + Pi^2*RATIO[5735/324 + 1091/(54*(-1 + x)) - (5*x)/4 - 
         (7*x^2)/8] + G[0, 0, 0, x]*(Pi^2*RATIO[-5/4 - 13/(12*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[1/2 + 13/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[3 - 5/(-1 + x)^2] + 
          RATIO[-7 - 3/(2*(-1 + x)^2) + 9/(2*(-1 + x))]) + 
        I*Pi*RATIO[-8 + 11/(2*(-1 + x)^2) - 9/(2*(-1 + x)) + (15*x)/2] + 
        RATIO[21 - 125/(18*(-1 + x)^2) + 119/(6*(-1 + x)) - (17*x)/2 + 
          4*x^2]) + G[1, 1, 1, x]*(Pi^2*RATIO[-7/3] + Log[mu2]^2*RATIO[7] + 
        Log[mu2]*(I*Pi*RATIO[-2] + RATIO[-29/2 + 3/(2*x)]) + 
        I*Pi*RATIO[23/2 - 3/(-1 + x) - 1/(2*x) + (15*x)/2] + 
        RATIO[-226/9 - 17/(3*x) - (17*x)/2 + 4*x^2]) + 
      (Pi^2*RATIO[-115/9 + 13/(-1 + x)^2] + 
        I*Pi*RATIO[37/6 - 58/(3*(-1 + x)^2) - 127/(6*(-1 + x)) - 15*x] + 
        RATIO[6359/108 + 373/(9*(-1 + x)^2) + 205/(4*(-1 + x)) + 5*x - 
          2*x^2])*Zeta[3] + G[1, 0, x]*(Log[mu2]^3*RATIO[2/3] + 
        I*Pi^3*RATIO[-5/3 - 23/(12*(-1 + x)^2)] + 
        Pi^2*RATIO[-11/12 - 239/(36*(-1 + x)^2) - 11/(4*(-1 + x)) + 1/(3*x) + 
           (3*x)/8] + Log[mu2]^2*(I*Pi*RATIO[3 + 1/(2*(-1 + x)^2)] + 
          RATIO[3 - 3/(2*(-1 + x)) + (3*x)/4]) + 
        I*Pi*RATIO[161/12 + 229/(9*(-1 + x)^2) + 74/(3*(-1 + x)) - 3/(4*x) + 
           (9*x)/4] + RATIO[37/4 + 8/(-1 + x) + (5*x)/2 + (7*x^2)/4] + 
        Log[mu2]*(Pi^2*RATIO[-5/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[8 + 26/(3*(-1 + x)^2) + 9/(2*(-1 + x)) + 1/(2*x) + 
             (3*x)/2] + RATIO[17/2 - 5/(2*(-1 + x)) - (7*x)/4 + 2*x^2]) + 
        RATIO[14/3 - 7/(-1 + x)^2]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[-4/3] + 
        I*Pi^3*RATIO[-11/6 + 1/(2*(-1 + x)^2)] + 
        I*Pi*RATIO[-587/36 - (-1 + x)^(-1) - 7/(3*x) - (9*x)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[4] + RATIO[9/4 - 1/(2*x) - (3*x)/4]) + 
        Pi^2*RATIO[463/72 + 7/(6*(-1 + x)) + 1/(12*x) - (3*x)/8] + 
        Log[mu2]*(Pi^2*RATIO[-1/3] + I*Pi*RATIO[-17/2 + 2/(-1 + x) + x^(-1) - 
             (3*x)/2] + RATIO[235/18 + 49/(12*x) + (7*x)/4 - 2*x^2]) + 
        RATIO[605/27 + 269/(36*x) - x/2 - (7*x^2)/4] + 
        RATIO[23/3 - 3/(-1 + x)^2]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-143/54] + I*Pi^3*RATIO[-11/12 + 1/(6*(-1 + x)^2)] + 
        I*Pi*RATIO[-40/9 - 7/(4*(-1 + x))] + 
        Pi^2*RATIO[-5/24 - 1/(2*(-1 + x)) - (3*x)/8] + 
        RATIO[-25/6 - (-1 + x)^(-2)]*Zeta[3]) + 
      G[0, 0, x]*(I*Pi^3*RATIO[-3/2 + 1/(3*(-1 + x)^2)] + 
        I*Pi*RATIO[39/4 - 71/(36*(-1 + x)^2) + 38/(3*(-1 + x)) - (9*x)/4] + 
        Pi^2*RATIO[65/24 - 107/(72*(-1 + x)^2) + 1/(4*(-1 + x)) - (3*x)/8] + 
        Log[mu2]^3*RATIO[-4/(3*(-1 + x)^2)] + Log[mu2]^2*
         (RATIO[19/4 + 11/(4*(-1 + x)^2) - 5/(2*(-1 + x)) - (3*x)/4] + 
          I*Pi*RATIO[4/(-1 + x)^2]) + Log[mu2]*
         (Pi^2*RATIO[1/3 - 2/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[-1/2 + 3/(2*(-1 + x)^2) + 3/(-1 + x) - (3*x)/2] + 
          RATIO[-13/2 + 755/(36*(-1 + x)^2) + 31/(12*(-1 + x)) + (7*x)/4 - 
            2*x^2]) + RATIO[-757/18 + 3125/(108*(-1 + x)^2) - 
          39/(4*(-1 + x)) - (9*x)/2 - (7*x^2)/4] + 
        RATIO[-1 + 14/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[2/3] + 
        I*Pi^3*RATIO[-8/3 - 5/(4*(-1 + x)^2)] + 
        Pi^2*RATIO[-56/9 - 2/(-1 + x)^2 - 19/(4*(-1 + x)) - 1/(2*x) + 
           (3*x)/8] + Log[mu2]^2*(I*Pi*RATIO[2 + 3/(2*(-1 + x)^2)] + 
          RATIO[3 - 3/(2*(-1 + x)) + (3*x)/4]) + 
        I*Pi*RATIO[151/36 - 16/(-1 + x)^2 - 9/(4*(-1 + x)) + 9/(2*x) + 
           (9*x)/4] + RATIO[37/4 + 8/(-1 + x) + (5*x)/2 + (7*x^2)/4] + 
        Log[mu2]*(Pi^2*RATIO[-10/3 + 5/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[49/6 - 5/(2*(-1 + x)^2) + 5/(2*(-1 + x)) + 1/(2*x) + 
             (3*x)/2] + RATIO[17/2 - 5/(2*(-1 + x)) - (7*x)/4 + 2*x^2]) + 
        RATIO[-55/3 + 18/(-1 + x)^2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-15647/324] + Pi^4*RATIO[-89/180 + 7/(9*(-1 + x)^2)] + 
        I*Pi*RATIO[-1189/54 - 869/(36*(-1 + x))] + 
        I*Pi^3*RATIO[-3/4 - 67/(36*(-1 + x)^2) - 2/(3*(-1 + x)) - (3*x)/4] + 
        Pi^2*RATIO[433/54 + 277/(36*(-1 + x)) + (7*x)/8 - x^2] + 
        (I*Pi*RATIO[7/3 - 2/(-1 + x)^2] + RATIO[34/3 + 67/(6*(-1 + x)^2) + 
            16/(-1 + x)])*Zeta[3]) + G[0, x]*(Log[mu2]^4*RATIO[-5/12] + 
        Pi^4*RATIO[-23/80 + 1/(8*(-1 + x)^2)] + 
        I*Pi*RATIO[-947/18 + 3125/(108*(-1 + x)^2) - 233/(9*(-1 + x))] + 
        Log[mu2]^2*(Pi^2*RATIO[7/6 + 1/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[-7/4 + 11/(4*(-1 + x)^2)] + 
          RATIO[-43/4 - 7/(4*(-1 + x))]) + Log[mu2]^3*
         (I*Pi*RATIO[-1 - 4/(3*(-1 + x)^2)] + 
          RATIO[-19/6 + 4/(3*(-1 + x))]) + 
        I*Pi^3*RATIO[31/24 - 25/(72*(-1 + x)^2) - (-1 + x)^(-1) + (7*x)/4] + 
        RATIO[-1057/54 - 5711/(108*(-1 + x)) + (15*x)/4] + 
        Pi^2*RATIO[265/36 - 1033/(108*(-1 + x)^2) - 9/(4*(-1 + x)) - 
           (9*x)/4 + x^2] + (I*Pi*RATIO[22 - 49/(3*(-1 + x)^2)] + 
          RATIO[47/6 + 9/(2*(-1 + x)^2) - 61/(6*(-1 + x)) - (9*x)/2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[5/2 - 7/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-39/2 + 755/(36*(-1 + x)^2) - 41/(12*(-1 + x))] + 
          Pi^2*RATIO[3/4 - 157/(36*(-1 + x)^2) - 17/(6*(-1 + x))] + 
          RATIO[-713/36 - 869/(36*(-1 + x)) + 2*x] + 
          RATIO[25/3 - 5/(-1 + x)^2]*Zeta[3])) + 
      G[1, x]*(Log[mu2]^3*(I*Pi*RATIO[-7/3] + RATIO[-3/2]) + 
        Log[mu2]^4*RATIO[-5/12] + 
        Pi^4*RATIO[169/720 + 127/(180*(-1 + x)^2)] + 
        Log[mu2]^2*(RATIO[-23/4] + Pi^2*RATIO[5/3] + 
          I*Pi*RATIO[3/4 - 3/(2*(-1 + x)) - 1/(2*x)]) + 
        I*Pi*RATIO[938/27 + 8/(-1 + x) + 269/(36*x)] + 
        RATIO[535/18 - (15*x)/4] + I*Pi^3*RATIO[-1/24 - 1/(12*(-1 + x)^2) + 
           1/(4*(-1 + x)) + 1/(12*x) - x/4] + 
        Pi^2*RATIO[-415/108 - 4/(3*(-1 + x)) - 167/(72*x) - (9*x)/4 + x^2] + 
        (I*Pi*RATIO[17/3 + 9/(-1 + x)^2] + RATIO[-95/6 + 1/(2*(-1 + x)^2) - 
            12/(-1 + x) - 7/(2*x) + (15*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[11/6 + 1/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[-85/36 - 5/(6*(-1 + x))] + 
          I*Pi*RATIO[181/18 - 5/(2*(-1 + x)) + 49/(12*x)] + 
          RATIO[37/12 - 2*x] + RATIO[1/3 - 3/(-1 + x)^2]*Zeta[3])) + 
      RATIO[-59/2 + 11/(-1 + x)^2]*Zeta[5] + 
      Nc^2*(G[0, 1, 0, 0, 0, x]*RATIO[-9] + G[1, 0, 1, 1, 1, x]*RATIO[-9] + 
        G[0, 0, 1, 0, 0, x]*RATIO[-8] + G[0, 1, 1, 1, 1, x]*RATIO[-8] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-8] + G[1, 1, 0, 1, 1, x]*RATIO[-8] + 
        G[0, 0, 0, 0, 1, x]*RATIO[-4] + G[0, 0, 0, 1, 0, x]*RATIO[-4] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-4] + G[1, 1, 0, 0, 0, x]*RATIO[-4] + 
        G[1, 1, 1, 0, 1, x]*RATIO[-4] + G[1, 1, 1, 1, 0, x]*RATIO[-4] + 
        Log[mu2]^4*RATIO[-1/3] + Log[mu2]^5*RATIO[-1/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[1] + G[1, 0, 1, 0, 0, x]*RATIO[1] + 
        Log[mu2]^3*(Pi^2*RATIO[2/3] + RATIO[415/216]) + 
        G[0, 1, 1, 0, 0, x]*RATIO[4] + G[1, 0, 0, 1, 1, x]*RATIO[4] + 
        G[0, 1, 1, 0, 1, x]*RATIO[5] + G[0, 1, 1, 1, 0, x]*RATIO[5] + 
        G[1, 0, 0, 0, 1, x]*RATIO[5] + G[1, 0, 0, 1, 0, x]*RATIO[5] + 
        G[0, 0, 0, 1, 1, x]*RATIO[6] + G[1, 1, 1, 0, 0, x]*RATIO[6] + 
        G[0, 1, 0, 0, 1, x]*RATIO[8] + G[0, 1, 0, 1, 0, x]*RATIO[8] + 
        G[1, 0, 1, 0, 1, x]*RATIO[8] + G[1, 0, 1, 1, 0, x]*RATIO[8] + 
        G[0, 0, 1, 0, 1, x]*RATIO[10] + G[0, 0, 1, 1, 0, x]*RATIO[10] + 
        G[1, 1, 0, 0, 1, x]*RATIO[10] + G[1, 1, 0, 1, 0, x]*RATIO[10] + 
        RATIO[2028463/15552 + (-1 + x)^(-1)] + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-6] + RATIO[-9/2 - (9*x)/2]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-9] + RATIO[7/2 - (9*x)/2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-9] + RATIO[7/2 - (9*x)/2]) + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-9] + RATIO[19/2 - (9*x)/2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-9] + RATIO[19/2 - (9*x)/2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-6] + RATIO[-12 - 10/(-1 + x)^2 - 
            22/(-1 + x) - (9*x)/2]) + 
        Pi^4*RATIO[-2489/2160 - 17/(36*(-1 + x)^2) - 187/(180*(-1 + x)) - 
           (3*x)/16] + G[0, 1, 1, x]*(Pi^2*RATIO[-2] + Log[mu2]^2*RATIO[3] + 
          RATIO[10 + 10/(-1 + x) + x/2] + Log[mu2]*RATIO[(3*x)/2]) + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[4] + RATIO[-47/2 + (3*x)/2]) + 
        G[1, 0, 0, x]*(Pi^2*RATIO[-2] + Log[mu2]^2*RATIO[3] + 
          RATIO[13/2 + x/2] + Log[mu2]*RATIO[15/2 + (3*x)/2]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[4] + RATIO[-28 - 10/(-1 + x)^2 - 
            22/(-1 + x) + (3*x)/2]) + G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[3] + 
          RATIO[-11 + 3*x]) + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[3] + 
          RATIO[-19/2 + 3*x]) + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[1] + 
          RATIO[-15/2 + 3*x]) + G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[1] + 
          RATIO[6 + 3*x]) + G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[14 + 3*x]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[14 + 3*x]) + G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[14 + 10/(-1 + x)^2 + 22/(-1 + x) + 3*x]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-2] + RATIO[14 + 10/(-1 + x)^2 + 
            22/(-1 + x) + 3*x]) + G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
          Log[mu2]*RATIO[19/2 - (9*x)/2] + RATIO[98/9 + 35*x - 11*x^2]) + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + Log[mu2]*RATIO[14 - (9*x)/2] + 
          RATIO[419/36 + 10/(-1 + x) + 35*x - 11*x^2]) + 
        Pi^2*RATIO[-19969/2592 - 5/(3*(-1 + x)) - (405*x)/16 + 
           (175*x^2)/48] + G[1, 1, 0, x]*(Pi^2*RATIO[-19/6] + 
          Log[mu2]^2*RATIO[4] + Log[mu2]*RATIO[-19/2 + (3*x)/2] + 
          RATIO[-98/9 - (71*x)/4 + (11*x^2)/2]) + G[1, 0, 1, x]*
         (Pi^2*RATIO[-17/6] + Log[mu2]^2*RATIO[4] + 
          Log[mu2]*RATIO[-19/2 + (3*x)/2] + RATIO[-98/9 - (71*x)/4 + 
            (11*x^2)/2]) + G[0, 0, 1, x]*(Pi^2*RATIO[-19/6] + 
          Log[mu2]^2*RATIO[4] + Log[mu2]*RATIO[-2 + (3*x)/2] + 
          RATIO[-259/18 - 10/(-1 + x) - (71*x)/4 + (11*x^2)/2]) + 
        G[0, 1, 0, x]*(Pi^2*RATIO[-17/6] + Log[mu2]^2*RATIO[4] + 
          Log[mu2]*RATIO[-2 + (3*x)/2] + RATIO[-259/18 - 10/(-1 + x) - 
            (71*x)/4 + (11*x^2)/2]) + (Pi^2*RATIO[3/2] + 
          RATIO[-9613/108 - 10/(-1 + x) - (73*x)/4 + (11*x^2)/2])*Zeta[3] + 
        Log[mu2]*(Pi^4*RATIO[-19/60] + RATIO[110263/1296 + 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-2357/432 - (69*x)/8 + (11*x^2)/4] + 
          RATIO[-73/2]*Zeta[3]) + Log[mu2]^2*(RATIO[1123/54] + 
          Pi^2*RATIO[-139/72 + (3*x)/4] + RATIO[-7/3]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[-7/3] + Log[mu2]^2*RATIO[1 - (3*x)/2] + 
          Pi^2*RATIO[-32/9 + x] + RATIO[215/27 + (405*x)/8 - (175*x^2)/24] + 
          Log[mu2]*(Pi^2*RATIO[17/6] + RATIO[79/18 + (69*x)/4 - 
              (11*x^2)/2]) + RATIO[2/3]*Zeta[3]) + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[-7/3] + Log[mu2]^2*RATIO[1 - (3*x)/2] + 
          Pi^2*RATIO[-245/36 - 5/(3*(-1 + x)^2) - 11/(3*(-1 + x)) + x] + 
          RATIO[215/27 + (405*x)/8 - (175*x^2)/24] + 
          Log[mu2]*(Pi^2*RATIO[17/6] + RATIO[79/18 + (69*x)/4 - 
              (11*x^2)/2]) + RATIO[2/3]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-1] + Pi^2*RATIO[-21/4 - x/4] + 
          Log[mu2]^2*RATIO[(3*x)/2] + Log[mu2]*(Pi^2*RATIO[7/6] + 
            RATIO[(-69*x)/4 + (11*x^2)/2]) + RATIO[(-449*x)/8 + 
            (175*x^2)/24] + RATIO[4]*Zeta[3]) + G[0, 0, x]*
         (Log[mu2]^3*RATIO[-1] + Pi^2*RATIO[-31/4 - 10/(3*(-1 + x)^2) - 
             22/(3*(-1 + x)) - x/4] + Log[mu2]^2*RATIO[-6 + (3*x)/2] + 
          Log[mu2]*(Pi^2*RATIO[7/6] + RATIO[11/4 - (69*x)/4 + (11*x^2)/2]) + 
          RATIO[77/3 - (361*x)/8 + (175*x^2)/24] + RATIO[4]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^2*(RATIO[-257/72] + Pi^2*RATIO[-5/4]) + 
          Pi^4*RATIO[8/45] + Log[mu2]^4*RATIO[5/6] + Log[mu2]^3*RATIO[5/3] + 
          RATIO[-90191/1296 - (307*x)/24] + 
          Pi^2*RATIO[3655/432 + 10/(3*(-1 + x)) + (71*x)/8 - (11*x^2)/4] + 
          RATIO[57/2 + 10/(-1 + x)^2 + 22/(-1 + x)]*Zeta[3] + 
          Log[mu2]*(RATIO[-908/27 - (11*x)/2] + 
            Pi^2*RATIO[137/36 - (3*x)/4] + RATIO[1/3]*Zeta[3])) + 
        G[1, x]*(Log[mu2]^2*(RATIO[-79/36] + Pi^2*RATIO[-5/4]) + 
          Log[mu2]^3*RATIO[-1/3] + Pi^4*RATIO[49/180] + 
          Log[mu2]^4*RATIO[5/6] + RATIO[-2509/162 - 1/(2*(-1 + x)) + 
            (307*x)/24] + Pi^2*RATIO[1607/216 + 5/(3*(-1 + x)) + (71*x)/8 - 
             (11*x^2)/4] + RATIO[28]*Zeta[3] + Log[mu2]*
           (Pi^2*RATIO[173/36 - (3*x)/4] + RATIO[-215/27 + (11*x)/2] + 
            RATIO[1/3]*Zeta[3])) + RATIO[4]*Zeta[5]) + 
      (G[1, 0, 1, 0, 1, x]*RATIO[-6] + G[1, 0, 1, 1, 0, x]*RATIO[-6] + 
        G[1, 1, 0, 1, 1, x]*RATIO[-5] + G[1, 0, 1, 1, 1, x]*RATIO[-4] + 
        G[0, 1, 1, 1, 1, x]*RATIO[-3] + G[1, 1, 0, 0, 1, x]*RATIO[-2] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-2] + Log[mu2]^4*(RATIO[-5/8] + 
          I*Pi*RATIO[-5/12]) + Log[mu2]^5*RATIO[-1/12] + 
        G[1, 1, 1, 0, 0, x]*RATIO[2] + G[1, 1, 0, 0, 0, x]*RATIO[8] + 
        G[1, 1, 1, 1, 1, x]*RATIO[20] + 
        I*Pi^5*RATIO[1/48 + 1/(120*(-1 + x)^2)] + G[1, 0, 1, 0, 0, x]*
         RATIO[6 + (-1 + x)^(-2)] + G[0, 1, 1, 0, 0, x]*
         RATIO[-2 + 5/(-1 + x)^2] + G[0, 0, 0, 0, 1, x]*
         RATIO[-10 - 50/(-1 + x)^2 - 60/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[-10 - 50/(-1 + x)^2 - 60/(-1 + x)] + G[0, 1, 1, 1, x]*
         (I*Pi*RATIO[-3] + RATIO[-8 - 56/(-1 + x)]) + G[0, 1, 0, 0, 1, x]*
         RATIO[-6 - 36/(-1 + x)^2 - 36/(-1 + x)] + G[0, 1, 0, 1, 0, x]*
         RATIO[-6 - 36/(-1 + x)^2 - 36/(-1 + x)] + 
        I*Pi*RATIO[-225/8 - 127/(4*(-1 + x))] + G[0, 0, 1, 0, 1, x]*
         RATIO[-4 - 22/(-1 + x)^2 - 24/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
         RATIO[-4 - 22/(-1 + x)^2 - 24/(-1 + x)] + G[0, 0, 1, 1, x]*
         (I*Pi*RATIO[-4 + 6/(-1 + x)^2] + Log[mu2]*
           RATIO[-28/(-1 + x)^2 - 24/(-1 + x)] + RATIO[-21 - 19/(-1 + x)^2 - 
            13/(-1 + x)]) + G[1, 0, 0, 1, 1, x]*
         RATIO[5 - 14/(-1 + x)^2 - 12/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
         RATIO[-2 - 13/(-1 + x)^2 - 12/(-1 + x)] + 
        I*Pi^3*RATIO[-65/24 - 127/(24*(-1 + x)^2) - 23/(4*(-1 + x))] + 
        RATIO[-1649/64 - (-1 + x)^(-1)] + Log[mu2]^3*(RATIO[-83/24] + 
          Pi^2*RATIO[8/9] + I*Pi*RATIO[-13/6 - 2/(3*(-1 + x))]) + 
        Pi^4*RATIO[-13/160 - 1/(18*(-1 + x)^2) - 11/(90*(-1 + x))] + 
        G[1, 0, 0, 0, 1, x]*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
        G[1, 0, 0, 1, 0, x]*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[6 - 4/(-1 + x)^2] + 
          Log[mu2]*RATIO[4 + 20/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[20 + 9/(-1 + x)^2 + 29/(-1 + x)]) + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[-2 + 5/(-1 + x)^2] + RATIO[19 + 11/(-1 + x)^2 + 
            30/(-1 + x)]) + G[0, 1, 0, 1, x]*(I*Pi*RATIO[-5 + 6/(-1 + x)^2] + 
          RATIO[19 + 11/(-1 + x)^2 + 30/(-1 + x)]) + G[0, 1, 0, 0, 0, x]*
         RATIO[6 + 26/(-1 + x)^2 + 36/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         RATIO[12 + 26/(-1 + x)^2 + 36/(-1 + x)] + G[0, 1, 0, 1, 1, x]*
         RATIO[1 + 42/(-1 + x)^2 + 36/(-1 + x)] + G[1, 0, 0, 1, x]*
         (I*Pi*RATIO[7 - 4/(-1 + x)^2] + RATIO[21 - 2/(-1 + x)^2 + 
            40/(-1 + x)]) + G[0, 0, 1, 1, 1, x]*
         RATIO[56/(-1 + x)^2 + 48/(-1 + x)] + G[0, 0, 0, 0, 0, x]*
         RATIO[14 + 90/(-1 + x)^2 + 84/(-1 + x)] + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-4] + I*Pi*RATIO[2] + RATIO[13/2 + (-1 + x)^(-2) - 
            (-1 + x)^(-1) - 7/x]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-6] + 
          I*Pi*RATIO[14] + RATIO[-5/2 - 13/(2*x)]) + G[1, 0, 1, 1, x]*
         (I*Pi*RATIO[-8] + Log[mu2]*RATIO[2] + RATIO[-13/2 - 42/(-1 + x) + 
            1/(2*x)]) + G[1, 1, 0, 1, x]*(I*Pi*RATIO[-7] + RATIO[-5 + 5/x]) + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[2] + RATIO[-5 + 5/x]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
          I*Pi*RATIO[33/2 + 11/(-1 + x)^2 + 2/(-1 + x)] + 
          Pi^2*RATIO[29/12 + 13/(3*(-1 + x)^2) + 6/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[1] + RATIO[11/2 + 28/(-1 + x)]) + 
          RATIO[63/4 + 75/(-1 + x) - 7/(2*x) - x/2]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[4 + 20/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[20 + 9/(-1 + x)^2 + 29/(-1 + x)] + 
          I*Pi*RATIO[-7/(-1 + x)^2]) + G[0, 0, 1, 0, 0, x]*
         RATIO[-5/(-1 + x)^2] + G[1, 0, 0, 0, x]*
         (RATIO[-34 - 4/(-1 + x)^2 - 44/(-1 + x)] + 
          I*Pi*RATIO[-3/(-1 + x)^2]) + G[1, 0, 1, 0, x]*
         (RATIO[21 - 2/(-1 + x)^2 + 40/(-1 + x)] + 
          I*Pi*RATIO[(-1 + x)^(-2)]) + G[1, 0, 0, x]*
         (Pi^2*RATIO[-1/3 - 35/(12*(-1 + x)^2) - 4/(-1 + x)] + 
          I*Pi*RATIO[-6 - 5/(2*(-1 + x)^2) + 2/(-1 + x)] + 
          RATIO[81/4 + 47/(4*(-1 + x)^2) + 32/(-1 + x) - x/2] + 
          Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)] + Log[mu2]*
           (RATIO[7 + 7/(2*(-1 + x)^2) + 6/(-1 + x)] + 
            I*Pi*RATIO[(-1 + x)^(-2)])) + G[0, 1, 0, 0, x]*
         (RATIO[-10 - 11/(2*(-1 + x))] + I*Pi*RATIO[-8/(-1 + x)^2] + 
          Log[mu2]*RATIO[2/(-1 + x)^2]) + G[0, 0, 0, 0, x]*
         (RATIO[-49/2 - 6/(-1 + x)^2 - 103/(2*(-1 + x))] + 
          Log[mu2]*RATIO[-4 - 26/(-1 + x)^2 - 24/(-1 + x)] + 
          I*Pi*RATIO[14/(-1 + x)^2]) + G[0, 0, 1, x]*
         (Log[mu2]*(I*Pi*RATIO[4 - 8/(-1 + x)^2] + RATIO[-14 - 6/(-1 + x)^2 - 
              20/(-1 + x)]) + I*Pi*RATIO[-15 - 16/(-1 + x)^2 - 4/(-1 + x)] + 
          Pi^2*RATIO[2/3 + 20/(-1 + x)^2 + 18/(-1 + x)] + 
          RATIO[-81/2 - 20/(-1 + x)^2 - 121/(2*(-1 + x)) + (17*x)/2 - 
            6*x^2]) + G[0, 1, 0, x]*(I*Pi*RATIO[-5 + 5/(-1 + x)^2 + 
             9/(2*(-1 + x))] + Pi^2*RATIO[3 + 97/(6*(-1 + x)^2) + 
             16/(-1 + x)] + Log[mu2]*(RATIO[-14 - 6/(-1 + x)^2 - 
              20/(-1 + x)] + I*Pi*RATIO[2/(-1 + x)^2]) + 
          RATIO[-81/2 - 20/(-1 + x)^2 - 121/(2*(-1 + x)) + (17*x)/2 - 
            6*x^2]) + G[1, 1, 0, x]*(I*Pi*Log[mu2]*RATIO[-4] + 
          Pi^2*RATIO[8/3] + I*Pi*RATIO[3/2 + (-1 + x)^(-2) - (-1 + x)^(-1) - 
             2/x] + RATIO[-9/2 - 11/(-1 + x) - 3/(2*x) + (17*x)/2 - 6*x^2]) + 
        G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[2] + 
          Pi^2*RATIO[13/6 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          I*Pi*RATIO[29/2 - 2/(-1 + x)^2 - 2/(-1 + x) + 1/(2*x)] + 
          RATIO[-9/2 - 11/(-1 + x) - 3/(2*x) + (17*x)/2 - 6*x^2]) + 
        Pi^2*RATIO[-917/96 - 383/(24*(-1 + x)) + (35*x)/4 - (15*x^2)/4] + 
        G[0, 0, 0, x]*(I*Pi*RATIO[17/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[10/3 + 49/(3*(-1 + x)^2) + 20/(-1 + x)] + 
          Log[mu2]*(RATIO[13 - 3/(-1 + x)^2 + 22/(-1 + x)] + 
            I*Pi*RATIO[-8/(-1 + x)^2]) + Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
          RATIO[129/4 - 6/(-1 + x)^2 + 37/(-1 + x) - (33*x)/2 + 12*x^2]) + 
        G[1, 1, 1, x]*(Log[mu2]*(I*Pi*RATIO[-8] + RATIO[-3]) + 
          Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-1/3] + 
          I*Pi*RATIO[-21/2 - 3/(2*x)] + RATIO[19/2 + 8/x - (33*x)/2 + 
            12*x^2]) + (Pi^2*RATIO[-619/36 - 259/(12*(-1 + x)^2) - 
             28/(-1 + x)] + I*Pi*RATIO[71/6 - 89/(2*(-1 + x)^2) - 
             35/(3*(-1 + x))] + RATIO[110/3 + 127/(4*(-1 + x)^2) + 
            67/(2*(-1 + x)) + 9*x - 6*x^2])*Zeta[3] + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[2/3] + 
          Pi^2*RATIO[-5/8 - 13/(3*(-1 + x)) - 35/(24*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[11/4 + 1/(4*x)]) + 
          I*Pi*RATIO[3 - 11/(-1 + x) + 13/(4*x)] + 
          RATIO[-271/8 - 107/(8*x) + (47*x)/2 - (15*x^2)/2] + 
          Log[mu2]*(Pi^2*RATIO[11/6] + I*Pi*RATIO[5/2 + 1/(2*x)] + 
            RATIO[-2 - 13/(4*x) + 8*x - 6*x^2]) + RATIO[5/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-11] + I*Pi^3*RATIO[1 - 1/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[-8 - 3/(-1 + x)] + Pi^2*RATIO[21/8 + 7/(4*(-1 + x))] + 
          RATIO[43/6 + 1/(2*(-1 + x)^2)]*Zeta[3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-13 - 75/(4*(-1 + x)^2) - 85/(4*(-1 + x))] + 
          Pi^2*RATIO[-179/24 - 5/(3*(-1 + x)^2) - 83/(8*(-1 + x))] + 
          Log[mu2]^3*RATIO[2/(3*(-1 + x)^2)] + Log[mu2]^2*
           (RATIO[-5/4 + 5/(2*(-1 + x)^2) - 1/(4*(-1 + x))] + 
            I*Pi*RATIO[(-1 + x)^(-2)]) + I*Pi^3*RATIO[3/(2*(-1 + x)^2)] + 
          RATIO[-43/8 - 16/(-1 + x)^2 - 107/(8*(-1 + x)) + (23*x)/2 - 
            (15*x^2)/2] + Log[mu2]*(Pi^2*RATIO[-4/3 - 29/(6*(-1 + x)^2) - 8/
                (-1 + x)] + I*Pi*RATIO[-7/2 - 4/(-1 + x)^2 + 3/
                (2*(-1 + x))] + RATIO[-19/4 + 29/(4*(-1 + x)^2) + 
              9/(4*(-1 + x)) + 8*x - 6*x^2]) + 
          RATIO[-14 - 232/(3*(-1 + x)^2) - 84/(-1 + x)]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[1/2] + 
          I*Pi^3*RATIO[-3/4 + 1/(6*(-1 + x)^2)] + 
          Pi^2*RATIO[-22/3 - 5/(6*(-1 + x)^2) - 127/(6*(-1 + x))] + 
          I*Pi*RATIO[-75/4 - 20/(-1 + x)^2 + 41/(2*(-1 + x)) - 7/(2*x)] + 
          Log[mu2]*(Pi^2*RATIO[-7/3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
            I*Pi*RATIO[-17/2 - 6/(-1 + x)^2 + 8/(-1 + x)] + 
            RATIO[6 + 6/(-1 + x) - 8*x + 6*x^2]) + 
          RATIO[51/2 + 33/(-1 + x) - (35*x)/2 + (15*x^2)/2] + 
          RATIO[-3 - 3/(-1 + x)^2 - 12/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-21 - 67/(4*(-1 + x))] + 
          Pi^4*RATIO[-187/240 - 7/(15*(-1 + x)^2) - 17/(15*(-1 + x))] + 
          RATIO[-363/16 - 1/(2*(-1 + x))] + I*Pi^3*
           RATIO[1/6 - 19/(12*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          Pi^2*RATIO[65/48 - 17/(12*(-1 + x)) + 4*x - 3*x^2] + 
          (I*Pi*RATIO[55/3 - 11/(-1 + x)^2] + 
            RATIO[17/2 + 19/(2*(-1 + x)^2) - 8/(-1 + x)])*Zeta[3]) + 
        G[1, 0, x]*(I*Pi^3*RATIO[1/3 - 7/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[87/4 + 47/(4*(-1 + x)^2) + 27/(-1 + x) - 3/(2*x)] + 
          Pi^2*RATIO[-47/4 - 2/(3*(-1 + x)^2) - 133/(6*(-1 + x)) - 1/(2*x)] + 
          I*Pi*Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)] + 
          Log[mu2]*(Pi^2*RATIO[2/3 - (-1 + x)^(-2)] + 
            I*Pi*RATIO[7 + 7/(2*(-1 + x)^2) + 6/(-1 + x)] + 
            RATIO[6 + 6/(-1 + x) - 8*x + 6*x^2]) + 
          RATIO[51/2 + 33/(-1 + x) - (35*x)/2 + (15*x^2)/2] + 
          RATIO[8 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(I*Pi*Log[mu2]^3*RATIO[2/3] + 
          Pi^4*RATIO[37/180 - 19/(60*(-1 + x)^2) - 17/(30*(-1 + x))] + 
          I*Pi*RATIO[-45/8 + 33/(-1 + x) - 107/(8*x)] + 
          I*Pi^3*RATIO[-1/24 - 1/(2*(-1 + x)^2) - 1/(6*(-1 + x)) + 1/(8*x)] + 
          Log[mu2]^2*(Pi^2*RATIO[-7/4] + RATIO[1/4] + 
            I*Pi*RATIO[11/4 + 1/(4*x)]) + RATIO[33/8 + 1/(2*(-1 + x)) - 
            (27*x)/2] + Pi^2*RATIO[89/12 + 37/(6*(-1 + x)) + 29/(12*x) - 
             (17*x)/4 + 3*x^2] + (I*Pi*RATIO[-1/3 - 6/(-1 + x)^2] + 
            RATIO[-3 + 3/(-1 + x)^2 + 3/(-1 + x) + 3/(2*x)])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-2/3] + I*Pi*RATIO[9/2 + 6/(-1 + x) - 13/
                (4*x)] + Pi^2*RATIO[-3/4 + 2/(-1 + x) - 1/(2*x)] + 
            RATIO[11/4 - 6*x] + RATIO[-10]*Zeta[3])) + 
        G[0, x]*(I*Pi^3*RATIO[19/24 + 11/(12*(-1 + x)^2) - 1/(24*(-1 + x))] + 
          Pi^4*RATIO[2/9 + 149/(120*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          I*Pi*RATIO[147/8 - 16/(-1 + x)^2 + 23/(8*(-1 + x))] + 
          Log[mu2]^2*(RATIO[17/8 - 3/(-1 + x)] + 
            I*Pi*RATIO[-1/4 + 5/(2*(-1 + x)^2) - 9/(4*(-1 + x))] + 
            Pi^2*RATIO[-7/(4*(-1 + x)^2)]) + Log[mu2]^3*
           (RATIO[1/3 - 2/(3*(-1 + x))] + I*Pi*RATIO[2/(3*(-1 + x)^2)]) + 
          RATIO[-153/16 - 127/(4*(-1 + x)) + (27*x)/2] + 
          Pi^2*RATIO[631/48 + 227/(24*(-1 + x)^2) + 313/(12*(-1 + x)) - 
             (17*x)/4 + 3*x^2] + (RATIO[94/3 - 11/(-1 + x)^2 + 
              166/(3*(-1 + x))] + I*Pi*RATIO[-4/(3*(-1 + x)^2)])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[11/2 + 29/(4*(-1 + x)^2) + 9/(4*(-1 + x))] + 
            Pi^2*RATIO[65/12 + 5/(12*(-1 + x)^2) + 22/(3*(-1 + x))] + 
            I*Pi^3*RATIO[-5/(3*(-1 + x)^2)] + RATIO[-7/4 - 67/(4*(-1 + x)) + 
              6*x] + RATIO[4 + 16/(-1 + x)^2 + 24/(-1 + x)]*Zeta[3])) + 
        RATIO[-5 - 66/(-1 + x)^2 - 72/(-1 + x)]*Zeta[5])/Nc^2) + 
    Nfv*((G[0, 0, 0, 1, 1, x]*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
        G[0, 1, 1, 1, x]*RATIO[-128 - 128/(-1 + x)] + G[1, 0, 0, 1, 1, x]*
         RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        I*Pi*RATIO[278/9 - 418/(9*(-1 + x))] + 
        I*Pi^5*RATIO[-16/45 - 32/(45*(-1 + x)^2) - 16/(15*(-1 + x))] + 
        G[0, 1, 0, 1, 1, x]*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*RATIO[64 + 128/(-1 + x)^2 + 192/(-1 + x)] + 
        G[1, 1, 0, 1, x]*RATIO[32/3 - (32*x)/3] + G[1, 1, 1, 0, x]*
         RATIO[32/3 - (32*x)/3] + G[1, 0, 1, 0, x]*
         RATIO[8/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (32*x)/3] + 
        G[1, 0, 0, 1, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          RATIO[8/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (32*x)/3]) + 
        I*Pi^3*RATIO[320/27 - 53/(27*(-1 + x)^2) + 65/(9*(-1 + x)) - 
           (74*x)/27] + G[1, 0, 1, 1, x]*RATIO[-280/3 - 96/(-1 + x) - 
           (8*x)/3] + G[1, 1, 0, 0, x]*RATIO[56/3 - 16/x - (8*x)/3] + 
        Pi^4*RATIO[-289/135 - 22/(27*(-1 + x)^2) - 133/(45*(-1 + x)) - 
           (143*x)/135] + G[0, 1, 0, 0, x]*RATIO[-8/3 + 8/(3*(-1 + x)^2) + 
           (8*x)/3] + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
          I*Pi*RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[280/3 - 16/(3*(-1 + x)^2) + 88/(-1 + x) + (8*x)/3]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
          I*Pi*RATIO[-96 - 8/(3*(-1 + x)^2) - 104/(-1 + x) - 8*x] + 
          RATIO[-100/9 - 8/(-1 + x) - 4/(3*x) - (68*x)/9] + 
          Log[mu2]*RATIO[-16/3 + (16*x)/3]) + G[1, 1, 0, x]*
         (I*Pi*RATIO[24 - 16/x - 8*x] + RATIO[-100/9 - 8/(-1 + x) - 4/(3*x) - 
            (68*x)/9] + Log[mu2]*RATIO[-16/3 + (16*x)/3]) + 
        G[1, 0, 0, x]*(I*Pi*RATIO[8/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - 
             (32*x)/3] + RATIO[-128/3 - 80/(3*(-1 + x)) + 8*x]) + 
        G[0, 1, 0, x]*(RATIO[-272/9 - 106/(9*(-1 + x)^2) - 42/(-1 + x) - 
            (148*x)/9] + Log[mu2]*RATIO[-32/3 - 16/(3*(-1 + x)^2) - 
             16/(-1 + x) - (16*x)/3] + I*Pi*RATIO[16/(3*(-1 + x)^2) + 
             8/(-1 + x) + 8*x]) + G[0, 0, 1, x]*
         (Pi^2*RATIO[56/3 + 112/(3*(-1 + x)^2) + 56/(-1 + x)] + 
          RATIO[-272/9 - 106/(9*(-1 + x)^2) - 42/(-1 + x) - (148*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
            RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (16*x)/3]) + 
          I*Pi*RATIO[104 + 104/(-1 + x) + 8*x]) + G[0, 1, 1, x]*
         (Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          Log[mu2]*RATIO[64 + 64/(-1 + x)] + RATIO[256/3 + 400/(3*(-1 + x)) + 
            24/x + 8*x] + I*Pi*RATIO[-152/3 + 8/(-1 + x)^2 - 40/(-1 + x) + 
             (32*x)/3]) + G[0, 1, 1, 0, x]*RATIO[40/3 + 8/(-1 + x)^2 + 
           24/(-1 + x) + (32*x)/3] + G[0, 1, 0, 1, x]*
         (I*Pi*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + 
          RATIO[40/3 + 8/(-1 + x)^2 + 24/(-1 + x) + (32*x)/3]) + 
        G[0, 0, 1, 0, x]*RATIO[64/3 + 32/(3*(-1 + x)^2) + 32/(-1 + x) + 
           (32*x)/3] + G[0, 0, 0, 1, x]*
         (I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
          RATIO[64/3 + 32/(3*(-1 + x)^2) + 32/(-1 + x) + (32*x)/3]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[64/3 + 32/(3*(-1 + x)^2) + 32/(-1 + x) + 
             (32*x)/3] + RATIO[32 - 16/(-1 + x)^2 + 16/(-1 + x) + 16*x]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[32/3 - (32*x)/3] + 
          RATIO[96 - 48/x + 16*x]) + G[1, 0, x]*
         (Pi^2*RATIO[-16/9 + 20/(9*(-1 + x)^2) + 20/(3*(-1 + x)) + 8/(3*x) + 
             (52*x)/9] + Log[mu2]*(I*Pi*RATIO[-16/3 + (16*x)/3] + 
            RATIO[16/3 + 16/(3*(-1 + x)) + 8*x]) + 
          I*Pi*RATIO[-436/9 - 88/(3*(-1 + x)) - 4/(3*x) + (76*x)/9] + 
          RATIO[190/9 + 202/(9*(-1 + x)) + 48*x - 10*x^2]) + 
        Pi^2*RATIO[41/27 + 407/(27*(-1 + x)) - 24*x + 5*x^2] + 
        G[0, 0, x]*(I*Pi*RATIO[-128/9 - 178/(9*(-1 + x)^2) - 34/(-1 + x) - 
             (76*x)/9] + Pi^2*RATIO[-92/9 - 52/(9*(-1 + x)^2) - 16/(-1 + x) - 
             (52*x)/9] + Log[mu2]*(RATIO[-16 + 8/(-1 + x)^2 - 8/(-1 + x) - 
              8*x] + I*Pi*RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - 
               (16*x)/3]) + RATIO[-98/3 + 64/(3*(-1 + x)^2) - 
            34/(3*(-1 + x)) - 48*x + 10*x^2]) + G[1, 1, x]*
         (I*Pi*RATIO[332/9 - 8/(-1 + x) - 76/(3*x) + (4*x)/9] + 
          Log[mu2]*(RATIO[-48 + 24/x - 8*x] + I*Pi*RATIO[-16/3 + (16*x)/3]) + 
          Pi^2*RATIO[92/9 + 16/(-1 + x) + (52*x)/9] + 
          RATIO[-362/3 + 52/x - 48*x + 10*x^2]) + 
        (Pi^2*RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)] + 
          I*Pi*RATIO[-88/3 - 80/(3*(-1 + x)^2) - 56/(-1 + x) - (56*x)/3] + 
          RATIO[-688/9 + 106/(9*(-1 + x)^2) - 146/(3*(-1 + x)) - (140*x)/9])*
         Zeta[3] + G[0, 1, x]*(I*Pi^3*RATIO[16/3 + 32/(3*(-1 + x)^2) + 
             16/(-1 + x)] + Pi^2*RATIO[-368/9 - 20/(9*(-1 + x)^2) - 
             136/(3*(-1 + x)) - (52*x)/9] + 
          I*Pi*RATIO[544/9 - 106/(9*(-1 + x)^2) + 290/(3*(-1 + x)) + 24/x - 
             (4*x)/9] + Log[mu2]*(Pi^2*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/
                (-1 + x)] + I*Pi*RATIO[160/3 - 16/(3*(-1 + x)^2) + 48/
                (-1 + x) - (16*x)/3] + RATIO[16/3 + 16/(3*(-1 + x)) + 8*x]) + 
          RATIO[190/9 + 202/(9*(-1 + x)) + 48*x - 10*x^2] + 
          RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)]*Zeta[3]) + 
        G[0, x]*(I*Pi^3*RATIO[52/9 + 20/(9*(-1 + x)^2) + 8/(-1 + x) + 
             (20*x)/9] + Pi^2*RATIO[920/27 + 193/(27*(-1 + x)^2) + 
             347/(9*(-1 + x)) + (262*x)/27] + Log[mu2]*
           (I*Pi*RATIO[-32/3 + 8/(-1 + x)^2 - 8/(3*(-1 + x))] + 
            Pi^2*RATIO[80/9 + 40/(9*(-1 + x)^2) + 40/(3*(-1 + x)) + (40*x)/
                9] + RATIO[-40/3 - 40/(3*(-1 + x)) + (32*x)/3]) + 
          I*Pi*RATIO[-224/9 + 64/(3*(-1 + x)^2) - 20/(9*(-1 + x)) + 
             (32*x)/3] + RATIO[-418/9 - 418/(9*(-1 + x)) + (278*x)/9] + 
          RATIO[-8/(-1 + x)^2 - 8/(-1 + x) - 8*x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[32/3 - 40/(3*(-1 + x))] + 
          Pi^4*RATIO[44/45 + 88/(45*(-1 + x)^2) + 44/(15*(-1 + x))] + 
          Pi^2*RATIO[56/9 + 56/(9*(-1 + x)) - 4*x] + 
          I*Pi^3*RATIO[-16/9 - 8/(9*(-1 + x)^2) - 8/(3*(-1 + x)) - (8*x)/9] + 
          (I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
            RATIO[32/3 + 16/(3*(-1 + x)^2) + 16/(-1 + x) + (16*x)/3])*
           Zeta[3]) + G[1, x]*(Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 
             22/(15*(-1 + x))] + RATIO[232/3 - (278*x)/9] + 
          I*Pi*RATIO[-680/9 + 202/(9*(-1 + x)) + 52/x - (32*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-128/3 + 16/(3*(-1 + x)) + 24/x] + 
            RATIO[24 - (32*x)/3] + Pi^2*RATIO[-56/9 - 32/(3*(-1 + x)) - 
               (40*x)/9]) + I*Pi^3*RATIO[-112/9 - 4/(9*(-1 + x)^2) - 
             12/(-1 + x) + 8/(3*x) - (20*x)/9] + 
          Pi^2*RATIO[202/27 - 172/(9*(-1 + x)) - 98/(9*x) + (62*x)/27] + 
          (I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
            RATIO[80 + 8/(3*(-1 + x)^2) + 72/(-1 + x) - 16/x + 8*x])*
           Zeta[3]) + RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)]*Zeta[5])/Nc + 
      Nc*(G[0, 0, 1, 1, 1, x]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + 
        I*Pi^5*RATIO[4/45 + 8/(45*(-1 + x)^2) + 4/(15*(-1 + x))] + 
        I*Pi*RATIO[-139/18 + 209/(18*(-1 + x))] + G[1, 0, 0, 1, 1, x]*
         RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + G[0, 1, 1, 1, x]*
         RATIO[32 + 32/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + G[0, 0, 1, 0, x]*
         RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
          RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3]) + 
        G[0, 0, 0, x]*(RATIO[-8 + 4/(-1 + x)^2 - 4/(-1 + x) - 4*x] + 
          I*Pi*RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3]) + 
        G[0, 1, 1, 0, x]*RATIO[-10/3 - 2/(-1 + x)^2 - 6/(-1 + x) - (8*x)/3] + 
        G[0, 1, 0, 1, x]*(I*Pi*RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + 
          RATIO[-10/3 - 2/(-1 + x)^2 - 6/(-1 + x) - (8*x)/3]) + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[-16 - 16/(-1 + x)] + 
          Pi^2*RATIO[2 + 4/(-1 + x)^2 + 6/(-1 + x)] + 
          I*Pi*RATIO[38/3 - 2/(-1 + x)^2 + 10/(-1 + x) - (8*x)/3] + 
          RATIO[-64/3 - 100/(3*(-1 + x)) - 6/x - 2*x]) + 
        G[0, 1, 0, 0, x]*RATIO[2/3 - 2/(3*(-1 + x)^2) - (2*x)/3] + 
        G[0, 0, 1, 1, x]*(I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          Log[mu2]*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[-70/3 + 4/(3*(-1 + x)^2) - 22/(-1 + x) - (2*x)/3]) + 
        Pi^4*RATIO[289/540 + 11/(54*(-1 + x)^2) + 133/(180*(-1 + x)) + 
           (143*x)/540] + G[1, 0, 1, 1, x]*RATIO[70/3 + 24/(-1 + x) + 
           (2*x)/3] + G[1, 1, 0, 0, x]*RATIO[-14/3 + 4/x + (2*x)/3] + 
        I*Pi^3*RATIO[-80/27 + 53/(108*(-1 + x)^2) - 65/(36*(-1 + x)) + 
           (37*x)/54] + G[1, 0, 1, x]*
         (Pi^2*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
          Log[mu2]*RATIO[4/3 - (4*x)/3] + RATIO[25/9 + 2/(-1 + x) + 1/(3*x) + 
            (17*x)/9] + I*Pi*RATIO[24 + 2/(3*(-1 + x)^2) + 26/(-1 + x) + 
             2*x]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[4/3 - (4*x)/3] + 
          RATIO[25/9 + 2/(-1 + x) + 1/(3*x) + (17*x)/9] + 
          I*Pi*RATIO[-6 + 4/x + 2*x]) + G[1, 1, 0, 1, x]*
         RATIO[-8/3 + (8*x)/3] + G[1, 1, 1, 0, x]*RATIO[-8/3 + (8*x)/3] + 
        G[1, 1, 1, x]*(RATIO[-24 + 12/x - 4*x] + 
          I*Pi*RATIO[-8/3 + (8*x)/3]) + G[1, 0, 1, 0, x]*
         RATIO[-2/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (8*x)/3] + 
        G[1, 0, 0, 1, x]*(I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[-2/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (8*x)/3]) + 
        G[1, 0, 0, x]*(RATIO[32/3 + 20/(3*(-1 + x)) - 2*x] + 
          I*Pi*RATIO[-2/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (8*x)/3]) + 
        G[0, 1, 0, x]*(I*Pi*RATIO[-4/(3*(-1 + x)^2) - 2/(-1 + x) - 2*x] + 
          Log[mu2]*RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/3] + 
          RATIO[68/9 + 53/(18*(-1 + x)^2) + 21/(2*(-1 + x)) + (37*x)/9]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-14/3 - 28/(3*(-1 + x)^2) - 14/(-1 + x)] + 
          I*Pi*RATIO[-26 - 26/(-1 + x) - 2*x] + Log[mu2]*
           (I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
            RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/3]) + 
          RATIO[68/9 + 53/(18*(-1 + x)^2) + 21/(2*(-1 + x)) + (37*x)/9]) + 
        G[0, 0, x]*(Pi^2*RATIO[23/9 + 13/(9*(-1 + x)^2) + 4/(-1 + x) + 
             (13*x)/9] + Log[mu2]*(I*Pi*RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/
                (-1 + x) + (4*x)/3] + RATIO[4 - 2/(-1 + x)^2 + 2/(-1 + x) + 
              2*x]) + I*Pi*RATIO[32/9 + 89/(18*(-1 + x)^2) + 
             17/(2*(-1 + x)) + (19*x)/9] + RATIO[49/6 - 16/(3*(-1 + x)^2) + 
            17/(6*(-1 + x)) + 12*x - (5*x^2)/2]) + 
        G[1, 1, x]*(Pi^2*RATIO[-23/9 - 4/(-1 + x) - (13*x)/9] + 
          I*Pi*RATIO[-83/9 + 2/(-1 + x) + 19/(3*x) - x/9] + 
          Log[mu2]*(I*Pi*RATIO[4/3 - (4*x)/3] + RATIO[12 - 6/x + 2*x]) + 
          RATIO[181/6 - 13/x + 12*x - (5*x^2)/2]) + 
        Pi^2*RATIO[-41/108 - 407/(108*(-1 + x)) + 6*x - (5*x^2)/4] + 
        G[1, 0, x]*(I*Pi*RATIO[109/9 + 22/(3*(-1 + x)) + 1/(3*x) - 
             (19*x)/9] + Pi^2*RATIO[4/9 - 5/(9*(-1 + x)^2) - 5/(3*(-1 + x)) - 
             2/(3*x) - (13*x)/9] + Log[mu2]*(RATIO[-4/3 - 4/(3*(-1 + x)) - 
              2*x] + I*Pi*RATIO[4/3 - (4*x)/3]) + 
          RATIO[-95/18 - 101/(18*(-1 + x)) - 12*x + (5*x^2)/2]) + 
        (Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[172/9 - 53/(18*(-1 + x)^2) + 73/(6*(-1 + x)) + (35*x)/9] + 
          I*Pi*RATIO[22/3 + 20/(3*(-1 + x)^2) + 14/(-1 + x) + (14*x)/3])*
         Zeta[3] + G[0, 1, x]*(I*Pi^3*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 
             4/(-1 + x)] + I*Pi*RATIO[-136/9 + 53/(18*(-1 + x)^2) - 
             145/(6*(-1 + x)) - 6/x + x/9] + Log[mu2]*
           (Pi^2*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
            RATIO[-4/3 - 4/(3*(-1 + x)) - 2*x] + 
            I*Pi*RATIO[-40/3 + 4/(3*(-1 + x)^2) - 12/(-1 + x) + (4*x)/3]) + 
          Pi^2*RATIO[92/9 + 5/(9*(-1 + x)^2) + 34/(3*(-1 + x)) + (13*x)/9] + 
          RATIO[-95/18 - 101/(18*(-1 + x)) - 12*x + (5*x^2)/2] + 
          RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[-11/90 - 11/(45*(-1 + x)^2) - 11/(30*(-1 + x))] + 
          Pi^2*RATIO[-101/54 + 43/(9*(-1 + x)) + 49/(18*x) - (31*x)/54] + 
          I*Pi^3*RATIO[28/9 + 1/(9*(-1 + x)^2) + 3/(-1 + x) - 2/(3*x) + 
             (5*x)/9] + Log[mu2]*(I*Pi*RATIO[32/3 - 4/(3*(-1 + x)) - 6/x] + 
            Pi^2*RATIO[14/9 + 8/(3*(-1 + x)) + (10*x)/9] + 
            RATIO[-6 + (8*x)/3]) + I*Pi*RATIO[170/9 - 101/(18*(-1 + x)) - 
             13/x + (8*x)/3] + RATIO[-58/3 + (139*x)/18] + 
          (I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
            RATIO[-20 - 2/(3*(-1 + x)^2) - 18/(-1 + x) + 4/x - 2*x])*
           Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-11/45 - 22/(45*(-1 + x)^2) - 
             11/(15*(-1 + x))] + I*Pi*RATIO[-8/3 + 10/(3*(-1 + x))] + 
          I*Pi^3*RATIO[4/9 + 2/(9*(-1 + x)^2) + 2/(3*(-1 + x)) + (2*x)/9] + 
          Pi^2*RATIO[-14/9 - 14/(9*(-1 + x)) + x] + 
          (I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
            RATIO[-8/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) - (4*x)/3])*Zeta[3]) + 
        G[0, x]*(RATIO[209/18 + 209/(18*(-1 + x)) - (139*x)/18] + 
          I*Pi*RATIO[56/9 - 16/(3*(-1 + x)^2) + 5/(9*(-1 + x)) - (8*x)/3] + 
          Pi^2*RATIO[-230/27 - 193/(108*(-1 + x)^2) - 347/(36*(-1 + x)) - 
             (131*x)/54] + Log[mu2]*(I*Pi*RATIO[8/3 - 2/(-1 + x)^2 + 2/
                (3*(-1 + x))] + RATIO[10/3 + 10/(3*(-1 + x)) - (8*x)/3] + 
            Pi^2*RATIO[-20/9 - 10/(9*(-1 + x)^2) - 10/(3*(-1 + x)) - (10*x)/
                9]) + I*Pi^3*RATIO[-13/9 - 5/(9*(-1 + x)^2) - 2/(-1 + x) - 
             (5*x)/9] + RATIO[2/(-1 + x)^2 + 2/(-1 + x) + 2*x]*Zeta[3]) + 
        RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]*Zeta[5]))) + 
  e^2*(Nf*Qf*(Nc*(RATIO[-1903945/23328] + G[0, 0, 0, 0, 0, x]*RATIO[-14] + 
        G[1, 1, 1, 1, 1, x]*RATIO[-14] + G[0, 1, 1, 1, 1, x]*RATIO[-28/3] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-28/3] + G[0, 0, 1, 1, 1, x]*RATIO[-14/3] + 
        G[0, 1, 0, 0, 0, x]*RATIO[-14/3] + G[1, 0, 1, 1, 1, x]*RATIO[-14/3] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-14/3] + Log[mu2]^4*RATIO[-143/216] + 
        Log[mu2]^5*RATIO[-7/90] + Log[mu2]^3*(RATIO[-647/162] + 
          Pi^2*RATIO[4/9]) + G[0, 0, 0, 0, 1, x]*RATIO[14/3] + 
        G[0, 0, 0, 1, 0, x]*RATIO[14/3] + G[0, 0, 1, 0, 1, x]*RATIO[14/3] + 
        G[0, 0, 1, 1, 0, x]*RATIO[14/3] + G[0, 1, 0, 0, 1, x]*RATIO[14/3] + 
        G[0, 1, 0, 1, 0, x]*RATIO[14/3] + G[0, 1, 1, 0, 1, x]*RATIO[14/3] + 
        G[0, 1, 1, 1, 0, x]*RATIO[14/3] + G[1, 0, 0, 0, 1, x]*RATIO[14/3] + 
        G[1, 0, 0, 1, 0, x]*RATIO[14/3] + G[1, 0, 1, 0, 1, x]*RATIO[14/3] + 
        G[1, 0, 1, 1, 0, x]*RATIO[14/3] + G[1, 1, 0, 0, 1, x]*RATIO[14/3] + 
        G[1, 1, 0, 1, 0, x]*RATIO[14/3] + G[1, 1, 1, 0, 1, x]*RATIO[14/3] + 
        G[1, 1, 1, 1, 0, x]*RATIO[14/3] + G[1, 0, 0, x]*(Pi^2*RATIO[-7/3] + 
          RATIO[-1/3 + (2*x)/3]) + G[0, 1, 1, x]*(Pi^2*RATIO[-7/3] + 
          RATIO[-x/3]) + G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[28/3] + 
          RATIO[17/9 + 33*x - 12*x^2]) + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[28/3] + RATIO[80/9 + 33*x - 12*x^2]) + 
        Pi^2*RATIO[13621/3888 + (1655*x)/72 - (337*x^2)/72] + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[14/3] + 
          RATIO[40/9 + 11*x - 4*x^2]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[14/3] + RATIO[40/9 + 11*x - 4*x^2]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[-5/2] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[121/27 + (74*x)/3 - (19*x^2)/3] + 
          Log[mu2]*RATIO[40/9 + 11*x - 4*x^2]) + G[1, 1, 0, x]*
         (Pi^2*RATIO[-5/2] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[121/27 + (74*x)/3 - (19*x^2)/3] + 
          Log[mu2]*RATIO[40/9 + 11*x - 4*x^2]) + G[0, 0, 1, x]*
         (Pi^2*RATIO[-5/2] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[112/27 + (77*x)/3 - (19*x^2)/3] + 
          Log[mu2]*RATIO[40/9 + 11*x - 4*x^2]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[-5/2] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[112/27 + (77*x)/3 - (19*x^2)/3] + 
          Log[mu2]*RATIO[40/9 + 11*x - 4*x^2]) + 
        Pi^4*RATIO[821/4320 + (19*x)/120 - x^2/20] + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-40/9 - 11*x + 4*x^2]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-40/9 - 11*x + 4*x^2]) + G[0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-40/9 - 11*x + 4*x^2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-40/9 - 11*x + 4*x^2]) + G[1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-40/9 - 11*x + 4*x^2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-40/9 - 11*x + 4*x^2]) + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-40/9 - 11*x + 4*x^2]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-40/9 - 11*x + 4*x^2]) + G[1, 1, 1, x]*
         (Log[mu2]^2*RATIO[-7/3] + Pi^2*RATIO[-13/6] + 
          Log[mu2]*RATIO[-40/9 - 22*x + 8*x^2] + 
          RATIO[-121/27 - 54*x + (38*x^2)/3]) + G[0, 0, 0, x]*
         (Log[mu2]^2*RATIO[-7/3] + Pi^2*RATIO[-13/6] + 
          Log[mu2]*RATIO[23/9 - 22*x + 8*x^2] + RATIO[311/27 - 47*x + 
            (38*x^2)/3]) + (Pi^2*RATIO[-59/18] + 
          RATIO[2789/81 + 25*x - (19*x^2)/3])*Zeta[3] + 
        G[1, 1, x]*(RATIO[(2027*x)/36 - (337*x^2)/36] + 
          Log[mu2]*(Pi^2*RATIO[7/3] + RATIO[(88*x)/3 - (19*x^2)/3]) + 
          Log[mu2]^2*RATIO[(11*x)/2 - 2*x^2] + 
          Pi^2*RATIO[20/9 + (61*x)/12 - (11*x^2)/6] + RATIO[14/3]*Zeta[3]) + 
        G[0, 0, x]*(RATIO[-57/2 + (1283*x)/36 - (337*x^2)/36] + 
          Log[mu2]*(Pi^2*RATIO[7/3] + RATIO[-47/3 + (64*x)/3 - (19*x^2)/3]) + 
          Log[mu2]^2*RATIO[-7/2 + (11*x)/2 - 2*x^2] + 
          Pi^2*RATIO[89/36 + (61*x)/12 - (11*x^2)/6] + RATIO[14/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-5929/324] + Pi^2*RATIO[307/216 + (11*x)/4 - x^2] + 
          RATIO[71/9]*Zeta[3]) + G[0, 1, x]*(Log[mu2]^3*RATIO[-7/9] + 
          Pi^2*RATIO[65/27 + (71*x)/12 - (13*x^2)/6] + 
          Log[mu2]^2*RATIO[-20/9 - (11*x)/2 + 2*x^2] + 
          Log[mu2]*(Pi^2*RATIO[5/2] + RATIO[-112/27 - (76*x)/3 + 
              (19*x^2)/3]) + RATIO[-328/81 - (1655*x)/36 + (337*x^2)/36] + 
          RATIO[92/9]*Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[-7/9] + 
          Pi^2*RATIO[65/27 + (71*x)/12 - (13*x^2)/6] + 
          Log[mu2]^2*RATIO[-20/9 - (11*x)/2 + 2*x^2] + 
          Log[mu2]*(Pi^2*RATIO[5/2] + RATIO[-112/27 - (76*x)/3 + 
              (19*x^2)/3]) + RATIO[-328/81 - (1655*x)/36 + (337*x^2)/36] + 
          RATIO[92/9]*Zeta[3]) + Log[mu2]*(RATIO[-107497/1944] + 
          Pi^4*RATIO[29/216] + Pi^2*RATIO[250/81 + (38*x)/3 - (19*x^2)/6] + 
          RATIO[665/27 + 11*x - 4*x^2]*Zeta[3]) + 
        G[0, x]*(Pi^4*RATIO[-223/2160] + Log[mu2]^4*RATIO[7/36] + 
          Log[mu2]^3*RATIO[103/54] + Log[mu2]^2*(Pi^2*RATIO[-5/4] + 
            RATIO[535/54 + 2*x]) + RATIO[99689/1944 + (709*x)/36] + 
          Pi^2*RATIO[-236/81 - (77*x)/6 + (19*x^2)/6] + 
          RATIO[-505/27 - 11*x + 4*x^2]*Zeta[3] + 
          Log[mu2]*(RATIO[5273/162 + (31*x)/3] + 
            Pi^2*RATIO[-287/108 - (11*x)/2 + 2*x^2] + RATIO[-92/9]*
             Zeta[3])) + G[1, x]*(Pi^4*RATIO[-223/2160] + 
          Log[mu2]^4*RATIO[7/36] + Log[mu2]^3*RATIO[20/27] + 
          RATIO[976/243 - (709*x)/36] + Log[mu2]^2*(Pi^2*RATIO[-5/4] + 
            RATIO[56/27 - 2*x]) + Pi^2*RATIO[-391/162 - (37*x)/3 + 
             (19*x^2)/6] + RATIO[-280/27 - 11*x + 4*x^2]*Zeta[3] + 
          Log[mu2]*(RATIO[328/81 - (31*x)/3] + Pi^2*RATIO[-65/27 - (11*x)/
                2 + 2*x^2] + RATIO[-92/9]*Zeta[3])) + 
        RATIO[218/15]*Zeta[5]) + (G[0, 1, 1, 1, 1, x]*RATIO[-6] + 
        G[1, 0, 1, 1, 1, x]*RATIO[-4] + I*Pi*G[1, 1, 0, 1, x]*RATIO[-2] + 
        G[1, 1, 0, 1, 1, x]*RATIO[-2] + Log[mu2]^5*RATIO[7/180] + 
        G[0, 0, 1, x]*(I*Pi*RATIO[-19/9] + I*Pi*Log[mu2]*RATIO[-2/3] + 
          Pi^2*RATIO[2/9]) + Log[mu2]^4*(I*Pi*RATIO[7/36] + RATIO[103/216]) + 
        I*Pi*G[0, 1, 0, 1, x]*RATIO[2/3] + I*Pi*G[1, 0, 0, 1, x]*RATIO[2/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[2/3] + G[1, 0, 0, 1, 1, x]*RATIO[2/3] + 
        G[0, 0, 1, 1, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3] + 
          I*Pi*RATIO[2/3]) + G[0, 0, 1, 1, 1, x]*RATIO[4/3] + 
        G[1, 1, 1, 1, 1, x]*RATIO[56/3] + RATIO[1893305/23328] + 
        I*Pi^5*RATIO[-17/720 - 1/(135*(-1 + x)^2)] + 
        Pi^2*RATIO[-41341/3888 - 1423/(162*(-1 + x))] + 
        I*Pi^3*RATIO[-283/108 + 103/(81*(-1 + x)^2) - 34/(27*(-1 + x))] + 
        Pi^4*RATIO[2383/12960 - 173/(648*(-1 + x)^2) + 19/(540*(-1 + x))] + 
        Log[mu2]^3*(Pi^2*RATIO[-37/108] + RATIO[571/162] + 
          I*Pi*RATIO[41/27 + 7/(9*(-1 + x))]) + 
        I*Pi*RATIO[33967/972 + 5885/(162*(-1 + x))] + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-14] + I*Pi*RATIO[14/3] + RATIO[-94/3 - 3/x]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[2] + 
          RATIO[44/9 + 1/(3*x)]) + G[1, 0, 1, x]*(Pi^2*RATIO[-7/9] + 
          I*Pi*Log[mu2]*RATIO[2] + I*Pi*RATIO[44/9 + 1/(3*x)]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-13/18] + 
          RATIO[-487/54 - 19/(18*x)] + Log[mu2]*(I*Pi*RATIO[2] + 
            RATIO[-44/9 - 1/(3*x)]) + I*Pi*RATIO[44/9 + 1/(3*x)]) + 
        G[0, 1, 1, 1, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[4] + 
          RATIO[88/9 + 2/(3*x)]) + G[1, 1, 1, x]*(Pi^2*RATIO[14/9] + 
          Log[mu2]^2*RATIO[14/3] + I*Pi*RATIO[-94/9 - x^(-1)] + 
          Log[mu2]*(I*Pi*RATIO[-14/3] + RATIO[188/9 + 2/x]) + 
          RATIO[1055/27 + 44/(9*x)]) + G[1, 0, 0, 0, 0, x]*
         RATIO[-6/(-1 + x)^2] + G[0, 1, 0, 0, 0, x]*RATIO[-4/(-1 + x)^2] + 
        I*Pi*G[0, 0, 1, 0, x]*RATIO[-2/(-1 + x)^2] + G[0, 0, 1, 0, 0, x]*
         RATIO[-2/(-1 + x)^2] + G[1, 1, 0, x]*
         (I*Pi*RATIO[1/3 - 19/(9*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          I*Pi*Log[mu2]*RATIO[-2/(3*(-1 + x)^2)] + 
          Pi^2*RATIO[2/(9*(-1 + x)^2)]) + I*Pi*G[0, 1, 1, 0, x]*
         RATIO[2/(3*(-1 + x)^2)] + I*Pi*G[1, 0, 1, 0, x]*
         RATIO[2/(3*(-1 + x)^2)] + G[0, 1, 1, 0, 0, x]*
         RATIO[2/(3*(-1 + x)^2)] + G[1, 0, 1, 0, 0, x]*
         RATIO[2/(3*(-1 + x)^2)] + G[1, 1, 0, 0, x]*
         (RATIO[1/3 - 19/(9*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-2/(3*(-1 + x)^2)] + I*Pi*RATIO[2/(3*(-1 + x)^2)]) + 
        G[1, 0, x]*(I*Pi*RATIO[95/18 - 206/(27*(-1 + x)^2) - 
             5/(18*(-1 + x))] + Pi^2*RATIO[-13/18 + 101/(54*(-1 + x)^2) + 
             2/(9*(-1 + x))] + I*Pi*Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
          I*Pi^3*RATIO[1/(18*(-1 + x)^2)] + Log[mu2]*
           (I*Pi*RATIO[2 - 41/(9*(-1 + x)^2) - 1/(3*(-1 + x))] + 
            Pi^2*RATIO[7/(9*(-1 + x)^2)])) + G[1, 1, 0, 0, 0, x]*
         RATIO[4/(3*(-1 + x)^2)] + G[0, 1, 0, 0, x]*
         (RATIO[-2 + 41/(9*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          I*Pi*RATIO[-2/(-1 + x)^2] + Log[mu2]*RATIO[2/(-1 + x)^2]) + 
        G[0, 1, 0, x]*(I*Pi*RATIO[-2 + 41/(9*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          Pi^2*RATIO[-7/(9*(-1 + x)^2)] + I*Pi*Log[mu2]*
           RATIO[2/(-1 + x)^2]) + G[1, 0, 0, x]*
         (RATIO[95/18 - 206/(27*(-1 + x)^2) - 5/(18*(-1 + x))] + 
          I*Pi*RATIO[-2 + 41/(9*(-1 + x)^2) + 1/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
          Pi^2*RATIO[-13/(18*(-1 + x)^2)] + Log[mu2]*
           (RATIO[2 - 41/(9*(-1 + x)^2) - 1/(3*(-1 + x))] + 
            I*Pi*RATIO[2/(-1 + x)^2])) + G[1, 0, 0, 0, x]*
         (RATIO[-4 + 82/(9*(-1 + x)^2) + 2/(3*(-1 + x))] + 
          I*Pi*RATIO[-2/(-1 + x)^2] + Log[mu2]*RATIO[4/(-1 + x)^2]) + 
        G[0, 0, 0, 0, x]*(RATIO[55/3 - 85/(3*(-1 + x)^2) - 11/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-14/(-1 + x)^2] + I*Pi*RATIO[14/(3*(-1 + x)^2)]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[16/3 - 85/(9*(-1 + x)^2) + 
             1/(3*(-1 + x))] + RATIO[-92/3 + 878/(27*(-1 + x)^2) + 
            95/(9*(-1 + x))] + Log[mu2]*(RATIO[-13 + 170/(9*(-1 + x)^2) + 
              4/(-1 + x)] + I*Pi*RATIO[-14/(3*(-1 + x)^2)]) + 
          Pi^2*RATIO[14/(9*(-1 + x)^2)] + Log[mu2]^2*
           RATIO[14/(3*(-1 + x)^2)]) + G[0, 0, 0, 0, 0, x]*
         RATIO[56/(3*(-1 + x)^2)] + (Pi^2*RATIO[47/27 + 11/(18*(-1 + x)^2)] + 
          I*Pi*RATIO[-199/27 - 22/(9*(-1 + x)^2) - 35/(9*(-1 + x))] + 
          RATIO[-2717/162 - 206/(27*(-1 + x)^2) + 17/(6*(-1 + x))])*Zeta[3] + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-7/9] + I*Pi^3*RATIO[-1/2] + 
          RATIO[-10147/324 - 469/(108*x)] + Log[mu2]^2*(I*Pi*RATIO[7/3] + 
            RATIO[-47/9 - 1/(2*x)]) + Pi^2*RATIO[-35/9 - 13/(36*x)] + 
          Log[mu2]*(Pi^2*RATIO[-31/18] + RATIO[-514/27 - 22/(9*x)] + 
            I*Pi*RATIO[94/9 + x^(-1)]) + I*Pi*RATIO[541/27 + 22/(9*x)] + 
          RATIO[62/9]*Zeta[3]) + Log[mu2]^2*(RATIO[5669/324] + 
          I*Pi^3*RATIO[-1/4 + 1/(6*(-1 + x)^2)] + 
          Pi^2*RATIO[-451/216 - 17/(18*(-1 + x))] + 
          I*Pi*RATIO[197/27 + 103/(18*(-1 + x))] + 
          RATIO[-19/9 - (-1 + x)^(-2)]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1] + 
          I*Pi^3*RATIO[1/6 - 1/(9*(-1 + x)^2)] + 
          I*Pi*RATIO[-487/54 - 19/(18*x)] + Log[mu2]*(Pi^2*RATIO[7/9] + 
            I*Pi*RATIO[-44/9 - 1/(3*x)]) + Pi^2*RATIO[107/54 + 1/(9*x)] + 
          RATIO[-2/3 + 2/(3*(-1 + x)^2)]*Zeta[3]) + 
        Log[mu2]*(RATIO[105809/1944] + 
          Pi^4*RATIO[17/432 - 59/(540*(-1 + x)^2)] + 
          Pi^2*RATIO[-1103/162 - 253/(54*(-1 + x))] + 
          I*Pi^3*RATIO[-25/18 + 41/(54*(-1 + x)^2) - 4/(9*(-1 + x))] + 
          I*Pi*RATIO[1843/81 + 580/(27*(-1 + x))] + 
          (I*Pi*RATIO[-38/9 - 4/(3*(-1 + x)^2)] + 
            RATIO[-265/27 - 41/(9*(-1 + x)^2) + (-1 + x)^(-1)])*Zeta[3]) + 
        G[0, 0, x]*(RATIO[3409/108 - 4307/(162*(-1 + x)^2) - 
            263/(12*(-1 + x))] + I*Pi*RATIO[-113/9 + 439/(27*(-1 + x)^2) - 
             4/(9*(-1 + x))] + Pi^2*RATIO[67/36 - 127/(36*(-1 + x)^2) + 
             1/(4*(-1 + x))] + Log[mu2]*(RATIO[163/9 - 439/(27*(-1 + x)^2) - 
              11/(-1 + x)] + I*Pi*RATIO[-16/3 + 85/(9*(-1 + x)^2) - 1/
                (3*(-1 + x))] + Pi^2*RATIO[-31/(18*(-1 + x)^2)]) + 
          Log[mu2]^3*RATIO[-7/(9*(-1 + x)^2)] + 
          I*Pi^3*RATIO[-1/(6*(-1 + x)^2)] + Log[mu2]^2*
           (RATIO[23/6 - 85/(18*(-1 + x)^2) - 13/(6*(-1 + x))] + 
            I*Pi*RATIO[7/(3*(-1 + x)^2)]) + RATIO[44/(9*(-1 + x)^2)]*
           Zeta[3]) + G[1, x]*(RATIO[-583/108] + I*Pi*Log[mu2]^3*
           RATIO[-7/9] + Pi^4*RATIO[-19/270 - 4/(135*(-1 + x)^2)] + 
          I*Pi*RATIO[-11047/324 - 469/(108*x)] + Log[mu2]^2*
           (RATIO[-1/2] + Pi^2*RATIO[17/18] + I*Pi*RATIO[-47/9 - 1/(2*x)]) + 
          I*Pi^3*RATIO[7/6 + 19/(54*(-1 + x)^2) + 1/(9*(-1 + x)) + 
             1/(12*x)] + Pi^2*RATIO[665/81 + 107/(108*x)] + 
          (I*Pi*RATIO[38/9 - 2/(3*(-1 + x)^2)] + 
            RATIO[-22/9 - 19/(9*(-1 + x)^2) - 2/(3*(-1 + x)) - 1/(3*x)])*
           Zeta[3] + Log[mu2]*(RATIO[-25/9] + I*Pi^3*
             RATIO[1/2 + 1/(9*(-1 + x)^2)] + I*Pi*RATIO[-541/27 - 22/(9*x)] + 
            Pi^2*RATIO[116/27 + 7/(18*x)] + RATIO[-4/3 - 2/(3*(-1 + x)^2)]*
             Zeta[3])) + G[0, x]*(Pi^2*RATIO[-44/9 + 542/(81*(-1 + x)^2) - 
             29/(54*(-1 + x))] + I*Pi*RATIO[2387/108 - 
             4307/(162*(-1 + x)^2) - 47/(108*(-1 + x))] + 
          I*Pi^3*RATIO[-1/6 + 41/(108*(-1 + x)^2) + 1/(36*(-1 + x))] + 
          RATIO[-9127/648 + 5885/(162*(-1 + x))] + Log[mu2]^3*
           (RATIO[-7/18 + 7/(9*(-1 + x))] + I*Pi*RATIO[-7/(9*(-1 + x)^2)]) + 
          Pi^4*RATIO[7/(180*(-1 + x)^2)] + Log[mu2]^2*
           (I*Pi*RATIO[8/3 - 85/(18*(-1 + x)^2) + 1/(6*(-1 + x))] + 
            RATIO[-25/9 + 103/(18*(-1 + x))] + 
            Pi^2*RATIO[17/(18*(-1 + x)^2)]) + 
          (RATIO[22/9 + 19/(9*(-1 + x)^2) - 44/(9*(-1 + x))] + 
            I*Pi*RATIO[50/(9*(-1 + x)^2)])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-73/36 + 211/(54*(-1 + x)^2) - 2/
                (9*(-1 + x))] + I*Pi*RATIO[113/9 - 439/(27*(-1 + x)^2) + 4/
                (9*(-1 + x))] + RATIO[-511/54 + 580/(27*(-1 + x))] + 
            I*Pi^3*RATIO[1/(6*(-1 + x)^2)] + RATIO[2/(3*(-1 + x)^2)]*
             Zeta[3])) + RATIO[-59/15 - 2/(3*(-1 + x)^2)]*Zeta[5])/Nc) + 
    Nfv*((G[0, 0, 1, 1, 1, 1, x]*RATIO[-192 - 384/(-1 + x)^2 - 
           576/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
         RATIO[-192 - 384/(-1 + x)^2 - 576/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[-128 - 256/(-1 + x)^2 - 384/(-1 + x)] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[-112 - 224/(-1 + x)^2 - 336/(-1 + x)] + 
        I*Pi*RATIO[3391/27 - 5840/(27*(-1 + x))] + G[1, 0, 0, 0, 1, 1, x]*
         RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + G[1, 1, 0, 0, 1, 1, x]*
         RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        Pi^6*RATIO[2851/2835 + 5702/(2835*(-1 + x)^2) + 
           2851/(945*(-1 + x))] + G[0, 1, 0, 0, 0, x]*
         RATIO[32 + 32/(-1 + x)] + G[1, 0, 1, 0, 1, 1, x]*
         RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + G[1, 0, 0, 1, 1, 1, x]*
         RATIO[64 + 128/(-1 + x)^2 + 192/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
         RATIO[112 + 224/(-1 + x)^2 + 336/(-1 + x)] + G[0, 1, 1, 1, 1, x]*
         RATIO[384 + 384/(-1 + x)] + G[1, 0, 1, 1, 1, x]*
         RATIO[384 + 384/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         (RATIO[-352 + 32/(-1 + x)^2 - 320/(-1 + x)] + 
          I*Pi*RATIO[-64 - 128/(-1 + x)^2 - 192/(-1 + x)] + 
          Log[mu2]*RATIO[128 + 256/(-1 + x)^2 + 384/(-1 + x)]) + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[160 + 320/(-1 + x)^2 + 480/(-1 + x)] + 
        G[0, 0, 0, 1, 1, 1, x]*RATIO[192 + 384/(-1 + x)^2 + 576/(-1 + x)] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-64 + 64/x] + G[0, 0, 0, 1, 0, x]*
         RATIO[-64 - 32/(-1 + x)^2 - 96/(-1 + x) - 32*x] + 
        G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[-112 - 224/(-1 + x)^2 - 
             336/(-1 + x)] + RATIO[-64 - 32/(-1 + x)^2 - 96/(-1 + x) - 
            32*x]) + G[0, 0, 0, 0, x]*(RATIO[-96 + 48/(-1 + x)^2 - 
            48/(-1 + x) - 48*x] + I*Pi*RATIO[-64 - 32/(-1 + x)^2 - 
             96/(-1 + x) - 32*x]) + G[0, 1, 1, 1, 0, x]*
         RATIO[-32 - 64/(3*(-1 + x)^2) - 64/(-1 + x) - 32*x] + 
        G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-128 - 256/(-1 + x)^2 - 
             384/(-1 + x)] + RATIO[-32 - 64/(3*(-1 + x)^2) - 64/(-1 + x) - 
            32*x]) + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-256 - 256/(-1 + x)] + 
          Pi^2*RATIO[64/3 + 128/(3*(-1 + x)^2) + 64/(-1 + x)] + 
          RATIO[-352 - 544/(-1 + x) - 96/x - 48*x] + 
          I*Pi*RATIO[96 - 64/(3*(-1 + x)^2) + 64/(-1 + x) - 32*x]) + 
        G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-32 - 64/(-1 + x)^2 - 
             96/(-1 + x)] + I*Pi*RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[-872/3 - 16/(3*(-1 + x)^2) - 328/(-1 + x) - (88*x)/3]) + 
        G[1, 1, 1, 0, 0, x]*RATIO[232/3 - 48/x - (88*x)/3] + 
        G[0, 0, 1, 1, 0, x]*RATIO[-152/3 - 24/(-1 + x)^2 - 72/(-1 + x) - 
           (64*x)/3] + G[0, 0, 1, 0, 1, x]*
         (I*Pi*RATIO[112 + 224/(-1 + x)^2 + 336/(-1 + x)] + 
          RATIO[-152/3 - 24/(-1 + x)^2 - 72/(-1 + x) - (64*x)/3]) + 
        G[0, 1, 0, 1, 0, x]*RATIO[-56/3 - 40/(3*(-1 + x)^2) - 40/(-1 + x) - 
           (64*x)/3] + G[0, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[160 + 320/(-1 + x)^2 + 480/(-1 + x)] + 
          RATIO[-56/3 - 40/(3*(-1 + x)^2) - 40/(-1 + x) - (64*x)/3]) + 
        G[0, 0, 1, 0, 0, x]*RATIO[32/3 - 32/(3*(-1 + x)^2) - (32*x)/3] + 
        G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-96 - 192/(-1 + x)^2 - 
             288/(-1 + x)] + Log[mu2]*RATIO[96 + 192/(-1 + x)^2 + 
             288/(-1 + x)] + RATIO[-640/3 + 16/(-1 + x)^2 - 200/(-1 + x) - 
            (32*x)/3]) + Pi^4*RATIO[-20839/810 - 6589/(1620*(-1 + x)^2) - 
           4939/(180*(-1 + x)) - (421*x)/162] + 
        I*Pi^5*RATIO[-427/135 - 43/(27*(-1 + x)^2) - 214/(45*(-1 + x)) - 
           (191*x)/135] + G[0, 1, 0, 0, x]*
         (RATIO[812/9 + 106/(9*(-1 + x)^2) + 54/(-1 + x) - (212*x)/9] + 
          I*Pi*RATIO[8 - 8/(-1 + x)^2 - 8/(-1 + x) - 16*x] + 
          Log[mu2]*RATIO[-16/3 + 16/(3*(-1 + x)^2) + (16*x)/3]) + 
        G[1, 0, 0, 1, x]*(Pi^2*RATIO[56/3 + 112/(3*(-1 + x)^2) + 
             56/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/
                (-1 + x)] + RATIO[16/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - 
              (64*x)/3]) + I*Pi*RATIO[-856/3 - 312/(-1 + x) - (56*x)/3] + 
          RATIO[28/9 - 106/(9*(-1 + x)^2) - 18/(-1 + x) + 4/x + (56*x)/9]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[736/3 + 256/(-1 + x) + (32*x)/3] + 
        G[1, 0, 1, 0, 0, x]*RATIO[-176/3 + 8/(3*(-1 + x)^2) + 48/x + 
           (32*x)/3] + G[1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[16/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (64*x)/3] + 
          RATIO[28/9 - 106/(9*(-1 + x)^2) - 18/(-1 + x) + 4/x + (56*x)/9] + 
          I*Pi*RATIO[-152/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x) + 48/x + 
             (32*x)/3]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[64/3 - (64*x)/3] + 
          I*Pi*RATIO[200/3 - 48/x - (56*x)/3] + 
          RATIO[304/9 + 64/(3*(-1 + x)) + 16/(3*x) + (128*x)/9]) + 
        G[1, 1, 0, 1, x]*(Pi^2*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
          Log[mu2]*RATIO[64/3 - (64*x)/3] + 
          I*Pi*RATIO[712/3 - 8/(3*(-1 + x)^2) + 248/(-1 + x) + (32*x)/3] + 
          RATIO[304/9 + 64/(3*(-1 + x)) + 16/(3*x) + (128*x)/9]) + 
        G[1, 0, 1, 1, x]*(Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-2384/9 - 368/(-1 + x) - 140/(3*x) - (292*x)/9] + 
          Log[mu2]*RATIO[-560/3 - 192/(-1 + x) - (16*x)/3] + 
          I*Pi*RATIO[200 + 8/(-1 + x)^2 + 216/(-1 + x) + 16*x]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[112/3 - 32/x - (16*x)/3] + 
          RATIO[-1160/9 - 8/(-1 + x)^2 - 96/(-1 + x) - 32/(3*x) + (68*x)/9] + 
          I*Pi*RATIO[-56 - 8/(3*(-1 + x)^2) - 8/(-1 + x) + 32/x + 16*x]) + 
        G[0, 0, 1, 1, x]*(Pi^2*RATIO[-112/3 - 224/(3*(-1 + x)^2) - 
             112/(-1 + x)] + Log[mu2]^2*RATIO[-32 - 64/(-1 + x)^2 - 
             96/(-1 + x)] + I*Pi*RATIO[-216 - 8/(3*(-1 + x)^2) - 
             216/(-1 + x) - 16*x] + Log[mu2]*
           (I*Pi*RATIO[64 + 128/(-1 + x)^2 + 192/(-1 + x)] + 
            RATIO[560/3 - 32/(3*(-1 + x)^2) + 176/(-1 + x) + (16*x)/3]) + 
          RATIO[2324/9 - 146/(9*(-1 + x)^2) + 338/(-1 + x) + 48/x + 
            (148*x)/9]) + G[1, 1, 0, 1, 0, x]*
         RATIO[-88/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) + (64*x)/3] + 
        G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          RATIO[-88/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) + (64*x)/3]) + 
        G[1, 0, 1, 1, 0, x]*RATIO[8/3 + 8/(-1 + x)^2 + 24/(-1 + x) + 
           (64*x)/3] + G[1, 0, 1, 0, 1, x]*
         (I*Pi*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + 
          RATIO[8/3 + 8/(-1 + x)^2 + 24/(-1 + x) + (64*x)/3]) + 
        G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-96 - 192/(-1 + x)^2 - 
             288/(-1 + x)] + I*Pi*RATIO[96 + 192/(-1 + x)^2 + 288/(-1 + x)] + 
          RATIO[776/3 + 16/(3*(-1 + x)^2) + 264/(-1 + x) + (88*x)/3]) + 
        G[0, 1, 1, 0, 0, x]*RATIO[152/3 + 32/(-1 + x)^2 + 64/(-1 + x) - 
           16/x + (88*x)/3] + G[1, 1, 1, 0, 1, x]*RATIO[-32 + 32*x] + 
        G[1, 1, 1, 1, 0, x]*RATIO[-32 + 32*x] + G[1, 1, 1, 1, x]*
         (RATIO[-288 + 144/x - 48*x] + I*Pi*RATIO[-32 + 32*x]) + 
        G[1, 0, 0, 1, 0, x]*RATIO[32/(3*(-1 + x)^2) + 32/(-1 + x) + 32*x] + 
        G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
          RATIO[32/(3*(-1 + x)^2) + 32/(-1 + x) + 32*x]) + 
        G[1, 0, 0, 0, x]*(RATIO[160 + 96/(-1 + x) - 48*x] + 
          I*Pi*RATIO[32/(3*(-1 + x)^2) + 32/(-1 + x) + 32*x]) + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[136/3 + 80/(3*(-1 + x)^2) + 
             48/(-1 + x) - 16/x + (56*x)/3] + Log[mu2]*
           RATIO[80/3 + 16/(-1 + x)^2 + 48/(-1 + x) + (64*x)/3] + 
          RATIO[716/9 + 106/(3*(-1 + x)^2) + 118/(-1 + x) - 4/(3*x) + 
            (376*x)/9]) + G[0, 1, 0, 1, x]*
         (Pi^2*RATIO[-176/3 - 352/(3*(-1 + x)^2) - 176/(-1 + x)] + 
          I*Pi*RATIO[-616/3 + 56/(3*(-1 + x)^2) - 192/(-1 + x) - (32*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[96 + 192/(-1 + x)^2 + 288/(-1 + x)] + 
            RATIO[80/3 + 16/(-1 + x)^2 + 48/(-1 + x) + (64*x)/3]) + 
          RATIO[716/9 + 106/(3*(-1 + x)^2) + 118/(-1 + x) - 4/(3*x) + 
            (376*x)/9]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[8/3 - 40/(3*(-1 + x)^2) - 8/(-1 + x) - (32*x)/3] + 
          Log[mu2]*RATIO[128/3 + 64/(3*(-1 + x)^2) + 64/(-1 + x) + 
             (64*x)/3] + RATIO[992/9 + 424/(9*(-1 + x)^2) + 
            472/(3*(-1 + x)) + (448*x)/9]) + G[0, 0, 0, 1, x]*
         (Pi^2*RATIO[152/3 + 304/(3*(-1 + x)^2) + 152/(-1 + x)] + 
          I*Pi*RATIO[712/3 - 16/(3*(-1 + x)^2) + 232/(-1 + x) + (56*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-96 - 192/(-1 + x)^2 - 288/(-1 + x)] + 
            RATIO[128/3 + 64/(3*(-1 + x)^2) + 64/(-1 + x) + (64*x)/3]) + 
          RATIO[992/9 + 424/(9*(-1 + x)^2) + 472/(3*(-1 + x)) + (448*x)/9]) + 
        G[0, 0, 0, x]*(Pi^2*RATIO[208/9 + 128/(9*(-1 + x)^2) + 
             112/(3*(-1 + x)) + (128*x)/9] + Log[mu2]*
           (I*Pi*RATIO[128/3 + 64/(3*(-1 + x)^2) + 64/(-1 + x) + (64*x)/3] + 
            RATIO[64 - 32/(-1 + x)^2 + 32/(-1 + x) + 32*x]) + 
          I*Pi*RATIO[704/9 + 568/(9*(-1 + x)^2) + 424/(3*(-1 + x)) + 
             (304*x)/9] + RATIO[472/3 - 256/(3*(-1 + x)^2) + 72/(-1 + x) + 
            (512*x)/3 - 40*x^2]) + G[1, 1, 1, x]*
         (Pi^2*RATIO[-256/9 - 128/(3*(-1 + x)) - (128*x)/9] + 
          I*Pi*RATIO[-560/9 + 64/(3*(-1 + x)) + 160/(3*x) - (16*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[64/3 - (64*x)/3] + RATIO[192 - 96/x + 32*x]) + 
          RATIO[1304/3 - 208/x + (640*x)/3 - 40*x^2]) + 
        I*Pi^3*RATIO[3556/81 - 1463/(162*(-1 + x)^2) + 1979/(54*(-1 + x)) - 
           (1327*x)/81 - 2*x^2] + G[1, 0, 0, x]*
         (I*Pi*RATIO[700/9 - 106/(9*(-1 + x)^2) + 74/(3*(-1 + x)) + 4/x - 
             (232*x)/9] + Pi^2*RATIO[56/9 - 52/(9*(-1 + x)^2) - 16/(-1 + x) - 
             8/x - (128*x)/9] + Log[mu2]*
           (I*Pi*RATIO[16/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (64*x)/3] + 
            RATIO[-256/3 - 160/(3*(-1 + x)) + 16*x]) + 
          RATIO[-1624/9 + 16/(3*(-1 + x)^2) - 904/(9*(-1 + x)) + (196*x)/3 + 
            8*x^2]) + G[0, 1, 0, x]*(I*Pi*RATIO[328/3 + 212/(9*(-1 + x)^2) + 
             88/(-1 + x) - 4/(3*x) - (44*x)/3] + Log[mu2]^2*
           RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (16*x)/3] + 
          Pi^2*RATIO[-8/9 - 8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 8/(3*x) + 
             (8*x)/9] + Log[mu2]*(RATIO[-544/9 - 212/(9*(-1 + x)^2) - 
              84/(-1 + x) - (296*x)/9] + I*Pi*RATIO[32/(3*(-1 + x)^2) + 16/
                (-1 + x) + 16*x]) + RATIO[-3820/27 - 1319/(27*(-1 + x)^2) - 
            583/(3*(-1 + x)) - (3482*x)/27 + 16*x^2]) + 
        G[1, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[48 - 32/x - 16*x] + 
            RATIO[-200/9 - 16/(-1 + x) - 8/(3*x) - (136*x)/9]) + 
          Pi^2*RATIO[-100/9 + 20/(9*(-1 + x)^2) + 20/(3*(-1 + x)) + 
             56/(3*x) - (8*x)/9] + Log[mu2]^2*RATIO[-16/3 + (16*x)/3] + 
          I*Pi*RATIO[-352/3 - 8/(-1 + x)^2 - 272/(3*(-1 + x)) - 8/x + 
             (20*x)/3] + RATIO[-1820/27 - 194/(3*(-1 + x)) - 59/(9*x) - 
            (2890*x)/27 + 16*x^2]) + 
        Pi^2*RATIO[-2798/81 + 7739/(162*(-1 + x)) - (321*x)/2 + (75*x^2)/2] + 
        (I*Pi^3*RATIO[136/3 + 272/(3*(-1 + x)^2) + 136/(-1 + x)] + 
          I*Pi*RATIO[-2468/9 - 922/(9*(-1 + x)^2) - 1082/(3*(-1 + x)) - 
             (892*x)/9] + Pi^2*RATIO[-308/9 + 8/(9*(-1 + x)^2) - 
             100/(3*(-1 + x)) - (136*x)/9] + RATIO[-7676/27 + 
            1463/(27*(-1 + x)^2) - 1651/(9*(-1 + x)) - (3502*x)/27 + 8*x^2])*
         Zeta[3] + RATIO[-72 - 144/(-1 + x)^2 - 216/(-1 + x)]*Zeta[3]^2 + 
        G[0, 0, 1, x]*(I*Pi^3*RATIO[56/3 + 112/(3*(-1 + x)^2) + 
             56/(-1 + x)] + Log[mu2]^2*(I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/
                (-1 + x)] + RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - 
              (16*x)/3]) + Pi^2*RATIO[-752/9 + 112/(9*(-1 + x)^2) - 
             220/(3*(-1 + x)) + (8*x)/9] + Log[mu2]*
           (Pi^2*RATIO[112/3 + 224/(3*(-1 + x)^2) + 112/(-1 + x)] + 
            RATIO[-544/9 - 212/(9*(-1 + x)^2) - 84/(-1 + x) - (296*x)/9] + 
            I*Pi*RATIO[208 + 208/(-1 + x) + 16*x]) + 
          I*Pi*RATIO[308 + 22/(3*(-1 + x)^2) + 1234/(3*(-1 + x)) + 48/x + 
             (100*x)/3] + RATIO[-3820/27 - 1319/(27*(-1 + x)^2) - 
            583/(3*(-1 + x)) - (3482*x)/27 + 16*x^2] + 
          RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)]*Zeta[3]) + 
        G[1, 0, 1, x]*(I*Pi^3*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
          I*Pi*RATIO[-284 - 106/(9*(-1 + x)^2) - 402/(-1 + x) - 136/(3*x) - 
             (124*x)/3] + Log[mu2]*(Pi^2*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/
                (-1 + x)] + I*Pi*RATIO[-192 - 16/(3*(-1 + x)^2) - 208/
                (-1 + x) - 16*x] + RATIO[-200/9 - 16/(-1 + x) - 8/(3*x) - 
              (136*x)/9]) + Pi^2*RATIO[980/9 - 20/(9*(-1 + x)^2) + 
             328/(3*(-1 + x)) - (8*x)/9] + Log[mu2]^2*
           RATIO[-16/3 + (16*x)/3] + RATIO[-1820/27 - 194/(3*(-1 + x)) - 
            59/(9*x) - (2890*x)/27 + 16*x^2] + 
          RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 1, x]*(I*Pi^3*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          Log[mu2]^2*RATIO[64 + 64/(-1 + x)] + 
          I*Pi*RATIO[-916/9 + 106/(3*(-1 + x)^2) - 478/(3*(-1 + x)) - 
             148/(3*x) + (88*x)/9] + Pi^2*RATIO[736/9 + 40/(9*(-1 + x)^2) + 
             92/(-1 + x) + (128*x)/9] + Log[mu2]*
           (Pi^2*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
            RATIO[512/3 + 800/(3*(-1 + x)) + 48/x + 16*x] + 
            I*Pi*RATIO[-304/3 + 16/(-1 + x)^2 - 80/(-1 + x) + (64*x)/3]) + 
          RATIO[3008/9 + 4658/(9*(-1 + x)) + 100/x + (68*x)/3 + 8*x^2] + 
          RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)]*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 
             22/(15*(-1 + x))] + Pi^2*RATIO[76/27 + 488/(9*(-1 + x)) + 
             172/(9*x) - (28*x)/27] + Log[mu2]^2*(RATIO[-48 + 24/x - 8*x] + 
            I*Pi*RATIO[-16/3 + (16*x)/3]) + I*Pi^3*
           RATIO[124/9 - 4/(9*(-1 + x)^2) + 92/(3*(-1 + x)) + 8/x + 
             (80*x)/9] + I*Pi*RATIO[3400/27 - 194/(3*(-1 + x)) - 995/(9*x) + 
             (278*x)/27 - 4*x^2] + Log[mu2]*
           (I*Pi*RATIO[664/9 - 16/(-1 + x) - 152/(3*x) + (8*x)/9] + 
            Pi^2*RATIO[184/9 + 32/(-1 + x) + (104*x)/9] + 
            RATIO[-724/3 + 104/x - 96*x + 20*x^2]) + 
          RATIO[-3841/9 + 542/(3*x) - 345*x + 75*x^2] + 
          (I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
            RATIO[-56/3 + 8/(3*(-1 + x)^2) - 88/(-1 + x) - 48/x - (64*x)/3])*
           Zeta[3]) + G[0, 0, x]*(Pi^2*RATIO[-2050/27 - 563/(27*(-1 + x)^2) - 
             799/(9*(-1 + x)) - (548*x)/27] + Log[mu2]^2*
           (RATIO[-16 + 8/(-1 + x)^2 - 8/(-1 + x) - 8*x] + 
            I*Pi*RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (16*x)/3]) + 
          I*Pi^3*RATIO[-32/3 - 4/(-1 + x)^2 - 44/(3*(-1 + x)) - 4*x] + 
          I*Pi*RATIO[-1336/27 - 2471/(27*(-1 + x)^2) - 145/(-1 + x) - 
             (1466*x)/27 - 4*x^2] + Log[mu2]*
           (I*Pi*RATIO[-256/9 - 356/(9*(-1 + x)^2) - 68/(-1 + x) - (152*x)/
                9] + Pi^2*RATIO[-184/9 - 104/(9*(-1 + x)^2) - 32/(-1 + x) - 
               (104*x)/9] + RATIO[-196/3 + 128/(3*(-1 + x)^2) - 
              68/(3*(-1 + x)) - 96*x + 20*x^2]) + 
          RATIO[-1573/9 + 521/(9*(-1 + x)^2) - 1052/(9*(-1 + x)) - 297*x + 
            75*x^2] + RATIO[-24 - 8/(-1 + x)^2 - 32/(-1 + x) - 8*x]*
           Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[32/3 - 40/(3*(-1 + x))] + 
          Pi^4*RATIO[44/45 + 88/(45*(-1 + x)^2) + 44/(15*(-1 + x))] + 
          Pi^2*RATIO[56/9 + 56/(9*(-1 + x)) - 4*x] + 
          I*Pi^3*RATIO[-16/9 - 8/(9*(-1 + x)^2) - 8/(3*(-1 + x)) - (8*x)/9] + 
          (I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
            RATIO[32/3 + 16/(3*(-1 + x)^2) + 16/(-1 + x) + (16*x)/3])*
           Zeta[3]) + G[1, 0, x]*(Pi^2*RATIO[1570/27 + 301/(27*(-1 + x)^2) + 
             499/(9*(-1 + x)) + 2/(9*x) - (208*x)/27] + 
          I*Pi^3*RATIO[20/3 + 20/(9*(-1 + x)^2) + 8/(-1 + x) - 8/(3*x) + 
             4*x] + Log[mu2]^2*(I*Pi*RATIO[-16/3 + (16*x)/3] + 
            RATIO[16/3 + 16/(3*(-1 + x)) + 8*x]) + 
          RATIO[3350/27 + 3671/(27*(-1 + x)) + 321*x - 75*x^2] + 
          Log[mu2]*(Pi^2*RATIO[-32/9 + 40/(9*(-1 + x)^2) + 40/(3*(-1 + x)) + 
               16/(3*x) + (104*x)/9] + I*Pi*RATIO[-872/9 - 176/(3*(-1 + x)) - 
               8/(3*x) + (152*x)/9] + RATIO[380/9 + 404/(9*(-1 + x)) + 96*x - 
              20*x^2]) + I*Pi*RATIO[-5552/27 + 16/(3*(-1 + x)^2) - 
             1082/(9*(-1 + x)) - 59/(9*x) + (1466*x)/27 + 4*x^2] + 
          RATIO[-32 - 8/(-1 + x)^2 - 8/(-1 + x) + 16/x + 8*x]*Zeta[3]) + 
        G[0, 1, x]*(Pi^4*RATIO[-94/15 - 188/(15*(-1 + x)^2) - 
             94/(5*(-1 + x))] + Pi^2*RATIO[-3508/27 - 298/(27*(-1 + x)^2) - 
             1724/(9*(-1 + x)) - 206/(9*x) - (728*x)/27] + 
          I*Pi^3*RATIO[-400/9 - 40/(9*(-1 + x)^2) - 48/(-1 + x) + 8/(3*x) - 
             (80*x)/9] + Log[mu2]^2*(Pi^2*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/
                (-1 + x)] + I*Pi*RATIO[160/3 - 16/(3*(-1 + x)^2) + 48/
                (-1 + x) - (16*x)/3] + RATIO[16/3 + 16/(3*(-1 + x)) + 8*x]) + 
          RATIO[3350/27 + 3671/(27*(-1 + x)) + 321*x - 75*x^2] + 
          I*Pi*RATIO[6344/27 - 1319/(27*(-1 + x)^2) + 3313/(9*(-1 + x)) + 
             100/x - (278*x)/27 + 4*x^2] + 
          (I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
            RATIO[176/3 + 48/(-1 + x) - 16/x + (64*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[32/3 + 64/(3*(-1 + x)^2) + 32/(-1 + x)] + 
            Pi^2*RATIO[-736/9 - 40/(9*(-1 + x)^2) - 272/(3*(-1 + x)) - 
               (104*x)/9] + I*Pi*RATIO[1088/9 - 212/(9*(-1 + x)^2) + 580/
                (3*(-1 + x)) + 48/x - (8*x)/9] + 
            RATIO[380/9 + 404/(9*(-1 + x)) + 96*x - 20*x^2] + 
            RATIO[-64 - 128/(-1 + x)^2 - 192/(-1 + x)]*Zeta[3])) + 
        G[0, x]*(Pi^4*RATIO[5/27 + 47/(135*(-1 + x)^2) + 8/(15*(-1 + x)) + 
             (47*x)/135] + I*Pi^3*RATIO[674/27 + 247/(27*(-1 + x)^2) + 
             331/(9*(-1 + x)) + (262*x)/27] + Log[mu2]^2*
           (I*Pi*RATIO[-32/3 + 8/(-1 + x)^2 - 8/(3*(-1 + x))] + 
            Pi^2*RATIO[80/9 + 40/(9*(-1 + x)^2) + 40/(3*(-1 + x)) + (40*x)/
                9] + RATIO[-40/3 - 40/(3*(-1 + x)) + (32*x)/3]) + 
          I*Pi*RATIO[-3877/27 + 521/(9*(-1 + x)^2) - 1993/(27*(-1 + x)) + 
             (772*x)/9] + RATIO[-5840/27 - 5840/(27*(-1 + x)) + 
            (3391*x)/27] + Pi^2*RATIO[12280/81 + 4147/(162*(-1 + x)^2) + 
             8981/(54*(-1 + x)) + (4583*x)/81 - 8*x^2] + 
          (RATIO[280/3 - 82/(3*(-1 + x)^2) + 50/(-1 + x) - (4*x)/3] + 
            I*Pi*RATIO[248/3 + 88/(3*(-1 + x)^2) + 112/(-1 + x) + (88*x)/3])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[104/9 + 40/(9*(-1 + x)^2) + 16/
                (-1 + x) + (40*x)/9] + Pi^2*RATIO[1840/27 + 386/
                (27*(-1 + x)^2) + 694/(9*(-1 + x)) + (524*x)/27] + 
            I*Pi*RATIO[-448/9 + 128/(3*(-1 + x)^2) - 40/(9*(-1 + x)) + (64*x)/
                3] + RATIO[-836/9 - 836/(9*(-1 + x)) + (556*x)/9] + 
            RATIO[-16/(-1 + x)^2 - 16/(-1 + x) - 16*x]*Zeta[3])) + 
        (I*Pi*RATIO[-640 - 1280/(-1 + x)^2 - 1920/(-1 + x)] + 
          RATIO[20/3 - 20/(3*(-1 + x)^2) + (28*x)/3])*Zeta[5] + 
        Log[mu2]*(I*Pi*RATIO[556/9 - 836/(9*(-1 + x))] + 
          I*Pi^5*RATIO[-32/45 - 64/(45*(-1 + x)^2) - 32/(15*(-1 + x))] + 
          I*Pi^3*RATIO[640/27 - 106/(27*(-1 + x)^2) + 130/(9*(-1 + x)) - 
             (148*x)/27] + Pi^4*RATIO[-578/135 - 44/(27*(-1 + x)^2) - 
             266/(45*(-1 + x)) - (286*x)/135] + 
          Pi^2*RATIO[82/27 + 814/(27*(-1 + x)) - 48*x + 10*x^2] + 
          (Pi^2*RATIO[64 + 128/(-1 + x)^2 + 192/(-1 + x)] + 
            I*Pi*RATIO[-176/3 - 160/(3*(-1 + x)^2) - 112/(-1 + x) - (112*x)/
                3] + RATIO[-1376/9 + 212/(9*(-1 + x)^2) - 292/(3*(-1 + x)) - 
              (280*x)/9])*Zeta[3] + RATIO[-64 - 128/(-1 + x)^2 - 
             192/(-1 + x)]*Zeta[5]) + G[1, x]*
         (I*Pi^5*RATIO[-16/45 - 32/(45*(-1 + x)^2) - 16/(15*(-1 + x))] + 
          RATIO[3077/9 - (3391*x)/27] + I*Pi*RATIO[-3997/27 + 
             3671/(27*(-1 + x)) + 542/(3*x) - (772*x)/9] + 
          I*Pi^3*RATIO[-74/27 - 17/(27*(-1 + x)^2) - 295/(9*(-1 + x)) - 
             64/(9*x) - (154*x)/27] + Log[mu2]^2*
           (I*Pi*RATIO[-128/3 + 16/(3*(-1 + x)) + 24/x] + 
            RATIO[24 - (32*x)/3] + Pi^2*RATIO[-56/9 - 32/(3*(-1 + x)) - 
               (40*x)/9]) + Pi^4*RATIO[325/27 - 22/(27*(-1 + x)^2) + 
             431/(45*(-1 + x)) - 106/(45*x) - (47*x)/135] + 
          Pi^2*RATIO[2816/81 - 1682/(27*(-1 + x)) - 2477/(54*x) + 
             (4975*x)/81 - 8*x^2] + 
          (Pi^2*RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)] + 
            I*Pi*RATIO[280/3 - 80/(3*(-1 + x)^2) + 40/(-1 + x) - 16/x - 
               (88*x)/3] + RATIO[184/3 + 34/(9*(-1 + x)^2) + 
              382/(3*(-1 + x)) - 44/(3*x) + (220*x)/3])*Zeta[3] + 
          Log[mu2]*(Pi^4*RATIO[44/45 + 88/(45*(-1 + x)^2) + 44/
                (15*(-1 + x))] + RATIO[464/3 - (556*x)/9] + 
            I*Pi*RATIO[-1360/9 + 404/(9*(-1 + x)) + 104/x - (64*x)/3] + 
            I*Pi^3*RATIO[-224/9 - 8/(9*(-1 + x)^2) - 24/(-1 + x) + 16/(3*x) - 
               (40*x)/9] + Pi^2*RATIO[404/27 - 344/(9*(-1 + x)) - 196/(9*x) + 
               (124*x)/27] + (I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
              RATIO[160 + 16/(3*(-1 + x)^2) + 144/(-1 + x) - 32/x + 16*x])*
             Zeta[3]) + RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)]*Zeta[5]))/
       Nc + Nc*(G[0, 0, 0, 1, 1, 1, x]*RATIO[-48 - 96/(-1 + x)^2 - 
           144/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
         RATIO[-40 - 80/(-1 + x)^2 - 120/(-1 + x)] + G[0, 1, 1, 1, 1, x]*
         RATIO[-96 - 96/(-1 + x)] + G[1, 0, 1, 1, 1, x]*
         RATIO[-96 - 96/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
         RATIO[-28 - 56/(-1 + x)^2 - 84/(-1 + x)] + G[1, 0, 0, 1, 1, 1, x]*
         RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + G[1, 0, 1, 0, 1, 1, x]*
         RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + G[0, 1, 0, 0, 0, x]*
         RATIO[-8 - 8/(-1 + x)] + Pi^6*RATIO[-2851/11340 - 
           2851/(5670*(-1 + x)^2) - 2851/(3780*(-1 + x))] + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
        I*Pi*RATIO[-3391/108 + 1460/(27*(-1 + x))] + G[0, 0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
          I*Pi*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
          RATIO[88 - 8/(-1 + x)^2 + 80/(-1 + x)]) + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[28 + 56/(-1 + x)^2 + 84/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)] + G[0, 0, 1, 1, 1, 1, x]*
         RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
         RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + G[1, 1, 0, 0, 0, x]*
         RATIO[16 - 16/x] + G[1, 1, 1, 0, 1, x]*RATIO[8 - 8*x] + 
        G[1, 1, 1, 1, 0, x]*RATIO[8 - 8*x] + G[1, 0, 0, 1, 0, x]*
         RATIO[-8/(3*(-1 + x)^2) - 8/(-1 + x) - 8*x] + G[1, 0, 0, 0, 1, x]*
         (I*Pi*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
          RATIO[-8/(3*(-1 + x)^2) - 8/(-1 + x) - 8*x]) + 
        G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
          Log[mu2]*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
          RATIO[-194/3 - 4/(3*(-1 + x)^2) - 66/(-1 + x) - (22*x)/3]) + 
        G[0, 1, 1, 0, 0, x]*RATIO[-38/3 - 8/(-1 + x)^2 - 16/(-1 + x) + 4/x - 
           (22*x)/3] + G[1, 0, 1, 1, 0, x]*RATIO[-2/3 - 2/(-1 + x)^2 - 
           6/(-1 + x) - (16*x)/3] + G[1, 0, 1, 0, 1, x]*
         (I*Pi*RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + 
          RATIO[-2/3 - 2/(-1 + x)^2 - 6/(-1 + x) - (16*x)/3]) + 
        G[1, 1, 0, 1, 0, x]*RATIO[22/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) - 
           (16*x)/3] + G[1, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[22/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) - (16*x)/3]) + 
        G[0, 0, 0, 1, x]*(Pi^2*RATIO[-38/3 - 76/(3*(-1 + x)^2) - 
             38/(-1 + x)] + RATIO[-248/9 - 106/(9*(-1 + x)^2) - 
            118/(3*(-1 + x)) - (112*x)/9] + Log[mu2]*
           (I*Pi*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
            RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (16*x)/3]) + 
          I*Pi*RATIO[-178/3 + 4/(3*(-1 + x)^2) - 58/(-1 + x) - (14*x)/3]) + 
        G[0, 1, 1, 0, x]*(RATIO[-179/9 - 53/(6*(-1 + x)^2) - 
            59/(2*(-1 + x)) + 1/(3*x) - (94*x)/9] + 
          Log[mu2]*RATIO[-20/3 - 4/(-1 + x)^2 - 12/(-1 + x) - (16*x)/3] + 
          I*Pi*RATIO[-34/3 - 20/(3*(-1 + x)^2) - 12/(-1 + x) + 4/x - 
             (14*x)/3]) + G[1, 1, 0, 1, 1, x]*RATIO[-184/3 - 64/(-1 + x) - 
           (8*x)/3] + G[1, 0, 1, 0, 0, x]*RATIO[44/3 - 2/(3*(-1 + x)^2) - 
           12/x - (8*x)/3] + I*Pi^5*RATIO[427/540 + 43/(108*(-1 + x)^2) + 
           107/(90*(-1 + x)) + (191*x)/540] + 
        Pi^4*RATIO[20839/3240 + 6589/(6480*(-1 + x)^2) + 
           4939/(720*(-1 + x)) + (421*x)/648] + G[1, 1, 0, 0, x]*
         (I*Pi*RATIO[14 + 2/(3*(-1 + x)^2) + 2/(-1 + x) - 8/x - 4*x] + 
          RATIO[290/9 + 2/(-1 + x)^2 + 24/(-1 + x) + 8/(3*x) - (17*x)/9] + 
          Log[mu2]*RATIO[-28/3 + 8/x + (4*x)/3]) + G[0, 0, 1, 0, 0, x]*
         RATIO[-8/3 + 8/(3*(-1 + x)^2) + (8*x)/3] + G[0, 0, 1, 0, x]*
         (RATIO[-248/9 - 106/(9*(-1 + x)^2) - 118/(3*(-1 + x)) - (112*x)/9] + 
          Log[mu2]*RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - 
             (16*x)/3] + I*Pi*RATIO[-2/3 + 10/(3*(-1 + x)^2) + 2/(-1 + x) + 
             (8*x)/3]) + G[0, 1, 0, 1, x]*
         (Pi^2*RATIO[44/3 + 88/(3*(-1 + x)^2) + 44/(-1 + x)] + 
          RATIO[-179/9 - 53/(6*(-1 + x)^2) - 59/(2*(-1 + x)) + 1/(3*x) - 
            (94*x)/9] + Log[mu2]*(I*Pi*RATIO[-24 - 48/(-1 + x)^2 - 72/
                (-1 + x)] + RATIO[-20/3 - 4/(-1 + x)^2 - 12/(-1 + x) - 
              (16*x)/3]) + I*Pi*RATIO[154/3 - 14/(3*(-1 + x)^2) + 
             48/(-1 + x) + (8*x)/3]) + G[0, 1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
          I*Pi*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
          RATIO[160/3 - 4/(-1 + x)^2 + 50/(-1 + x) + (8*x)/3]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
          Pi^2*RATIO[28/3 + 56/(3*(-1 + x)^2) + 28/(-1 + x)] + 
          RATIO[-581/9 + 73/(18*(-1 + x)^2) - 169/(2*(-1 + x)) - 12/x - 
            (37*x)/9] + Log[mu2]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/
                (-1 + x)] + RATIO[-140/3 + 8/(3*(-1 + x)^2) - 44/(-1 + x) - 
              (4*x)/3]) + I*Pi*RATIO[54 + 2/(3*(-1 + x)^2) + 54/(-1 + x) + 
             4*x]) + G[1, 1, 0, 1, x]*
         (Pi^2*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
          RATIO[-76/9 - 16/(3*(-1 + x)) - 4/(3*x) - (32*x)/9] + 
          I*Pi*RATIO[-178/3 + 2/(3*(-1 + x)^2) - 62/(-1 + x) - (8*x)/3] + 
          Log[mu2]*RATIO[-16/3 + (16*x)/3]) + G[1, 1, 1, 0, x]*
         (RATIO[-76/9 - 16/(3*(-1 + x)) - 4/(3*x) - (32*x)/9] + 
          I*Pi*RATIO[-50/3 + 12/x + (14*x)/3] + Log[mu2]*
           RATIO[-16/3 + (16*x)/3]) + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[38/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x) - 12/x - (8*x)/3] + 
          RATIO[-7/9 + 53/(18*(-1 + x)^2) + 9/(2*(-1 + x)) - x^(-1) - 
            (14*x)/9] + Log[mu2]*RATIO[-4/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + 
             (16*x)/3]) + G[1, 0, 0, 1, x]*
         (Pi^2*RATIO[-14/3 - 28/(3*(-1 + x)^2) - 14/(-1 + x)] + 
          RATIO[-7/9 + 53/(18*(-1 + x)^2) + 9/(2*(-1 + x)) - x^(-1) - 
            (14*x)/9] + I*Pi*RATIO[214/3 + 78/(-1 + x) + (14*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
            RATIO[-4/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (16*x)/3])) + 
        G[0, 1, 0, 1, 0, x]*RATIO[14/3 + 10/(3*(-1 + x)^2) + 10/(-1 + x) + 
           (16*x)/3] + G[0, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[-40 - 80/(-1 + x)^2 - 120/(-1 + x)] + 
          RATIO[14/3 + 10/(3*(-1 + x)^2) + 10/(-1 + x) + (16*x)/3]) + 
        G[0, 0, 1, 1, 0, x]*RATIO[38/3 + 6/(-1 + x)^2 + 18/(-1 + x) + 
           (16*x)/3] + G[0, 0, 1, 0, 1, x]*
         (I*Pi*RATIO[-28 - 56/(-1 + x)^2 - 84/(-1 + x)] + 
          RATIO[38/3 + 6/(-1 + x)^2 + 18/(-1 + x) + (16*x)/3]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[4/3 - 4/(3*(-1 + x)^2) - (4*x)/3] + 
          I*Pi*RATIO[-2 + 2/(-1 + x)^2 + 2/(-1 + x) + 4*x] + 
          RATIO[-203/9 - 53/(18*(-1 + x)^2) - 27/(2*(-1 + x)) + (53*x)/9]) + 
        G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          Log[mu2]*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[218/3 + 4/(3*(-1 + x)^2) + 82/(-1 + x) + (22*x)/3]) + 
        G[1, 1, 1, 0, 0, x]*RATIO[-58/3 + 12/x + (22*x)/3] + 
        G[0, 1, 1, 1, 0, x]*RATIO[8 + 16/(3*(-1 + x)^2) + 16/(-1 + x) + 
           8*x] + G[0, 1, 1, 0, 1, x]*
         (I*Pi*RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[8 + 16/(3*(-1 + x)^2) + 16/(-1 + x) + 8*x]) + 
        G[0, 0, 0, 1, 0, x]*RATIO[16 + 8/(-1 + x)^2 + 24/(-1 + x) + 8*x] + 
        G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[28 + 56/(-1 + x)^2 + 84/(-1 + x)] + 
          RATIO[16 + 8/(-1 + x)^2 + 24/(-1 + x) + 8*x]) + 
        G[1, 0, 1, 1, x]*(Pi^2*RATIO[2 + 4/(-1 + x)^2 + 6/(-1 + x)] + 
          I*Pi*RATIO[-50 - 2/(-1 + x)^2 - 54/(-1 + x) - 4*x] + 
          Log[mu2]*RATIO[140/3 + 48/(-1 + x) + (4*x)/3] + 
          RATIO[596/9 + 92/(-1 + x) + 35/(3*x) + (73*x)/9]) + 
        G[1, 0, 0, 0, x]*(I*Pi*RATIO[-8/(3*(-1 + x)^2) - 8/(-1 + x) - 8*x] + 
          RATIO[-40 - 24/(-1 + x) + 12*x]) + G[0, 0, 0, 0, x]*
         (I*Pi*RATIO[16 + 8/(-1 + x)^2 + 24/(-1 + x) + 8*x] + 
          RATIO[24 - 12/(-1 + x)^2 + 12/(-1 + x) + 12*x]) + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[8 - 8*x] + RATIO[72 - 36/x + 12*x]) + 
        G[0, 1, 1, 1, x]*(Pi^2*RATIO[-16/3 - 32/(3*(-1 + x)^2) - 
             16/(-1 + x)] + Log[mu2]*RATIO[64 + 64/(-1 + x)] + 
          I*Pi*RATIO[-24 + 16/(3*(-1 + x)^2) - 16/(-1 + x) + 8*x] + 
          RATIO[88 + 136/(-1 + x) + 24/x + 12*x]) + 
        Pi^2*RATIO[1399/162 - 7739/(648*(-1 + x)) + (321*x)/8 - (75*x^2)/8] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[88/3 + 2/(-1 + x)^2 + 68/(3*(-1 + x)) + 
             2/x - (5*x)/3] + Log[mu2]^2*RATIO[4/3 - (4*x)/3] + 
          Pi^2*RATIO[25/9 - 5/(9*(-1 + x)^2) - 5/(3*(-1 + x)) - 14/(3*x) + 
             (2*x)/9] + Log[mu2]*(RATIO[50/9 + 4/(-1 + x) + 2/(3*x) + 
              (34*x)/9] + I*Pi*RATIO[-12 + 8/x + 4*x]) + 
          RATIO[455/27 + 97/(6*(-1 + x)) + 59/(36*x) + (1445*x)/54 - 
            4*x^2]) + G[0, 1, 0, x]*(Pi^2*RATIO[2/9 + 2/(3*(-1 + x)^2) - 
             2/(3*(-1 + x)) - 2/(3*x) - (2*x)/9] + Log[mu2]^2*
           RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/3] + 
          I*Pi*RATIO[-82/3 - 53/(9*(-1 + x)^2) - 22/(-1 + x) + 1/(3*x) + 
             (11*x)/3] + Log[mu2]*(I*Pi*RATIO[-8/(3*(-1 + x)^2) - 4/
                (-1 + x) - 4*x] + RATIO[136/9 + 53/(9*(-1 + x)^2) + 
              21/(-1 + x) + (74*x)/9]) + RATIO[955/27 + 
            1319/(108*(-1 + x)^2) + 583/(12*(-1 + x)) + (1741*x)/54 - 
            4*x^2]) + G[1, 0, 0, x]*(Pi^2*RATIO[-14/9 + 13/(9*(-1 + x)^2) + 
             4/(-1 + x) + 2/x + (32*x)/9] + Log[mu2]*
           (RATIO[64/3 + 40/(3*(-1 + x)) - 4*x] + 
            I*Pi*RATIO[-4/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (16*x)/3]) + 
          I*Pi*RATIO[-175/9 + 53/(18*(-1 + x)^2) - 37/(6*(-1 + x)) - x^(-1) + 
             (58*x)/9] + RATIO[406/9 - 4/(3*(-1 + x)^2) + 226/(9*(-1 + x)) - 
            (49*x)/3 - 2*x^2]) + I*Pi^3*RATIO[-889/81 + 
           1463/(648*(-1 + x)^2) - 1979/(216*(-1 + x)) + (1327*x)/324 + 
           x^2/2] + G[1, 1, 1, x]*(I*Pi*RATIO[140/9 - 16/(3*(-1 + x)) - 
             40/(3*x) + (4*x)/9] + Pi^2*RATIO[64/9 + 32/(3*(-1 + x)) + 
             (32*x)/9] + Log[mu2]*(RATIO[-48 + 24/x - 8*x] + 
            I*Pi*RATIO[-16/3 + (16*x)/3]) + RATIO[-326/3 + 52/x - (160*x)/3 + 
            10*x^2]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[-176/9 - 142/(9*(-1 + x)^2) - 106/(3*(-1 + x)) - 
             (76*x)/9] + Log[mu2]*(RATIO[-16 + 8/(-1 + x)^2 - 8/(-1 + x) - 
              8*x] + I*Pi*RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - 
               (16*x)/3]) + Pi^2*RATIO[-52/9 - 32/(9*(-1 + x)^2) - 
             28/(3*(-1 + x)) - (32*x)/9] + RATIO[-118/3 + 64/(3*(-1 + x)^2) - 
            18/(-1 + x) - (128*x)/3 + 10*x^2]) + 
        (I*Pi^3*RATIO[-34/3 - 68/(3*(-1 + x)^2) - 34/(-1 + x)] + 
          Pi^2*RATIO[77/9 - 2/(9*(-1 + x)^2) + 25/(3*(-1 + x)) + (34*x)/9] + 
          I*Pi*RATIO[617/9 + 461/(18*(-1 + x)^2) + 541/(6*(-1 + x)) + 
             (223*x)/9] + RATIO[1919/27 - 1463/(108*(-1 + x)^2) + 
            1651/(36*(-1 + x)) + (1751*x)/54 - 2*x^2])*Zeta[3] + 
        RATIO[18 + 36/(-1 + x)^2 + 54/(-1 + x)]*Zeta[3]^2 + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-16 - 16/(-1 + x)] + 
          I*Pi^3*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          Log[mu2]*(Pi^2*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
            I*Pi*RATIO[76/3 - 4/(-1 + x)^2 + 20/(-1 + x) - (16*x)/3] + 
            RATIO[-128/3 - 200/(3*(-1 + x)) - 12/x - 4*x]) + 
          Pi^2*RATIO[-184/9 - 10/(9*(-1 + x)^2) - 23/(-1 + x) - (32*x)/9] + 
          I*Pi*RATIO[229/9 - 53/(6*(-1 + x)^2) + 239/(6*(-1 + x)) + 
             37/(3*x) - (22*x)/9] + RATIO[-752/9 - 2329/(18*(-1 + x)) - 
            25/x - (17*x)/3 - 2*x^2] + RATIO[-12 - 24/(-1 + x)^2 - 
             36/(-1 + x)]*Zeta[3]) + G[1, 0, 1, x]*
         (I*Pi^3*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
          Log[mu2]^2*RATIO[4/3 - (4*x)/3] + 
          Pi^2*RATIO[-245/9 + 5/(9*(-1 + x)^2) - 82/(3*(-1 + x)) + (2*x)/9] + 
          Log[mu2]*(Pi^2*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
            RATIO[50/9 + 4/(-1 + x) + 2/(3*x) + (34*x)/9] + 
            I*Pi*RATIO[48 + 4/(3*(-1 + x)^2) + 52/(-1 + x) + 4*x]) + 
          I*Pi*RATIO[71 + 53/(18*(-1 + x)^2) + 201/(2*(-1 + x)) + 34/(3*x) + 
             (31*x)/3] + RATIO[455/27 + 97/(6*(-1 + x)) + 59/(36*x) + 
            (1445*x)/54 - 4*x^2] + RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]*
           Zeta[3]) + G[0, 0, 1, x]*(I*Pi^3*RATIO[-14/3 - 28/(3*(-1 + x)^2) - 
             14/(-1 + x)] + I*Pi*RATIO[-77 - 11/(6*(-1 + x)^2) - 
             617/(6*(-1 + x)) - 12/x - (25*x)/3] + 
          Pi^2*RATIO[188/9 - 28/(9*(-1 + x)^2) + 55/(3*(-1 + x)) - (2*x)/9] + 
          Log[mu2]^2*(I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
            RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/3]) + 
          Log[mu2]*(Pi^2*RATIO[-28/3 - 56/(3*(-1 + x)^2) - 28/(-1 + x)] + 
            I*Pi*RATIO[-52 - 52/(-1 + x) - 4*x] + 
            RATIO[136/9 + 53/(9*(-1 + x)^2) + 21/(-1 + x) + (74*x)/9]) + 
          RATIO[955/27 + 1319/(108*(-1 + x)^2) + 583/(12*(-1 + x)) + 
            (1741*x)/54 - 4*x^2] + RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]*
           Zeta[3]) + G[1, 0, x]*(Log[mu2]^2*(RATIO[-4/3 - 4/(3*(-1 + x)) - 
              2*x] + I*Pi*RATIO[4/3 - (4*x)/3]) + 
          I*Pi^3*RATIO[-5/3 - 5/(9*(-1 + x)^2) - 2/(-1 + x) + 2/(3*x) - x] + 
          Pi^2*RATIO[-785/54 - 301/(108*(-1 + x)^2) - 499/(36*(-1 + x)) - 
             1/(18*x) + (52*x)/27] + I*Pi*RATIO[1388/27 - 4/(3*(-1 + x)^2) + 
             541/(18*(-1 + x)) + 59/(36*x) - (733*x)/54 - x^2] + 
          Log[mu2]*(I*Pi*RATIO[218/9 + 44/(3*(-1 + x)) + 2/(3*x) - (38*x)/
                9] + Pi^2*RATIO[8/9 - 10/(9*(-1 + x)^2) - 10/(3*(-1 + x)) - 4/
                (3*x) - (26*x)/9] + RATIO[-95/9 - 101/(9*(-1 + x)) - 24*x + 
              5*x^2]) + RATIO[-1675/54 - 3671/(108*(-1 + x)) - (321*x)/4 + 
            (75*x^2)/4] + RATIO[8 + 2/(-1 + x)^2 + 2/(-1 + x) - 4/x - 2*x]*
           Zeta[3]) + Log[mu2]^2*(Pi^4*RATIO[-11/45 - 22/(45*(-1 + x)^2) - 
             11/(15*(-1 + x))] + I*Pi*RATIO[-8/3 + 10/(3*(-1 + x))] + 
          I*Pi^3*RATIO[4/9 + 2/(9*(-1 + x)^2) + 2/(3*(-1 + x)) + (2*x)/9] + 
          Pi^2*RATIO[-14/9 - 14/(9*(-1 + x)) + x] + 
          (I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
            RATIO[-8/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) - (4*x)/3])*Zeta[3]) + 
        G[0, 0, x]*(I*Pi^3*RATIO[8/3 + (-1 + x)^(-2) + 11/(3*(-1 + x)) + x] + 
          Log[mu2]^2*(I*Pi*RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/
                3] + RATIO[4 - 2/(-1 + x)^2 + 2/(-1 + x) + 2*x]) + 
          Pi^2*RATIO[1025/54 + 563/(108*(-1 + x)^2) + 799/(36*(-1 + x)) + 
             (137*x)/27] + RATIO[1573/36 - 521/(36*(-1 + x)^2) + 
            263/(9*(-1 + x)) + (297*x)/4 - (75*x^2)/4] + 
          Log[mu2]*(Pi^2*RATIO[46/9 + 26/(9*(-1 + x)^2) + 8/(-1 + x) + (26*x)/
                9] + I*Pi*RATIO[64/9 + 89/(9*(-1 + x)^2) + 17/(-1 + x) + 
               (38*x)/9] + RATIO[49/3 - 32/(3*(-1 + x)^2) + 17/(3*(-1 + x)) + 
              24*x - 5*x^2]) + I*Pi*RATIO[334/27 + 2471/(108*(-1 + x)^2) + 
             145/(4*(-1 + x)) + (733*x)/54 + x^2] + 
          RATIO[6 + 2/(-1 + x)^2 + 8/(-1 + x) + 2*x]*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[-11/90 - 11/(45*(-1 + x)^2) - 
             11/(30*(-1 + x))] + I*Pi^3*RATIO[-31/9 + 1/(9*(-1 + x)^2) - 
             23/(3*(-1 + x)) - 2/x - (20*x)/9] + 
          Pi^2*RATIO[-19/27 - 122/(9*(-1 + x)) - 43/(9*x) + (7*x)/27] + 
          Log[mu2]^2*(I*Pi*RATIO[4/3 - (4*x)/3] + RATIO[12 - 6/x + 2*x]) + 
          RATIO[3841/36 - 271/(6*x) + (345*x)/4 - (75*x^2)/4] + 
          Log[mu2]*(Pi^2*RATIO[-46/9 - 8/(-1 + x) - (26*x)/9] + 
            I*Pi*RATIO[-166/9 + 4/(-1 + x) + 38/(3*x) - (2*x)/9] + 
            RATIO[181/3 - 26/x + 24*x - 5*x^2]) + 
          I*Pi*RATIO[-850/27 + 97/(6*(-1 + x)) + 995/(36*x) - (139*x)/54 + 
             x^2] + (I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
            RATIO[14/3 - 2/(3*(-1 + x)^2) + 22/(-1 + x) + 12/x + (16*x)/3])*
           Zeta[3]) + G[0, 1, x]*(Pi^4*RATIO[47/30 + 47/(15*(-1 + x)^2) + 
             47/(10*(-1 + x))] + Log[mu2]^2*
           (Pi^2*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
            RATIO[-4/3 - 4/(3*(-1 + x)) - 2*x] + 
            I*Pi*RATIO[-40/3 + 4/(3*(-1 + x)^2) - 12/(-1 + x) + (4*x)/3]) + 
          I*Pi^3*RATIO[100/9 + 10/(9*(-1 + x)^2) + 12/(-1 + x) - 2/(3*x) + 
             (20*x)/9] + Pi^2*RATIO[877/27 + 149/(54*(-1 + x)^2) + 
             431/(9*(-1 + x)) + 103/(18*x) + (182*x)/27] + 
          I*Pi*RATIO[-1586/27 + 1319/(108*(-1 + x)^2) - 3313/(36*(-1 + x)) - 
             25/x + (139*x)/54 - x^2] + RATIO[-1675/54 - 
            3671/(108*(-1 + x)) - (321*x)/4 + (75*x^2)/4] + 
          (I*Pi*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
            RATIO[-44/3 - 12/(-1 + x) + 4/x - (16*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-8/3 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
            I*Pi*RATIO[-272/9 + 53/(9*(-1 + x)^2) - 145/(3*(-1 + x)) - 12/
                x + (2*x)/9] + Pi^2*RATIO[184/9 + 10/(9*(-1 + x)^2) + 68/
                (3*(-1 + x)) + (26*x)/9] + RATIO[-95/9 - 101/(9*(-1 + x)) - 
              24*x + 5*x^2] + RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)]*
             Zeta[3])) + G[0, x]*(RATIO[1460/27 + 1460/(27*(-1 + x)) - 
            (3391*x)/108] + I*Pi*RATIO[3877/108 - 521/(36*(-1 + x)^2) + 
             1993/(108*(-1 + x)) - (193*x)/9] + 
          I*Pi^3*RATIO[-337/54 - 247/(108*(-1 + x)^2) - 331/(36*(-1 + x)) - 
             (131*x)/54] + Log[mu2]^2*(I*Pi*RATIO[8/3 - 2/(-1 + x)^2 + 2/
                (3*(-1 + x))] + RATIO[10/3 + 10/(3*(-1 + x)) - (8*x)/3] + 
            Pi^2*RATIO[-20/9 - 10/(9*(-1 + x)^2) - 10/(3*(-1 + x)) - (10*x)/
                9]) + Pi^4*RATIO[-5/108 - 47/(540*(-1 + x)^2) - 
             2/(15*(-1 + x)) - (47*x)/540] + 
          Pi^2*RATIO[-3070/81 - 4147/(648*(-1 + x)^2) - 8981/(216*(-1 + x)) - 
             (4583*x)/324 + 2*x^2] + 
          (I*Pi*RATIO[-62/3 - 22/(3*(-1 + x)^2) - 28/(-1 + x) - (22*x)/3] + 
            RATIO[-70/3 + 41/(6*(-1 + x)^2) - 25/(2*(-1 + x)) + x/3])*
           Zeta[3] + Log[mu2]*(RATIO[209/9 + 209/(9*(-1 + x)) - (139*x)/9] + 
            I*Pi*RATIO[112/9 - 32/(3*(-1 + x)^2) + 10/(9*(-1 + x)) - (16*x)/
                3] + Pi^2*RATIO[-460/27 - 193/(54*(-1 + x)^2) - 347/
                (18*(-1 + x)) - (131*x)/27] + I*Pi^3*
             RATIO[-26/9 - 10/(9*(-1 + x)^2) - 4/(-1 + x) - (10*x)/9] + 
            RATIO[4/(-1 + x)^2 + 4/(-1 + x) + 4*x]*Zeta[3])) + 
        (I*Pi*RATIO[160 + 320/(-1 + x)^2 + 480/(-1 + x)] + 
          RATIO[-5/3 + 5/(3*(-1 + x)^2) - (7*x)/3])*Zeta[5] + 
        G[1, x]*(I*Pi^5*RATIO[4/45 + 8/(45*(-1 + x)^2) + 4/(15*(-1 + x))] + 
          Pi^4*RATIO[-325/108 + 11/(54*(-1 + x)^2) - 431/(180*(-1 + x)) + 
             53/(90*x) + (47*x)/540] + I*Pi^3*
           RATIO[37/54 + 17/(108*(-1 + x)^2) + 295/(36*(-1 + x)) + 16/(9*x) + 
             (77*x)/54] + Log[mu2]^2*(I*Pi*RATIO[32/3 - 4/(3*(-1 + x)) - 6/
                x] + Pi^2*RATIO[14/9 + 8/(3*(-1 + x)) + (10*x)/9] + 
            RATIO[-6 + (8*x)/3]) + I*Pi*RATIO[3997/108 - 
             3671/(108*(-1 + x)) - 271/(6*x) + (193*x)/9] + 
          RATIO[-3077/36 + (3391*x)/108] + 
          Pi^2*RATIO[-704/81 + 841/(54*(-1 + x)) + 2477/(216*x) - 
             (4975*x)/324 + 2*x^2] + 
          (Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
            RATIO[-46/3 - 17/(18*(-1 + x)^2) - 191/(6*(-1 + x)) + 11/(3*x) - 
              (55*x)/3] + I*Pi*RATIO[-70/3 + 20/(3*(-1 + x)^2) - 10/
                (-1 + x) + 4/x + (22*x)/3])*Zeta[3] + 
          Log[mu2]*(Pi^4*RATIO[-11/45 - 22/(45*(-1 + x)^2) - 11/
                (15*(-1 + x))] + Pi^2*RATIO[-101/27 + 86/(9*(-1 + x)) + 49/
                (9*x) - (31*x)/27] + I*Pi^3*RATIO[56/9 + 2/(9*(-1 + x)^2) + 6/
                (-1 + x) - 4/(3*x) + (10*x)/9] + 
            I*Pi*RATIO[340/9 - 101/(9*(-1 + x)) - 26/x + (16*x)/3] + 
            RATIO[-116/3 + (139*x)/9] + (I*Pi*RATIO[8 + 16/(-1 + x)^2 + 
                 24/(-1 + x)] + RATIO[-40 - 4/(3*(-1 + x)^2) - 36/(-1 + x) + 
                8/x - 4*x])*Zeta[3]) + RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]*
           Zeta[5]) + Log[mu2]*(I*Pi^5*RATIO[8/45 + 16/(45*(-1 + x)^2) + 
             8/(15*(-1 + x))] + I*Pi*RATIO[-139/9 + 209/(9*(-1 + x))] + 
          Pi^4*RATIO[289/270 + 11/(27*(-1 + x)^2) + 133/(90*(-1 + x)) + 
             (143*x)/270] + I*Pi^3*RATIO[-160/27 + 53/(54*(-1 + x)^2) - 
             65/(18*(-1 + x)) + (37*x)/27] + 
          Pi^2*RATIO[-41/54 - 407/(54*(-1 + x)) + 12*x - (5*x^2)/2] + 
          (Pi^2*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
            RATIO[344/9 - 53/(9*(-1 + x)^2) + 73/(3*(-1 + x)) + (70*x)/9] + 
            I*Pi*RATIO[44/3 + 40/(3*(-1 + x)^2) + 28/(-1 + x) + (28*x)/3])*
           Zeta[3] + RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)]*Zeta[5]))) + 
    Qf*(RATIO[-8008019/23328] + G[1, 1, 1, 1, 0, 1, x]*RATIO[-45] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-45] + G[0, 1, 1, 1, 1, 1, x]*RATIO[-26] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[-17] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-14] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[-11] + G[1, 0, 0, 0, 1, 1, x]*RATIO[-8] + 
      Log[mu2]^6*RATIO[5/36] + Log[mu2]^5*(I*Pi*RATIO[5/12] + 
        RATIO[521/720]) + G[1, 1, 1, 1, 1, 1, x]*RATIO[70] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[6 - 32/(-1 + x)^2] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[16 - 32/(-1 + x)^2] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[12 - 24/(-1 + x)^2] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[5 - 21/(-1 + x)^2] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[5 - 21/(-1 + x)^2] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[-20 - 19/(-1 + x)^2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-21 - 18/(-1 + x)^2] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[9 - 18/(-1 + x)^2] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[11 - 11/(-1 + x)^2] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[31 - 11/(-1 + x)^2] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[31 - 11/(-1 + x)^2] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[33 - 11/(-1 + x)^2] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-6 - 7/(-1 + x)^2] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-6 - 7/(-1 + x)^2] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-10 - 6/(-1 + x)^2] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-7 - 6/(-1 + x)^2] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-7 - 6/(-1 + x)^2] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-6 - 6/(-1 + x)^2] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[-6 - 6/(-1 + x)^2] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[18 - 6/(-1 + x)^2] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[18 - 6/(-1 + x)^2] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-8 - 4/(-1 + x)^2] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[-8 - 4/(-1 + x)^2] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-14 - 3/(-1 + x)^2] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-8 - 3/(-1 + x)^2] + 
      Pi^6*RATIO[-11621/60480 + 319/(15120*(-1 + x)^2)] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[-17 + (-1 + x)^(-2)] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[-17 + (-1 + x)^(-2)] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-15 + (-1 + x)^(-2)] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[14 + 2/(-1 + x)^2] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-15 + 3/(-1 + x)^2] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-12 + 4/(-1 + x)^2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[17 + 5/(-1 + x)^2] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-6 + 6/(-1 + x)^2] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-5 + 6/(-1 + x)^2] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-9 + 10/(-1 + x)^2] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-25 + 11/(-1 + x)^2] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[-20 + 11/(-1 + x)^2] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[7 + 11/(-1 + x)^2] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[7 + 11/(-1 + x)^2] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[16 + 11/(-1 + x)^2] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[16 + 11/(-1 + x)^2] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[5 + 13/(-1 + x)^2] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[5 + 13/(-1 + x)^2] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[11 + 16/(-1 + x)^2] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[11 + 16/(-1 + x)^2] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-7 + 19/(-1 + x)^2] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-7 + 19/(-1 + x)^2] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-6 + 26/(-1 + x)^2] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[-6 + 26/(-1 + x)^2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-15 + 31/(-1 + x)^2] + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[23 + 47/(-1 + x)^2] + 
      I*Pi*RATIO[-215351/1944 - 67501/(324*(-1 + x))] + 
      Log[mu2]^4*(Pi^2*RATIO[-113/144] + RATIO[1417/432] + 
        I*Pi*RATIO[13/18 + 11/(12*(-1 + x))]) + G[0, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[7 - 7/(-1 + x)^2] + Log[mu2]*RATIO[3 + 10/(-1 + x)^2] + 
        RATIO[-4 - 45/(2*(-1 + x)^2) - 37/(2*(-1 + x)) + 1/(2*x)]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[3 + 10/(-1 + x)^2] + 
        I*Pi*RATIO[-14 + 16/(-1 + x)^2] + RATIO[-4 - 45/(2*(-1 + x)^2) - 
          37/(2*(-1 + x)) + 1/(2*x)]) + G[1, 1, 0, 0, 1, x]*
       (I*Pi*RATIO[-2 + 2/(-1 + x)^2] + Log[mu2]*RATIO[10 + 3/(-1 + x)^2] + 
        RATIO[31/2 + 2/(-1 + x)^2 + 13/(2*(-1 + x)) + 5/(2*x)]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[-1 + 3/(-1 + x)^2] + 
        Log[mu2]*RATIO[10 + 3/(-1 + x)^2] + RATIO[31/2 + 2/(-1 + x)^2 + 
          13/(2*(-1 + x)) + 5/(2*x)]) + G[1, 1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[31] + I*Pi*RATIO[-14 - 3/(-1 + x)^2] + 
        RATIO[34 + 11/(-1 + x) + 7/x]) + G[1, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[31] + I*Pi*RATIO[-3 + (-1 + x)^(-2)] + 
        RATIO[34 + 11/(-1 + x) + 7/x]) + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-12 + 7/(-1 + x)^2] + I*Pi*RATIO[11 + 9/(-1 + x)^2] + 
        RATIO[119/2 - 185/(3*(-1 + x)^2) + 3/(-1 + x) - 51*x]) + 
      G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-5] + I*Pi*RATIO[20] + 
        RATIO[-374/3 - 2/x - 51*x]) + G[1, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[10 - (-1 + x)^(-2)] + Log[mu2]*RATIO[1 + 12/(-1 + x)^2] + 
        RATIO[-37/6 + 15/(2*(-1 + x)^2) + 18/(-1 + x) + 5/(2*x) - 
          (69*x)/2]) + G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[12 - 3/(-1 + x)^2] + 
        Log[mu2]*RATIO[4 + 9/(-1 + x)^2] + RATIO[95/2 + 4/(3*(-1 + x)^2) + 
          75/(2*(-1 + x)) + 3/x - (69*x)/2]) + G[0, 0, 1, 1, 1, x]*
       (I*Pi*RATIO[11 - 11/(-1 + x)^2] + Log[mu2]*RATIO[-15 + 6/(-1 + x)^2] + 
        RATIO[-191/6 + 165/(2*(-1 + x)^2) + 107/(2*(-1 + x)) - 27*x]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[3 - 3/(-1 + x)^2] + 
        Log[mu2]*RATIO[-8 - (-1 + x)^(-2)] + RATIO[2 - 34/(3*(-1 + x)^2) - 
          8/(-1 + x) + 3/(2*x) - 27*x]) + 
      I*Pi^3*RATIO[707/216 - 38839/(1296*(-1 + x)^2) - 1105/(54*(-1 + x)) - 
         (25*x)/4] + G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[1 - (-1 + x)^(-2)] + 
        Log[mu2]*RATIO[-18 + 6/(-1 + x)^2] + 
        RATIO[-49/2 - 51/(2*(-1 + x)^2) - 59/(2*(-1 + x)) - 7/(2*x) - 
          (3*x)/2]) + G[0, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-18 + 6/(-1 + x)^2] + 
        I*Pi*RATIO[-25 + 11/(-1 + x)^2] + RATIO[-49/2 - 51/(2*(-1 + x)^2) - 
          59/(2*(-1 + x)) - 7/(2*x) - (3*x)/2]) + G[1, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[18 + (-1 + x)^(-2)] + Log[mu2]*RATIO[2 + 8/(-1 + x)^2] + 
        RATIO[-11/2 - 7/(6*(-1 + x)^2) + 29/(2*(-1 + x)) - 1/(2*x) - 
          (3*x)/2]) + G[1, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[4 - 16/(-1 + x)^2] + I*Pi*RATIO[-3 - 11/(-1 + x)^2] + 
        RATIO[47/2 - 13/(-1 + x)^2 - 15/(2*(-1 + x)) + 3/(2*x) - (3*x)/2]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[4 - 16/(-1 + x)^2] + 
        I*Pi*RATIO[-10 + 10/(-1 + x)^2] + RATIO[47/2 - 13/(-1 + x)^2 - 
          15/(2*(-1 + x)) + 3/(2*x) - (3*x)/2]) + G[0, 1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[12 - 2/(-1 + x)^2] + I*Pi*RATIO[-3 + 22/(-1 + x)^2] + 
        RATIO[59/6 + 37/(-1 + x)^2 + 67/(2*(-1 + x)) + 5/(2*x) - (3*x)/2]) + 
      I*Pi^5*RATIO[-1187/720 - 13/(270*(-1 + x)^2) - 143/(180*(-1 + x)) - 
         (103*x)/80] + G[0, 0, 0, 0, 0, 1, x]*RATIO[-45/(-1 + x)^2] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-45/(-1 + x)^2] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-14/(-1 + x)^2] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-3/(-1 + x)^2] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[-3/(-1 + x)^2] + G[0, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[-9 + 7/(-1 + x)^2] + RATIO[-39/2 + 13/(2*(-1 + x)^2) + 
          8/(-1 + x)] + Log[mu2]*RATIO[31/(-1 + x)^2]) + 
      G[0, 0, 0, 0, 1, x]*(RATIO[-39/2 + 13/(2*(-1 + x)^2) + 8/(-1 + x)] + 
        I*Pi*RATIO[-17/(-1 + x)^2] + Log[mu2]*RATIO[31/(-1 + x)^2]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[18 - 16/(-1 + x)^2] + 
        Log[mu2]*RATIO[-10 - 3/(-1 + x)^2] + RATIO[-19/2 - 29/(-1 + x)^2 - 
          53/(2*(-1 + x)) - 3/x + (3*x)/2]) + G[0, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-25 - 9/(-1 + x)^2] + Log[mu2]*RATIO[-10 - 3/(-1 + x)^2] + 
        RATIO[-19/2 - 29/(-1 + x)^2 - 53/(2*(-1 + x)) - 3/x + (3*x)/2]) + 
      G[1, 0, 1, 0, 1, x]*(I*Pi*RATIO[-15 - 19/(-1 + x)^2] + 
        Log[mu2]*RATIO[-1 - 12/(-1 + x)^2] + RATIO[29/2 - 15/(2*(-1 + x)^2) - 
          7/(-1 + x) - 1/(2*x) + (3*x)/2]) + G[1, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-1 - 12/(-1 + x)^2] + I*Pi*RATIO[-5 + 7/(-1 + x)^2] + 
        RATIO[29/2 - 15/(2*(-1 + x)^2) - 7/(-1 + x) - 1/(2*x) + (3*x)/2]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[2 - 2/(-1 + x)^2] + 
        Pi^2*RATIO[47/6 - 5/(6*(-1 + x)^2)] + 
        I*Pi*RATIO[-68/3 + 26/(-1 + x)^2 + 12/(-1 + x) + 1/(2*x) - 18*x] + 
        RATIO[-1361/36 - 207/(2*(-1 + x)^2) - 421/(4*(-1 + x)) + 7/x - 
          (45*x)/4] + Log[mu2]*(I*Pi*RATIO[-8 + 12/(-1 + x)^2] + 
          RATIO[79/6 - 34/(-1 + x)^2 - 23/(-1 + x) + 9*x])) + 
      G[1, 1, 0, 0, x]*(Pi^2*RATIO[14/3 + 7/(3*(-1 + x)^2)] + 
        I*Pi*RATIO[31/2 - 7/(6*(-1 + x)^2) - 3/(2*(-1 + x)) + 3/x - 18*x] + 
        RATIO[71/12 + 503/(18*(-1 + x)^2) + 50/(3*(-1 + x)) - 35/(4*x) - 
          (21*x)/4] + Log[mu2]*(I*Pi*RATIO[2 + 2/(-1 + x)^2] + 
          RATIO[-2 + 49/(6*(-1 + x)^2) - x^(-1) + 9*x])) + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-2 + 5/(-1 + x)^2] + 
        Log[mu2]*RATIO[-2 + 11/(-1 + x)^2] + 
        RATIO[-83/2 + 93/(2*(-1 + x)^2) + 20/(-1 + x) + 15*x]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[9] + 
        I*Pi*RATIO[14 - 11/(-1 + x)^2] + RATIO[107/2 + 11/(-1 + x) + 4/x + 
          15*x]) + G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-3 + 2/(-1 + x)^2] + 
        Log[mu2]*RATIO[-(-1 + x)^(-2)] + RATIO[-8 + 2/(-1 + x)^2 + 
          5/(-1 + x) - 5/(2*x) + (33*x)/2]) + G[0, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[9 - 10/(-1 + x)^2] + 
        RATIO[31/2 - 23/(-1 + x)^2 - 11/(2*(-1 + x)) - x^(-1) + (33*x)/2]) + 
      G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-5/2] + 
        Pi^2*RATIO[-11/4 - 8/(3*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[2 - 12/(-1 + x)^2] + 
          RATIO[-19/2 + 2/(-1 + x) + 1/(2*x) - 15*x]) + 
        RATIO[97/36 - 8/(-1 + x) - 71/(6*x) + (5*x)/4] + 
        I*Pi*RATIO[35/2 - 15/(2*(-1 + x)^2) - 16/(-1 + x) + (69*x)/2]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-11 - 4/(-1 + x)^2] + 
        Log[mu2]*RATIO[12 - (-1 + x)^(-2)] + RATIO[-35 + 99/(2*(-1 + x)^2) + 
          13/(2*(-1 + x)) + (69*x)/2]) + G[0, 1, 0, 0, x]*
       (Pi^2*RATIO[-25/6 - 5/(4*(-1 + x)^2)] + Log[mu2]^2*
         RATIO[-4 + 3/(2*(-1 + x)^2)] + Log[mu2]*
         (I*Pi*RATIO[-8 - 2/(-1 + x)^2] + RATIO[17/2 - 27/(-1 + x)^2 - 
            21/(2*(-1 + x)) - 15*x]) + RATIO[-45/4 - 2807/(36*(-1 + x)^2) - 
          235/(3*(-1 + x)) - (19*x)/4] + 
        I*Pi*RATIO[-129/2 + 27/(2*(-1 + x)^2) - 26/(-1 + x) - 3/x + 
           (69*x)/2]) + G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[11] + 
        I*Pi*RATIO[-9 - 6/(-1 + x)^2] + RATIO[7/2 - 11/(-1 + x) - 1/(2*x) + 
          (69*x)/2]) + G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[8] + 
        I*Pi*RATIO[8 + 16/(-1 + x)^2] + RATIO[25/2 - 11/(-1 + x) + 48*x]) + 
      G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[10 - 2/(-1 + x)^2] + 
        I*Pi*RATIO[18 + 6/(-1 + x)^2] + RATIO[-127/2 + 139/(2*(-1 + x)^2) + 
          11/(-1 + x) + 48*x]) + G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-16] + 
        Pi^2*RATIO[53/6] + I*Pi*RATIO[-151/6 + 11/(-1 + x) - 36*x] + 
        Log[mu2]*(I*Pi*RATIO[-6] + RATIO[131/2 - 5/x + 15*x]) + 
        RATIO[301/3 + 83/(4*x) + (105*x)/4 - 12*x^2]) + 
      G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[1 - 17/(-1 + x)^2] + 
        Pi^2*RATIO[5/2 + 19/(3*(-1 + x)^2)] + 
        I*Pi*RATIO[46 - 122/(3*(-1 + x)^2) + 10/(-1 + x) - 36*x] + 
        Log[mu2]*(I*Pi*RATIO[-10 + 4/(-1 + x)^2] + 
          RATIO[6 + 29/(2*(-1 + x)^2) - (-1 + x)^(-1) + 15*x]) + 
        RATIO[-253/3 + 31/(12*(-1 + x)^2) - 1003/(12*(-1 + x)) + (129*x)/4 - 
          12*x^2]) + G[1, 0, 0, 0, x]*
       (Pi^2*RATIO[43/12 - 27/(4*(-1 + x)^2)] + Log[mu2]^2*
         RATIO[-1/2 - 1/(2*(-1 + x)^2)] + Log[mu2]*
         (I*Pi*RATIO[1 - 6/(-1 + x)^2] + RATIO[13 - 57/(2*(-1 + x)^2) - 
            41/(2*(-1 + x)) - 9*x]) + I*Pi*RATIO[-5 + 5/(-1 + x)^2 - 
           8/(-1 + x) + 3/(2*x) + (9*x)/2] + 
        RATIO[1/2 - 1295/(18*(-1 + x)^2) - 239/(3*(-1 + x)) + (67*x)/4 - 
          4*x^2]) + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-17/3 + 5/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-11 + 6/(-1 + x)^2] + 
          RATIO[-65/2 - 6/(-1 + x) - 3/(2*x) - 9*x]) + 
        I*Pi*RATIO[-7/2 - 51/(2*(-1 + x)^2) - 49/(2*(-1 + x)) - x^(-1) + 
           (9*x)/2] + RATIO[-181/9 - 79/(2*(-1 + x)) - 56/(3*x) + (91*x)/4 - 
          4*x^2]) + Pi^2*RATIO[209329/3888 + 86081/(1296*(-1 + x)) - 
         (235*x)/16 - (37*x^2)/16] + 
      Pi^4*RATIO[-88247/25920 + 3577/(3240*(-1 + x)^2) - 
         19301/(4320*(-1 + x)) + (41*x)/80 - x^2/20] + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[-19/2 - 17/(6*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[4 - 2/(-1 + x)^2] + 
        I*Pi*RATIO[83/6 + 28/(-1 + x)^2 + 24/(-1 + x) + x^(-1)] + 
        Log[mu2]*(I*Pi*RATIO[10 - 9/(-1 + x)^2] + 
          RATIO[27/2 + 20/(-1 + x)^2 + 17/(-1 + x) + 3/(2*x)]) + 
        RATIO[40 + 147/(2*(-1 + x)^2) + 375/(4*(-1 + x)) + 5/(4*x) - 10*x + 
          4*x^2]) + G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[4 - 2/(-1 + x)^2] + 
        Pi^2*RATIO[-13/2 - 11/(6*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-6 + 11/(-1 + x)^2] + 
          RATIO[27/2 + 20/(-1 + x)^2 + 17/(-1 + x) + 3/(2*x)]) + 
        I*Pi*RATIO[73/2 - 25/(6*(-1 + x)^2) + 25/(-1 + x) + x^(-1) - 36*x] + 
        RATIO[40 + 147/(2*(-1 + x)^2) + 375/(4*(-1 + x)) + 5/(4*x) - 10*x + 
          4*x^2]) + G[1, 0, 1, 0, x]*
       (Pi^2*RATIO[-43/12 - 35/(4*(-1 + x)^2)] + Log[mu2]^2*
         RATIO[-3/2 + 7/(2*(-1 + x)^2)] + 
        I*Pi*RATIO[-7/2 - 25/(6*(-1 + x)^2) + 9/(-1 + x) - 2/x] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 3/(-1 + x)^2] + 
          RATIO[-25/2 + 9/(2*(-1 + x)^2) + 3/(2*(-1 + x)) - x^(-1)]) + 
        RATIO[-8 - (-1 + x)^(-2) + 43/(4*(-1 + x)) + 19/(4*x) - 10*x + 
          4*x^2]) + G[1, 0, 0, 1, x]*(Pi^2*RATIO[47/12 - 49/(4*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[-3/2 + 7/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 3/(-1 + x)^2] + 
          RATIO[-25/2 + 9/(2*(-1 + x)^2) + 3/(2*(-1 + x)) - x^(-1)]) + 
        I*Pi*RATIO[29/6 - (-1 + x)^(-2) + 12/(-1 + x) + 3/x - 36*x] + 
        RATIO[-8 - (-1 + x)^(-2) + 43/(4*(-1 + x)) + 19/(4*x) - 10*x + 
          4*x^2]) + G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[1/2 - 9/(-1 + x)^2] + 
        Pi^2*RATIO[-71/12 + 25/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[10 + 3/(-1 + x)^2] + 
          RATIO[13 + (-1 + x)^(-2) - 7/(-1 + x)]) + 
        I*Pi*RATIO[9 - 31/(2*(-1 + x)^2) - 9/(2*(-1 + x)) - x^(-1) + 
           (33*x)/2] + RATIO[19 + 167/(4*(-1 + x)^2) + 139/(4*(-1 + x)) - 
          (19*x)/2 + 4*x^2]) + G[0, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[1/2 - 9/(-1 + x)^2] + 
        Pi^2*RATIO[-11/4 + 23/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[16 - 9/(-1 + x)^2] + 
          RATIO[13 + (-1 + x)^(-2) - 7/(-1 + x)]) + 
        I*Pi*RATIO[-26 + 28/(-1 + x)^2 - 19/(-1 + x) + 1/(2*x) + (69*x)/2] + 
        RATIO[19 + 167/(4*(-1 + x)^2) + 139/(4*(-1 + x)) - (19*x)/2 + 
          4*x^2]) + G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-17/2] + 
        Pi^2*RATIO[79/12] + Log[mu2]*(I*Pi*RATIO[14 - (-1 + x)^(-2)] + 
          RATIO[-37/2 - 6/(-1 + x) - 4/x]) + 
        I*Pi*RATIO[15/2 + 2/(-1 + x)^2 + 10/(-1 + x) + 1/(2*x) + (33*x)/2] + 
        RATIO[-15 - 3/(2*(-1 + x)) - 1/(4*x) - (19*x)/2 + 4*x^2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-17/2] + 
        Pi^2*RATIO[79/12 + 13/(6*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[4 + 3/(-1 + x)^2] + RATIO[-37/2 - 6/(-1 + x) - 
            4/x]) + I*Pi*RATIO[1/2 + 2/(-1 + x)^2 - 21/(2*(-1 + x)) - 2/x + 
           (69*x)/2] + RATIO[-15 - 3/(2*(-1 + x)) - 1/(4*x) - (19*x)/2 + 
          4*x^2]) + (I*Pi^3*RATIO[-425/36 + 35/(9*(-1 + x)^2)] + 
        I*Pi*RATIO[781/108 - 1307/(9*(-1 + x)^2) - 5395/(36*(-1 + x)) - 
           (31*x)/4] + Pi^2*RATIO[-11923/216 + 1123/(72*(-1 + x)^2) - 
           28/(3*(-1 + x)) - (7*x)/8] + RATIO[40127/162 + 
          38839/(216*(-1 + x)^2) + 4729/(24*(-1 + x)) + (21*x)/4 - 
          (7*x^2)/2])*Zeta[3] + RATIO[-262/9 + 74/(3*(-1 + x)^2)]*Zeta[3]^2 + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[-2/3 + 7/(6*(-1 + x)^2)] + 
        I*Pi^3*RATIO[-7/4 + 21/(4*(-1 + x)^2)] + 
        I*Pi*RATIO[-1199/36 - 369/(4*(-1 + x)^2) - 90/(-1 + x) + 7/x - 
           14*x] + Pi^2*RATIO[-103/18 + 637/(24*(-1 + x)^2) + 
           439/(24*(-1 + x)) - 1/(4*x) - (29*x)/8] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 - 15/(2*(-1 + x)^2)] + 
          RATIO[-5 - 9/(4*(-1 + x)^2) + 13/(4*(-1 + x)) - (3*x)/4]) + 
        Log[mu2]*(Pi^2*RATIO[-25/6 - 1/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[97/6 - 75/(2*(-1 + x)^2) - 47/(2*(-1 + x)) + (15*x)/2] + 
          RATIO[-29/2 - 61/(2*(-1 + x)^2) - 39/(2*(-1 + x)) + (27*x)/4 - 
            4*x^2]) + RATIO[-49/2 - 659/(8*(-1 + x)^2) - 785/(8*(-1 + x)) + 
          (9*x)/2 - (7*x^2)/2] + RATIO[-8/3 - 85/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[0, 0, 0, x]*(I*Pi^3*RATIO[9/4 + 1/(4*(-1 + x)^2)] + 
        Log[mu2]^3*RATIO[2/3 + 37/(6*(-1 + x)^2)] + 
        Pi^2*RATIO[-29/24 + 35/(72*(-1 + x)^2) + 41/(24*(-1 + x)) - 
           (9*x)/4] + Log[mu2]^2*(I*Pi*RATIO[7/2 - 15/(2*(-1 + x)^2)] + 
          RATIO[-61/4 - 23/(12*(-1 + x)^2) + 7/(4*(-1 + x)) + (3*x)/2]) + 
        I*Pi*RATIO[-185/6 + 295/(9*(-1 + x)^2) - 29/(6*(-1 + x)) + 
           (41*x)/4] + RATIO[2159/12 + 3403/(108*(-1 + x)^2) + 
          3677/(18*(-1 + x)) - (11*x)/4 + 7*x^2] + 
        Log[mu2]*(Pi^2*RATIO[-5/2 - 11/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[-23/2 + 35/(3*(-1 + x)^2) - 9/(2*(-1 + x)) + 18*x] + 
          RATIO[69/2 - 104/(9*(-1 + x)^2) + 44/(-1 + x) - (25*x)/2 + 
            8*x^2]) + RATIO[20/3 - 70/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^3*RATIO[-1/6] + I*Pi^3*RATIO[11/4] + 
        Log[mu2]^2*(I*Pi*RATIO[5/2 - 2/(-1 + x)^2] + 
          RATIO[23/4 + 2/(-1 + x) + 1/(4*x)]) + 
        RATIO[992/27 + 80/(-1 + x) + 737/(36*x) - (9*x)/4] + 
        Log[mu2]*(Pi^2*RATIO[55/12 - 7/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[-15/2 + 20/(-1 + x)^2 + 15/(-1 + x) + 1/(2*x) - 9*x] + 
          RATIO[50/9 + 20/(-1 + x) + 127/(12*x) - x]) + 
        Pi^2*RATIO[949/72 + (-1 + x)^(-2) + 67/(12*(-1 + x)) + 11/(8*x) + 
           (5*x)/2] + I*Pi*RATIO[229/9 + 147/(2*(-1 + x)^2) + 
           297/(4*(-1 + x)) - 41/(6*x) + (47*x)/4] + 
        RATIO[85/3 - 16/(-1 + x)^2]*Zeta[3]) + G[1, 1, 0, x]*
       (Log[mu2]^3*RATIO[1/2] + I*Pi^3*RATIO[5 - 11/(6*(-1 + x)^2)] + 
        I*Pi*RATIO[-181/12 + 503/(18*(-1 + x)^2) + 79/(6*(-1 + x)) - 10/x - 
           8*x] + Pi^2*RATIO[-39/8 - 115/(18*(-1 + x)^2) - 53/(12*(-1 + x)) - 
           1/(8*x) - (29*x)/8] + Log[mu2]^2*(I*Pi*RATIO[-7] + 
          RATIO[5/4 + 2/(-1 + x) + 3/(4*x) - (3*x)/4]) + 
        Log[mu2]*(Pi^2*RATIO[-9/4 - 2/(-1 + x)^2] + 
          I*Pi*RATIO[-18 + 49/(6*(-1 + x)^2) - 2/(-1 + x) - 7/(2*x) + 
             (15*x)/2] + RATIO[-6 - 2/(-1 + x) - x^(-1) + (27*x)/4 - 
            4*x^2]) + RATIO[-53/2 - 85/(2*(-1 + x)) - 75/(8*x) + 3*x - 
          (7*x^2)/2] + RATIO[-23 - 6/(-1 + x)^2]*Zeta[3]) + 
      G[1, 1, 1, x]*(Log[mu2]^3*RATIO[41/6] + 
        I*Pi^3*RATIO[13/3 + 2/(3*(-1 + x)^2)] + 
        Pi^2*RATIO[-1153/72 - 5/(2*(-1 + x)) - 13/(24*x) - (9*x)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[-4] + RATIO[-149/12 + 13/(4*x) + (3*x)/2]) + 
        I*Pi*RATIO[689/18 - 3/(2*(-1 + x)) + 17/(2*x) + (17*x)/4] + 
        RATIO[-13685/108 - 479/(36*x) - (37*x)/4 + 7*x^2] + 
        Log[mu2]*(Pi^2*RATIO[-41/12] + I*Pi*RATIO[133/6 - 6/(-1 + x) - 
             5/(2*x) + 18*x] + RATIO[-847/18 - 12/x - (25*x)/2 + 8*x^2]) + 
        RATIO[-83/3 - 4/(-1 + x)^2]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[785/162] + I*Pi^3*RATIO[-8/9 + 2/(9*(-1 + x)^2)] + 
        I*Pi*RATIO[-56/27 - 19/(36*(-1 + x))] + 
        Pi^2*RATIO[-239/432 - 2/(3*(-1 + x)) - x/2] + 
        RATIO[-56/9 - 4/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-2/3 + 7/(6*(-1 + x)^2)] + 
        I*Pi^3*RATIO[47/6 + 19/(6*(-1 + x)^2)] + 
        I*Pi*RATIO[57/4 - 1259/(36*(-1 + x)^2) - 49/(12*(-1 + x)) + 5/(4*x) - 
           8*x] + Log[mu2]^2*(I*Pi*RATIO[-2 + 3/(-1 + x)^2] + 
          RATIO[-5 - 9/(4*(-1 + x)^2) + 13/(4*(-1 + x)) - (3*x)/4]) + 
        Pi^2*RATIO[9 + 1139/(72*(-1 + x)^2) + 53/(8*(-1 + x)) + 13/(12*x) + 
           (27*x)/8] + Log[mu2]*(Pi^2*RATIO[8 - 55/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[12 - 23/(2*(-1 + x)^2) + 13/(-1 + x) + 3/(2*x) - 
             (33*x)/2] + RATIO[-29/2 - 61/(2*(-1 + x)^2) - 39/(2*(-1 + x)) + 
            (27*x)/4 - 4*x^2]) + RATIO[-49/2 - 659/(8*(-1 + x)^2) - 
          785/(8*(-1 + x)) + (9*x)/2 - (7*x^2)/2] + 
        RATIO[46/3 + 8/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[1, 0, 0, x]*(I*Pi^3*RATIO[2 + 37/(12*(-1 + x)^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 + 5/(2*(-1 + x)^2)] + 
          RATIO[5/4 + 19/(2*(-1 + x)^2) + 27/(4*(-1 + x))]) + 
        Log[mu2]*(Pi^2*RATIO[-8/3 + 59/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[3 - 5/(-1 + x)^2 - 11/(2*(-1 + x)) - x^(-1) - 9*x] + 
          RATIO[9 + 1925/(36*(-1 + x)^2) + 637/(12*(-1 + x)) - x]) + 
        RATIO[493/18 + 10523/(108*(-1 + x)^2) + 1162/(9*(-1 + x)) - 
          (3*x)/4] + Log[mu2]^3*RATIO[-1/(6*(-1 + x)^2)] + 
        Pi^2*RATIO[-265/24 + 317/(36*(-1 + x)^2) + 143/(24*(-1 + x)) - 
           7/(12*x) + (5*x)/2] + I*Pi*RATIO[3/2 - 701/(36*(-1 + x)^2) - 
           95/(6*(-1 + x)) + 19/(4*x) + (23*x)/4] + 
        RATIO[-10 + 25/(3*(-1 + x)^2)]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[1/2] + 
        I*Pi^3*RATIO[25/4 - 5/(4*(-1 + x)^2)] + 
        I*Pi*RATIO[-407/36 - (-1 + x)^(-2) + 3/(4*(-1 + x)) - 97/(12*x) - 
           2*x] + Log[mu2]^2*(I*Pi*RATIO[-5/2 + 7/(2*(-1 + x)^2)] + 
          RATIO[5/4 + 2/(-1 + x) + 3/(4*x) - (3*x)/4]) + 
        Pi^2*RATIO[-217/72 + 13/(4*(-1 + x)^2) + 1/(12*(-1 + x)) - 9/(8*x) + 
           (27*x)/8] + Log[mu2]*(Pi^2*RATIO[-5/12 + 23/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-39/2 + 9/(2*(-1 + x)^2) + 15/(2*(-1 + x)) + x^(-1) - 
             (33*x)/2] + RATIO[-6 - 2/(-1 + x) - x^(-1) + (27*x)/4 - 
            4*x^2]) + RATIO[-53/2 - 85/(2*(-1 + x)) - 75/(8*x) + 3*x - 
          (7*x^2)/2] + RATIO[20 + 34/(-1 + x)^2]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-9599/324] + 
        Pi^4*RATIO[-17/36 + 253/(360*(-1 + x)^2)] + 
        I*Pi*RATIO[-1901/108 - 1639/(72*(-1 + x))] + 
        I*Pi^3*RATIO[-9/8 - 47/(24*(-1 + x)^2) - 7/(6*(-1 + x)) - (9*x)/8] + 
        Pi^2*RATIO[3311/432 + 539/(72*(-1 + x)) - (9*x)/16 - x^2] + 
        (I*Pi*RATIO[-17/6 - 2/(-1 + x)^2] + 
          RATIO[229/36 + 47/(4*(-1 + x)^2) + 35/(2*(-1 + x)) - (3*x)/4])*
         Zeta[3]) + G[1, 0, x]*(Log[mu2]^4*RATIO[11/24] + 
        Pi^4*RATIO[53/96 - 1/(24*(-1 + x)^2)] + 
        I*Pi^3*RATIO[-13/4 - 50/(9*(-1 + x)^2) - 151/(24*(-1 + x)) + 
           5/(24*x) - (15*x)/8] + Log[mu2]^3*
         (I*Pi*RATIO[7/3 - 1/(6*(-1 + x)^2)] + RATIO[7/3 - 7/(6*(-1 + x)) + 
            x]) + I*Pi*RATIO[439/18 + 10523/(108*(-1 + x)^2) + 
           1793/(18*(-1 + x)) - 75/(8*x) + (25*x)/2] + 
        Pi^2*RATIO[-169/36 - 1799/(54*(-1 + x)^2) - 511/(18*(-1 + x)) - 
           5/(6*x) + (145*x)/48 - (13*x^2)/6] + Log[mu2]^2*
         (Pi^2*RATIO[-13/24 - 9/(4*(-1 + x)^2)] + 
          I*Pi*RATIO[19/2 + 19/(2*(-1 + x)^2) + 21/(4*(-1 + x)) + 3/(4*x) + 
             (9*x)/4] + RATIO[39/4 - 13/(4*(-1 + x)) + (9*x)/8 + 2*x^2]) + 
        RATIO[117/2 + 699/(8*(-1 + x)) + (235*x)/8 + (37*x^2)/8] + 
        (I*Pi*RATIO[-140/3 - 134/(3*(-1 + x)^2)] + 
          RATIO[215/6 - 25/(2*(-1 + x)^2) - 109/(6*(-1 + x)) + 4/x - 
            (43*x)/2])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[-25/6 - 49/(12*(-1 + x)^2)] + 
          Pi^2*RATIO[-9/4 - 263/(18*(-1 + x)^2) - 14/(3*(-1 + x)) + 
             5/(12*x) + (3*x)/4] + I*Pi*RATIO[45/2 + 1925/(36*(-1 + x)^2) + 
             535/(12*(-1 + x)) - x^(-1) + 8*x] + RATIO[47/2 + 13/(-1 + x) + 
            (41*x)/4 + (7*x^2)/2] + RATIO[28/3 - 14/(-1 + x)^2]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[-11/12] + 
        Pi^4*RATIO[-131/240 + 227/(360*(-1 + x)^2)] + 
        I*Pi*RATIO[-5453/54 - 85/(2*(-1 + x)) - 479/(72*x) - (25*x)/2] + 
        I*Pi^3*RATIO[29/24 - 17/(12*(-1 + x)) - 1/(4*x) - (27*x)/8] + 
        Log[mu2]^3*(I*Pi*RATIO[11/3] + RATIO[43/36 - 2/(3*x) - x]) + 
        RATIO[58541/648 + 1237/(108*x) - (175*x)/8 - (37*x^2)/8] + 
        Log[mu2]^2*(Pi^2*RATIO[-3/2] + I*Pi*RATIO[-91/12 + 2/(-1 + x) + 2/x - 
             (9*x)/4] + RATIO[437/36 + 33/(8*x) - (9*x)/8 - 2*x^2]) + 
        Pi^2*RATIO[134/9 + 25/(6*(-1 + x)) + 295/(144*x) + (371*x)/48 - 
           (11*x^2)/6] + (I*Pi*RATIO[-31/3 + 9/(-1 + x)^2] + 
          RATIO[347/18 + 49/(2*(-1 + x)) + 29/(6*x) + 23*x])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-14/3 + 2/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[-259/9 - 2/(-1 + x) - 19/(4*x) - 8*x] + 
          Pi^2*RATIO[865/72 + 7/(3*(-1 + x)) - 1/(3*x) - (3*x)/4] + 
          RATIO[5641/108 + 577/(36*x) - (25*x)/4 - (7*x^2)/2] + 
          RATIO[46/3 - 4/(-1 + x)^2]*Zeta[3])) + 
      G[0, 0, x]*(Pi^4*RATIO[11/72 + 1/(720*(-1 + x)^2)] + 
        I*Pi*RATIO[1327/18 + 2215/(216*(-1 + x)^2) + 5807/(72*(-1 + x)) - 
           (25*x)/2] + I*Pi^3*RATIO[103/24 - 163/(24*(-1 + x)^2) + 
           4/(3*(-1 + x)) - (51*x)/8] + Log[mu2]^4*
         RATIO[-11/(12*(-1 + x)^2)] + Log[mu2]^3*
         (RATIO[11/2 + 67/(36*(-1 + x)^2) - 5/(3*(-1 + x)) - x] + 
          I*Pi*RATIO[11/(3*(-1 + x)^2)]) + 
        RATIO[-57989/216 + 28565/(648*(-1 + x)^2) - 2029/(12*(-1 + x)) - 
          (295*x)/8 - (37*x^2)/8] + Log[mu2]^2*
         (Pi^2*RATIO[1/12 - 19/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[-15/4 + 17/(12*(-1 + x)^2) - (9*x)/4] + 
          RATIO[2/3 + 1441/(72*(-1 + x)^2) + 13/(24*(-1 + x)) - (9*x)/8 - 
            2*x^2]) + Pi^2*RATIO[-503/72 - 2195/(144*(-1 + x)^2) - 
           1081/(48*(-1 + x)) + (323*x)/48 - (11*x^2)/6] + 
        (I*Pi*RATIO[-33 + 26/(3*(-1 + x)^2)] + 
          RATIO[-39 - 554/(9*(-1 + x)^2) + 10/(3*(-1 + x)) + 41*x])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-7/2 + 1/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[64/3 - 73/(36*(-1 + x)^2) + 307/(12*(-1 + x)) - 8*x] + 
          Pi^2*RATIO[79/12 - 185/(72*(-1 + x)^2) + 13/(6*(-1 + x)) - 
             (3*x)/4] + RATIO[-2941/36 + 6601/(108*(-1 + x)^2) - 
            51/(2*(-1 + x)) - (57*x)/4 - (7*x^2)/2] + 
          RATIO[-2 + 22/(3*(-1 + x)^2)]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[11/24] + 
        Pi^4*RATIO[1/480 - 41/(40*(-1 + x)^2)] + Log[mu2]^3*
         (I*Pi*RATIO[1 + 7/(6*(-1 + x)^2)] + RATIO[7/3 - 7/(6*(-1 + x)) + 
            x]) + I*Pi^3*RATIO[-341/24 + 11/(72*(-1 + x)^2) - 
           215/(24*(-1 + x)) - 23/(24*x) + (33*x)/8] + 
        I*Pi*RATIO[965/27 - 659/(8*(-1 + x)^2) - 41/(8*(-1 + x)) + 
           737/(36*x) + (25*x)/2] + Pi^2*RATIO[-592/27 - 15/(-1 + x)^2 - 
           919/(24*(-1 + x)) - 473/(72*x) + (97*x)/48 - (13*x^2)/6] + 
        Log[mu2]^2*(Pi^2*RATIO[-27/8 + 7/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[31/4 - 9/(4*(-1 + x)^2) + 7/(4*(-1 + x)) + 1/(4*x) + 
             (9*x)/4] + RATIO[39/4 - 13/(4*(-1 + x)) + (9*x)/8 + 2*x^2]) + 
        RATIO[117/2 + 699/(8*(-1 + x)) + (235*x)/8 + (37*x^2)/8] + 
        (I*Pi*RATIO[-60 + 2/(3*(-1 + x)^2)] + RATIO[-16 - 67/(6*(-1 + x)^2) + 
            1/(3*(-1 + x)) - 7/(2*x) - (115*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-37/6 - 11/(4*(-1 + x)^2)] + 
          Pi^2*RATIO[-251/18 - 17/(4*(-1 + x)^2) - 26/(3*(-1 + x)) - 
             5/(4*x) + (3*x)/4] + I*Pi*RATIO[95/9 - 61/(2*(-1 + x)^2) - 
             6/(-1 + x) + 127/(12*x) + 8*x] + RATIO[47/2 + 13/(-1 + x) + 
            (41*x)/4 + (7*x^2)/2] + RATIO[-110/3 + 36/(-1 + x)^2]*Zeta[3])) + 
      (I*Pi*RATIO[-191 + 184/(-1 + x)^2] + 
        RATIO[-1901/30 + 134/(3*(-1 + x)^2) + 43/(-1 + x) + 60*x])*Zeta[5] + 
      G[0, x]*(Log[mu2]^5*RATIO[-5/24] + 
        I*Pi^5*RATIO[203/240 - 707/(720*(-1 + x)^2)] + 
        I*Pi*RATIO[-57229/216 + 28565/(648*(-1 + x)^2) - 
           41897/(216*(-1 + x))] + Log[mu2]^3*
         (Pi^2*RATIO[77/72 + 2/(3*(-1 + x)^2)] + 
          RATIO[-94/9 - 19/(36*(-1 + x))] + 
          I*Pi*RATIO[-1/4 + 67/(36*(-1 + x)^2) + 5/(6*(-1 + x))]) + 
        Log[mu2]^4*(I*Pi*RATIO[-7/12 - 11/(12*(-1 + x)^2)] + 
          RATIO[-97/48 + 11/(12*(-1 + x))]) + 
        Pi^4*RATIO[-4469/2880 + 523/(240*(-1 + x)^2) + 101/(72*(-1 + x)) + 
           (29*x)/60] + I*Pi^3*RATIO[133/12 + 1801/(432*(-1 + x)^2) + 
           1451/(144*(-1 + x)) + 4*x] + RATIO[-30929/648 - 
          67501/(324*(-1 + x)) + (97*x)/8] + 
        Pi^2*RATIO[7277/144 - 24905/(1296*(-1 + x)^2) + 3445/(108*(-1 + x)) - 
           (13*x)/6 + (7*x^2)/4] + 
        (Pi^2*RATIO[-191/36 + 55/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[69/2 - 209/(9*(-1 + x)^2) + 173/(6*(-1 + x)) + 54*x] + 
          RATIO[-703/36 + 803/(36*(-1 + x)^2) + 368/(9*(-1 + x)) - (19*x)/4 + 
            4*x^2])*Zeta[3] + Log[mu2]^2*
         (I*Pi^3*RATIO[35/12 - 7/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-251/12 + 1441/(72*(-1 + x)^2) - 103/(24*(-1 + x))] + 
          Pi^2*RATIO[29/48 - 335/(72*(-1 + x)^2) - 41/(12*(-1 + x)) + 
             (3*x)/8] + RATIO[-2251/72 - 1639/(72*(-1 + x)) + 2*x] + 
          RATIO[67/6 - 7/(2*(-1 + x)^2)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-901/1440 + 13/(40*(-1 + x)^2)] + 
          I*Pi*RATIO[-2173/18 + 6601/(108*(-1 + x)^2) - 2089/(36*(-1 + x))] + 
          I*Pi^3*RATIO[79/24 - 23/(24*(-1 + x)^2) - 3/(2*(-1 + x)) + 
             (17*x)/4] + RATIO[-2969/54 - 3031/(27*(-1 + x)) + (15*x)/2] + 
          Pi^2*RATIO[160/9 - 4249/(216*(-1 + x)^2) - 35/(18*(-1 + x)) - 
             (27*x)/8 + 2*x^2] + (I*Pi*RATIO[149/3 - 98/(3*(-1 + x)^2)] + 
            RATIO[133/6 + 22/(3*(-1 + x)^2) - 131/(6*(-1 + x)) - 9*x])*
           Zeta[3]) + RATIO[15 - 19/(-1 + x)^2]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^4*(I*Pi*RATIO[-3/2] + RATIO[-7/8]) + 
        Log[mu2]^5*RATIO[-5/24] + I*Pi^5*RATIO[13/12 + 95/(72*(-1 + x)^2)] + 
        Log[mu2]^3*(RATIO[-19/4] + Pi^2*RATIO[125/72] + 
          I*Pi*RATIO[1/36 - 7/(6*(-1 + x)) - 2/(3*x)]) + 
        I*Pi*RATIO[127301/648 + 699/(8*(-1 + x)) + 1237/(108*x)] + 
        RATIO[27551/216 - (97*x)/8] + 
        Pi^4*RATIO[-3563/4320 + 827/(432*(-1 + x)^2) + 193/(120*(-1 + x)) - 
           7/(240*x) + (22*x)/15] + I*Pi^3*RATIO[-521/(108*(-1 + x)^2) - 
           35/(18*(-1 + x)) - 11/(48*x) + 4*x] + 
        Pi^2*RATIO[-31319/1296 + 11/(4*(-1 + x)) - 3107/(432*x) - (19*x)/12 + 
           (7*x^2)/4] + (Pi^2*RATIO[877/36 + 175/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[-326/9 + 47/(3*(-1 + x)^2) - 139/(6*(-1 + x)) - 
             8/(3*x) + 18*x] + RATIO[-269/36 + 521/(18*(-1 + x)^2) - 
            247/(12*(-1 + x)) - 77/(12*x) - (19*x)/4 + 4*x^2])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[5/2 + 7/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[275/36 - 13/(4*(-1 + x)) + 33/(8*x)] + 
          RATIO[-7/8 - 2*x] + Pi^2*RATIO[-119/72 - 7/(12*(-1 + x)) + 
             1/(4*x) + (3*x)/8] + RATIO[19/6 - 7/(2*(-1 + x)^2)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[67/160 + 107/(72*(-1 + x)^2)] + 
          I*Pi*RATIO[3995/54 + 13/(-1 + x) + 577/(36*x)] + 
          RATIO[857/18 - (15*x)/2] + I*Pi^3*RATIO[-1/24 - 
             11/(18*(-1 + x)^2) + (-1 + x)^(-1) + 1/(6*x) + x/4] + 
          Pi^2*RATIO[-1723/216 - 23/(12*(-1 + x)) - 373/(72*x) - (27*x)/8 + 
             2*x^2] + (I*Pi*RATIO[17 + 18/(-1 + x)^2] + 
            RATIO[-151/6 + 11/(3*(-1 + x)^2) - 51/(2*(-1 + x)) - 7/x + 15*x])*
           Zeta[3]) + RATIO[43/2 + 7/(2*(-1 + x)^2)]*Zeta[5]) + 
      Log[mu2]*(RATIO[-370523/1944] + 
        I*Pi^5*RATIO[-773/720 + 79/(60*(-1 + x)^2)] + 
        I*Pi*RATIO[-10793/162 - 3031/(27*(-1 + x))] + 
        I*Pi^3*RATIO[37/18 - 3023/(216*(-1 + x)^2) - 257/(36*(-1 + x)) - 
           4*x] + Pi^4*RATIO[-5971/8640 + 2861/(2160*(-1 + x)^2) - 
           19/(30*(-1 + x)) - (6*x)/5] + 
        Pi^2*RATIO[2971/81 + 9079/(216*(-1 + x)) - (41*x)/8 - (7*x^2)/4] + 
        (Pi^2*RATIO[-230/9 + 26/(-1 + x)^2] + 
          I*Pi*RATIO[125/9 - 116/(3*(-1 + x)^2) - 127/(3*(-1 + x)) - 
             (63*x)/2] + RATIO[6251/54 + 3023/(36*(-1 + x)^2) + 
            397/(4*(-1 + x)) + (31*x)/4 - 4*x^2])*Zeta[3] + 
        RATIO[-59 + 22/(-1 + x)^2]*Zeta[5]) + 
      Nc^2*(G[0, 0, 0, 1, 0, 1, x]*RATIO[-25] + G[0, 0, 0, 1, 1, 0, x]*
         RATIO[-25] + G[1, 1, 1, 0, 0, 1, x]*RATIO[-25] + 
        G[1, 1, 1, 0, 1, 0, x]*RATIO[-25] + G[0, 0, 1, 1, 0, 1, x]*
         RATIO[-24] + G[0, 0, 1, 1, 1, 0, x]*RATIO[-24] + 
        G[1, 1, 0, 0, 0, 1, x]*RATIO[-24] + G[1, 1, 0, 0, 1, 0, x]*
         RATIO[-24] + G[0, 1, 1, 0, 0, 1, x]*RATIO[-21] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[-21] + G[1, 0, 0, 1, 0, 1, x]*
         RATIO[-21] + G[1, 0, 0, 1, 1, 0, x]*RATIO[-21] + 
        G[0, 1, 0, 1, 0, 1, x]*RATIO[-19] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[-19] + G[1, 0, 1, 0, 0, 1, x]*RATIO[-19] + 
        G[1, 0, 1, 0, 1, 0, x]*RATIO[-19] + G[0, 0, 1, 0, 0, 1, x]*
         RATIO[-17] + G[0, 0, 1, 0, 1, 0, x]*RATIO[-17] + 
        G[1, 1, 0, 1, 0, 1, x]*RATIO[-17] + G[1, 1, 0, 1, 1, 0, x]*
         RATIO[-17] + G[0, 1, 1, 1, 0, 0, x]*RATIO[-16] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[-16] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[-14] + G[1, 1, 1, 1, 0, 0, x]*RATIO[-14] + 
        G[0, 1, 0, 0, 0, 1, x]*RATIO[-12] + G[0, 1, 0, 0, 1, 0, x]*
         RATIO[-12] + G[1, 0, 1, 1, 0, 1, x]*RATIO[-12] + 
        G[1, 0, 1, 1, 1, 0, x]*RATIO[-12] + G[0, 0, 0, 0, 0, 0, x]*
         RATIO[-10] + G[1, 1, 1, 1, 1, 1, x]*RATIO[-10] + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[-8] + G[1, 0, 1, 1, 0, 0, x]*RATIO[-8] + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[-7] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-7] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[-1] + G[1, 0, 1, 0, 1, 1, x]*RATIO[-1] + 
        Log[mu2]^5*RATIO[-71/360] + Log[mu2]^6*RATIO[-5/36] + 
        Pi^6*RATIO[79/840] + Log[mu2]^4*(RATIO[191/864] + Pi^2*RATIO[1/2]) + 
        G[0, 1, 1, 1, 0, 1, x]*RATIO[3] + G[0, 1, 1, 1, 1, 0, x]*RATIO[3] + 
        G[1, 0, 0, 0, 0, 1, x]*RATIO[3] + G[1, 0, 0, 0, 1, 0, x]*RATIO[3] + 
        G[0, 1, 1, 0, 1, 1, x]*RATIO[8] + G[1, 0, 0, 1, 0, 0, x]*RATIO[8] + 
        G[0, 1, 1, 0, 0, x]*(RATIO[9] + Log[mu2]*RATIO[10]) + 
        G[0, 0, 0, 1, 1, 1, x]*RATIO[11] + G[0, 1, 1, 0, 0, 0, x]*RATIO[11] + 
        G[1, 0, 0, 1, 1, 1, x]*RATIO[11] + G[1, 1, 1, 0, 0, 0, x]*RATIO[11] + 
        G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-10] + RATIO[91/6]) + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[16] + G[1, 0, 1, 0, 0, 0, x]*RATIO[16] + 
        G[0, 1, 1, 1, 1, 1, x]*RATIO[19] + G[1, 0, 0, 0, 0, 0, x]*RATIO[19] + 
        G[0, 0, 0, 0, 0, 1, x]*RATIO[20] + G[0, 0, 0, 0, 1, 0, x]*RATIO[20] + 
        G[1, 1, 1, 1, 0, 1, x]*RATIO[20] + G[1, 1, 1, 1, 1, 0, x]*RATIO[20] + 
        G[0, 0, 0, 1, 0, 0, x]*RATIO[31] + G[1, 1, 1, 0, 1, 1, x]*RATIO[31] + 
        G[0, 0, 1, 0, 0, 0, x]*RATIO[33] + G[0, 1, 0, 0, 0, 0, x]*RATIO[33] + 
        G[1, 0, 1, 1, 1, 1, x]*RATIO[33] + G[1, 1, 0, 1, 1, 1, x]*RATIO[33] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[34] + G[1, 1, 0, 0, 0, 0, x]*RATIO[34] + 
        G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[10] + 
          RATIO[-6 - 10/(-1 + x)^2 - 22/(-1 + x)]) + 
        RATIO[42172327/93312 + 3/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-10] + RATIO[415/6 + 40/(-1 + x)^2 + 88/(-1 + x)]) + 
        G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-22] + RATIO[154/3 - (45*x)/2]) + 
        G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-22] + 
          RATIO[173/6 - 10/(-1 + x)^2 - 22/(-1 + x) - (45*x)/2]) + 
        G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-6] + RATIO[-104/3 - 21*x]) + 
        G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-6] + RATIO[-104/3 - 21*x]) + 
        G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-6] + 
          RATIO[-194/3 - 50/(-1 + x)^2 - 110/(-1 + x) - 21*x]) + 
        G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-6] + 
          RATIO[-194/3 - 50/(-1 + x)^2 - 110/(-1 + x) - 21*x]) + 
        G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-16] + RATIO[-24 - (33*x)/2]) + 
        G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-16] + RATIO[33/2 - (33*x)/2]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]^2*RATIO[-7] + Pi^2*RATIO[53/6] + 
          RATIO[4 - 5/x - 18*x] + Log[mu2]*RATIO[-9 - 12*x]) + 
        G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-21] + RATIO[37/6 - 12*x]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-7] + Pi^2*RATIO[53/6] + 
          RATIO[-36 - 15/(-1 + x)^2 - 51/(-1 + x) - 18*x] + 
          Log[mu2]*RATIO[-24 - 20/(-1 + x)^2 - 44/(-1 + x) - 12*x]) + 
        G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-21] + 
          RATIO[185/3 + 30/(-1 + x)^2 + 66/(-1 + x) - 12*x]) + 
        G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[20] + RATIO[-109/6 + 6*x]) + 
        G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[20] + RATIO[-109/6 + 6*x]) + 
        G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-10] + RATIO[86 + 6*x]) + 
        G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[20] + 
          RATIO[-271/6 - 30/(-1 + x)^2 - 66/(-1 + x) + 6*x]) + 
        G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[20] + 
          RATIO[-271/6 - 30/(-1 + x)^2 - 66/(-1 + x) + 6*x]) + 
        G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-10] + 
          RATIO[131 + 70/(-1 + x)^2 + 154/(-1 + x) + 6*x]) + 
        G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[3] + RATIO[9 + (15*x)/2]) + 
        G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[3] + RATIO[24 + 30/(-1 + x)^2 + 
            66/(-1 + x) + (15*x)/2]) + G[1, 1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[24] + RATIO[-37/6 + 12*x]) + G[1, 1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[24] + RATIO[-37/6 + 12*x]) + G[0, 0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[24] + RATIO[-271/6 - 20/(-1 + x)^2 - 44/(-1 + x) + 
            12*x]) + G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[24] + 
          RATIO[-271/6 - 20/(-1 + x)^2 - 44/(-1 + x) + 12*x]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[21/4] + 
          Log[mu2]*RATIO[-33/2 + 6*x] + RATIO[-33/2 + 13*x]) + 
        G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[21/4] + 
          Log[mu2]*RATIO[12 + 6*x] + RATIO[-16 - 30/(-1 + x) + 13*x]) + 
        G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[13] + RATIO[-181/6 + (27*x)/2]) + 
        G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[13] + RATIO[-181/6 + (27*x)/2]) + 
        G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[13] + 
          RATIO[-19/6 + 10/(-1 + x)^2 + 22/(-1 + x) + (27*x)/2]) + 
        G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[13] + 
          RATIO[-19/6 + 10/(-1 + x)^2 + 22/(-1 + x) + (27*x)/2]) + 
        G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[14] + RATIO[9/2 + (33*x)/2]) + 
        G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[14] + 
          RATIO[36 + 30/(-1 + x)^2 + 66/(-1 + x) + (33*x)/2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-23/2] + Pi^2*RATIO[83/12] + 
          Log[mu2]*RATIO[127/6 - (27*x)/2] + RATIO[376/9 + 20/(-1 + x) + 
            (89*x)/4 - 11*x^2]) + G[0, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-23/2] + 
          Pi^2*RATIO[91/12] + Log[mu2]*RATIO[127/6 - (27*x)/2] + 
          RATIO[376/9 + 20/(-1 + x) + (89*x)/4 - 11*x^2]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-23/2] + Pi^2*RATIO[83/12] + 
          Log[mu2]*RATIO[55/6 - (27*x)/2] + RATIO[340/9 + 30/(-1 + x) + 
            (89*x)/4 - 11*x^2]) + G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-23/2] + 
          Pi^2*RATIO[91/12] + Log[mu2]*RATIO[55/6 - (27*x)/2] + 
          RATIO[340/9 + 30/(-1 + x) + (89*x)/4 - 11*x^2]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-4] + Pi^2*RATIO[23/3] + 
          Log[mu2]*RATIO[86/3 + 20/(-1 + x)^2 + 44/(-1 + x) + (9*x)/2] + 
          RATIO[1103/18 + 15/(-1 + x)^2 + 71/(-1 + x) + (213*x)/4 - 
            11*x^2]) + G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-4] + 
          Pi^2*RATIO[8] + Log[mu2]*RATIO[86/3 + 20/(-1 + x)^2 + 44/(-1 + x) + 
             (9*x)/2] + RATIO[1103/18 + 15/(-1 + x)^2 + 71/(-1 + x) + 
            (213*x)/4 - 11*x^2]) + G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-4] + 
          Pi^2*RATIO[23/3] + Log[mu2]*RATIO[181/6 + (9*x)/2] + 
          RATIO[160/9 + 5/x + (213*x)/4 - 11*x^2]) + G[1, 1, 1, 0, x]*
         (Log[mu2]^2*RATIO[-4] + Pi^2*RATIO[8] + Log[mu2]*
           RATIO[181/6 + (9*x)/2] + RATIO[160/9 + 5/x + (213*x)/4 - 
            11*x^2]) + Pi^4*RATIO[-11749/3456 - 17/(24*(-1 + x)^2) - 
           757/(360*(-1 + x)) - (209*x)/160 + (11*x^2)/80] + 
        Pi^2*RATIO[-391447/15552 - 87/(8*(-1 + x)) - (34121*x)/288 + 
           (3151*x^2)/288] + G[0, 1, 1, 1, x]*(Pi^2*RATIO[5/4] + 
          Log[mu2]^2*RATIO[9/2] + Log[mu2]*RATIO[-127/6 + 9*x] + 
          RATIO[-556/9 - 40/(-1 + x) - (107*x)/4 + 11*x^2]) + 
        G[1, 0, 0, 0, x]*(Pi^2*RATIO[5/4] + Log[mu2]^2*RATIO[9/2] + 
          Log[mu2]*RATIO[-77/3 + 9*x] + RATIO[-977/18 - 30/(-1 + x) - 
            (107*x)/4 + 11*x^2]) + G[0, 0, 0, 0, x]*(Pi^2*RATIO[-1] + 
          Log[mu2]^2*RATIO[8] + Log[mu2]*RATIO[-199/3 - 20/(-1 + x)^2 - 
             44/(-1 + x) + 15*x] + RATIO[-3305/36 - 15/(-1 + x)^2 - 
            91/(-1 + x) - (477*x)/4 + 33*x^2]) + G[1, 1, 1, 1, x]*
         (Pi^2*RATIO[-1] + Log[mu2]^2*RATIO[8] + Log[mu2]*
           RATIO[-154/3 + 15*x] + RATIO[-356/9 - 5/x - (477*x)/4 + 33*x^2]) + 
        (Pi^2*RATIO[-79/72 - 70/(3*(-1 + x)^2) - 154/(3*(-1 + x)) - 6*x] + 
          RATIO[-96455/324 - 35/(-1 + x) - 121*x + (175*x^2)/12])*Zeta[3] + 
        RATIO[469/9]*Zeta[3]^2 + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-4/3] + 
          Log[mu2]^2*RATIO[127/12 - (39*x)/4] + 
          Pi^2*RATIO[247/24 + (25*x)/8] + RATIO[466/27 + (469*x)/2 - 
            (175*x^2)/6] + Log[mu2]*(Pi^2*RATIO[-3/2] + 
            RATIO[196/9 + 66*x - 22*x^2]) + RATIO[-67/3]*Zeta[3]) + 
        G[0, 0, 0, x]*(Log[mu2]^3*RATIO[-4/3] + Log[mu2]^2*
           RATIO[113/6 - (39*x)/4] + Pi^2*RATIO[169/6 + 50/(3*(-1 + x)^2) + 
             110/(3*(-1 + x)) + (25*x)/8] + RATIO[2053/108 + 55/(-1 + x) + 
            213*x - (175*x^2)/6] + Log[mu2]*(Pi^2*RATIO[-3/2] + 
            RATIO[1099/36 + 20/(-1 + x) + 66*x - 22*x^2]) + 
          RATIO[-67/3]*Zeta[3]) + G[1, 0, 0, x]*(Log[mu2]^3*RATIO[7/3] + 
          Pi^2*RATIO[131/24 - 10/(3*(-1 + x)^2) - 22/(3*(-1 + x)) - 
             (31*x)/8] + Log[mu2]^2*RATIO[33/4 + (9*x)/4] + 
          Log[mu2]*(Pi^2*RATIO[-17/3] + RATIO[33/2 + (9*x)/2]) + 
          RATIO[25/3 + (35*x)/6] + RATIO[-35/3]*Zeta[3]) + 
        G[0, 1, 1, x]*(Log[mu2]^3*RATIO[7/3] + 
          Pi^2*RATIO[211/12 + 5/(-1 + x)^2 + 11/(-1 + x) - (31*x)/8] + 
          Log[mu2]^2*RATIO[(9*x)/4] + Log[mu2]*(Pi^2*RATIO[-17/3] + 
            RATIO[20 + 20/(-1 + x) + (9*x)/2]) + RATIO[55 + 55/(-1 + x) + 
            (19*x)/3] + RATIO[-35/3]*Zeta[3]) + G[0, 0, 1, x]*
         (Log[mu2]^3*RATIO[11/3] + Pi^2*RATIO[115/4 + 15/(-1 + x)^2 + 
             33/(-1 + x) - (15*x)/8] + Log[mu2]^2*RATIO[-7/3 + (15*x)/4] + 
          Log[mu2]*(Pi^2*RATIO[-8] + RATIO[-455/18 - 20/(-1 + x) - 
              (141*x)/4 + 11*x^2]) + RATIO[-1726/27 - 55/(-1 + x) - 
            (691*x)/6 + (175*x^2)/12] + RATIO[-31/3]*Zeta[3]) + 
        G[1, 1, 0, x]*(Log[mu2]^3*RATIO[11/3] + Pi^2*RATIO[53/8 - (15*x)/8] + 
          Log[mu2]^2*RATIO[-127/12 + (15*x)/4] + Log[mu2]*(Pi^2*RATIO[-8] + 
            RATIO[-196/9 - (141*x)/4 + 11*x^2]) + 
          RATIO[-466/27 - (344*x)/3 + (175*x^2)/12] + RATIO[-31/3]*Zeta[3]) + 
        G[0, 1, 0, x]*(Log[mu2]^3*RATIO[11/3] + 
          Pi^2*RATIO[97/4 + 40/(3*(-1 + x)^2) + 88/(3*(-1 + x)) - (21*x)/8] + 
          Log[mu2]^2*RATIO[-7/3 + (15*x)/4] + Log[mu2]*(Pi^2*RATIO[-22/3] + 
            RATIO[-455/18 - 20/(-1 + x) - (141*x)/4 + 11*x^2]) + 
          RATIO[-1726/27 - 55/(-1 + x) - (691*x)/6 + (175*x^2)/12] + 
          RATIO[-7/3]*Zeta[3]) + G[1, 0, 1, x]*(Log[mu2]^3*RATIO[11/3] + 
          Pi^2*RATIO[71/8 - 5/(3*(-1 + x)^2) - 11/(3*(-1 + x)) - (21*x)/8] + 
          Log[mu2]^2*RATIO[-127/12 + (15*x)/4] + Log[mu2]*
           (Pi^2*RATIO[-22/3] + RATIO[-196/9 - (141*x)/4 + 11*x^2]) + 
          RATIO[-466/27 - (344*x)/3 + (175*x^2)/12] + RATIO[-7/3]*Zeta[3]) + 
        Log[mu2]^3*(RATIO[6779/648] + Pi^2*RATIO[-13/9 + x] + 
          RATIO[20/9]*Zeta[3]) + Log[mu2]^2*(Pi^4*RATIO[-187/720] + 
          RATIO[101947/1296 + 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-4579/864 - (123*x)/16 + (11*x^2)/4] + 
          RATIO[-1409/36 + (3*x)/2]*Zeta[3]) + G[1, 0, x]*
         (Log[mu2]^4*RATIO[-3/2] + Pi^4*RATIO[-91/180] + 
          Log[mu2]^3*RATIO[7/9 - 2*x] + RATIO[1294/81 + (34121*x)/144 - 
            (3151*x^2)/144] + Log[mu2]^2*(Pi^2*RATIO[4] + 
            RATIO[95/36 + (123*x)/8 - (11*x^2)/2]) + 
          Pi^2*RATIO[-4159/216 - 40/(3*(-1 + x)) - 5/(6*x) - (859*x)/48 + 
             (143*x^2)/24] + RATIO[-254/9 + 10/(-1 + x)^2 + 22/(-1 + x) - 
             x/2]*Zeta[3] + Log[mu2]*(Pi^2*RATIO[-33/4 + (7*x)/2] + 
            RATIO[241/27 + (653*x)/6 - (175*x^2)/12] + RATIO[8]*Zeta[3])) + 
        G[0, 1, x]*(Log[mu2]^4*RATIO[-3/2] + Pi^4*RATIO[-19/60] + 
          Log[mu2]^3*RATIO[7/9 - 2*x] + RATIO[1294/81 + (34121*x)/144 - 
            (3151*x^2)/144] + Log[mu2]^2*(Pi^2*RATIO[4] + 
            RATIO[95/36 + (123*x)/8 - (11*x^2)/2]) + 
          Pi^2*RATIO[-5887/216 - 5/(2*(-1 + x)^2) - 37/(2*(-1 + x)) - 
             (859*x)/48 + (143*x^2)/24] + RATIO[-1291/18 - 10/(-1 + x)^2 - 
             22/(-1 + x) - x/2]*Zeta[3] + Log[mu2]*
           (Pi^2*RATIO[-59/4 - 10/(3*(-1 + x)^2) - 22/(3*(-1 + x)) + (7*x)/
                2] + RATIO[241/27 + (653*x)/6 - (175*x^2)/12] + 
            RATIO[8]*Zeta[3])) + G[1, 1, x]*(Log[mu2]^4*RATIO[-7/12] + 
          Pi^4*RATIO[-43/240] + Log[mu2]^3*RATIO[2*x] + 
          Pi^2*RATIO[-110/9 - 5/(-1 + x) - 5/(3*x) - (953*x)/48 + 
             (121*x^2)/24] + Log[mu2]^2*(Pi^2*RATIO[9/4] + 
            RATIO[(-123*x)/8 + (11*x^2)/2]) + RATIO[1 + (-1 + x)^(-1) - 
            (37805*x)/144 + (3151*x^2)/144] + RATIO[-217/6 + 2*x]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-139/12 + x] + RATIO[(-719*x)/6 + 
              (175*x^2)/12] + RATIO[44/3]*Zeta[3])) + 
        G[0, 0, x]*(Log[mu2]^4*RATIO[-7/12] + Pi^4*RATIO[-61/720] + 
          Log[mu2]^3*RATIO[-11/2 + 2*x] + 
          Pi^2*RATIO[-4109/144 - 5/(-1 + x)^2 - 71/(3*(-1 + x)) - 
             (953*x)/48 + (121*x^2)/24] + Log[mu2]^2*(Pi^2*RATIO[9/4] + 
            RATIO[-21/8 - (123*x)/8 + (11*x^2)/2]) + 
          RATIO[995/8 - (30437*x)/144 + (3151*x^2)/144] + 
          RATIO[-475/6 - 70/(-1 + x)^2 - 154/(-1 + x) + 2*x]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-49/3 - 20/(3*(-1 + x)^2) - 44/(3*(-1 + x)) + 
               x] + RATIO[539/12 - (587*x)/6 + (175*x^2)/12] + 
            RATIO[44/3]*Zeta[3])) + RATIO[-4063/30 - 60/(-1 + x)^2 - 
           132/(-1 + x) + (21*x)/2]*Zeta[5] + 
        G[0, x]*(Log[mu2]^3*(Pi^2*RATIO[-4/3] + RATIO[-1/216]) + 
          Log[mu2]^5*RATIO[5/12] + Log[mu2]^4*RATIO[85/72] + 
          RATIO[-2015567/7776 - (6835*x)/144] + 
          Pi^4*RATIO[9923/4320 + 10/(9*(-1 + x)^2) + 22/(9*(-1 + x)) + 
             (31*x)/80] + Pi^2*RATIO[2663/81 + 65/(3*(-1 + x)) + 
             (1391*x)/24 - (175*x^2)/24] + (Pi^2*RATIO[-17/12] + 
            RATIO[20419/108 + 15/(-1 + x)^2 + 91/(-1 + x) + (161*x)/4 - 
              11*x^2])*Zeta[3] + Log[mu2]^2*(RATIO[-5815/216 - (11*x)/2] + 
            Pi^2*RATIO[17/4 - (15*x)/8] + RATIO[-35/6]*Zeta[3]) + 
          Log[mu2]*(Pi^4*RATIO[43/144] + RATIO[-90947/648 - (307*x)/12] + 
            Pi^2*RATIO[7301/432 + 20/(3*(-1 + x)) + (141*x)/8 - (11*x^2)/2] + 
            RATIO[1093/18 + 20/(-1 + x)^2 + 44/(-1 + x) - (3*x)/2]*Zeta[3]) + 
          RATIO[-16]*Zeta[5]) + G[1, x]*(Log[mu2]^3*(Pi^2*RATIO[-4/3] + 
            RATIO[-95/108]) + Log[mu2]^4*RATIO[-7/36] + 
          Log[mu2]^5*RATIO[5/12] + Pi^4*RATIO[1879/2160 - 
             17/(36*(-1 + x)^2) - 187/(180*(-1 + x)) + (7*x)/40] + 
          RATIO[-7774/243 - 2/(-1 + x) + (6835*x)/144] + 
          Pi^2*RATIO[6251/324 + 55/(6*(-1 + x)) + (1367*x)/24 - 
             (175*x^2)/24] + (Pi^2*RATIO[5/4] + RATIO[3581/54 + 10/(-1 + x) + 
              5/x + (161*x)/4 - 11*x^2])*Zeta[3] + Log[mu2]^2*
           (Pi^2*RATIO[43/8 - (15*x)/8] + RATIO[-241/54 + (11*x)/2] + 
            RATIO[-35/6]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[39/80] + 
            RATIO[-1375/81 - (-1 + x)^(-1) + (307*x)/12] + 
            Pi^2*RATIO[3151/216 + 10/(3*(-1 + x)) + (141*x)/8 - (11*x^2)/2] + 
            RATIO[1075/18 - (3*x)/2]*Zeta[3]) + RATIO[-12]*Zeta[5]) + 
        Log[mu2]*(RATIO[2264335/7776 + 2/(-1 + x)] + 
          Pi^4*RATIO[-10489/4320 - 17/(18*(-1 + x)^2) - 187/(90*(-1 + x)) - 
             (3*x)/8] + Pi^2*RATIO[-5197/324 - 10/(3*(-1 + x)) - (653*x)/12 + 
             (175*x^2)/24] + (Pi^2*RATIO[3] + RATIO[-20045/108 - 
              20/(-1 + x) - (159*x)/4 + 11*x^2])*Zeta[3] + 
          RATIO[8]*Zeta[5])) + (G[1, 1, 1, 1, 1, 1, x]*RATIO[-85] + 
        G[1, 1, 1, 0, 0, 0, x]*RATIO[-8] + G[1, 1, 1, 1, 0, 0, x]*RATIO[-6] + 
        Log[mu2]^5*(RATIO[-5/16] + I*Pi*RATIO[-5/24]) + 
        Log[mu2]^6*RATIO[-5/144] + G[1, 1, 1, 0, 0, 1, x]*RATIO[2] + 
        G[1, 1, 1, 0, 1, 0, x]*RATIO[2] + G[1, 0, 1, 1, 0, 1, x]*RATIO[12] + 
        G[1, 0, 1, 1, 1, 0, x]*RATIO[12] + G[1, 1, 1, 0, 1, 1, x]*RATIO[17] + 
        G[1, 1, 0, 1, 1, 1, x]*RATIO[18] + G[0, 1, 1, 1, 1, 1, x]*RATIO[20] + 
        G[1, 0, 1, 1, 1, 1, x]*RATIO[21] + G[1, 1, 0, 1, 0, 1, x]*RATIO[22] + 
        G[1, 1, 0, 1, 1, 0, x]*RATIO[22] + G[0, 0, 1, 1, 0, 0, x]*
         RATIO[-2 - 23/(-1 + x)^2] + G[0, 1, 0, 1, 0, 0, x]*
         RATIO[6 - 9/(-1 + x)^2] + G[1, 0, 0, 1, 0, 0, x]*
         RATIO[-16 - 5/(-1 + x)^2] + G[0, 1, 1, 1, 0, 0, x]*
         RATIO[2 - 3/(-1 + x)^2] + G[1, 1, 0, 1, 0, 0, x]*
         RATIO[-18 + (-1 + x)^(-2)] + G[1, 0, 1, 1, 0, 0, x]*
         RATIO[-4 + 5/(-1 + x)^2] + G[0, 0, 0, 0, 0, 0, x]*
         RATIO[-62 - 395/(-1 + x)^2 - 372/(-1 + x)] + G[0, 0, 0, 1, 1, 1, x]*
         RATIO[-56 - 144/(-1 + x)^2 - 192/(-1 + x)] + G[0, 0, 1, 0, 0, 0, x]*
         RATIO[-28 - 122/(-1 + x)^2 - 168/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
         RATIO[-4 - 168/(-1 + x)^2 - 144/(-1 + x)] + G[0, 0, 1, 1, 1, 1, x]*
         RATIO[-3 - 168/(-1 + x)^2 - 144/(-1 + x)] + G[0, 1, 0, 0, 0, 0, x]*
         RATIO[-22 - 89/(-1 + x)^2 - 132/(-1 + x)] + G[0, 0, 1, 0, 1, 1, x]*
         RATIO[-33 - 104/(-1 + x)^2 - 120/(-1 + x)] + 
        I*Pi*RATIO[-1675/16 - 875/(8*(-1 + x))] + G[0, 1, 1, 0, 0, 0, x]*
         RATIO[-8 - 116/(-1 + x)^2 - 96/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
         RATIO[-5 - 112/(-1 + x)^2 - 96/(-1 + x)] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[-90/(-1 + x)^2 - 84/(-1 + x)] + G[0, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[-15 + 16/(-1 + x)^2] + RATIO[-54 - 34/(-1 + x)^2 - 
            112/(-1 + x)] + Log[mu2]*RATIO[-12 - 72/(-1 + x)^2 - 
             72/(-1 + x)]) + G[0, 0, 0, 0, 1, x]*
         (I*Pi*RATIO[14 - 20/(-1 + x)^2] + Log[mu2]*
           RATIO[-20 - 100/(-1 + x)^2 - 120/(-1 + x)] + 
          RATIO[-44 - 21/(-1 + x)^2 - 65/(-1 + x)]) + G[1, 0, 0, 0, 0, 1, x]*
         RATIO[-10 - 50/(-1 + x)^2 - 60/(-1 + x)] + G[1, 0, 0, 0, 1, 0, x]*
         RATIO[-10 - 50/(-1 + x)^2 - 60/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
         (I*Pi*RATIO[-2 - 19/(-1 + x)^2] + RATIO[-51 - 33/(-1 + x)^2 - 
            75/(-1 + x)] + Log[mu2]*RATIO[-8 - 44/(-1 + x)^2 - 
             48/(-1 + x)]) + G[0, 0, 1, 0, 1, x]*
         (I*Pi*RATIO[-13 + 14/(-1 + x)^2] + RATIO[-51 - 33/(-1 + x)^2 - 
            75/(-1 + x)] + Log[mu2]*RATIO[-8 - 44/(-1 + x)^2 - 
             48/(-1 + x)]) + G[1, 0, 1, 0, 0, 1, x]*
         RATIO[12 - 36/(-1 + x)^2 - 36/(-1 + x)] + G[1, 0, 1, 0, 1, 0, x]*
         RATIO[12 - 36/(-1 + x)^2 - 36/(-1 + x)] + G[1, 0, 0, 1, 0, 1, x]*
         RATIO[14 - 22/(-1 + x)^2 - 24/(-1 + x)] + G[1, 0, 0, 1, 1, 0, x]*
         RATIO[14 - 22/(-1 + x)^2 - 24/(-1 + x)] + G[1, 1, 0, 0, 1, 1, x]*
         RATIO[-23 - 14/(-1 + x)^2 - 12/(-1 + x)] + G[1, 1, 0, 0, 0, 0, x]*
         RATIO[-26 - 13/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[-10323/128 - 3/(-1 + x)] + Log[mu2]^4*(RATIO[-217/96] + 
          Pi^2*RATIO[161/288] + I*Pi*RATIO[-4/3 - 11/(24*(-1 + x))]) + 
        Pi^6*RATIO[-96697/362880 - 797/(90720*(-1 + x)^2) - 
           19/(140*(-1 + x))] + I*Pi^5*RATIO[263/720 - 427/(240*(-1 + x)^2) - 
           29/(1440*(-1 + x))] + G[1, 1, 0, 0, 0, 1, x]*
         RATIO[10 + 10/(-1 + x)^2 + 12/(-1 + x)] + G[1, 1, 0, 0, 1, 0, x]*
         RATIO[10 + 10/(-1 + x)^2 + 12/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
         RATIO[-13 + 26/(-1 + x)^2 + 12/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         (I*Pi*RATIO[2 - 7/(-1 + x)^2] + RATIO[-56 + 5/(-1 + x)^2 - 
            99/(-1 + x)] + Log[mu2]*RATIO[4 + 20/(-1 + x)^2 + 24/(-1 + x)]) + 
        G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[3 - 4/(-1 + x)^2] + 
          RATIO[-56 + 5/(-1 + x)^2 - 99/(-1 + x)] + 
          Log[mu2]*RATIO[4 + 20/(-1 + x)^2 + 24/(-1 + x)]) + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[-18 + 26/(-1 + x)^2 + 36/(-1 + x)] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[9 + 26/(-1 + x)^2 + 36/(-1 + x)] + 
        G[1, 0, 1, 0, 1, 1, x]*RATIO[-9 + 42/(-1 + x)^2 + 36/(-1 + x)] + 
        G[0, 0, 1, 1, 0, 1, x]*RATIO[8 + 48/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 0, 1, 1, 1, 0, x]*RATIO[8 + 48/(-1 + x)^2 + 48/(-1 + x)] + 
        G[1, 0, 0, 1, 1, 1, x]*RATIO[-36 + 56/(-1 + x)^2 + 48/(-1 + x)] + 
        G[0, 1, 0, 0, 0, 1, x]*RATIO[10 + 62/(-1 + x)^2 + 60/(-1 + x)] + 
        G[0, 1, 0, 0, 1, 0, x]*RATIO[10 + 62/(-1 + x)^2 + 60/(-1 + x)] + 
        G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-12 + 10/(-1 + x)^2] + 
          RATIO[-27 - 15/(-1 + x)^2 + 15/(-1 + x)] + 
          Log[mu2]*RATIO[24 + 52/(-1 + x)^2 + 72/(-1 + x)]) + 
        G[0, 1, 0, 1, 0, 1, x]*RATIO[6 + 78/(-1 + x)^2 + 72/(-1 + x)] + 
        G[0, 1, 0, 1, 1, 0, x]*RATIO[6 + 78/(-1 + x)^2 + 72/(-1 + x)] + 
        G[1, 0, 0, 0, 0, 0, x]*RATIO[14 + 90/(-1 + x)^2 + 84/(-1 + x)] + 
        G[0, 1, 1, 0, 0, 1, x]*RATIO[14 + 98/(-1 + x)^2 + 96/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[14 + 98/(-1 + x)^2 + 96/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[5 - 8/(-1 + x)^2] + 
          Log[mu2]*RATIO[112/(-1 + x)^2 + 96/(-1 + x)] + 
          RATIO[121 + 91/(-1 + x)^2 + 104/(-1 + x)]) + G[0, 0, 0, 1, 0, 1, x]*
         RATIO[20 + 102/(-1 + x)^2 + 120/(-1 + x)] + G[0, 0, 0, 1, 1, 0, x]*
         RATIO[20 + 102/(-1 + x)^2 + 120/(-1 + x)] + G[0, 0, 1, 0, 0, 1, x]*
         RATIO[28 + 162/(-1 + x)^2 + 168/(-1 + x)] + G[0, 0, 1, 0, 1, 0, x]*
         RATIO[28 + 162/(-1 + x)^2 + 168/(-1 + x)] + G[0, 0, 0, 0, 0, 1, x]*
         RATIO[34 + 170/(-1 + x)^2 + 204/(-1 + x)] + G[0, 0, 0, 0, 1, 0, x]*
         RATIO[34 + 170/(-1 + x)^2 + 204/(-1 + x)] + G[1, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[-6] + RATIO[25 - 25/x]) + G[1, 1, 1, 0, 1, x]*
         (I*Pi*RATIO[19] + RATIO[25 - 25/x]) + G[1, 0, 1, 1, 0, x]*
         (Log[mu2]*RATIO[-12] + I*Pi*RATIO[-4 + 5/(-1 + x)^2] + 
          RATIO[-42 + 6/(-1 + x)^2 - 90/(-1 + x) - 18/x]) + 
        G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-12] + 
          I*Pi*RATIO[-9 + 6/(-1 + x)^2] + RATIO[-42 + 6/(-1 + x)^2 - 
            90/(-1 + x) - 18/x]) + G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-4] + 
          I*Pi*RATIO[-17 - 4/(-1 + x)^2] + RATIO[-39 - 2/(-1 + x)^2 - 
            94/(-1 + x) - 11/x]) + G[0, 1, 1, 0, 0, x]*
         (I*Pi*RATIO[2 - 8/(-1 + x)^2] + Log[mu2]*RATIO[-4 + 10/(-1 + x)^2] + 
          RATIO[-6 + 45/(-1 + x)^2 + 73/(2*(-1 + x)) - 7/x]) + 
        G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-6] + I*Pi*RATIO[14] + 
          RATIO[43/2 + 168/(-1 + x) - 13/(2*x)]) + G[1, 1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-10] + I*Pi*RATIO[30] + RATIO[31/2 + 112/(-1 + x) - 
            5/(2*x)]) + G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[4 - 6/(-1 + x)^2] + 
          Log[mu2]*RATIO[2 + 84/(-1 + x)^2 + 72/(-1 + x)] + 
          RATIO[87/2 + 53/(-1 + x)^2 + 49/(-1 + x) + 1/(2*x)]) + 
        G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-12 + 6/(-1 + x)^2] + 
          Log[mu2]*RATIO[10 - 28/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[127/2 - 12/(-1 + x)^2 + 15/(-1 + x) + 5/(2*x)]) + 
        G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[9 - 14/(-1 + x)^2] + 
          RATIO[-44 - 29/(-1 + x)^2 - 68/(-1 + x) + 5/x]) + 
        G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[2 - 3/(-1 + x)^2] + 
          RATIO[-44 - 29/(-1 + x)^2 - 68/(-1 + x) + 5/x]) + 
        G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[4] + 
          RATIO[-11/2 + (-1 + x)^(-2) + 7/(-1 + x) + 13/x]) + 
        G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-8] + I*Pi*RATIO[25] + 
          RATIO[11 + 168/(-1 + x) + 13/x]) + G[1, 0, 1, 0, 0, x]*
         (I*Pi*RATIO[6 - 8/(-1 + x)^2] + Log[mu2]*RATIO[12 + 2/(-1 + x)^2] + 
          RATIO[-6 + 3/(-1 + x)^2 + 21/(2*(-1 + x)) + 21/x]) + 
        G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[-45] + Log[mu2]*RATIO[40] + 
          RATIO[15 + 45/x]) + G[1, 1, 0, 0, x]*
         (Log[mu2]^2*RATIO[-4 + 1/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[-8 - 35/(12*(-1 + x)^2) - 4/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[4 + (-1 + x)^(-2)] + 
            RATIO[13 + 7/(2*(-1 + x)^2) - 2/(-1 + x) - 14/x]) + 
          I*Pi*RATIO[-3 - 5/(2*(-1 + x)^2) + 2/(-1 + x) + 3/x] + 
          RATIO[179/4 + 79/(4*(-1 + x)^2) - 11/(-1 + x) - 13/x - (5*x)/2]) + 
        G[0, 0, 1, 1, x]*(Pi^2*RATIO[-23/12 - 47/(-1 + x)^2 - 42/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[-7 + 12/(-1 + x)^2] + 
            RATIO[-81/2 - 38/(-1 + x)^2 - 26/(-1 + x)]) + 
          Log[mu2]^2*RATIO[1/2 - 28/(-1 + x)^2 - 24/(-1 + x)] + 
          I*Pi*RATIO[59/2 + 20/(-1 + x)^2 + 3/(-1 + x)] + 
          RATIO[-471/4 - 191/(2*(-1 + x)^2) - 91/(-1 + x) - 15/(2*x) - 
            (5*x)/2]) + I*Pi^3*RATIO[-779/48 - 463/(24*(-1 + x)^2) - 
           104/(3*(-1 + x)) + (3*x)/4] + G[0, 0, 0, 0, 0, x]*
         (RATIO[113/2 + 40/(-1 + x)^2 + 164/(-1 + x)] + 
          Log[mu2]*RATIO[28 + 180/(-1 + x)^2 + 168/(-1 + x)] + 
          I*Pi*RATIO[-45/(-1 + x)^2]) + G[0, 1, 0, 1, 0, x]*
         (RATIO[-54 - 34/(-1 + x)^2 - 112/(-1 + x)] + 
          Log[mu2]*RATIO[-12 - 72/(-1 + x)^2 - 72/(-1 + x)] + 
          I*Pi*RATIO[-3/(-1 + x)^2]) + G[1, 1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[16] + RATIO[23 - 4/(-1 + x)^2 + 98/(-1 + x) + 
            28/x] + I*Pi*RATIO[-3/(-1 + x)^2]) + G[1, 1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-4] + RATIO[-39 - 2/(-1 + x)^2 - 94/(-1 + x) - 
            11/x] + I*Pi*RATIO[(-1 + x)^(-2)]) + G[1, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-4 - 26/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[138 + 6/(-1 + x)^2 + 351/(2*(-1 + x))] + 
          I*Pi*RATIO[14/(-1 + x)^2]) + G[0, 0, 0, 1, 0, 0, x]*
         RATIO[17/(-1 + x)^2] + G[0, 0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-20 - 100/(-1 + x)^2 - 120/(-1 + x)] + 
          RATIO[-44 - 21/(-1 + x)^2 - 65/(-1 + x)] + 
          I*Pi*RATIO[19/(-1 + x)^2]) + G[0, 1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[12 + 52/(-1 + x)^2 + 72/(-1 + x)] + 
          RATIO[91 + 3/(-1 + x)^2 + 103/(-1 + x)] + 
          I*Pi*RATIO[25/(-1 + x)^2]) + G[0, 0, 1, 0, 0, x]*
         (RATIO[29 - 9/(-1 + x)^2 + 19/(2*(-1 + x))] + 
          Log[mu2]*RATIO[-10/(-1 + x)^2] + I*Pi*RATIO[30/(-1 + x)^2]) + 
        G[0, 1, 0, 0, x]*(Pi^2*RATIO[-13/3 - 311/(12*(-1 + x)^2) - 
             28/(-1 + x)] + I*Pi*RATIO[17 - 65/(2*(-1 + x)^2) - 
             20/(-1 + x)] + Log[mu2]*(RATIO[-20 - 3/(2*(-1 + x)^2) - 
              11/(-1 + x)] + I*Pi*RATIO[-17/(-1 + x)^2]) + 
          Log[mu2]^2*RATIO[3/(2*(-1 + x)^2)] + 
          RATIO[-46 - 63/(4*(-1 + x)^2) - 275/(4*(-1 + x)) + 4*x]) + 
        G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[3/2] + 
          Pi^2*RATIO[-7/12 + 13/(3*(-1 + x)^2) + 6/(-1 + x)] + 
          I*Pi*RATIO[-91/2 + 6/(-1 + x)^2 - 6/(-1 + x) - 4/x] + 
          Log[mu2]*(I*Pi*RATIO[-17] + RATIO[-29/2 - 84/(-1 + x) + x^(-1)]) + 
          RATIO[-71/2 - 207/(-1 + x) + 33/(4*x) + 4*x]) + 
        G[0, 0, 0, 0, x]*(Pi^2*RATIO[-11 - 225/(4*(-1 + x)^2) - 
             66/(-1 + x)] + Log[mu2]^2*RATIO[-4 - 49/(2*(-1 + x)^2) - 
             24/(-1 + x)] + I*Pi*RATIO[-73/2 + 23/(2*(-1 + x)^2) - 
             4/(-1 + x)] + Log[mu2]*(RATIO[-49 - 15/(2*(-1 + x)^2) - 
              103/(-1 + x)] + I*Pi*RATIO[31/(-1 + x)^2]) + 
          RATIO[-541/4 - 5/(4*(-1 + x)^2) - 721/(4*(-1 + x)) + (95*x)/2 - 
            36*x^2]) + G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-9/2] + 
          Pi^2*RATIO[-5/4] + Log[mu2]*(I*Pi*RATIO[31] + RATIO[-1/2 - 13/x]) + 
          I*Pi*RATIO[79/2 + 7/x] + RATIO[-40 - 121/(4*x) + (95*x)/2 - 
            36*x^2]) + G[1, 0, 0, 0, x]*(I*Pi*RATIO[14 - 23/(2*(-1 + x))] + 
          Pi^2*RATIO[2/3 + 49/(3*(-1 + x)^2) + 20/(-1 + x)] + 
          Log[mu2]*(RATIO[-68 - 11/(-1 + x)^2 - 88/(-1 + x)] + 
            I*Pi*RATIO[-8/(-1 + x)^2]) + Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
          RATIO[-185 - 40/(-1 + x)^2 - 263/(-1 + x) + 22*x - 12*x^2]) + 
        G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + Log[mu2]*(I*Pi*RATIO[-8] + 
            RATIO[-19 - 112/(-1 + x)]) + 
          Pi^2*RATIO[-17/3 - 40/(3*(-1 + x)^2) - 16/(-1 + x)] + 
          I*Pi*RATIO[-83/2 - 29/(-1 + x)^2 - 12/(-1 + x) - 3/(2*x)] + 
          RATIO[-54 - 315/(-1 + x) + 14/x + 22*x - 12*x^2]) + 
        Pi^2*RATIO[-4795/64 - 887/(8*(-1 + x)) + (397*x)/8 - (85*x^2)/8] + 
        Pi^4*RATIO[721/1152 - 479/(480*(-1 + x)^2) - 137/(180*(-1 + x)) + 
           (9*x)/80 - (3*x^2)/20] + G[0, 1, 1, 0, x]*
         (Pi^2*RATIO[-14/3 - 287/(6*(-1 + x)^2) - 44/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[-4 + 10/(-1 + x)^2] + 
            RATIO[38 + 22/(-1 + x)^2 + 60/(-1 + x)]) + 
          I*Pi*RATIO[-12 + 38/(-1 + x)^2 + 57/(2*(-1 + x)) - 2/x] + 
          RATIO[183/2 + 69/(-1 + x)^2 + 381/(2*(-1 + x)) - x^(-1) - 21*x + 
            12*x^2]) + G[0, 1, 0, 1, x]*
         (Pi^2*RATIO[9/2 - 134/(3*(-1 + x)^2) - 34/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[-10 + 12/(-1 + x)^2] + 
            RATIO[38 + 22/(-1 + x)^2 + 60/(-1 + x)]) + 
          I*Pi*RATIO[55/2 + 41/(-1 + x)^2 - 3/(-1 + x) + 1/(2*x)] + 
          RATIO[183/2 + 69/(-1 + x)^2 + 381/(2*(-1 + x)) - x^(-1) - 21*x + 
            12*x^2]) + G[1, 0, 0, 1, x]*
         (Pi^2*RATIO[-21/2 + 20/(-1 + x)^2 + 18/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[14 - 8/(-1 + x)^2] + RATIO[42 - 4/(-1 + x)^2 + 
              80/(-1 + x)]) + I*Pi*RATIO[99/2 - 11/(-1 + x)^2 - 4/(-1 + x) + 
             5/(2*x)] + RATIO[102 - 31/(2*(-1 + x)^2) + 183/(-1 + x) + 
            11/(2*x) - 21*x + 12*x^2]) + G[1, 0, 1, 0, x]*
         (Pi^2*RATIO[-19/3 + 97/(6*(-1 + x)^2) + 16/(-1 + x)] + 
          I*Pi*RATIO[-6 + 5/(-1 + x)^2 + 1/(2*(-1 + x)) + 3/x] + 
          Log[mu2]*(RATIO[42 - 4/(-1 + x)^2 + 80/(-1 + x)] + 
            I*Pi*RATIO[2/(-1 + x)^2]) + RATIO[102 - 31/(2*(-1 + x)^2) + 
            183/(-1 + x) + 11/(2*x) - 21*x + 12*x^2]) + 
        G[0, 0, 0, 1, x]*(Pi^2*RATIO[-19 - 59/(-1 + x)^2 - 76/(-1 + x)] + 
          I*Pi*RATIO[-31 - 18/(-1 + x)^2 + 8/(-1 + x)] + 
          Log[mu2]^2*RATIO[4 + 20/(-1 + x)^2 + 24/(-1 + x)] + 
          Log[mu2]*(I*Pi*RATIO[12 - 8/(-1 + x)^2] + 
            RATIO[40 + 18/(-1 + x)^2 + 58/(-1 + x)]) + 
          RATIO[235/2 + 103/(2*(-1 + x)^2) + 169/(-1 + x) - (29*x)/2 + 
            12*x^2]) + G[0, 0, 1, 0, x]*
         (Pi^2*RATIO[-38/3 - 425/(6*(-1 + x)^2) - 78/(-1 + x)] + 
          I*Pi*RATIO[18 - 24/(-1 + x)^2 - 15/(2*(-1 + x))] + 
          Log[mu2]^2*RATIO[4 + 20/(-1 + x)^2 + 24/(-1 + x)] + 
          Log[mu2]*(RATIO[40 + 18/(-1 + x)^2 + 58/(-1 + x)] + 
            I*Pi*RATIO[-14/(-1 + x)^2]) + RATIO[235/2 + 103/(2*(-1 + x)^2) + 
            169/(-1 + x) - (29*x)/2 + 12*x^2]) + G[1, 1, 0, 1, x]*
         (Pi^2*RATIO[-13/2 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          I*Pi*RATIO[-67/2 - 2/(-1 + x)^2 + 18/(-1 + x) - 7/(2*x)] + 
          Log[mu2]*(I*Pi*RATIO[-14] + RATIO[-10 + 10/x]) + 
          RATIO[-13 + 29/(-1 + x) + 7/x - (29*x)/2 + 12*x^2]) + 
        G[1, 1, 1, 0, x]*(Pi^2*RATIO[-2] + I*Pi*RATIO[19/2 + (-1 + x)^(-2) + 
             7/(-1 + x) - 2/x] + Log[mu2]*(I*Pi*RATIO[4] + 
            RATIO[-10 + 10/x]) + RATIO[-13 + 29/(-1 + x) + 7/x - (29*x)/2 + 
            12*x^2]) + (I*Pi^3*RATIO[-251/18 + 227/(36*(-1 + x)^2)] + 
          I*Pi*RATIO[57/4 - 523/(2*(-1 + x)^2) - 777/(4*(-1 + x))] + 
          Pi^2*RATIO[-46/3 + 17/(3*(-1 + x)^2) - 125/(8*(-1 + x))] + 
          RATIO[3593/24 + 463/(4*(-1 + x)^2) + 1297/(8*(-1 + x)) + (75*x)/2 - 
            15*x^2])*Zeta[3] + RATIO[-1417/18 - 659/(6*(-1 + x)^2) - 
           108/(-1 + x)]*Zeta[3]^2 + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-4/3] + 
          I*Pi^3*RATIO[5/4] + I*Pi*RATIO[-37 + 29/(-1 + x) - 35/(4*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-17/2] + RATIO[-11/2 - 1/(2*x)]) + 
          Pi^2*RATIO[2/3 + 40/(3*(-1 + x)) + 49/(6*x)] + 
          Log[mu2]*(Pi^2*RATIO[-5/3] + I*Pi*RATIO[-43/2 - 4/x] + 
            RATIO[16 + 29/(2*x) - 33*x + 24*x^2]) + 
          RATIO[533/4 + 57/x - 77*x + 30*x^2] + RATIO[26/3]*Zeta[3]) + 
        Log[mu2]^3*(RATIO[-253/24] + I*Pi^3*RATIO[61/72 - 1/(9*(-1 + x)^2)] + 
          I*Pi*RATIO[-13/2 - 11/(4*(-1 + x))] + 
          Pi^2*RATIO[109/48 + 3/(2*(-1 + x))] + 
          RATIO[50/9 + 2/(3*(-1 + x)^2)]*Zeta[3]) + G[1, 0, 0, x]*
         (I*Pi^3*RATIO[-2/3 + 3/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[109/4 + 4/(3*(-1 + x)^2) + 351/(8*(-1 + x)) + 
             13/(6*x)] + I*Pi*RATIO[-91/2 - 125/(4*(-1 + x)^2) - 
             73/(4*(-1 + x)) + 11/(2*x)] + Log[mu2]*
           (Pi^2*RATIO[-2/3 - 29/(6*(-1 + x)^2) - 8/(-1 + x)] + 
            I*Pi*RATIO[-14 - 6/(-1 + x)^2 + 5/(2*(-1 + x))] + 
            RATIO[75/2 + 97/(4*(-1 + x)^2) + 247/(4*(-1 + x)) - x]) + 
          Log[mu2]^3*RATIO[2/(3*(-1 + x)^2)] + Log[mu2]^2*
           (RATIO[6 + 9/(2*(-1 + x)^2) + 21/(4*(-1 + x))] + 
            I*Pi*RATIO[(-1 + x)^(-2)]) + RATIO[767/8 + 47/(2*(-1 + x)^2) + 
            1275/(8*(-1 + x)) + 2*x] + RATIO[-8 - 232/(3*(-1 + x)^2) - 
             84/(-1 + x)]*Zeta[3]) + G[1, 0, 1, x]*
         (I*Pi*Log[mu2]^2*RATIO[3/2] + I*Pi^3*
           RATIO[35/12 + 1/(6*(-1 + x)^2)] + 
          Pi^2*RATIO[39/4 + 2/(3*(-1 + x)^2) + 99/(2*(-1 + x)) + 97/(12*x)] + 
          I*Pi*RATIO[115/2 - 31/(2*(-1 + x)^2) - 46/(-1 + x) + 43/(4*x)] + 
          RATIO[-46 - 104/(-1 + x) - 47/(4*x) + (63*x)/2 - 15*x^2] + 
          Log[mu2]*(Pi^2*RATIO[16/3 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
            I*Pi*RATIO[55/2 - 4/(-1 + x)^2 - 4/(-1 + x) + x^(-1)] + 
            RATIO[-9 - 22/(-1 + x) - 3/x + 17*x - 12*x^2]) + 
          RATIO[4 - 3/(-1 + x)^2 - 12/(-1 + x)]*Zeta[3]) + 
        Log[mu2]^2*(I*Pi*RATIO[-105/4 - 155/(8*(-1 + x))] + 
          Pi^4*RATIO[-2677/2880 - 83/(240*(-1 + x)^2) - 17/(15*(-1 + x))] + 
          RATIO[-559/16 - 1/(2*(-1 + x))] + I*Pi^3*
           RATIO[23/24 - 7/(4*(-1 + x)^2) + 5/(6*(-1 + x))] + 
          Pi^2*RATIO[87/32 + 1/(12*(-1 + x)) + 4*x - 3*x^2] + 
          (I*Pi*RATIO[62/3 - 21/(2*(-1 + x)^2)] + 
            RATIO[11 + 21/(2*(-1 + x)^2) - 35/(4*(-1 + x))])*Zeta[3]) + 
        G[1, 1, 0, x]*(I*Pi^3*RATIO[8/3 - 7/(12*(-1 + x)^2)] + 
          I*Pi*Log[mu2]^2*RATIO[-4 + 1/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[91/4 + 79/(4*(-1 + x)^2) - 4/(-1 + x) - 9/x] + 
          Pi^2*RATIO[51/4 - 2/(3*(-1 + x)^2) + 251/(6*(-1 + x)) + 10/x] + 
          RATIO[-46 - 104/(-1 + x) - 47/(4*x) + (63*x)/2 - 15*x^2] + 
          Log[mu2]*(Pi^2*RATIO[16/3 - (-1 + x)^(-2)] + 
            I*Pi*RATIO[3 + 7/(2*(-1 + x)^2) - 2/(-1 + x) - 4/x] + 
            RATIO[-9 - 22/(-1 + x) - 3/x + 17*x - 12*x^2]) + 
          RATIO[-6 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 0, x]*(I*Pi^3*RATIO[1/3 + 41/(12*(-1 + x)^2)] + 
          I*Pi*RATIO[-71/2 + 53/(4*(-1 + x)^2) + 3/(4*(-1 + x)) - x^(-1)] + 
          Pi^2*RATIO[92/3 + 13/(-1 + x)^2 + 569/(12*(-1 + x)) - 1/(2*x)] + 
          Log[mu2]^2*(RATIO[-14 - 6/(-1 + x)^2 - 20/(-1 + x)] + 
            I*Pi*RATIO[3/(2*(-1 + x)^2)]) + 
          RATIO[-385/2 - 369/(4*(-1 + x)^2) - 1209/(4*(-1 + x)) + (79*x)/2 - 
            15*x^2] + Log[mu2]*(I*Pi*RATIO[-10 + 17/(2*(-1 + x)^2) + 9/
                (-1 + x)] + Pi^2*RATIO[6 + 100/(3*(-1 + x)^2) + 32/
                (-1 + x)] + RATIO[-81 - 40/(-1 + x)^2 - 121/(-1 + x) + 17*x - 
              12*x^2]) + RATIO[14 + 43/(-1 + x)^2 + 48/(-1 + x)]*Zeta[3]) + 
        G[0, 0, 1, x]*(I*Pi^3*RATIO[-29/12 + 49/(6*(-1 + x)^2)] + 
          Log[mu2]^2*(I*Pi*RATIO[9/2 - 8/(-1 + x)^2] + 
            RATIO[-14 - 6/(-1 + x)^2 - 20/(-1 + x)]) + 
          Pi^2*RATIO[122/3 + 185/(6*(-1 + x)^2) + 42/(-1 + x)] + 
          I*Pi*RATIO[-325/4 - 84/(-1 + x)^2 - 43/(-1 + x) - 15/(2*x)] + 
          RATIO[-385/2 - 369/(4*(-1 + x)^2) - 1209/(4*(-1 + x)) + (79*x)/2 - 
            15*x^2] + Log[mu2]*(I*Pi*RATIO[-57/2 - 32/(-1 + x)^2 - 8/
                (-1 + x)] + Pi^2*RATIO[1/3 + 40/(-1 + x)^2 + 36/(-1 + x)] + 
            RATIO[-81 - 40/(-1 + x)^2 - 121/(-1 + x) + 17*x - 12*x^2]) + 
          RATIO[9 + 19/(-1 + x)^2 + 60/(-1 + x)]*Zeta[3]) + 
        G[0, 1, 1, x]*(Log[mu2]^3*RATIO[2/3] + 
          I*Pi^3*RATIO[2 - 11/(6*(-1 + x)^2)] + 
          Pi^2*RATIO[281/24 + 5/(2*(-1 + x)^2) + 77/(2*(-1 + x)) - 
             35/(24*x)] + Log[mu2]^2*(I*Pi*RATIO[1] + 
            RATIO[27/4 + 28/(-1 + x) + 1/(4*x)]) + 
          I*Pi*RATIO[141/2 + 69/(-1 + x)^2 + 51/(2*(-1 + x)) + 27/(4*x)] + 
          RATIO[595/8 + 741/(2*(-1 + x)) - 175/(8*x) - 6*x] + 
          Log[mu2]*(Pi^2*RATIO[35/6 + 26/(3*(-1 + x)^2) + 12/(-1 + x)] + 
            I*Pi*RATIO[65/2 + 22/(-1 + x)^2 + 4/(-1 + x) + 1/(2*x)] + 
            RATIO[33 + 150/(-1 + x) - 25/(4*x) - x]) + 
          RATIO[17/3 + 57/(-1 + x)^2 + 60/(-1 + x)]*Zeta[3]) + 
        G[0, 0, 0, x]*(Pi^2*RATIO[377/24 + 6/(-1 + x)^2 + 
             289/(12*(-1 + x))] + I*Pi*RATIO[107/2 + 147/(4*(-1 + x)^2) + 
             263/(4*(-1 + x))] + Log[mu2]^2*(RATIO[61/4 - 5/(-1 + x)^2 + 
              23/(-1 + x)] + I*Pi*RATIO[-17/(2*(-1 + x)^2)]) + 
          I*Pi^3*RATIO[-35/(12*(-1 + x)^2)] + Log[mu2]^3*
           RATIO[-4/(3*(-1 + x)^2)] + Log[mu2]*
           (I*Pi*RATIO[43/2 + 1/(2*(-1 + x)^2) + (-1 + x)^(-1)] + 
            Pi^2*RATIO[20/3 + 95/(3*(-1 + x)^2) + 40/(-1 + x)] + 
            RATIO[285/4 - 27/(2*(-1 + x)^2) + 77/(-1 + x) - 33*x + 24*x^2]) + 
          RATIO[138 + 75/(-1 + x)^2 + 851/(4*(-1 + x)) - 61*x + 30*x^2] + 
          RATIO[60 + 1001/(3*(-1 + x)^2) + 360/(-1 + x)]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^4*RATIO[11/24] + 
          Pi^4*RATIO[-3029/1440 - 19/(60*(-1 + x)^2) - 17/(30*(-1 + x))] + 
          Log[mu2]^3*(I*Pi*RATIO[1/2] + RATIO[29/12 + 1/(3*x)]) + 
          I*Pi^3*RATIO[-67/24 - 1/(2*(-1 + x)^2) + 11/(6*(-1 + x)) + 
             1/(2*x)] + I*Pi*RATIO[93/4 - 104/(-1 + x) + 77/(4*x) + 
             (3*x)/2] + RATIO[-4019/16 - (-1 + x)^(-1) - 1203/(16*x) + 
            (505*x)/4 - (85*x^2)/4] + Log[mu2]^2*(Pi^2*RATIO[61/24] + 
            I*Pi*RATIO[7/4 + 1/(2*x)] + RATIO[-21/(8*x) + 8*x - 6*x^2]) + 
          Pi^2*RATIO[-235/24 - 121/(6*(-1 + x)) - 251/(48*x) + (15*x)/2 - 
             (11*x^2)/2] + (I*Pi*RATIO[-18 - 6/(-1 + x)^2] + 
            RATIO[14/3 + 3/(-1 + x)^2 - 57/(-1 + x) - 223/(6*x)])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[5/12] + Pi^2*RATIO[3/8 - 26/(3*(-1 + x)) - 
               29/(12*x)] + I*Pi*RATIO[7 - 22/(-1 + x) + 25/(4*x)] + 
            RATIO[-64 - 26/x + 47*x - 15*x^2] + RATIO[10/3]*Zeta[3])) + 
        G[0, 0, x]*(Pi^4*RATIO[-49/90 - 4513/(1440*(-1 + x)^2) - 
             49/(15*(-1 + x))] + I*Pi^3*RATIO[-65/24 - 1/(24*(-1 + x)^2) + 
             1/(2*(-1 + x))] + Log[mu2]^4*RATIO[11/(24*(-1 + x)^2)] + 
          Log[mu2]^3*(RATIO[-5/3 + 25/(12*(-1 + x)^2) - 1/(3*(-1 + x))] + 
            I*Pi*RATIO[1/(2*(-1 + x)^2)]) + 
          I*Pi*RATIO[-291/4 - 47/(-1 + x)^2 - 465/(4*(-1 + x)) + (3*x)/2] + 
          RATIO[-437/16 - 1441/(8*(-1 + x)^2) - 2665/(16*(-1 + x)) + 
            (289*x)/4 - (85*x^2)/4] + Log[mu2]^2*
           (Pi^2*RATIO[-4/3 - 33/(8*(-1 + x)^2) - 8/(-1 + x)] + 
            I*Pi*RATIO[-15/4 - 19/(4*(-1 + x)^2) + 2/(-1 + x)] + 
            RATIO[-73/8 + 67/(8*(-1 + x)^2) + 15/(8*(-1 + x)) + 8*x - 
              6*x^2]) + Pi^2*RATIO[-2057/48 - 697/(48*(-1 + x)^2) - 
             1037/(16*(-1 + x)) + (15*x)/2 - (11*x^2)/2] + 
          (RATIO[-529/6 - 47/(3*(-1 + x)^2) - 559/(3*(-1 + x))] + 
            I*Pi*RATIO[-13/(-1 + x)^2])*Zeta[3] + 
          Log[mu2]*(I*Pi*RATIO[-28 - 147/(4*(-1 + x)^2) - 161/(4*(-1 + x))] + 
            Pi^2*RATIO[-203/12 - 53/(24*(-1 + x)^2) - 89/(4*(-1 + x))] + 
            I*Pi^3*RATIO[41/(12*(-1 + x)^2)] + 
            RATIO[-73/4 - 119/(4*(-1 + x)^2) - 107/(4*(-1 + x)) + 23*x - 
              15*x^2] + RATIO[-28 - 464/(3*(-1 + x)^2) - 168/(-1 + x)]*
             Zeta[3])) + G[0, 1, x]*(I*Pi*Log[mu2]^3*RATIO[2/3] + 
          Pi^4*RATIO[25/18 + 37/(120*(-1 + x)^2) + 22/(15*(-1 + x))] + 
          I*Pi^3*RATIO[61/24 - 4/(-1 + x)^2 - 163/(12*(-1 + x)) + 1/(8*x)] + 
          I*Pi*RATIO[-537/8 - 369/(4*(-1 + x)^2) + 537/(4*(-1 + x)) - 
             175/(8*x) - (3*x)/2] + Pi^2*RATIO[-851/24 - 14/(3*(-1 + x)^2) - 
             359/(3*(-1 + x)) + 11/(3*x) + (41*x)/4 - (13*x^2)/2] + 
          Log[mu2]^2*(Pi^2*RATIO[-37/12 - 2/(-1 + x)^2 - 4/(-1 + x)] + 
            I*Pi*RATIO[-29/4 - 6/(-1 + x)^2 + 8/(-1 + x) + 1/(4*x)] + 
            RATIO[6 + 6/(-1 + x) - 8*x + 6*x^2]) + 
          RATIO[327/2 + 879/(4*(-1 + x)) - (397*x)/4 + (85*x^2)/4] + 
          (I*Pi*RATIO[11/3 - 5/(-1 + x)^2] + RATIO[-111/2 + 19/(-1 + x)^2 - 
              19/(2*(-1 + x)) + 3/(2*x)])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-2 + 1/(3*(-1 + x)^2)] + 
            I*Pi*RATIO[-36 - 40/(-1 + x)^2 + 41/(-1 + x) - 25/(4*x)] + 
            Pi^2*RATIO[-197/12 - 5/(3*(-1 + x)^2) - 127/(3*(-1 + x)) - 1/
                (2*x)] + RATIO[51 + 66/(-1 + x) - 35*x + 15*x^2] + 
            RATIO[-6 - 6/(-1 + x)^2 - 24/(-1 + x)]*Zeta[3])) + 
        G[1, 0, x]*(I*Pi^3*RATIO[-7/4 - 7/(12*(-1 + x)^2) - 
             191/(24*(-1 + x))] + Pi^4*RATIO[-67/180 + 149/(120*(-1 + x)^2) + 
             4/(3*(-1 + x))] + I*Pi*RATIO[807/8 + 47/(2*(-1 + x)^2) + 
             971/(8*(-1 + x)) - 47/(4*x) - (3*x)/2] + I*Pi*Log[mu2]^3*
           RATIO[2/(3*(-1 + x)^2)] + Pi^2*RATIO[-471/8 - 31/(24*(-1 + x)^2) - 
             1313/(12*(-1 + x)) - 2/(3*x) + (41*x)/4 - (13*x^2)/2] + 
          Log[mu2]^2*(Pi^2*RATIO[2/3 - 7/(4*(-1 + x)^2)] + 
            I*Pi*RATIO[6 + 9/(2*(-1 + x)^2) + 21/(4*(-1 + x))] + 
            RATIO[6 + 6/(-1 + x) - 8*x + 6*x^2]) + 
          RATIO[327/2 + 879/(4*(-1 + x)) - (397*x)/4 + (85*x^2)/4] + 
          (I*Pi*RATIO[6 - 4/(3*(-1 + x)^2)] + RATIO[-73/2 - 16/(-1 + x)^2 - 
              85/(-1 + x) - x^(-1)])*Zeta[3] + Log[mu2]*
           (I*Pi^3*RATIO[2/3 - 5/(3*(-1 + x)^2)] + 
            I*Pi*RATIO[81/2 + 97/(4*(-1 + x)^2) + 207/(4*(-1 + x)) - 3/x] + 
            Pi^2*RATIO[-43/2 - 31/(12*(-1 + x)^2) - 257/(6*(-1 + x)) - x^
                (-1)] + RATIO[51 + 66/(-1 + x) - 35*x + 15*x^2] + 
            RATIO[16 + 16/(-1 + x)^2 + 24/(-1 + x)]*Zeta[3])) + 
        (I*Pi*RATIO[86 - 52/(-1 + x)^2] + RATIO[1 + 3/(2*(-1 + x)^2) - 
            104/(-1 + x)])*Zeta[5] + Log[mu2]*
         (I*Pi^5*RATIO[-13/1440 + 11/(120*(-1 + x)^2)] + 
          I*Pi*RATIO[-293/4 - 68/(-1 + x)] + 
          I*Pi^3*RATIO[-15/4 - 257/(24*(-1 + x)^2) - 10/(-1 + x)] + 
          RATIO[-2321/32 - 2/(-1 + x)] + 
          Pi^4*RATIO[-263/320 + 61/(720*(-1 + x)^2) - 67/(90*(-1 + x))] + 
          Pi^2*RATIO[-191/12 - 667/(24*(-1 + x)) + (35*x)/2 - (15*x^2)/2] + 
          (Pi^2*RATIO[-661/18 - 259/(6*(-1 + x)^2) - 56/(-1 + x)] + 
            I*Pi*RATIO[86/3 - 177/(2*(-1 + x)^2) - 149/(6*(-1 + x))] + 
            RATIO[907/12 + 257/(4*(-1 + x)^2) + 259/(4*(-1 + x)) + 18*x - 
              12*x^2])*Zeta[3] + RATIO[-10 - 132/(-1 + x)^2 - 144/(-1 + x)]*
           Zeta[5]) + G[1, x]*(I*Pi*Log[mu2]^4*RATIO[11/24] + 
          I*Pi^5*RATIO[11/1440 + 1/(120*(-1 + x)^2)] + 
          I*Pi*RATIO[-1247/16 + 879/(4*(-1 + x)) - 1203/(16*x)] + 
          Log[mu2]^3*(Pi^2*RATIO[-3/2] + RATIO[1/3] + 
            I*Pi*RATIO[29/12 + 1/(3*x)]) + 
          Pi^4*RATIO[649/720 + 121/(360*(-1 + x)^2) + 107/(45*(-1 + x)) + 
             127/(360*x)] + I*Pi^3*RATIO[5/6 - 47/(8*(-1 + x)^2) - 
             5/(2*(-1 + x)) + 63/(16*x)] + RATIO[107/16 + 2/(-1 + x) - 
            (193*x)/4] + Pi^2*RATIO[1267/24 + 59/(2*(-1 + x)) + 327/(16*x) - 
             (199*x)/12 + (15*x^2)/2] + 
          (Pi^2*RATIO[19/3 - 259/(12*(-1 + x)^2) - 28/(-1 + x)] + 
            I*Pi*RATIO[68/3 - 69/(2*(-1 + x)^2) + 32/(-1 + x) - 13/(6*x)] + 
            RATIO[-97/6 + 141/(4*(-1 + x)^2) + 68/(-1 + x) - 61/(4*x) - 
              (37*x)/2 + 12*x^2])*Zeta[3] + Log[mu2]^2*
           (I*Pi^3*RATIO[-25/24 - 1/(12*(-1 + x)^2)] + 
            I*Pi*RATIO[7 + 6/(-1 + x) - 21/(8*x)] + 
            Pi^2*RATIO[-15/8 + 2/(-1 + x) - 7/(8*x)] + RATIO[29/8 - 6*x] + 
            RATIO[-10 + 1/(2*(-1 + x)^2)]*Zeta[3]) + 
          Log[mu2]*(Pi^4*RATIO[119/180 - 7/(15*(-1 + x)^2) - 17/
                (15*(-1 + x))] + I*Pi^3*RATIO[-23/24 - 5/(4*(-1 + x)^2) - 1/
                (3*(-1 + x))] + I*Pi*RATIO[-23/4 + 66/(-1 + x) - 26/x] + 
            RATIO[39/4 + (-1 + x)^(-1) - 27*x] + 
            Pi^2*RATIO[133/12 + 37/(3*(-1 + x)) + 95/(24*x) - (17*x)/2 + 6*
                x^2] + (I*Pi*RATIO[-2/3 - 11/(-1 + x)^2] + RATIO[-6 + 
                15/(2*(-1 + x)^2) + 6/(-1 + x) + 3/x])*Zeta[3]) + 
          RATIO[-10 - 66/(-1 + x)^2 - 72/(-1 + x)]*Zeta[5]) + 
        G[0, x]*(I*Pi*RATIO[1969/16 - 1441/(8*(-1 + x)^2) - 
             237/(16*(-1 + x))] + Pi^4*RATIO[463/576 - 7/(72*(-1 + x)^2) + 
             1259/(1440*(-1 + x))] + I*Pi^3*
           RATIO[31/8 + 661/(48*(-1 + x)^2) + 211/(16*(-1 + x))] + 
          Log[mu2]^3*(RATIO[53/24 - 11/(4*(-1 + x))] + 
            I*Pi*RATIO[-3/4 + 25/(12*(-1 + x)^2) - 13/(6*(-1 + x))] + 
            Pi^2*RATIO[-3/(2*(-1 + x)^2)]) + 
          I*Pi^5*RATIO[1/(96*(-1 + x)^2)] + Log[mu2]^4*
           (RATIO[11/48 - 11/(24*(-1 + x))] + 
            I*Pi*RATIO[11/(24*(-1 + x)^2)]) + 
          RATIO[-1243/32 - 875/(8*(-1 + x)) + (193*x)/4] + 
          Pi^2*RATIO[131/2 + 1865/(24*(-1 + x)^2) + 1227/(8*(-1 + x)) - 
             (227*x)/12 + (15*x^2)/2] + 
          (I*Pi*RATIO[-21/2 + 263/(6*(-1 + x)^2) - 5/(3*(-1 + x))] + 
            Pi^2*RATIO[13 + 1051/(12*(-1 + x)^2) + 78/(-1 + x)] + 
            RATIO[737/6 - 307/(4*(-1 + x)^2) + 132/(-1 + x) - (37*x)/2 + 
              12*x^2])*Zeta[3] + Log[mu2]^2*
           (I*Pi*RATIO[7/2 + 67/(8*(-1 + x)^2) - 3/(8*(-1 + x))] + 
            Pi^2*RATIO[331/48 - 1/(3*(-1 + x)^2) + 17/(2*(-1 + x))] + 
            I*Pi^3*RATIO[-47/(24*(-1 + x)^2)] + 
            RATIO[7/4 - 155/(8*(-1 + x)) + 6*x] + 
            RATIO[4 + 31/(2*(-1 + x)^2) + 24/(-1 + x)]*Zeta[3]) + 
          Log[mu2]*(I*Pi*RATIO[145/4 - 119/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
            I*Pi^3*RATIO[61/24 + 35/(24*(-1 + x)^2) + 3/(4*(-1 + x))] + 
            Pi^4*RATIO[4/9 + 77/(30*(-1 + x)^2) + 8/(3*(-1 + x))] + 
            RATIO[-105/8 - 68/(-1 + x) + 27*x] + 
            Pi^2*RATIO[1475/48 + 409/(24*(-1 + x)^2) + 659/(12*(-1 + x)) - 
               (17*x)/2 + 6*x^2] + (RATIO[188/3 - 47/(2*(-1 + x)^2) + 
                332/(3*(-1 + x))] + I*Pi*RATIO[-11/(3*(-1 + x)^2)])*
             Zeta[3]) + RATIO[47 + 282/(-1 + x)^2 + 282/(-1 + x)]*Zeta[5]))/
       Nc^2))}


==> anc/H_qqb_ga_-++-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*((RATIO[-125159/26244] + Log[mu2]^3*(RATIO[-38/81] + 
        I*Pi*RATIO[-4/27]) + Log[mu2]^4*RATIO[-1/27] + Pi^4*RATIO[43/2430] + 
      G[1, 1, 1, x]*(RATIO[-152/27] + Log[mu2]*RATIO[-16/9] + 
        I*Pi*RATIO[8/9]) + G[1, 1, 1, 1, x]*RATIO[8/3] + 
      G[1, 1, x]*(I*Pi*RATIO[-76/27] + Pi^2*RATIO[8/27] + 
        Log[mu2]^2*RATIO[4/9] + Log[mu2]*(I*Pi*RATIO[-8/9] + RATIO[76/27]) + 
        RATIO[406/81]) + G[1, x]*(Pi^2*RATIO[-76/81] + 
        I*Pi*Log[mu2]^2*RATIO[4/9] + Log[mu2]*(Pi^2*RATIO[-8/27] + 
          I*Pi*RATIO[76/27]) + I*Pi*RATIO[406/81]) + 
      I*Pi*RATIO[-4118/729 - 406/(81*(-1 + x))] + 
      Log[mu2]^2*(RATIO[-185/81] + Pi^2*RATIO[4/27] + 
        I*Pi*RATIO[-32/27 - 4/(9*(-1 + x))]) + 
      Pi^2*RATIO[325/243 + 76/(81*(-1 + x))] + 
      G[0, 0, x]*(I*Pi*RATIO[4/9 - 76/(27*(-1 + x)^2) - 8/(9*(-1 + x))] + 
        RATIO[-40/27 + 406/(81*(-1 + x)^2) + 152/(27*(-1 + x))] + 
        Log[mu2]*(RATIO[-8/9 + 76/(27*(-1 + x)^2) + 16/(9*(-1 + x))] + 
          I*Pi*RATIO[-8/(9*(-1 + x)^2)]) + Pi^2*RATIO[8/(27*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[4/(9*(-1 + x)^2)]) + 
      G[0, x]*(RATIO[-25/81 - 406/(81*(-1 + x))] + 
        Pi^2*RATIO[4/27 - 76/(81*(-1 + x)^2) - 8/(27*(-1 + x))] + 
        I*Pi*RATIO[-26/27 + 406/(81*(-1 + x)^2) + 76/(27*(-1 + x))] + 
        Log[mu2]*(RATIO[14/27 - 76/(27*(-1 + x))] + 
          I*Pi*RATIO[-4/9 + 76/(27*(-1 + x)^2) + 8/(9*(-1 + x))] + 
          Pi^2*RATIO[-8/(27*(-1 + x)^2)]) + Log[mu2]^2*
         (RATIO[2/9 - 4/(9*(-1 + x))] + I*Pi*RATIO[4/(9*(-1 + x)^2)])) + 
      G[0, 0, 0, x]*(RATIO[4/3 - 152/(27*(-1 + x)^2) - 8/(3*(-1 + x))] + 
        Log[mu2]*RATIO[-16/(9*(-1 + x)^2)] + I*Pi*RATIO[8/(9*(-1 + x)^2)]) + 
      G[0, 0, 0, 0, x]*RATIO[8/(3*(-1 + x)^2)] + 
      (RATIO[-208/243] + I*Pi*RATIO[-8/27])*Zeta[3] + 
      Log[mu2]*(RATIO[-3893/729] + I*Pi*RATIO[-328/81 - 76/(27*(-1 + x))] + 
        Pi^2*RATIO[64/81 + 8/(27*(-1 + x))] + RATIO[-8/27]*Zeta[3]))/Nc + 
    Nc*(G[0, 0, 0, 0, x]*RATIO[-16/9] + G[1, 1, 1, 1, x]*RATIO[-16/9] + 
      G[0, 1, 1, 1, x]*RATIO[-8/9] + G[1, 0, 0, 0, x]*RATIO[-8/9] + 
      Pi^4*RATIO[-1/45] + Log[mu2]^4*RATIO[2/27] + Log[mu2]^3*RATIO[58/81] + 
      G[0, 0, 0, 1, x]*RATIO[8/9] + G[0, 0, 1, 0, x]*RATIO[8/9] + 
      G[0, 1, 0, 1, x]*RATIO[8/9] + G[0, 1, 1, 0, x]*RATIO[8/9] + 
      G[1, 0, 0, 1, x]*RATIO[8/9] + G[1, 0, 1, 0, x]*RATIO[8/9] + 
      G[1, 1, 0, 1, x]*RATIO[8/9] + G[1, 1, 1, 0, x]*RATIO[8/9] + 
      Log[mu2]^2*(Pi^2*RATIO[-2/9] + RATIO[217/81]) + RATIO[107407/26244] + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[8/9] + RATIO[4/27 + (16*x)/3 - 
          (8*x^2)/3]) + G[1, 1, 1, x]*(Log[mu2]*RATIO[8/9] + 
        RATIO[40/27 + (16*x)/3 - (8*x^2)/3]) + 
      G[0, 1, x]*(Pi^2*RATIO[-4/9] + Log[mu2]^2*RATIO[4/9] + 
        RATIO[100/81 + 6*x - 2*x^2] + Log[mu2]*RATIO[40/27 + (8*x)/3 - 
           (4*x^2)/3]) + G[1, 0, x]*(Pi^2*RATIO[-4/9] + 
        Log[mu2]^2*RATIO[4/9] + RATIO[100/81 + 6*x - 2*x^2] + 
        Log[mu2]*RATIO[40/27 + (8*x)/3 - (4*x^2)/3]) + 
      Pi^2*RATIO[-160/243 - 3*x + x^2] + G[0, 0, 1, x]*
       (Log[mu2]*RATIO[-8/9] + RATIO[-40/27 - (8*x)/3 + (4*x^2)/3]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[-8/9] + RATIO[-40/27 - (8*x)/3 + 
          (4*x^2)/3]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[-8/9] + 
        RATIO[-40/27 - (8*x)/3 + (4*x^2)/3]) + G[1, 1, 0, x]*
       (Log[mu2]*RATIO[-8/9] + RATIO[-40/27 - (8*x)/3 + (4*x^2)/3]) + 
      G[1, 1, x]*(Pi^2*RATIO[-4/9] + Log[mu2]*RATIO[(-8*x)/3 + (4*x^2)/3] + 
        RATIO[(-22*x)/3 + 2*x^2]) + G[0, 0, x]*(Pi^2*RATIO[-4/9] + 
        Log[mu2]*RATIO[4/3 - (8*x)/3 + (4*x^2)/3] + 
        RATIO[26/9 - (14*x)/3 + 2*x^2]) + 
      RATIO[-172/243 - (8*x)/3 + (4*x^2)/3]*Zeta[3] + 
      Log[mu2]*(RATIO[3817/729] + Pi^2*RATIO[-20/27 - (4*x)/3 + (2*x^2)/3] + 
        RATIO[-8/27]*Zeta[3]) + G[0, x]*(Log[mu2]^2*RATIO[-38/27] + 
        Log[mu2]^3*RATIO[-4/27] + RATIO[-3353/729 - (10*x)/3] + 
        Log[mu2]*(Pi^2*RATIO[4/9] + RATIO[-334/81 - (4*x)/3]) + 
        Pi^2*RATIO[20/27 + (4*x)/3 - (2*x^2)/3] + RATIO[16/27]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^2*RATIO[-20/27] + Log[mu2]^3*RATIO[-4/27] + 
        Log[mu2]*(Pi^2*RATIO[4/9] + RATIO[-100/81 + (4*x)/3]) + 
        RATIO[-464/729 + (10*x)/3] + Pi^2*RATIO[20/27 + (4*x)/3 - 
           (2*x^2)/3] + RATIO[16/27]*Zeta[3]))) + 
  Nfv*(G[0, 1, 0, 1, 0, 1, x]*RATIO[16 - 16/(-1 + x)^2] + 
    G[0, 1, 0, 1, 1, 0, x]*RATIO[16 - 16/(-1 + x)^2] + 
    I*Pi*RATIO[1475/18 - 9959/(36*(-1 + x))] + G[0, 0, 0, 1, 0, 1, x]*
     RATIO[-56 - 112/(-1 + x)^2 - 168/(-1 + x)] + G[0, 0, 0, 1, 1, 0, x]*
     RATIO[-56 - 112/(-1 + x)^2 - 168/(-1 + x)] + 
    G[0, 1, 1, 1, 1, x]*RATIO[-56 - 104/(-1 + x)] + 
    G[0, 0, 1, 0, 0, 1, x]*RATIO[-20 - 40/(-1 + x)^2 - 60/(-1 + x)] + 
    G[0, 0, 1, 0, 1, 0, x]*RATIO[-20 - 40/(-1 + x)^2 - 60/(-1 + x)] + 
    G[0, 0, 1, 1, 0, 1, x]*RATIO[16 - 64/(-1 + x)^2 - 48/(-1 + x)] + 
    G[0, 0, 1, 1, 1, 0, x]*RATIO[16 - 64/(-1 + x)^2 - 48/(-1 + x)] + 
    G[1, 0, 0, 1, 1, 1, x]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
    Pi^6*RATIO[4219/22680 + 9199/(11340*(-1 + x)^2) + 359/(360*(-1 + x))] + 
    G[1, 0, 0, 0, 0, x]*RATIO[4/(-1 + x)^2 + 4/(-1 + x)] + 
    G[0, 1, 1, 0, 0, 1, x]*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
    G[0, 1, 1, 0, 1, 0, x]*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
    G[1, 1, 0, 0, 1, 1, x]*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
    G[0, 1, 1, 0, 1, 1, x]*RATIO[32 + 40/(-1 + x)^2 + 72/(-1 + x)] + 
    G[0, 1, 1, 1, 0, 0, x]*RATIO[16 + 56/(-1 + x)^2 + 72/(-1 + x)] + 
    G[0, 0, 0, 0, 1, 1, x]*RATIO[28 + 56/(-1 + x)^2 + 84/(-1 + x)] + 
    G[0, 1, 0, 0, 1, 1, x]*RATIO[20 + 64/(-1 + x)^2 + 84/(-1 + x)] + 
    G[0, 0, 1, 1, 1, 1, x]*RATIO[4 + 104/(-1 + x)^2 + 108/(-1 + x)] + 
    G[0, 1, 0, 1, 0, 0, x]*RATIO[28 + 104/(-1 + x)^2 + 132/(-1 + x)] + 
    G[0, 0, 1, 0, 1, 1, x]*RATIO[64 + 128/(-1 + x)^2 + 192/(-1 + x)] + 
    G[0, 1, 0, 1, 1, 1, x]*RATIO[52 + 152/(-1 + x)^2 + 204/(-1 + x)] + 
    G[0, 0, 0, 1, 1, 1, x]*RATIO[84 + 168/(-1 + x)^2 + 252/(-1 + x)] + 
    G[0, 0, 1, 1, 0, 0, x]*RATIO[148 + 488/(-1 + x)^2 + 636/(-1 + x)] + 
    G[1, 1, 0, 0, 0, x]*RATIO[70/3 - (70*x)/3] + G[1, 0, 1, 1, 1, x]*
     RATIO[-314/3 - 152/(-1 + x) - (70*x)/3] + G[1, 0, 1, 0, 0, x]*
     RATIO[-50 + 8/(-1 + x)^2 - 92/(-1 + x) - 18*x] + 
    G[1, 1, 0, 1, 1, x]*RATIO[-34 - 40/(-1 + x) - 18*x] + 
    G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
      Log[mu2]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
      RATIO[-100 - 244/(3*(-1 + x)^2) - 196/(-1 + x) - 8*x]) + 
    G[1, 1, 1, 0, 0, x]*RATIO[-36 - 56/(-1 + x) - 8*x] + 
    G[1, 1, 1, 0, 1, x]*RATIO[2 - 2*x] + G[1, 1, 1, 1, 0, x]*RATIO[2 - 2*x] + 
    G[1, 0, 0, 0, 1, x]*RATIO[18 + 4/(3*(-1 + x)^2) + 12/(-1 + x) - 2*x] + 
    G[1, 0, 0, 1, 0, x]*RATIO[18 + 4/(3*(-1 + x)^2) + 12/(-1 + x) - 2*x] + 
    G[1, 1, 0, 1, 0, x]*RATIO[-44/3 + 8/(3*(-1 + x)^2) - 16/(-1 + x) - 
       (4*x)/3] + G[1, 1, 0, 0, 1, x]*
     (I*Pi*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
      RATIO[-44/3 + 8/(3*(-1 + x)^2) - 16/(-1 + x) - (4*x)/3]) + 
    G[1, 0, 1, 0, 1, x]*RATIO[-44/3 - 16/(3*(-1 + x)^2) + 8/(-1 + x) - 
       (4*x)/3] + G[1, 0, 1, 1, 0, x]*RATIO[-44/3 - 16/(3*(-1 + x)^2) + 
       8/(-1 + x) - (4*x)/3] + 
    I*Pi^5*RATIO[-1307/540 - 1043/(270*(-1 + x)^2) - 377/(60*(-1 + x)) - 
       (11*x)/90] + G[0, 1, 0, 0, 1, x]*
     (I*Pi*RATIO[20 + 64/(-1 + x)^2 + 84/(-1 + x)] + 
      RATIO[98/3 - 4/(-1 + x)^2 + 34/(-1 + x) + (4*x)/3]) + 
    G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[44 + 88/(-1 + x)^2 + 132/(-1 + x)] + 
      RATIO[98/3 - 4/(-1 + x)^2 + 34/(-1 + x) + (4*x)/3]) + 
    G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
      I*Pi*RATIO[28 + 56/(-1 + x)^2 + 84/(-1 + x)] + 
      RATIO[404/3 + 16/(-1 + x)^2 + 148/(-1 + x) + (4*x)/3]) + 
    G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
      I*Pi*RATIO[148 + 392/(-1 + x)^2 + 540/(-1 + x)] + 
      RATIO[404/3 + 16/(-1 + x)^2 + 148/(-1 + x) + (4*x)/3]) + 
    G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[-56 - 112/(-1 + x)^2 - 168/(-1 + x)] + 
      RATIO[4 + 2/(-1 + x)^2 + 6/(-1 + x) + 2*x]) + 
    G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[28 + 56/(-1 + x)^2 + 84/(-1 + x)] + 
      RATIO[4 + 2/(-1 + x)^2 + 6/(-1 + x) + 2*x]) + 
    G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[16 + 56/(-1 + x)^2 + 72/(-1 + x)] + 
      RATIO[32 + 22/(3*(-1 + x)^2) + 82/(-1 + x) + 2*x]) + 
    G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[44 + 64/(-1 + x)^2 + 108/(-1 + x)] + 
      RATIO[32 + 22/(3*(-1 + x)^2) + 82/(-1 + x) + 2*x]) + 
    G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
      RATIO[-390 - 100/(3*(-1 + x)^2) - 514/(-1 + x) + 8*x]) + 
    G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
      I*Pi*RATIO[-20 - 40/(-1 + x)^2 - 60/(-1 + x)] + 
      RATIO[-416/3 - 1120/(3*(-1 + x)^2) - 512/(-1 + x) + 8*x]) + 
    G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-20 - 40/(-1 + x)^2 - 60/(-1 + x)] + 
      RATIO[30 + 26/(-1 + x)^2 + 56/(-1 + x) + 18*x]) + 
    G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
      I*Pi*RATIO[52 + 104/(-1 + x)^2 + 156/(-1 + x)] + 
      RATIO[400/3 + 1478/(3*(-1 + x)^2) + 618/(-1 + x) + 18*x]) + 
    G[0, 1, 0, 0, 0, x]*RATIO[104/3 + 142/(3*(-1 + x)^2) + 82/(-1 + x) + 
       (70*x)/3] + G[0, 0, 1, 1, 1, x]*
     (Log[mu2]*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
      I*Pi*RATIO[-28 - 56/(-1 + x)^2 - 84/(-1 + x)] + 
      RATIO[96 + 542/(-1 + x)^2 + 638/(-1 + x) + (70*x)/3]) + 
    G[1, 1, 0, 0, x]*(I*Pi*RATIO[10/3 + 8/(3*(-1 + x)^2) - 16/(-1 + x) - 
         (58*x)/3] + Log[mu2]*RATIO[-16/3 + (16*x)/3] + 
      RATIO[5281/9 - 4/(-1 + x)^2 + 271/(3*(-1 + x)) - 264/x - (13*x)/9 - 
        18*x^2]) + G[1, 1, 1, 1, x]*(I*Pi*RATIO[2 - 2*x] + 
      RATIO[96 - 39/x + 13*x - 18*x^2]) + G[0, 0, 1, 1, x]*
     (Pi^2*RATIO[7 + 46/(-1 + x)^2 + 53/(-1 + x)] + 
      Log[mu2]^2*RATIO[18 + 36/(-1 + x)^2 + 54/(-1 + x)] + 
      Log[mu2]*(I*Pi*RATIO[-28 - 56/(-1 + x)^2 - 84/(-1 + x)] + 
        RATIO[-34 - 180/(-1 + x)^2 - 214/(-1 + x) - (16*x)/3]) + 
      I*Pi*RATIO[590/3 + 378/(-1 + x)^2 + 572/(-1 + x) + (58*x)/3] + 
      RATIO[647/3 - 1522/(3*(-1 + x)^2) - 923/(3*(-1 + x)) - 27/x + 
        (121*x)/9 - 18*x^2]) + G[0, 0, 0, 0, x]*
     (I*Pi*RATIO[4 + 2/(-1 + x)^2 + 6/(-1 + x) + 2*x] + 
      RATIO[-20 - 65/(-1 + x)^2 - 85/(-1 + x) + 31*x - 18*x^2]) + 
    G[1, 1, 1, x]*(Pi^2*RATIO[35/3 + 28/(3*(-1 + x)) - (7*x)/3] + 
      Log[mu2]*(RATIO[-72 + 36/x - 12*x] + I*Pi*RATIO[-8 + 8*x]) + 
      I*Pi*RATIO[-34/9 - 22/(3*(-1 + x)) + 7/x - (230*x)/9 - 20*x^2] + 
      RATIO[904/3 - 341/(2*x) + (151*x)/6 - 11*x^2]) + 
    G[0, 0, 0, x]*(Log[mu2]*(RATIO[-24 + 12/(-1 + x)^2 - 12/(-1 + x) - 
          12*x] + I*Pi*RATIO[-16 - 8/(-1 + x)^2 - 24/(-1 + x) - 8*x]) + 
      Pi^2*RATIO[13/3 + 5/(3*(-1 + x)^2) + 6/(-1 + x) + (7*x)/3] + 
      I*Pi*RATIO[475/9 + 257/(9*(-1 + x)^2) + 244/(3*(-1 + x)) + (392*x)/9 - 
         20*x^2] + RATIO[641/3 + 40/(-1 + x)^2 + 761/(3*(-1 + x)) + 84*x - 
        11*x^2]) + G[1, 1, 0, 1, x]*
     (Pi^2*RATIO[-8/3 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
      I*Pi*RATIO[-170/3 + 8/(3*(-1 + x)^2) - 56/(-1 + x) - (34*x)/3] + 
      Log[mu2]*RATIO[-8 + 8*x] + RATIO[-250/9 - 22/(3*(-1 + x)) + 10/x - 
        (239*x)/9 - 2*x^2]) + G[1, 1, 1, 0, x]*
     (I*Pi*RATIO[-42 - 56/(-1 + x) - 2*x] + Log[mu2]*RATIO[-8 + 8*x] + 
      RATIO[-250/9 - 22/(3*(-1 + x)) + 10/x - (239*x)/9 - 2*x^2]) + 
    G[0, 0, 0, 1, x]*(Pi^2*RATIO[62 + 124/(-1 + x)^2 + 186/(-1 + x)] + 
      Log[mu2]*(I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
        RATIO[-16 - 8/(-1 + x)^2 - 24/(-1 + x) - 8*x]) + 
      I*Pi*RATIO[-452/3 - 1138/(3*(-1 + x)^2) - 530/(-1 + x) + 2*x] + 
      RATIO[871/9 + 734/(9*(-1 + x)^2) + 535/(3*(-1 + x)) + (221*x)/9 - 
        2*x^2]) + G[0, 0, 1, 0, x]*
     (Pi^2*RATIO[26/3 + 52/(3*(-1 + x)^2) + 26/(-1 + x)] + 
      Log[mu2]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[-16 - 8/(-1 + x)^2 - 24/(-1 + x) - 8*x]) + 
      I*Pi*RATIO[446/3 + 34/(-1 + x)^2 + 180/(-1 + x) + (34*x)/3] + 
      RATIO[871/9 + 734/(9*(-1 + x)^2) + 535/(3*(-1 + x)) + (221*x)/9 - 
        2*x^2]) + I*Pi^3*RATIO[11219/108 - 1427/(108*(-1 + x)^2) + 
       625/(12*(-1 + x)) - (995*x)/108 + x^2/6] + 
    G[1, 0, 1, 0, x]*(I*Pi*RATIO[-226/3 - 92/(-1 + x) - (50*x)/3] + 
      Log[mu2]*RATIO[-32/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) + (8*x)/3] + 
      RATIO[302/9 - 28/(9*(-1 + x)^2) + 7/(-1 + x) - (293*x)/9 + 2*x^2]) + 
    G[1, 0, 0, 1, x]*(Pi^2*RATIO[64/3 + 128/(3*(-1 + x)^2) + 64/(-1 + x)] + 
      I*Pi*RATIO[-278/3 - 248/(3*(-1 + x)^2) - 192/(-1 + x) - (22*x)/3] + 
      Log[mu2]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[-32/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) + (8*x)/3]) + 
      RATIO[302/9 - 28/(9*(-1 + x)^2) + 7/(-1 + x) - (293*x)/9 + 2*x^2]) + 
    G[0, 1, 1, 0, x]*(Pi^2*RATIO[-46/3 - 92/(3*(-1 + x)^2) - 46/(-1 + x)] + 
      Log[mu2]*RATIO[56/3 - 16/(3*(-1 + x)^2) + 16/(-1 + x) - (8*x)/3] + 
      I*Pi*RATIO[-1018/3 - 94/(3*(-1 + x)^2) - 416/(-1 + x) + (22*x)/3] + 
      RATIO[-359/9 - 158/(9*(-1 + x)^2) + 23/(3*(-1 + x)) + 24/x + 
        (167*x)/9 + 2*x^2]) + G[0, 1, 0, 1, x]*
     (Pi^2*RATIO[-20 - 24/(-1 + x)^2 - 44/(-1 + x)] + 
      Log[mu2]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[56/3 - 16/(3*(-1 + x)^2) + 16/(-1 + x) - (8*x)/3]) + 
      I*Pi*RATIO[554/3 + 1450/(3*(-1 + x)^2) + 668/(-1 + x) + (50*x)/3] + 
      RATIO[-359/9 - 158/(9*(-1 + x)^2) + 23/(3*(-1 + x)) + 24/x + 
        (167*x)/9 + 2*x^2]) + Pi^4*RATIO[3649/1080 + 9259/(540*(-1 + x)^2) + 
       587/(30*(-1 + x)) - (5503*x)/1620 + (9*x^2)/4] + 
    G[1, 1, 0, x]*(Log[mu2]^2*RATIO[3 - 3*x] + 
      Pi^2*RATIO[131/6 - 20/(9*(-1 + x)^2) + 24/(-1 + x) + (13*x)/6] + 
      Log[mu2]*(I*Pi*RATIO[-22/3 + (22*x)/3] + 
        RATIO[-299/9 + 16/(3*(-1 + x)) + 12/x + (167*x)/9]) + 
      I*Pi*RATIO[4732/9 - 4/(-1 + x)^2 + 265/(3*(-1 + x)) - 242/x - 
         (85*x)/9 - 20*x^2] + RATIO[-445/18 + 272/(9*(-1 + x)) + 34/x - 
        (229*x)/18 + (34*x^2)/3]) + G[1, 0, 0, 0, x]*
     (I*Pi*RATIO[18 + 16/(3*(-1 + x)^2) + 16/(-1 + x) - 2*x] + 
      RATIO[-37/3 - 8/(-1 + x)^2 - 70/(3*(-1 + x)) - 19*x + 18*x^2]) + 
    G[1, 0, 1, 1, x]*(I*Pi*RATIO[-278/3 - 16/(3*(-1 + x)^2) - 112/(-1 + x) - 
         (58*x)/3] + Log[mu2]*RATIO[80/3 + 32/(-1 + x) + (16*x)/3] + 
      RATIO[-3359/9 - 1358/(3*(-1 + x)) - 9/x - (85*x)/9 + 18*x^2]) + 
    G[0, 1, 1, 1, x]*(Pi^2*RATIO[-14/3 - 28/(3*(-1 + x)^2) - 14/(-1 + x)] + 
      Log[mu2]*RATIO[96 + 96/(-1 + x)] + 
      I*Pi*RATIO[72 + 22/(3*(-1 + x)^2) + 74/(-1 + x) + 2*x] + 
      RATIO[-256 - 358/(-1 + x) - 15/x - x + 18*x^2]) + 
    G[0, 1, 0, 0, x]*(Pi^2*RATIO[-20/3 - 40/(3*(-1 + x)^2) - 20/(-1 + x)] + 
      Log[mu2]*RATIO[-32/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) - (16*x)/3] + 
      I*Pi*RATIO[170/3 + 38/(-1 + x)^2 + 100/(-1 + x) + (58*x)/3] + 
      RATIO[1031/9 + 1219/(9*(-1 + x)^2) + 250/(-1 + x) + (49*x)/9 + 
        18*x^2]) + G[1, 0, 0, x]*
     (Pi^2*RATIO[31/3 + 4/(3*(-1 + x)^2) + 44/(3*(-1 + x)) + 3*x] + 
      Log[mu2]*(I*Pi*RATIO[-32/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) + (8*x)/3] + 
        RATIO[-8/3 + 4/(-1 + x)^2 + 4/(3*(-1 + x)) + 4*x]) + 
      RATIO[-5653/9 - 185/(3*(-1 + x)^2) - 3859/(9*(-1 + x)) + (83*x)/6 - 
        (35*x^2)/3] + I*Pi*RATIO[167/9 - 64/(9*(-1 + x)^2) - 15/(-1 + x) - 
         (428*x)/9 + 20*x^2]) + Pi^2*RATIO[-2069/54 + 7751/(108*(-1 + x)) - 
       (8405*x)/72 + (433*x^2)/12] + 
    (I*Pi^3*RATIO[-1/3 - 14/(3*(-1 + x)^2) - 5/(-1 + x)] + 
      Pi^2*RATIO[1019/9 + 3209/(18*(-1 + x)^2) + 583/(2*(-1 + x)) + 
         (95*x)/6] + RATIO[-6319/18 + 1427/(18*(-1 + x)^2) - 
        688/(9*(-1 + x)) - (1537*x)/18 + 23*x^2] + 
      I*Pi*RATIO[-6167/9 - 5785/(9*(-1 + x)^2) - 1316/(-1 + x) - 59*x + 
         40*x^2])*Zeta[3] + RATIO[46 + 176/(-1 + x)^2 + 222/(-1 + x)]*
     Zeta[3]^2 + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-36 - 36/(-1 + x)] + 
      I*Pi^3*RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x)] + 
      Pi^2*RATIO[-614/9 - 643/(9*(-1 + x)^2) - 467/(3*(-1 + x)) - 3*x] + 
      Log[mu2]*(Pi^2*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        I*Pi*RATIO[128/3 - 16/(3*(-1 + x)^2) + 40/(-1 + x) - (8*x)/3] + 
        RATIO[156 + 180/(-1 + x) + 12/x + 4*x]) + 
      RATIO[2030/3 + 3028/(3*(-1 + x)) + 241/(2*x) + (218*x)/3 - 
        (35*x^2)/3] + I*Pi*RATIO[-1259/9 - 158/(9*(-1 + x)^2) - 
         511/(3*(-1 + x)) + 21/x + (194*x)/9 + 20*x^2] + 
      RATIO[-96 - 216/(-1 + x)^2 - 312/(-1 + x)]*Zeta[3]) + 
    G[0, 1, 0, x]*(I*Pi^3*RATIO[-6 - 16/(-1 + x)^2 - 22/(-1 + x)] + 
      Pi^2*RATIO[-18 - 143/(18*(-1 + x)^2) - 185/(6*(-1 + x)) - (15*x)/2] + 
      Log[mu2]*(Pi^2*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
        RATIO[-286/9 - 95/(9*(-1 + x)^2) - 127/(3*(-1 + x)) - (95*x)/9] + 
        I*Pi*RATIO[20 - 14/(3*(-1 + x)^2) + 18/(-1 + x) - 2*x]) + 
      Log[mu2]^2*RATIO[6 + 3/(-1 + x)^2 + 9/(-1 + x) + 3*x] + 
      RATIO[-1729/6 - 2537/(18*(-1 + x)^2) - 3862/(9*(-1 + x)) - (766*x)/9 + 
        (34*x^2)/3] + I*Pi*RATIO[386/9 + 322/(3*(-1 + x)^2) + 
         646/(3*(-1 + x)) + 24/x + (121*x)/9 + 20*x^2] + 
      RATIO[-44 - 160/(-1 + x)^2 - 204/(-1 + x)]*Zeta[3]) + 
    G[0, 0, 1, x]*(I*Pi^3*RATIO[-65/3 - 178/(3*(-1 + x)^2) - 81/(-1 + x)] + 
      Log[mu2]*(Pi^2*RATIO[4/3 + 8/(3*(-1 + x)^2) + 4/(-1 + x)] + 
        RATIO[-286/9 - 95/(9*(-1 + x)^2) - 127/(3*(-1 + x)) - (95*x)/9] + 
        I*Pi*RATIO[-38 - 182/(-1 + x)^2 - 220/(-1 + x) - (22*x)/3]) + 
      Pi^2*RATIO[-81 + 893/(18*(-1 + x)^2) - 175/(6*(-1 + x)) - (13*x)/6] + 
      Log[mu2]^2*(I*Pi*RATIO[18 + 36/(-1 + x)^2 + 54/(-1 + x)] + 
        RATIO[6 + 3/(-1 + x)^2 + 9/(-1 + x) + 3*x]) + 
      I*Pi*RATIO[842/3 - 1309/(3*(-1 + x)^2) - 515/(3*(-1 + x)) - 27/x + 
         (247*x)/9 - 20*x^2] + RATIO[-1729/6 - 2537/(18*(-1 + x)^2) - 
        3862/(9*(-1 + x)) - (766*x)/9 + (34*x^2)/3] + 
      RATIO[-20 - 40/(-1 + x)^2 - 60/(-1 + x)]*Zeta[3]) + 
    G[1, 0, 1, x]*(I*Pi^3*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
      Log[mu2]^2*RATIO[3 - 3*x] + Pi^2*RATIO[81/2 + 170/(9*(-1 + x)^2) + 
         54/(-1 + x) + (15*x)/2] + Log[mu2]*
       (Pi^2*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
        I*Pi*RATIO[22 - 8/(3*(-1 + x)^2) + 24/(-1 + x) + 2*x] + 
        RATIO[-299/9 + 16/(3*(-1 + x)) + 12/x + (167*x)/9]) + 
      RATIO[-445/18 + 272/(9*(-1 + x)) + 34/x - (229*x)/18 + (34*x^2)/3] + 
      I*Pi*RATIO[-3356/9 - 28/(9*(-1 + x)^2) - 1321/(3*(-1 + x)) + 3/x - 
         (211*x)/9 + 20*x^2] + RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)]*
       Zeta[3]) + G[0, 1, x]*
     (Pi^4*RATIO[1/5 + 77/(15*(-1 + x)^2) + 16/(3*(-1 + x))] + 
      I*Pi^3*RATIO[661/9 + 743/(18*(-1 + x)^2) + 241/(2*(-1 + x)) - 
         (37*x)/18] + Log[mu2]^2*
       (Pi^2*RATIO[-3 - 6/(-1 + x)^2 - 9/(-1 + x)] + 
        RATIO[-3 - 3/(-1 + x) - (9*x)/2] + 
        I*Pi*RATIO[-30 + 3/(-1 + x)^2 - 27/(-1 + x) + 3*x]) + 
      Log[mu2]*(I*Pi^3*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
        I*Pi*RATIO[1064/9 - 95/(9*(-1 + x)^2) + 395/(3*(-1 + x)) + 12/x - 
           (140*x)/9] + Pi^2*RATIO[203/9 + 92/(3*(-1 + x)^2) + 51/(-1 + x) - 
           (2*x)/3] + RATIO[179/9 + 71/(9*(-1 + x)) + (131*x)/6]) + 
      RATIO[983/6 + 635/(6*(-1 + x)) + (8405*x)/36 - (433*x^2)/6] + 
      Pi^2*RATIO[-1141/18 + 2164/(27*(-1 + x)^2) - 149/(6*(-1 + x)) - 
         45/(2*x) - (1115*x)/108 - (11*x^2)/3] + 
      I*Pi*RATIO[7351/18 - 2537/(18*(-1 + x)^2) + 5293/(9*(-1 + x)) + 
         241/(2*x) + (169*x)/18 - x^2/3] + 
      (I*Pi*RATIO[-100 - 320/(-1 + x)^2 - 420/(-1 + x)] + 
        RATIO[-290 - 1610/(3*(-1 + x)^2) - 824/(-1 + x) - 30*x])*Zeta[3]) + 
    G[0, 0, x]*(Pi^4*RATIO[11/45 + 22/(45*(-1 + x)^2) + 11/(15*(-1 + x))] + 
      I*Pi^3*RATIO[2 - 7/(6*(-1 + x)^2) + 5/(6*(-1 + x)) + (5*x)/6] + 
      Log[mu2]*(I*Pi*RATIO[-340/9 - 68/(9*(-1 + x)^2) - 136/(3*(-1 + x)) - 
           (122*x)/9] + RATIO[-57 + 131/(6*(-1 + x)^2) - 211/(6*(-1 + x)) - 
          (67*x)/6] + Pi^2*RATIO[68/9 + 34/(9*(-1 + x)^2) + 34/(3*(-1 + x)) + 
           (34*x)/9]) + Log[mu2]^2*
       (I*Pi*RATIO[6 + 3/(-1 + x)^2 + 9/(-1 + x) + 3*x] + 
        RATIO[9 - 9/(2*(-1 + x)^2) + 9/(2*(-1 + x)) + (9*x)/2]) + 
      I*Pi*RATIO[-263/2 - 712/(9*(-1 + x)^2) - 3791/(18*(-1 + x)) - 
         (221*x)/18 + x^2/3] + Pi^2*RATIO[-1537/27 - 6425/(108*(-1 + x)^2) - 
         1397/(12*(-1 + x)) - (1745*x)/108 + (11*x^2)/3] + 
      RATIO[253/9 + 8785/(36*(-1 + x)^2) + 9797/(36*(-1 + x)) - (8417*x)/36 + 
        (433*x^2)/6] + (I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[-100/3 - 98/(3*(-1 + x)^2) - 66/(-1 + x) - (62*x)/3])*
       Zeta[3]) + Log[mu2]^2*
     (Pi^4*RATIO[-11/20 - 11/(10*(-1 + x)^2) - 33/(20*(-1 + x))] + 
      I*Pi*RATIO[-6 + 15/(2*(-1 + x))] + 
      I*Pi^3*RATIO[1 + 1/(2*(-1 + x)^2) + 3/(2*(-1 + x)) + x/2] + 
      Pi^2*RATIO[-7/2 - 7/(2*(-1 + x)) + (9*x)/4] + 
      (I*Pi*RATIO[18 + 36/(-1 + x)^2 + 54/(-1 + x)] + 
        RATIO[-6 - 3/(-1 + x)^2 - 9/(-1 + x) - 3*x])*Zeta[3]) + 
    Log[mu2]*(I*Pi*RATIO[262/9 - 655/(18*(-1 + x))] + 
      I*Pi^5*RATIO[-11/90 - 11/(45*(-1 + x)^2) - 11/(30*(-1 + x))] + 
      Pi^2*RATIO[989/54 + 827/(54*(-1 + x)) - (131*x)/12] + 
      I*Pi^3*RATIO[-152/27 - 131/(54*(-1 + x)^2) - 145/(18*(-1 + x)) - 
         (52*x)/27] + Pi^4*RATIO[1321/540 + 1411/(270*(-1 + x)^2) + 
         1381/(180*(-1 + x)) - x/9] + 
      (Pi^2*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        I*Pi*RATIO[-266/3 - 526/(3*(-1 + x)^2) - 264/(-1 + x) - (2*x)/3] + 
        RATIO[262/9 + 131/(9*(-1 + x)^2) + 131/(3*(-1 + x)) + (131*x)/9])*
       Zeta[3]) + G[1, 0, x]*(Log[mu2]^2*(RATIO[-3 - 3/(-1 + x) - (9*x)/2] + 
        I*Pi*RATIO[3 - 3*x]) + I*Pi^3*RATIO[307/18 + 16/(9*(-1 + x)^2) + 
         68/(3*(-1 + x)) + (65*x)/18] + 
      Log[mu2]*(Pi^2*RATIO[2/3 + 20/(9*(-1 + x)^2) + 4/(3*(-1 + x)) + 
           (2*x)/3] + I*Pi*RATIO[-377/9 + 4/(-1 + x)^2 + 2/(3*(-1 + x)) + 
           12/x + (122*x)/9] + RATIO[179/9 + 71/(9*(-1 + x)) + (131*x)/6]) + 
      RATIO[983/6 + 635/(6*(-1 + x)) + (8405*x)/36 - (433*x^2)/6] + 
      Pi^2*RATIO[-2905/54 + 52/(27*(-1 + x)^2) - 169/(18*(-1 + x)) + 
         74/(3*x) + (2177*x)/108 - (11*x^2)/3] + 
      I*Pi*RATIO[-11393/18 - 185/(3*(-1 + x)^2) - 1172/(3*(-1 + x)) + 34/x + 
         (413*x)/18 - x^2/3] + RATIO[358/3 - 4/(-1 + x)^2 + 172/(-1 + x) + 
         (62*x)/3]*Zeta[3]) + G[1, 1, x]*
     (Pi^4*RATIO[-22/45 - 44/(45*(-1 + x)^2) - 22/(15*(-1 + x))] + 
      I*Pi^3*RATIO[7/18 + 4/(9*(-1 + x)^2) - (43*x)/18] + 
      Log[mu2]^2*(I*Pi*RATIO[3 - 3*x] + RATIO[27 - 27/(2*x) + (9*x)/2]) + 
      Log[mu2]*(RATIO[-107 + 131/(2*x) - (65*x)/2] + 
        Pi^2*RATIO[-62/9 - 32/(3*(-1 + x)) - (34*x)/9] + 
        I*Pi*RATIO[-461/9 + 16/(3*(-1 + x)) + 21/x + (140*x)/9]) + 
      I*Pi*RATIO[3053/18 + 272/(9*(-1 + x)) - 71/x - (361*x)/18 + x^2/3] + 
      Pi^2*RATIO[4439/54 + 559/(9*(-1 + x)) - 179/(12*x) + (1547*x)/108 + 
         (11*x^2)/3] + RATIO[-6679/9 + 3769/(12*x) - (8393*x)/36 + 
        (433*x^2)/6] + (I*Pi*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
        RATIO[166 - 8/(3*(-1 + x)^2) + 208/(-1 + x) + 30*x])*Zeta[3]) + 
    (I*Pi*RATIO[44 - 152/(-1 + x)^2 - 108/(-1 + x)] + 
      RATIO[-1628/3 - 766/(-1 + x)^2 - 1242/(-1 + x) - (160*x)/3])*Zeta[5] + 
    G[1, x]*(I*Pi^5*RATIO[34/45 + 68/(45*(-1 + x)^2) + 34/(15*(-1 + x))] + 
      RATIO[4303/12 - (2255*x)/18] + 
      I*Pi*RATIO[-4615/9 + 635/(6*(-1 + x)) + 3769/(12*x) - (259*x)/9] + 
      Pi^4*RATIO[61/108 + 1063/(270*(-1 + x)^2) + 25/(18*(-1 + x)) + 
         (301*x)/540] + Log[mu2]^2*(I*Pi*RATIO[24 - 3/(-1 + x) - 27/(2*x)] + 
        Pi^2*RATIO[7/2 + 6/(-1 + x) + (5*x)/2] + RATIO[-27/2 + 6*x]) + 
      Pi^2*RATIO[-307/9 - 4207/(27*(-1 + x)) - 685/(12*x) + (277*x)/54 - 
         (17*x^2)/3] + I*Pi^3*RATIO[-2911/27 + 4/(27*(-1 + x)^2) - 
         881/(18*(-1 + x)) + 475/(12*x) - (475*x)/54 + (10*x^2)/3] + 
      (Pi^2*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
        I*Pi*RATIO[676/3 - 208/(3*(-1 + x)^2) + 232/(-1 + x) + (80*x)/3] + 
        RATIO[1457/3 - 8/(9*(-1 + x)^2) + 1124/(3*(-1 + x)) - 157/x + 52*x - 
          20*x^2])*Zeta[3] + Log[mu2]*
       (Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 22/(15*(-1 + x))] + 
        RATIO[131/2 - (262*x)/9] + Pi^2*RATIO[-1037/54 - 76/(3*(-1 + x)) + 
           3/x - (763*x)/54] + I*Pi^3*RATIO[-1/9 - 4/(9*(-1 + x)^2) + x/9] + 
        I*Pi*RATIO[-1027/9 + 71/(9*(-1 + x)) + 131/(2*x) + (4*x)/3] + 
        (I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          RATIO[16/3 + 8/(3*(-1 + x)^2) + 8/(-1 + x) + (8*x)/3])*Zeta[3]) + 
      RATIO[-40 - 80/(-1 + x)^2 - 120/(-1 + x)]*Zeta[5]) + 
    G[0, x]*(I*Pi^5*RATIO[13/30 + 13/(15*(-1 + x)^2) + 13/(10*(-1 + x))] + 
      Log[mu2]^2*(I*Pi*RATIO[6 - 9/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        RATIO[15/2 + 15/(2*(-1 + x)) - 6*x] + 
        Pi^2*RATIO[-5 - 5/(2*(-1 + x)^2) - 15/(2*(-1 + x)) - (5*x)/2]) + 
      Pi^4*RATIO[-59/135 + 265/(108*(-1 + x)^2) + 121/(60*(-1 + x)) + 
         (179*x)/540] + I*Pi*RATIO[1400/9 + 8785/(36*(-1 + x)^2) + 
         4099/(12*(-1 + x)) + (259*x)/9] + 
      RATIO[-9959/36 - 9959/(36*(-1 + x)) + (2255*x)/18] + 
      Pi^2*RATIO[2522/9 + 9997/(108*(-1 + x)^2) + 37597/(108*(-1 + x)) + 
         (4729*x)/108 - (17*x^2)/3] + 
      I*Pi^3*RATIO[-343/54 - 2551/(108*(-1 + x)^2) - 1079/(36*(-1 + x)) + 
         (367*x)/54 - (10*x^2)/3] + 
      (Pi^2*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        I*Pi*RATIO[-92/3 - 76/(3*(-1 + x)^2) - 56/(-1 + x) - (64*x)/3] + 
        RATIO[-503/3 - 182/(-1 + x)^2 - 1049/(3*(-1 + x)) - 64*x + 20*x^2])*
       Zeta[3] + Log[mu2]*(Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 
           22/(15*(-1 + x))] + I*Pi*RATIO[-199/9 + 131/(6*(-1 + x)^2) - 
           221/(18*(-1 + x)) - (4*x)/3] + 
        I*Pi^3*RATIO[-2 - (-1 + x)^(-2) - 3/(-1 + x) - x] + 
        Pi^2*RATIO[703/27 + 709/(54*(-1 + x)^2) + 235/(6*(-1 + x)) + 
           (547*x)/54] + RATIO[-655/18 - 655/(18*(-1 + x)) + (262*x)/9] + 
        (I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          RATIO[16/3 + 8/(3*(-1 + x)^2) + 8/(-1 + x) + (8*x)/3])*Zeta[3]) + 
      RATIO[-30 - 60/(-1 + x)^2 - 90/(-1 + x)]*Zeta[5]) + 
    Nc^2*(G[0, 0, 1, 1, 0, 0, x]*RATIO[-42 - 132/(-1 + x)^2 - 174/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[-20 - 52/(-1 + x)^2 - 72/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-12 - 48/(-1 + x)^2 - 60/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-14 - 28/(-1 + x)^2 - 42/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-14 - 28/(-1 + x)^2 - 42/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[-8 - 28/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[-4 - 14/(-1 + x)^2 - 18/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-4 - 14/(-1 + x)^2 - 18/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-6 - 6/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-10 - 20/(-1 + x)^2 - 30/(-1 + x)] + 
        RATIO[-9 + 4/(3*(-1 + x)^2) - 9/(-1 + x)]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[-4 - 14/(-1 + x)^2 - 18/(-1 + x)] + 
        RATIO[-9 + 4/(3*(-1 + x)^2) - 9/(-1 + x)]) + 
      G[1, 0, 1, 0, 1, x]*RATIO[4/(3*(-1 + x)^2) - 6/(-1 + x)] + 
      G[1, 0, 1, 1, 0, x]*RATIO[4/(3*(-1 + x)^2) - 6/(-1 + x)] + 
      Pi^6*RATIO[-527/22680 - 443/(2835*(-1 + x)^2) - 1357/(7560*(-1 + x))] + 
      G[1, 1, 0, 1, 0, x]*RATIO[6 - 2/(3*(-1 + x)^2) + 6/(-1 + x)] + 
      G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[6 - 2/(3*(-1 + x)^2) + 6/(-1 + x)]) + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-2 + 8/(-1 + x)^2 + 6/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-2 + 8/(-1 + x)^2 + 6/(-1 + x)] + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-38 - 100/(-1 + x)^2 - 138/(-1 + x)] + 
        RATIO[-32 - 8/(3*(-1 + x)^2) - 34/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)]) + 
      G[0, 0, 1, 0, 1, x]*(RATIO[-32 - 8/(3*(-1 + x)^2) - 34/(-1 + x)] + 
        I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)]) + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[6 + 12/(-1 + x)^2 + 18/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[6 + 12/(-1 + x)^2 + 18/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[24/(-1 + x)^2 + 24/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[24/(-1 + x)^2 + 24/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[14 + 28/(-1 + x)^2 + 42/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[14 + 28/(-1 + x)^2 + 42/(-1 + x)] + 
      G[0, 1, 1, 1, 1, x]*RATIO[36 + 48/(-1 + x)] + 
      I*Pi*RATIO[-775/36 + 2669/(36*(-1 + x))] + G[0, 0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
        RATIO[-39 - 134/(-1 + x)^2 - 173/(-1 + x) - (22*x)/3]) + 
      G[0, 1, 0, 0, 0, x]*RATIO[-32/3 - 40/(3*(-1 + x)^2) - 24/(-1 + x) - 
         (22*x)/3] + G[0, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-18 - 36/(-1 + x)^2 - 54/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[-115/3 - 371/(3*(-1 + x)^2) - 160/(-1 + x) - 6*x]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[6 + 12/(-1 + x)^2 + 18/(-1 + x)] + 
        RATIO[-10 - 9/(-1 + x)^2 - 19/(-1 + x) - 6*x]) + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
        Log[mu2]*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
        RATIO[131/3 + 280/(3*(-1 + x)^2) + 137/(-1 + x) - 2*x]) + 
      G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[107 + 25/(3*(-1 + x)^2) + 138/(-1 + x) - 2*x]) + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-10 - 14/(-1 + x)^2 - 24/(-1 + x)] + 
        RATIO[-49/3 - 2/(-1 + x)^2 - 29/(-1 + x) - (2*x)/3]) + 
      G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-4 - 14/(-1 + x)^2 - 18/(-1 + x)] + 
        RATIO[-49/3 - 2/(-1 + x)^2 - 29/(-1 + x) - (2*x)/3]) + 
      G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + 
        RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3]) + 
      G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[14 + 28/(-1 + x)^2 + 42/(-1 + x)] + 
        RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3]) + 
      I*Pi^5*RATIO[71/135 + 227/(270*(-1 + x)^2) + 41/(30*(-1 + x)) + 
         (2*x)/45] + G[1, 1, 1, 0, 1, x]*RATIO[-2/3 + (2*x)/3] + 
      G[1, 1, 1, 1, 0, x]*RATIO[-2/3 + (2*x)/3] + G[1, 0, 0, 0, 1, x]*
       RATIO[-14/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) + (2*x)/3] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-14/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) + 
         (2*x)/3] + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[13/3 + 26/(3*(-1 + x)^2) + 13/(-1 + x)] + 
        RATIO[134/9 + 98/(9*(-1 + x)^2) + 10/(-1 + x) - 6/x - (53*x)/9] + 
        I*Pi*RATIO[86 + 23/(3*(-1 + x)^2) + 105/(-1 + x) - 2*x] + 
        Log[mu2]*RATIO[-14/3 + 4/(3*(-1 + x)^2) - 4/(-1 + x) + (2*x)/3]) + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[17/3 + 22/(3*(-1 + x)^2) + 13/(-1 + x)] + 
        RATIO[134/9 + 98/(9*(-1 + x)^2) + 10/(-1 + x) - 6/x - (53*x)/9] + 
        I*Pi*RATIO[-52 - 121/(-1 + x)^2 - 173/(-1 + x) - (16*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[-14/3 + 4/(3*(-1 + x)^2) - 4/(-1 + x) + (2*x)/3])) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[-10/3 - 20/(3*(-1 + x)^2) - 10/(-1 + x)] + 
        I*Pi*RATIO[-38 - 29/(3*(-1 + x)^2) - 47/(-1 + x) - 4*x] + 
        RATIO[-347/18 - 179/(9*(-1 + x)^2) - 235/(6*(-1 + x)) - (35*x)/9] + 
        Log[mu2]*(I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[4 + 2/(-1 + x)^2 + 6/(-1 + x) + 2*x])) + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[-17 - 34/(-1 + x)^2 - 51/(-1 + x)] + 
        RATIO[-347/18 - 179/(9*(-1 + x)^2) - 235/(6*(-1 + x)) - (35*x)/9] + 
        I*Pi*RATIO[139/3 + 284/(3*(-1 + x)^2) + 141/(-1 + x) - (2*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
          RATIO[4 + 2/(-1 + x)^2 + 6/(-1 + x) + 2*x])) + 
      G[1, 1, 1, 0, 0, x]*RATIO[9 + 14/(-1 + x) + 2*x] + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[23 + 64/(3*(-1 + x)^2) + 48/(-1 + x) + 2*x]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[-16/3 - 32/(3*(-1 + x)^2) - 16/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[8/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) - (2*x)/3]) + 
        I*Pi*RATIO[21 + 62/(3*(-1 + x)^2) + 46/(-1 + x) + 2*x] + 
        RATIO[-193/18 + 7/(9*(-1 + x)^2) - 29/(6*(-1 + x)) + (53*x)/9]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[8/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) - 
           (2*x)/3] + I*Pi*RATIO[47/3 + 21/(-1 + x) + (16*x)/3] + 
        RATIO[-193/18 + 7/(9*(-1 + x)^2) - 29/(6*(-1 + x)) + (53*x)/9]) + 
      G[1, 1, 0, 1, 1, x]*RATIO[3 + 6/(-1 + x) + 6*x] + 
      G[1, 0, 1, 0, 0, x]*RATIO[13 - 2/(-1 + x)^2 + 25/(-1 + x) + 6*x] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-22/3 + (22*x)/3] + G[1, 0, 1, 1, 1, x]*
       RATIO[116/3 + 52/(-1 + x) + (22*x)/3] + G[1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[2 - 2*x] + I*Pi*RATIO[31/3 + 14/(-1 + x) + (2*x)/3] + 
        RATIO[245/18 + 2/(-1 + x) - 11/(2*x) + (71*x)/9]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[2/3 + 4/(3*(-1 + x)^2) + 2/(-1 + x)] + 
        Log[mu2]*RATIO[2 - 2*x] + I*Pi*RATIO[11 - 2/(3*(-1 + x)^2) + 
           12/(-1 + x) + 4*x] + RATIO[245/18 + 2/(-1 + x) - 11/(2*x) + 
          (71*x)/9]) + Pi^2*RATIO[619/108 - 2531/(108*(-1 + x)) + 
         (1967*x)/72 - (179*x^2)/24] + G[0, 1, 0, 0, x]*
       (Pi^2*RATIO[4/3 + 8/(3*(-1 + x)^2) + 4/(-1 + x)] + 
        I*Pi*RATIO[-17 - 32/(3*(-1 + x)^2) - 29/(-1 + x) - 6*x] + 
        Log[mu2]*RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/3] + 
        RATIO[-269/9 - 713/(18*(-1 + x)^2) - 139/(2*(-1 + x)) + (43*x)/18 - 
          6*x^2]) + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-24 - 24/(-1 + x)] + 
        Pi^2*RATIO[4/3 + 8/(3*(-1 + x)^2) + 4/(-1 + x)] + 
        I*Pi*RATIO[-13/3 - 2/(-1 + x)^2 - 5/(-1 + x) - (2*x)/3] + 
        RATIO[51 + 74/(-1 + x) + 3/x + 6*x - 6*x^2]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[-14/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) + 
           (2*x)/3] + RATIO[29/6 + 2/(-1 + x)^2 + 47/(6*(-1 + x)) + 8*x - 
          6*x^2]) + G[1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-20/3 - 8/(-1 + x) - (4*x)/3] + 
        I*Pi*RATIO[32 + 4/(3*(-1 + x)^2) + 38/(-1 + x) + 6*x] + 
        RATIO[1711/18 + 353/(3*(-1 + x)) + 3/x + (173*x)/18 - 6*x^2]) + 
      I*Pi^3*RATIO[-5293/216 + 311/(108*(-1 + x)^2) - 99/(8*(-1 + x)) + 
         (259*x)/54 - (3*x^2)/2] + 
      Pi^4*RATIO[-557/360 - 739/(135*(-1 + x)^2) - 922/(135*(-1 + x)) + 
         (6151*x)/6480 - (13*x^2)/20] + G[0, 0, 0, x]*
       (RATIO[-155/3 - 11/(-1 + x)^2 - 188/(3*(-1 + x)) - (31*x)/2] + 
        Pi^2*RATIO[-2/3 - 1/(3*(-1 + x)^2) - (-1 + x)^(-1) - x/3] + 
        Log[mu2]*(I*Pi*RATIO[4 + 2/(-1 + x)^2 + 6/(-1 + x) + 2*x] + 
          RATIO[6 - 3/(-1 + x)^2 + 3/(-1 + x) + 3*x]) + 
        I*Pi*RATIO[-239/18 - 44/(9*(-1 + x)^2) - 109/(6*(-1 + x)) - 
           (116*x)/9 + 6*x^2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3] + 
        RATIO[18/(-1 + x)^2 + 18/(-1 + x) - 12*x + 6*x^2]) + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[-2/3 + (2*x)/3] + 
        RATIO[-34 + 14/x - 10*x + 6*x^2]) + G[0, 0, 1, 1, x]*
       (Pi^2*RATIO[-5/3 - 34/(3*(-1 + x)^2) - 13/(-1 + x)] + 
        Log[mu2]^2*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        I*Pi*RATIO[-61 - 266/(3*(-1 + x)^2) - 149/(-1 + x) - 6*x] + 
        Log[mu2]*(I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
          RATIO[10 + 48/(-1 + x)^2 + 58/(-1 + x) + (4*x)/3]) + 
        RATIO[-158/3 + 403/(3*(-1 + x)^2) + 254/(3*(-1 + x)) + 6/x - 
          (173*x)/18 + 6*x^2]) + G[1, 0, 0, x]*
       (Pi^2*RATIO[-5/3 - 8/(3*(-1 + x)) - x] + 
        Log[mu2]*(RATIO[2/3 - (-1 + x)^(-2) - 1/(3*(-1 + x)) - x] + 
          I*Pi*RATIO[8/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) - (2*x)/3]) + 
        I*Pi*RATIO[-47/9 + 16/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + (116*x)/9 - 
           6*x^2] + RATIO[5923/36 + 18/(-1 + x)^2 + 4123/(36*(-1 + x)) - 
          (49*x)/6 + 6*x^2]) + G[1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[4/3 - (4*x)/3] + 
        I*Pi*RATIO[-2/(3*(-1 + x)^2) + 6/(-1 + x) + 6*x] + 
        RATIO[-1381/9 + (-1 + x)^(-2) - 67/(3*(-1 + x)) + 69/x - (43*x)/18 + 
          6*x^2]) + G[1, 1, 0, x]*
       (Log[mu2]*(RATIO[77/9 - 4/(3*(-1 + x)) - 3/x - (44*x)/9] + 
          I*Pi*RATIO[2 - 2*x]) + Pi^2*RATIO[-55/9 + 5/(9*(-1 + x)^2) - 
           7/(-1 + x) - (8*x)/9] + Log[mu2]^2*RATIO[-2/3 + (2*x)/3] + 
        RATIO[-163/36 - 128/(9*(-1 + x)) - 33/(4*x) + (35*x)/9 - 3*x^2] + 
        I*Pi*RATIO[-2363/18 + (-1 + x)^(-2) - 65/(3*(-1 + x)) + 121/(2*x) + 
           (11*x)/18 + 6*x^2]) + G[1, 1, 1, x]*
       (RATIO[-365/6 + 39/x - (7*x)/6] + 
        Pi^2*RATIO[-3 - 8/(3*(-1 + x)) + x/3] + 
        Log[mu2]*(I*Pi*RATIO[2 - 2*x] + RATIO[18 - 9/x + 3*x]) + 
        I*Pi*RATIO[-43/18 + 2/(-1 + x) - 1/(2*x) + (8*x)/9 + 6*x^2]) + 
      (I*Pi^3*RATIO[1/3 + 5/(3*(-1 + x)^2) + 2/(-1 + x)] + 
        Pi^2*RATIO[-57/2 - 293/(6*(-1 + x)^2) - 232/(3*(-1 + x)) - 
           (41*x)/9] + I*Pi*RATIO[3253/18 + 1444/(9*(-1 + x)^2) + 
           2023/(6*(-1 + x)) + (43*x)/2 - 12*x^2] + 
        RATIO[2981/36 - 311/(18*(-1 + x)^2) + 859/(36*(-1 + x)) + 
          (475*x)/18 - 9*x^2])*Zeta[3] + 
      RATIO[-7 - 35/(-1 + x)^2 - 42/(-1 + x)]*Zeta[3]^2 + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
        Pi^2*RATIO[-100/9 - 41/(9*(-1 + x)^2) - 44/(3*(-1 + x)) - (20*x)/9] + 
        Log[mu2]*(Pi^2*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
          RATIO[77/9 - 4/(3*(-1 + x)) - 3/x - (44*x)/9] + 
          I*Pi*RATIO[-16/3 + 2/(3*(-1 + x)^2) - 6/(-1 + x) - (2*x)/3]) + 
        Log[mu2]^2*RATIO[-2/3 + (2*x)/3] + 
        I*Pi*RATIO[836/9 + 7/(9*(-1 + x)^2) + 223/(2*(-1 + x)) + (191*x)/18 - 
           6*x^2] + RATIO[-163/36 - 128/(9*(-1 + x)) - 33/(4*x) + (35*x)/9 - 
          3*x^2] + RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi^3*RATIO[16/3 + 44/(3*(-1 + x)^2) + 20/(-1 + x)] + 
        Log[mu2]^2*(I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
          RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3]) + 
        Pi^2*RATIO[190/9 - 301/(18*(-1 + x)^2) + 23/(6*(-1 + x)) + (8*x)/9] + 
        Log[mu2]*(Pi^2*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
          I*Pi*RATIO[34/3 + 146/(3*(-1 + x)^2) + 60/(-1 + x) + 2*x] + 
          RATIO[76/9 + 26/(9*(-1 + x)^2) + 34/(3*(-1 + x)) + (26*x)/9]) + 
        RATIO[227/3 + 635/(18*(-1 + x)^2) + 1997/(18*(-1 + x)) + (178*x)/9 - 
          3*x^2] + I*Pi*RATIO[-127/2 + 352/(3*(-1 + x)^2) + 
           341/(6*(-1 + x)) + 6/x - (191*x)/18 + 6*x^2] + 
        RATIO[14 + 28/(-1 + x)^2 + 42/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(I*Pi^3*RATIO[4/3 + 11/(3*(-1 + x)^2) + 5/(-1 + x)] + 
        Log[mu2]^2*RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3] + 
        Pi^2*RATIO[61/9 + 7/(3*(-1 + x)^2) + 31/(3*(-1 + x)) + (20*x)/9] + 
        Log[mu2]*(Pi^2*RATIO[-2/3 - 4/(3*(-1 + x)^2) - 2/(-1 + x)] + 
          I*Pi*RATIO[-14/3 + 4/(3*(-1 + x)^2) - 4/(-1 + x) + (2*x)/3] + 
          RATIO[76/9 + 26/(9*(-1 + x)^2) + 34/(3*(-1 + x)) + (26*x)/9]) + 
        I*Pi*RATIO[-59/9 - 155/(6*(-1 + x)^2) - 289/(6*(-1 + x)) - 6/x - 
           (11*x)/18 - 6*x^2] + RATIO[227/3 + 635/(18*(-1 + x)^2) + 
          1997/(18*(-1 + x)) + (178*x)/9 - 3*x^2] + 
        RATIO[12 + 42/(-1 + x)^2 + 54/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 1, x]*(I*Pi^3*RATIO[-2/3 - 1/(3*(-1 + x)^2) - (-1 + x)^(-1)] + 
        Log[mu2]^2*RATIO[8 + 8/(-1 + x)] + Log[mu2]*
         (Pi^2*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
          RATIO[-42 - 48/(-1 + x) - 3/x - x] + 
          I*Pi*RATIO[-38/3 + 4/(3*(-1 + x)^2) - 12/(-1 + x) + (2*x)/3]) + 
        Pi^2*RATIO[307/18 + 160/(9*(-1 + x)^2) + 233/(6*(-1 + x)) + x] + 
        I*Pi*RATIO[215/9 + 98/(9*(-1 + x)^2) + 36/(-1 + x) - 6/x - (8*x)/9 - 
           6*x^2] + RATIO[-2153/12 - 796/(3*(-1 + x)) - 119/(4*x) - 
          (45*x)/2 + 6*x^2] + RATIO[22 + 50/(-1 + x)^2 + 72/(-1 + x)]*
         Zeta[3]) + G[1, 1, x]*(Pi^4*RATIO[11/90 + 11/(45*(-1 + x)^2) + 
           11/(30*(-1 + x))] + I*Pi^3*RATIO[-1/18 - 1/(9*(-1 + x)^2) + 
           (5*x)/9] + Log[mu2]^2*(RATIO[-6 + 3/x - x] + 
          I*Pi*RATIO[-2/3 + (2*x)/3]) + Log[mu2]*
         (I*Pi*RATIO[131/9 - 4/(3*(-1 + x)) - 6/x - (35*x)/9] + 
          Pi^2*RATIO[14/9 + 8/(3*(-1 + x)) + (10*x)/9] + 
          RATIO[29 - 35/(2*x) + (17*x)/2]) + RATIO[1723/9 - 487/(6*x) + 
          (1859*x)/36 - (179*x^2)/12] + 
        I*Pi*RATIO[-1309/36 - 128/(9*(-1 + x)) + 53/(4*x) + (101*x)/9 - 
           3*x^2] + Pi^2*RATIO[-2359/108 - 136/(9*(-1 + x)) + 9/(2*x) - 
           (281*x)/108 - x^2] + 
        (I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
          RATIO[-35 + 2/(3*(-1 + x)^2) - 48/(-1 + x) - 10*x])*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]*(Pi^2*RATIO[-1/3 - 5/(9*(-1 + x)^2) - 
             1/(3*(-1 + x))] + RATIO[-47/9 - 20/(9*(-1 + x)) - (35*x)/6] + 
          I*Pi*RATIO[95/9 - (-1 + x)^(-2) - 1/(3*(-1 + x)) - 3/x - 
             (35*x)/9]) + I*Pi^3*RATIO[-67/18 - 4/(9*(-1 + x)^2) - 
           16/(3*(-1 + x)) - (10*x)/9] + Log[mu2]^2*
         (I*Pi*RATIO[-2/3 + (2*x)/3] + RATIO[2/3 + 2/(3*(-1 + x)) + x]) + 
        Pi^2*RATIO[1397/108 - 13/(27*(-1 + x)^2) + 41/(12*(-1 + x)) - 
           17/(3*x) - (461*x)/108 + x^2] + 
        I*Pi*RATIO[1393/9 + 18/(-1 + x)^2 + 1177/(12*(-1 + x)) - 33/(4*x) - 
           (91*x)/9 + 3*x^2] + RATIO[-409/12 - 119/(6*(-1 + x)) - 
          (1967*x)/36 + (179*x^2)/12] + RATIO[-91/3 - 46/(-1 + x) - (20*x)/3]*
         Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-77/108 - 77/(54*(-1 + x)^2) - 
           77/(36*(-1 + x))] + I*Pi*RATIO[-70/9 + 175/(18*(-1 + x))] + 
        I*Pi^3*RATIO[35/27 + 35/(54*(-1 + x)^2) + 35/(18*(-1 + x)) + 
           (35*x)/54] + Pi^2*RATIO[-245/54 - 245/(54*(-1 + x)) + (35*x)/12] + 
        (I*Pi*RATIO[70/3 + 140/(3*(-1 + x)^2) + 70/(-1 + x)] + 
          RATIO[-70/9 - 35/(9*(-1 + x)^2) - 35/(3*(-1 + x)) - (35*x)/9])*
         Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[4/3 - 5/(3*(-1 + x))] + 
        Pi^4*RATIO[11/90 + 11/(45*(-1 + x)^2) + 11/(30*(-1 + x))] + 
        Pi^2*RATIO[7/9 + 7/(9*(-1 + x)) - x/2] + 
        I*Pi^3*RATIO[-2/9 - 1/(9*(-1 + x)^2) - 1/(3*(-1 + x)) - x/9] + 
        (I*Pi*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
          RATIO[4/3 + 2/(3*(-1 + x)^2) + 2/(-1 + x) + (2*x)/3])*Zeta[3]) + 
      G[0, 0, x]*(I*Pi^3*RATIO[-1/6 + 1/(2*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        Log[mu2]^2*(RATIO[-2 + (-1 + x)^(-2) - (-1 + x)^(-1) - x] + 
          I*Pi*RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3]) + 
        Log[mu2]*(Pi^2*RATIO[-20/9 - 10/(9*(-1 + x)^2) - 10/(3*(-1 + x)) - 
             (10*x)/9] + RATIO[15 - 35/(6*(-1 + x)^2) + 55/(6*(-1 + x)) + 
            (19*x)/6] + I*Pi*RATIO[94/9 + 17/(9*(-1 + x)^2) + 
             37/(3*(-1 + x)) + (35*x)/9]) + 
        RATIO[-169/9 - 2707/(36*(-1 + x)^2) - 3383/(36*(-1 + x)) + 
          (2075*x)/36 - (179*x^2)/12] + I*Pi*RATIO[39 + 166/(9*(-1 + x)^2) + 
           517/(9*(-1 + x)) + (67*x)/9 - 3*x^2] + 
        Pi^2*RATIO[265/27 + 1235/(108*(-1 + x)^2) + 85/(4*(-1 + x)) + 
           (353*x)/108 - x^2] + RATIO[31/3 + 29/(3*(-1 + x)^2) + 
           20/(-1 + x) + (20*x)/3]*Zeta[3]) + 
      G[0, 1, x]*(Pi^4*RATIO[-4/45 - 49/(36*(-1 + x)^2) - 29/(20*(-1 + x))] + 
        I*Pi^3*RATIO[-329/18 - 197/(18*(-1 + x)^2) - 92/(3*(-1 + x)) + 
           (5*x)/9] + Log[mu2]^2*(Pi^2*RATIO[2/3 + 4/(3*(-1 + x)^2) + 
             2/(-1 + x)] + I*Pi*RATIO[20/3 - 2/(3*(-1 + x)^2) + 6/(-1 + x) - 
             (2*x)/3] + RATIO[2/3 + 2/(3*(-1 + x)) + x]) + 
        Log[mu2]*(Pi^2*RATIO[-38/9 - 25/(3*(-1 + x)^2) - 12/(-1 + x)] + 
          RATIO[-47/9 - 20/(9*(-1 + x)) - (35*x)/6] + 
          I*Pi*RATIO[-290/9 + 26/(9*(-1 + x)^2) - 106/(3*(-1 + x)) - 3/x + 
             (35*x)/9]) + Pi^2*RATIO[209/12 - 703/(27*(-1 + x)^2) + 
           85/(36*(-1 + x)) + 6/x + (173*x)/108 + x^2] + 
        I*Pi*RATIO[-3923/36 + 635/(18*(-1 + x)^2) - 2819/(18*(-1 + x)) - 
           119/(4*x) - (77*x)/9 + 3*x^2] + RATIO[-409/12 - 119/(6*(-1 + x)) - 
          (1967*x)/36 + (179*x^2)/12] + 
        (I*Pi*RATIO[32 + 94/(-1 + x)^2 + 126/(-1 + x)] + 
          RATIO[57 + 416/(3*(-1 + x)^2) + 195/(-1 + x) + 10*x])*Zeta[3]) + 
      (I*Pi*RATIO[3 + 66/(-1 + x)^2 + 69/(-1 + x)] + 
        RATIO[277/2 + 589/(3*(-1 + x)^2) + 643/(2*(-1 + x)) + (47*x)/3])*
       Zeta[5] + G[0, x]*(I*Pi^5*RATIO[-17/180 - 17/(90*(-1 + x)^2) - 
           17/(60*(-1 + x))] + RATIO[2669/36 + 2669/(36*(-1 + x)) - 
          (1207*x)/36] + I*Pi*RATIO[-1553/36 - 2707/(36*(-1 + x)^2) - 
           1249/(12*(-1 + x)) - (43*x)/9] + 
        Pi^4*RATIO[-127/1080 - 797/(1080*(-1 + x)^2) - 77/(90*(-1 + x)) - 
           (17*x)/108] + Log[mu2]^2*(I*Pi*RATIO[-4/3 + (-1 + x)^(-2) - 
             1/(3*(-1 + x))] + Pi^2*RATIO[10/9 + 5/(9*(-1 + x)^2) + 
             5/(3*(-1 + x)) + (5*x)/9] + RATIO[-5/3 - 5/(3*(-1 + x)) + 
            (4*x)/3]) + I*Pi^3*RATIO[-49/108 + 487/(108*(-1 + x)^2) + 
           73/(18*(-1 + x)) - (269*x)/108 + x^2] + 
        Pi^2*RATIO[-5065/72 - 2473/(108*(-1 + x)^2) - 18917/(216*(-1 + x)) - 
           (283*x)/27 + (3*x^2)/2] + 
        (Pi^2*RATIO[-2 - 4/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[16/3 + 23/(3*(-1 + x)^2) + 13/(-1 + x) + (20*x)/3] + 
          RATIO[140/3 + 51/(-1 + x)^2 + 293/(3*(-1 + x)) + (35*x)/2 - 6*x^2])*
         Zeta[3] + Log[mu2]*(Pi^4*RATIO[-11/90 - 11/(45*(-1 + x)^2) - 
             11/(30*(-1 + x))] + I*Pi*RATIO[58/9 - 35/(6*(-1 + x)^2) + 
             65/(18*(-1 + x))] + RATIO[175/18 + 175/(18*(-1 + x)) - 
            (70*x)/9] + Pi^2*RATIO[-196/27 - 175/(54*(-1 + x)^2) - 
             21/(2*(-1 + x)) - (74*x)/27] + I*Pi^3*
           RATIO[2/9 + 1/(9*(-1 + x)^2) + 1/(3*(-1 + x)) + x/9] + 
          (I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
            RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3])*Zeta[3]) + 
        RATIO[5 + 10/(-1 + x)^2 + 15/(-1 + x)]*Zeta[5]) + 
      G[1, x]*(I*Pi^5*RATIO[-17/90 - 17/(45*(-1 + x)^2) - 17/(30*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[-16/3 + 2/(3*(-1 + x)) + 3/x] + 
          RATIO[3 - (4*x)/3] + Pi^2*RATIO[-7/9 - 4/(3*(-1 + x)) - (5*x)/9]) + 
        Pi^4*RATIO[-149/1080 - 253/(270*(-1 + x)^2) - 2/(9*(-1 + x)) - 
           (7*x)/108] + I*Pi*RATIO[5035/36 - 119/(6*(-1 + x)) - 487/(6*x) + 
           (43*x)/9] + RATIO[-287/3 + (1207*x)/36] + 
        I*Pi^3*RATIO[721/27 - 1/(27*(-1 + x)^2) + 457/(36*(-1 + x)) - 
           115/(12*x) + (269*x)/108 - x^2] + 
        Pi^2*RATIO[29/3 + 1198/(27*(-1 + x)) + 49/(3*x) - (73*x)/54 + 
           (3*x^2)/2] + (Pi^2*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
          I*Pi*RATIO[-69 + 52/(3*(-1 + x)^2) - 72/(-1 + x) - 8*x] + 
          RATIO[-344/3 + 2/(9*(-1 + x)^2) - 607/(6*(-1 + x)) + 34/x - 
            (31*x)/2 + 6*x^2])*Zeta[3] + Log[mu2]*
         (Pi^4*RATIO[-11/90 - 11/(45*(-1 + x)^2) - 11/(30*(-1 + x))] + 
          I*Pi*RATIO[268/9 - 20/(9*(-1 + x)) - 35/(2*x)] + 
          I*Pi^3*RATIO[2/9 + 1/(9*(-1 + x)^2) + 1/(3*(-1 + x)) + x/9] + 
          Pi^2*RATIO[203/54 + 7/(-1 + x) + (101*x)/27] + 
          RATIO[-35/2 + (70*x)/9] + 
          (I*Pi*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
            RATIO[-4/3 - 2/(3*(-1 + x)^2) - 2/(-1 + x) - (2*x)/3])*Zeta[3]) + 
        RATIO[10 + 20/(-1 + x)^2 + 30/(-1 + x)]*Zeta[5])) + 
    (G[0, 1, 1, 1, 1, x]*RATIO[-352 - 352/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-112 - 224/(-1 + x)^2 - 336/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-64 - 128/(-1 + x)^2 - 192/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-64 - 128/(-1 + x)^2 - 192/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-112 - 224/(-1 + x)^2 - 336/(-1 + x)] + 
        RATIO[-144 - 144/(-1 + x)]) + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
      I*Pi*RATIO[50/3 - 239/(3*(-1 + x))] + G[0, 0, 1, 0, 0, 1, x]*
       RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
       RATIO[-16/(-1 + x)^2 - 16/(-1 + x)] + 
      Pi^6*RATIO[-2111/5670 - 2111/(2835*(-1 + x)^2) - 
         2111/(1890*(-1 + x))] + G[1, 0, 0, 1, 1, x]*
       RATIO[32 - 16/(-1 + x)^2 + 16/(-1 + x)] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + G[0, 1, 1, 0, 0, x]*
       (RATIO[-152 - 152/(-1 + x)] + I*Pi*RATIO[16 + 32/(-1 + x)^2 + 
           48/(-1 + x)]) + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[80 + 160/(-1 + x)^2 + 240/(-1 + x)] + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[80 + 160/(-1 + x)^2 + 240/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[112 + 224/(-1 + x)^2 + 336/(-1 + x)] + G[0, 0, 1, 1, 1, 1, x]*
       RATIO[176 + 352/(-1 + x)^2 + 528/(-1 + x)] + G[1, 1, 0, 0, 0, x]*
       RATIO[24 - 24*x] + G[1, 0, 1, 1, 1, x]*
       RATIO[-200 - 224/(-1 + x) - 24*x] + G[1, 0, 1, 0, 0, x]*
       RATIO[-8 - 32/(-1 + x) - 24*x] + G[1, 1, 0, 1, 1, x]*
       RATIO[88 + 64/(-1 + x) - 24*x] + G[0, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
        RATIO[-80/3 - 64/(3*(-1 + x)^2) - 48/(-1 + x) - (16*x)/3]) + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
        RATIO[-80/3 - 64/(3*(-1 + x)^2) - 48/(-1 + x) - (16*x)/3]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[40/3 - 16/(3*(-1 + x)^2) + 8/(-1 + x) - (16*x)/3]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[40/3 - 16/(3*(-1 + x)^2) + 8/(-1 + x) - (16*x)/3]) + 
      G[1, 1, 1, 0, 1, x]*RATIO[8/3 - (8*x)/3] + G[1, 1, 1, 1, 0, x]*
       RATIO[8/3 - (8*x)/3] + G[1, 0, 0, 0, 1, x]*
       RATIO[8/3 + 16/(-1 + x)^2 + 16/(-1 + x) - (8*x)/3] + 
      G[1, 0, 0, 1, 0, x]*RATIO[8/3 + 16/(-1 + x)^2 + 16/(-1 + x) - 
         (8*x)/3] + I*Pi^5*RATIO[19/15 + 2/(-1 + x)^2 + 49/(15*(-1 + x)) - 
         (2*x)/9] + G[0, 0, 0, 1, 0, x]*RATIO[16/3 + 8/(3*(-1 + x)^2) + 
         8/(-1 + x) + (8*x)/3] + G[0, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[80 + 160/(-1 + x)^2 + 240/(-1 + x)] + 
        RATIO[16/3 + 8/(3*(-1 + x)^2) + 8/(-1 + x) + (8*x)/3]) + 
      G[0, 1, 1, 1, 0, x]*RATIO[400/3 + 8/(3*(-1 + x)^2) + 136/(-1 + x) + 
         (8*x)/3] + G[0, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[400/3 + 8/(3*(-1 + x)^2) + 136/(-1 + x) + (8*x)/3]) + 
      G[1, 1, 0, 0, 1, x]*RATIO[-112/3 - 32/(-1 + x) + (16*x)/3] + 
      G[1, 1, 0, 1, 0, x]*RATIO[-112/3 - 32/(-1 + x) + (16*x)/3] + 
      G[1, 0, 1, 0, 1, x]*RATIO[176/3 + 64/(-1 + x) + (16*x)/3] + 
      G[1, 0, 1, 1, 0, x]*RATIO[176/3 + 64/(-1 + x) + (16*x)/3] + 
      G[0, 1, 0, 0, 0, x]*RATIO[32 + 24/(-1 + x)^2 + 56/(-1 + x) + 24*x] + 
      G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[40 + 40/(-1 + x)^2 + 80/(-1 + x) + 24*x]) + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[80 + 160/(-1 + x)^2 + 240/(-1 + x)] + 
        RATIO[80 + 8/(-1 + x)^2 + 88/(-1 + x) + 24*x]) + 
      G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[112 + 224/(-1 + x)^2 + 336/(-1 + x)] + 
        RATIO[240 - 24/(-1 + x)^2 + 216/(-1 + x) + 24*x]) + 
      Pi^2*RATIO[554/9 + 791/(9*(-1 + x)) + (179*x)/6 - 25*x^2] + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-40/3 - 32/(-1 + x) - (56*x)/3] + 
        RATIO[108 - 4/(-1 + x) - 48/x + 44*x - 24*x^2]) + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[16/3 + 8/(3*(-1 + x)^2) + 8/(-1 + x) + 
           (8*x)/3] + RATIO[80 - 28/(-1 + x)^2 + 52/(-1 + x) + 68*x - 
          24*x^2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*(RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
          I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)]) + 
        Log[mu2]^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
        Pi^2*RATIO[-4/3 - 8/(3*(-1 + x)^2) - 4/(-1 + x)] + 
        I*Pi*RATIO[568/3 - 280/(3*(-1 + x)^2) + 96/(-1 + x) + (56*x)/3] + 
        RATIO[-20 - 120/(-1 + x)^2 - 124/(-1 + x) + 12/x + 100*x - 24*x^2]) + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[8/3 - (8*x)/3] + 
        RATIO[160 - 68/x + 108*x - 24*x^2]) + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
        I*Pi*RATIO[-56/3 + 8/(3*(-1 + x)^2) - 16/(-1 + x) + (8*x)/3] + 
        RATIO[-236/3 - 104/(-1 + x)^2 - 572/(3*(-1 + x)) + 20*x - 8*x^2]) + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[-32/3 - 64/(3*(-1 + x)^2) - 32/(-1 + x)] + 
        I*Pi*RATIO[280/3 + 8/(3*(-1 + x)^2) + 96/(-1 + x) + (56*x)/3] + 
        RATIO[-236/3 - 104/(-1 + x)^2 - 572/(3*(-1 + x)) + 20*x - 8*x^2]) + 
      G[1, 0, 1, 0, x]*(I*Pi*RATIO[152/3 + 32/(-1 + x) - (56*x)/3] + 
        RATIO[112/3 + 148/(3*(-1 + x)) + 36*x - 8*x^2]) + 
      G[1, 0, 0, 1, x]*(I*Pi*RATIO[104/3 + 32/(-1 + x) - (8*x)/3] + 
        RATIO[112/3 + 148/(3*(-1 + x)) + 36*x - 8*x^2]) + 
      Pi^4*RATIO[607/54 + 19/(-1 + x)^2 + 4186/(135*(-1 + x)) - (8*x)/5 + 
         (7*x^2)/5] + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-4/3 + (4*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[-8/3 + (8*x)/3] + RATIO[-4 + 4*x]) + 
        Pi^2*RATIO[94/9 + 16/(-1 + x) + (50*x)/9] + 
        I*Pi*RATIO[-8/3 - 20/(3*(-1 + x)) + 28*x - 16*x^2] + 
        RATIO[514/3 + 320/(3*(-1 + x)) - 4/x - (34*x)/3 + (8*x^2)/3]) + 
      G[0, 0, 0, 1, x]*(Pi^2*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
        I*Pi*RATIO[-416/3 + 8/(3*(-1 + x)^2) - 136/(-1 + x) + (8*x)/3] + 
        RATIO[-236/3 - 8/(-1 + x)^2 - 260/(3*(-1 + x)) - 36*x + 8*x^2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[56/3 + 112/(3*(-1 + x)^2) + 56/(-1 + x)] + 
        I*Pi*RATIO[40/3 + 56/(3*(-1 + x)^2) + 32/(-1 + x) + (56*x)/3] + 
        RATIO[-236/3 - 8/(-1 + x)^2 - 260/(3*(-1 + x)) - 36*x + 8*x^2]) + 
      G[1, 1, 0, 1, x]*(I*Pi*RATIO[152/3 + 32/(-1 + x) - (56*x)/3] + 
        RATIO[-320/3 - 8/(3*(-1 + x)) + 48/x - 20*x + 8*x^2]) + 
      G[1, 1, 1, 0, x]*(I*Pi*RATIO[8/3 - (8*x)/3] + 
        RATIO[-320/3 - 8/(3*(-1 + x)) + 48/x - 20*x + 8*x^2]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-4/3 + (4*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[-8/3 + (8*x)/3] + RATIO[-4 + 4*x]) + 
        Pi^2*RATIO[142/9 - 8/(3*(-1 + x)^2) + 56/(3*(-1 + x)) + (50*x)/9] + 
        RATIO[514/3 + 320/(3*(-1 + x)) - 4/x - (34*x)/3 + (8*x^2)/3] + 
        I*Pi*RATIO[16/3 - 68/(3*(-1 + x)) - 12/x - 76*x + 16*x^2]) + 
      G[1, 0, 0, x]*(Pi^2*RATIO[-44/3 - 16/(3*(-1 + x)^2) - 16/(-1 + x) + 
           4*x] + RATIO[-120 - 124/(3*(-1 + x)^2) - 352/(3*(-1 + x)) + 
          (226*x)/3 - (148*x^2)/3] + I*Pi*RATIO[28/3 + 52/(3*(-1 + x)) - 
           16*x + 16*x^2]) + I*Pi^3*RATIO[-211/9 + 61/(9*(-1 + x)^2) - 
         31/(3*(-1 + x)) - (359*x)/9 + (70*x^2)/3] + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[-424/3 - 160/(-1 + x) - (56*x)/3] + 
        RATIO[-28 - 72/(-1 + x) - 12/x - 116*x + 24*x^2]) + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[-8/3 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
        I*Pi*RATIO[-656/3 + 8/(3*(-1 + x)^2) - 216/(-1 + x) + (8*x)/3] + 
        RATIO[208 + 248/(-1 + x) + 12/x - 92*x + 24*x^2]) + 
      G[0, 1, 0, 0, x]*(Pi^2*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        I*Pi*RATIO[136/3 + 56/(3*(-1 + x)^2) + 64/(-1 + x) + (56*x)/3] + 
        RATIO[20 + 92/(-1 + x)^2 + 112/(-1 + x) - 60*x + 24*x^2]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[8/3 - (8*x)/3] + 
        RATIO[-28 - 32/(-1 + x) - 52*x + 24*x^2]) + 
      G[0, 0, 0, x]*(Pi^2*RATIO[-20/3 - 4/(3*(-1 + x)^2) - 8/(-1 + x) - 
           4*x] + I*Pi*RATIO[4/3 - 36/(-1 + x)^2 - 104/(3*(-1 + x)) + 32*x - 
           16*x^2] + RATIO[-28 + 16/(-1 + x)^2 - 12/(-1 + x) - 88*x + 
          44*x^2]) + G[1, 1, 1, x]*(Pi^2*RATIO[4/3 + 16/(3*(-1 + x)) + 4*x] + 
        I*Pi*RATIO[160/3 - 8/(3*(-1 + x)) - 20/x + 88*x - 16*x^2] + 
        RATIO[-232 + 58/x - 82*x + 44*x^2]) + 
      (I*Pi^3*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        Pi^2*RATIO[28/9 + 614/(9*(-1 + x)^2) + 214/(3*(-1 + x)) + (86*x)/9] + 
        I*Pi*RATIO[-452/3 + 4/(-1 + x)^2 - 392/(3*(-1 + x)) - 108*x + 
           32*x^2] + RATIO[238/3 - 122/(3*(-1 + x)^2) - 76/(-1 + x) - 
          (242*x)/3 + 52*x^2])*Zeta[3] + 
      RATIO[-72 - 144/(-1 + x)^2 - 216/(-1 + x)]*Zeta[3]^2 + 
      G[0, 0, 1, x]*(I*Pi^3*RATIO[4/3 + 8/(3*(-1 + x)^2) + 4/(-1 + x)] + 
        Pi^2*RATIO[-124/9 + 622/(9*(-1 + x)^2) + 166/(3*(-1 + x)) - 
           (50*x)/9] + Log[mu2]*(Pi^2*RATIO[16 + 32/(-1 + x)^2 + 
             48/(-1 + x)] + RATIO[-8 - 4/(-1 + x)^2 - 12/(-1 + x) - 4*x] + 
          I*Pi*RATIO[-88/3 - 152/(3*(-1 + x)^2) - 80/(-1 + x) - (8*x)/3]) + 
        Log[mu2]^2*(I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-8/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) - (4*x)/3]) + 
        I*Pi*RATIO[-320/3 - 132/(-1 + x)^2 - 668/(3*(-1 + x)) + 12/x + 60*x - 
           16*x^2] + RATIO[-58 - 2/(3*(-1 + x)^2) - 176/(3*(-1 + x)) + 24*x + 
          (8*x^2)/3] + RATIO[-144 - 288/(-1 + x)^2 - 432/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(I*Pi^3*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
        Pi^2*RATIO[-328/9 - 50/(9*(-1 + x)^2) - 42/(-1 + x) - (50*x)/9] + 
        Log[mu2]*(RATIO[-8 - 4/(-1 + x)^2 - 12/(-1 + x) - 4*x] + 
          I*Pi*RATIO[-16/3 - 8/(3*(-1 + x)^2) - 8/(-1 + x) - (8*x)/3]) + 
        Log[mu2]^2*RATIO[-8/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) - (4*x)/3] + 
        RATIO[-58 - 2/(3*(-1 + x)^2) - 176/(3*(-1 + x)) + 24*x + (8*x^2)/3] + 
        I*Pi*RATIO[-200/3 - 16/(-1 + x)^2 - 272/(3*(-1 + x)) - 44*x + 
           16*x^2] + RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^2*RATIO[16 + 16/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[32 + 32/(-1 + x)] + RATIO[48 + 48/(-1 + x)]) + 
        Pi^2*RATIO[4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 4*x] + 
        RATIO[164 + 208/(-1 + x) - 6/x + (208*x)/3 - (148*x^2)/3] + 
        I*Pi*RATIO[532/3 - 104/(-1 + x)^2 + 316/(3*(-1 + x)) + 12/x - 72*x + 
           16*x^2] + RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)]*Zeta[3]) + 
      G[0, 1, x]*(Pi^4*RATIO[28/45 + 56/(45*(-1 + x)^2) + 28/(15*(-1 + x))] + 
        I*Pi^3*RATIO[-4/3 + 10/(-1 + x)^2 + 26/(3*(-1 + x)) - (2*x)/3] + 
        Log[mu2]^2*(Pi^2*RATIO[4/3 + 8/(3*(-1 + x)^2) + 4/(-1 + x)] + 
          I*Pi*RATIO[40/3 - 4/(3*(-1 + x)^2) + 12/(-1 + x) - (4*x)/3] + 
          RATIO[4/3 + 4/(3*(-1 + x)) + 2*x]) + 
        Log[mu2]*(I*Pi^3*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
          I*Pi*RATIO[128/3 - 4/(-1 + x)^2 + 116/(3*(-1 + x))] + 
          Pi^2*RATIO[-68/3 + 32/(3*(-1 + x)^2) - 12/(-1 + x) + (8*x)/3] + 
          RATIO[4 + 4/(-1 + x) + 6*x]) + 
        I*Pi*RATIO[110 - 2/(3*(-1 + x)^2) + 460/(3*(-1 + x)) - 6/x + 
           (298*x)/3 - (140*x^2)/3] + Pi^2*RATIO[-226/9 + 96/(-1 + x)^2 + 
           554/(9*(-1 + x)) - 6/x + (47*x)/3 - (4*x^2)/3] + 
        RATIO[-110 - 106/(-1 + x) - (179*x)/3 + 50*x^2] + 
        (I*Pi*RATIO[-112 - 224/(-1 + x)^2 - 336/(-1 + x)] + 
          RATIO[248 - 72/(-1 + x)^2 + 176/(-1 + x) - 40*x])*Zeta[3]) + 
      G[0, 0, x]*(Pi^4*RATIO[-44/45 - 88/(45*(-1 + x)^2) - 
           44/(15*(-1 + x))] + I*Pi^3*RATIO[-16/3 - 10/(3*(-1 + x)^2) - 
           26/(3*(-1 + x)) - (10*x)/3] + Log[mu2]^2*
         (RATIO[-4 + 2/(-1 + x)^2 - 2/(-1 + x) - 2*x] + 
          I*Pi*RATIO[-8/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x) - (4*x)/3]) + 
        Log[mu2]*(I*Pi*RATIO[-16 - 16/(-1 + x) - 8*x] + 
          RATIO[-12 + 6/(-1 + x)^2 - 6/(-1 + x) - 6*x] + 
          Pi^2*RATIO[16/3 + 8/(3*(-1 + x)^2) + 8/(-1 + x) + (8*x)/3]) + 
        RATIO[188 + 227/(-1 + x)^2 + 415/(-1 + x) + 13*x - 50*x^2] + 
        Pi^2*RATIO[212/3 + 55/(-1 + x)^2 + 377/(3*(-1 + x)) + (37*x)/3 + 
           (4*x^2)/3] + I*Pi*RATIO[-98 + 64/(3*(-1 + x)^2) - 
           230/(3*(-1 + x)) - 70*x + (140*x^2)/3] + 
        (I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
          RATIO[-32 - 24/(-1 + x)^2 - 56/(-1 + x) - 24*x])*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[8/3 - 10/(3*(-1 + x))] + 
        Pi^4*RATIO[11/45 + 22/(45*(-1 + x)^2) + 11/(15*(-1 + x))] + 
        Pi^2*RATIO[14/9 + 14/(9*(-1 + x)) - x] + 
        I*Pi^3*RATIO[-4/9 - 2/(9*(-1 + x)^2) - 2/(3*(-1 + x)) - (2*x)/9] + 
        (I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[8/3 + 4/(3*(-1 + x)^2) + 4/(-1 + x) + (4*x)/3])*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[8 - 10/(-1 + x)] + 
        I*Pi^5*RATIO[22/45 + 44/(45*(-1 + x)^2) + 22/(15*(-1 + x))] + 
        Pi^2*RATIO[-2/3 + 34/(3*(-1 + x)) - 3*x] + 
        I*Pi^3*RATIO[16/9 - 2/(3*(-1 + x)^2) + 10/(9*(-1 + x)) - (8*x)/3] + 
        Pi^4*RATIO[73/45 + 86/(45*(-1 + x)^2) + 53/(15*(-1 + x)) + (4*x)/9] + 
        (Pi^2*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
          I*Pi*RATIO[-56/3 - 136/(3*(-1 + x)^2) - 64/(-1 + x) + (8*x)/3] + 
          RATIO[8 + 4/(-1 + x)^2 + 12/(-1 + x) + 4*x])*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]^2*(I*Pi*RATIO[-4/3 + (4*x)/3] + 
          RATIO[4/3 + 4/(3*(-1 + x)) + 2*x]) + 
        I*Pi^3*RATIO[-26/3 - 16/(3*(-1 + x)) + (10*x)/3] + 
        Log[mu2]*(Pi^2*RATIO[8/3 - (8*x)/3] + RATIO[4 + 4/(-1 + x) + 6*x] + 
          I*Pi*RATIO[-4/3 + 8/(3*(-1 + x)) + 8*x]) + 
        I*Pi*RATIO[166/3 - 124/(3*(-1 + x)^2) - 20/(3*(-1 + x)) - 4/x + 
           70*x - (140*x^2)/3] + Pi^2*RATIO[74/9 - 154/(9*(-1 + x)) - 8/x - 
           (37*x)/3 - (4*x^2)/3] + RATIO[-110 - 106/(-1 + x) - (179*x)/3 + 
          50*x^2] + RATIO[8 + 16/(-1 + x)^2 + 48/(-1 + x) + 24*x]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]*(I*Pi*RATIO[-28 + 12/x] + 
          RATIO[-36 + 18/x - 6*x] + Pi^2*RATIO[8/3 - (8*x)/3]) + 
        I*Pi^3*RATIO[-2/3 + (2*x)/3] + Log[mu2]^2*(RATIO[-12 + 6/x - 2*x] + 
          I*Pi*RATIO[-4/3 + (4*x)/3]) + RATIO[-284/3 + 127/(3*x) + 
          (319*x)/3 - 50*x^2] + Pi^2*RATIO[62/3 - 20/(3*(-1 + x)) - 
           37/(3*x) - (47*x)/3 + (4*x^2)/3] + 
        I*Pi*RATIO[-290/3 + 320/(3*(-1 + x)) + 72/x - (298*x)/3 + 
           (140*x^2)/3] + RATIO[-104 - 64/(-1 + x) + 40*x]*Zeta[3]) + 
      G[1, x]*(RATIO[289/3 - (106*x)/3] + Log[mu2]*(RATIO[18 - 8*x] + 
          I*Pi*RATIO[-20 + 4/(-1 + x) + 18/x - (16*x)/3] + 
          Pi^2*RATIO[50/3 - 32/(3*(-1 + x)) - 12/x - (10*x)/3] + 
          I*Pi^3*RATIO[-28/9 - 16/(3*(-1 + x)) - (20*x)/9]) + 
        Pi^4*RATIO[-7/135 - 34/(45*(-1 + x)^2) - 2/(-1 + x) - (161*x)/135] + 
        Log[mu2]^2*(I*Pi*RATIO[-32/3 + 4/(3*(-1 + x)) + 6/x] + 
          RATIO[6 - (8*x)/3] + Pi^2*RATIO[-14/9 - 8/(3*(-1 + x)) - 
             (10*x)/9]) + I*Pi*RATIO[-560/3 - 106/(-1 + x) + 127/(3*x) + 
           (116*x)/3] + Pi^2*RATIO[-164/9 - 260/(3*(-1 + x)) - 33/x + 
           (10*x)/9 - (4*x^2)/3] + I*Pi^3*RATIO[4 - 22/(3*(-1 + x)) - 5/x - 
           (14*x)/3 + (8*x^2)/3] + 
        (I*Pi*RATIO[608/3 + 224/(-1 + x) + (64*x)/3] + 
          RATIO[-108 + 120/(-1 + x) + 84/x + 40*x - 16*x^2])*Zeta[3]) + 
      (I*Pi*RATIO[-224 - 448/(-1 + x)^2 - 672/(-1 + x)] + 
        RATIO[-136/3 - 232/(3*(-1 + x)^2) - 176/(-1 + x) - (112*x)/3])*
       Zeta[5] + G[0, x]*(I*Pi^5*RATIO[-2/9 - 4/(9*(-1 + x)^2) - 
           2/(3*(-1 + x))] + I*Pi*RATIO[68 + 227/(-1 + x)^2 + 299/(-1 + x) - 
           (116*x)/3] + Pi^4*RATIO[98/27 + 269/(135*(-1 + x)^2) + 
           253/(45*(-1 + x)) + (161*x)/135] + Log[mu2]^2*
         (I*Pi*RATIO[-8/3 + 2/(-1 + x)^2 - 2/(3*(-1 + x))] + 
          Pi^2*RATIO[20/9 + 10/(9*(-1 + x)^2) + 10/(3*(-1 + x)) + (10*x)/9] + 
          RATIO[-10/3 - 10/(3*(-1 + x)) + (8*x)/3]) + 
        Log[mu2]*(I*Pi^3*RATIO[40/9 + 20/(9*(-1 + x)^2) + 20/(3*(-1 + x)) + 
             (20*x)/9] + Pi^2*RATIO[12 - 2/(3*(-1 + x)^2) + 34/(3*(-1 + x)) + 
             (10*x)/3] + I*Pi*RATIO[-44/3 + 6/(-1 + x)^2 - 26/(3*(-1 + x)) + 
             (16*x)/3] + RATIO[-10 - 10/(-1 + x) + 8*x]) + 
        RATIO[-239/3 - 239/(3*(-1 + x)) + (106*x)/3] + 
        I*Pi^3*RATIO[98/3 + 67/(3*(-1 + x)^2) + 55/(-1 + x) + (38*x)/3 - 
           (8*x^2)/3] + Pi^2*RATIO[14/3 - 35/(9*(-1 + x)^2) + 
           79/(9*(-1 + x)) - (67*x)/9 - (4*x^2)/3] + 
        (Pi^2*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + 
          I*Pi*RATIO[112/3 - 64/(3*(-1 + x)^2) + 16/(-1 + x) - (64*x)/3] + 
          RATIO[-76 - 88/(-1 + x)^2 - 164/(-1 + x) - 24*x + 16*x^2])*
         Zeta[3] + RATIO[40 + 80/(-1 + x)^2 + 120/(-1 + x)]*Zeta[5]))/Nc^2) + 
  Qf*(Nc^3*(G[0, 0, 0, 0, 1, x]*RATIO[-44/3] + G[0, 0, 0, 1, 0, x]*
       RATIO[-44/3] + G[1, 1, 1, 0, 1, x]*RATIO[-44/3] + 
      G[1, 1, 1, 1, 0, x]*RATIO[-44/3] + G[0, 0, 1, 1, 1, 1, x]*RATIO[-10] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-10] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-9] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-9] + G[1, 0, 0, 1, 1, 1, x]*RATIO[-9] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-9] + G[0, 1, 0, 0, 0, 1, x]*RATIO[-7] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-7] + G[0, 1, 0, 1, 0, 0, x]*RATIO[-7] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-7] + G[1, 0, 0, 1, 0, 0, x]*RATIO[-7] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-7] + G[1, 0, 1, 1, 0, 1, x]*RATIO[-7] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-7] + Log[mu2]^4*RATIO[-1493/216] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-6] + G[1, 1, 0, 0, 1, 1, x]*RATIO[-6] + 
      G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-6] + RATIO[-14/3]) + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-4] + G[0, 0, 1, 0, 1, 0, x]*RATIO[-4] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-4] + G[1, 1, 0, 1, 1, 0, x]*RATIO[-4] + 
      G[1, 1, 0, 0, 0, x]*(RATIO[-71/3] + Log[mu2]*RATIO[-4]) + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-3] + G[1, 0, 0, 0, 0, 0, x]*RATIO[-3] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-1] + G[1, 0, 0, 0, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^5*RATIO[-17/36] + Pi^6*RATIO[1093/29160] + 
      Log[mu2]^6*RATIO[1/6] + G[0, 0, 1, 0, 0, 0, x]*RATIO[2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[2] + G[1, 1, 0, 1, 1, x]*
       (RATIO[-88/3] + Log[mu2]*RATIO[2]) + G[0, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-6] + RATIO[8/3]) + G[0, 1, 0, 0, 0, 0, x]*RATIO[3] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[3] + G[0, 1, 1, 1, 1, x]*
       (RATIO[-88/3] + Log[mu2]*RATIO[4]) + G[1, 0, 1, 1, 1, x]*
       (RATIO[-88/3] + Log[mu2]*RATIO[4]) + G[0, 1, 0, 0, 0, x]*
       (RATIO[-70/3] + Log[mu2]*RATIO[4]) + G[0, 0, 0, 1, 1, 1, x]*RATIO[6] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[6] + G[0, 1, 1, 1, 0, 0, x]*RATIO[9] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[9] + G[0, 1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-6] + RATIO[31/3]) + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[12] + G[1, 1, 0, 1, 0, 0, x]*RATIO[12] + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[73/6]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[73/6]) + 
      G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-6] + RATIO[13]) + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[14] + G[0, 0, 1, 1, 1, 0, x]*RATIO[14] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[14] + G[1, 1, 0, 0, 1, 0, x]*RATIO[14] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[15] + G[0, 1, 0, 1, 0, 1, x]*RATIO[15] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[15] + G[0, 1, 1, 0, 0, 1, x]*RATIO[15] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[15] + G[1, 0, 0, 1, 0, 1, x]*RATIO[15] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[15] + G[1, 0, 1, 0, 0, 1, x]*RATIO[15] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[15] + G[1, 0, 1, 1, 0, 0, x]*RATIO[15] + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[119/6]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[119/6]) + 
      G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-6] + RATIO[22]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[163/6]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[163/6]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[110/3]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[110/3]) + 
      G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[2] + 
        RATIO[-61/3 - 10/(-1 + x)^2 - 4/(-1 + x)]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-4] + 
        RATIO[-17/3 - 10/(-1 + x)^2 - 4/(-1 + x)]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + 
        RATIO[65/6 - 10/(-1 + x)^2 - 4/(-1 + x)]) + G[1, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-8] + RATIO[65/6 - 10/(-1 + x)^2 - 4/(-1 + x)]) + 
      G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[4] + 
        RATIO[-88/3 + 10/(-1 + x)^2 + 4/(-1 + x)]) + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-6] + 
        RATIO[35/3 + 10/(-1 + x)^2 + 4/(-1 + x)]) + G[0, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-8] + RATIO[56/3 + 10/(-1 + x)^2 + 4/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-8] + 
        RATIO[56/3 + 10/(-1 + x)^2 + 4/(-1 + x)]) + 
      RATIO[151316515/419904 + 439/(72*(-1 + x))] + 
      G[1, 0, 0, 0, x]*(Pi^2*RATIO[-5/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[37/2] + RATIO[-31/2 + 21*x - (33*x^2)/4]) + 
      G[1, 0, 1, 1, x]*(Pi^2*RATIO[7/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[13/6] + RATIO[959/36 + 21*x - (33*x^2)/4]) + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[-5/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[19/2] + RATIO[10/(-1 + x) + 21*x - (33*x^2)/4]) + 
      G[0, 1, 0, 0, x]*(Pi^2*RATIO[7/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[67/6] + RATIO[23/36 + 10/(-1 + x) + 21*x - 
          (33*x^2)/4]) + G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[5/3] + 
        Log[mu2]^2*RATIO[3] + RATIO[491/36 - 37/(3*(-1 + x)^2) + 
          2/(3*(-1 + x)) + 14*x - (11*x^2)/2]) + G[0, 0, 1, 0, x]*
       (Pi^2*RATIO[1/3] + Log[mu2]*RATIO[5/3] + Log[mu2]^2*RATIO[3] + 
        RATIO[491/36 - 37/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 14*x - 
          (11*x^2)/2]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-22/3] + 
        Log[mu2]^2*RATIO[3] + RATIO[961/18 - 18/x + 14*x - (11*x^2)/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-22/3] + Pi^2*RATIO[1/3] + 
        Log[mu2]^2*RATIO[3] + RATIO[961/18 - 18/x + 14*x - (11*x^2)/2]) + 
      G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[44/3] + 
        RATIO[-403/9 + 37/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 7*x - 
          (11*x^2)/4]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[44/3] + 
        RATIO[-673/9 + 18/x + 7*x - (11*x^2)/4]) + 
      Pi^4*RATIO[-10573/4320 + 629/(1080*(-1 + x)^2) + 253/(540*(-1 + x)) - 
         (49*x)/120 + (77*x^2)/480] + G[1, 1, 1, x]*
       (Log[mu2]^2*RATIO[-11/3] + Log[mu2]^3*RATIO[-1] + 
        RATIO[1861/27 + (977*x)/12 - (451*x^2)/12] + 
        Log[mu2]*RATIO[385/18 - 21*x + (33*x^2)/4]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-49/6] + Log[mu2]^3*RATIO[-1] + 
        Pi^2*RATIO[1 - 5/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
        RATIO[2549/216 - 67/(3*(-1 + x)) + (1091*x)/12 - (451*x^2)/12] + 
        Log[mu2]*RATIO[1121/36 - 21*x + (33*x^2)/4]) + 
      G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-13] + Pi^2*RATIO[-7/3] + 
        Log[mu2]^2*RATIO[6] + RATIO[-322/9 + 37/(3*(-1 + x)^2) - 
          2/(3*(-1 + x)) - 21*x + (33*x^2)/4]) + G[1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-13] + Pi^2*RATIO[-7/3] + Log[mu2]^2*RATIO[6] + 
        RATIO[-493/9 + 18/x - 21*x + (33*x^2)/4]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-19/6] + 
        Log[mu2]^2*RATIO[7] + RATIO[-1009/36 - 28*x + 11*x^2]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-13/6] + 
        Log[mu2]^2*RATIO[7] + RATIO[-1009/36 - 28*x + 11*x^2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-19/6] + 
        Log[mu2]^2*RATIO[7] + RATIO[-205/9 - 10/(-1 + x) - 28*x + 11*x^2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-13/6] + 
        Log[mu2]^2*RATIO[7] + RATIO[-205/9 - 10/(-1 + x) - 28*x + 11*x^2]) + 
      Pi^2*RATIO[-799297/34992 + 50/(9*(-1 + x)) - (4375*x)/72 + 
         (4213*x^2)/144] + 
      (Pi^2*RATIO[218/27 + 10/(3*(-1 + x)^2) + 4/(3*(-1 + x))] + 
        RATIO[-687517/1944 + 97/(3*(-1 + x)) - (299*x)/6 + (649*x^2)/24])*
       Zeta[3] + RATIO[308/9]*Zeta[3]^2 + G[0, 1, 1, x]*
       (Pi^2*RATIO[-55/9] + Log[mu2]^3*RATIO[-3] + Log[mu2]^2*RATIO[13/2] + 
        RATIO[-199/27 - 67/(3*(-1 + x)) + (15*x)/4 - (11*x^2)/2] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[205/9 + 7*x - (11*x^2)/4]) + 
        RATIO[-6]*Zeta[3]) + G[1, 0, 0, x]*(Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*RATIO[2] + Pi^2*RATIO[-119/18 + 10/(3*(-1 + x)^2) + 
           4/(3*(-1 + x))] + RATIO[7691/108 + (21*x)/4 - (11*x^2)/2] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[1567/36 + 7*x - (11*x^2)/4]) + 
        RATIO[-6]*Zeta[3]) + G[1, 1, 0, x]*(Pi^2*RATIO[-11] + 
        Log[mu2]^3*RATIO[-3] + Log[mu2]^2*RATIO[61/6] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[25/18 + 7*x - (11*x^2)/4]) + 
        RATIO[-1457/27 - (553*x)/12 + (517*x^2)/24] + RATIO[-6]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[-3] + Log[mu2]^2*RATIO[17/3] + 
        Pi^2*RATIO[-15/2 - 10/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[797/36 + 7*x - (11*x^2)/4]) + 
        RATIO[2659/108 + 67/(3*(-1 + x)) - (535*x)/12 + (517*x^2)/24] + 
        RATIO[-6]*Zeta[3]) + G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*RATIO[61/6] + Pi^2*RATIO[-86/9 + 5/(3*(-1 + x)^2) + 
           2/(3*(-1 + x))] + Log[mu2]*(Pi^2*RATIO[1] + 
          RATIO[25/18 + 7*x - (11*x^2)/4]) + RATIO[-1457/27 - (553*x)/12 + 
          (517*x^2)/24] + RATIO[-4]*Zeta[3]) + G[0, 1, 0, x]*
       (Pi^2*RATIO[-127/18] + Log[mu2]^3*RATIO[-3] + Log[mu2]^2*RATIO[17/3] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[797/36 + 7*x - (11*x^2)/4]) + 
        RATIO[2659/108 + 67/(3*(-1 + x)) - (535*x)/12 + (517*x^2)/24] + 
        RATIO[-4]*Zeta[3]) + Log[mu2]^2*(Pi^4*RATIO[13/72] + 
        RATIO[119281/2592 - 1/(4*(-1 + x))] + 
        Pi^2*RATIO[-23/108 + (7*x)/2 - (11*x^2)/8] + RATIO[19/9]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-18551/1296] + Pi^2*RATIO[11/6] + RATIO[8]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[5/6] + Log[mu2]^4*RATIO[1] + 
        Pi^2*RATIO[-191/18 + 37/(9*(-1 + x)^2) + 13/(9*(-1 + x))] + 
        Log[mu2]^2*RATIO[-959/36 + 7*x - (11*x^2)/4] + 
        RATIO[406/9 - (7595*x)/72 + (4213*x^2)/72] + RATIO[71/3]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[11/3] + RATIO[-7867/216 - (139*x)/3 + 
            (385*x^2)/24] + RATIO[6]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[-13/6] + Pi^4*RATIO[17/180] + 
        Log[mu2]^4*RATIO[1] + Pi^2*RATIO[-1355/72 + 6/x] + 
        Log[mu2]^2*RATIO[-205/18 + 7*x - (11*x^2)/4] + 
        RATIO[(-9905*x)/72 + (4213*x^2)/72] + RATIO[44/3]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[11/3] + RATIO[-404/27 - (106*x)/3 + 
            (385*x^2)/24] + RATIO[6]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[-73/18] + Pi^4*RATIO[1/20] + 
        Log[mu2]^4*RATIO[3/2] + RATIO[60817/2592 - 1/(4*(-1 + x)) + 
          (4375*x)/36 - (4213*x^2)/72] + 
        Pi^2*RATIO[-161/108 + 3/x + 7*x - (11*x^2)/4] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/2] + RATIO[-539/24 - 7*x + (11*x^2)/4]) + 
        RATIO[143/18 - 10/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[101/12] + RATIO[-69/4 + (245*x)/6 - 
            (385*x^2)/24] + RATIO[14]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-73/18] + Pi^4*RATIO[1/3] + 
        Log[mu2]^4*RATIO[3/2] + RATIO[60817/2592 - 1/(4*(-1 + x)) + 
          (4375*x)/36 - (4213*x^2)/72] + 
        Pi^2*RATIO[-2/27 + 37/(18*(-1 + x)^2) + 29/(9*(-1 + x)) + 7*x - 
           (11*x^2)/4] + Log[mu2]^2*(Pi^2*RATIO[-1/2] + 
          RATIO[-539/24 - 7*x + (11*x^2)/4]) + 
        RATIO[-73/18 + 10/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[101/12] + RATIO[-69/4 + (245*x)/6 - 
            (385*x^2)/24] + RATIO[14]*Zeta[3])) + RATIO[689/9]*Zeta[5] + 
      G[1, x]*(Log[mu2]^5*RATIO[-1/2] + Log[mu2]^4*RATIO[14/9] + 
        Log[mu2]^3*RATIO[2437/216] + Pi^4*RATIO[16/27 + 17/(36*(-1 + x)^2) + 
           17/(90*(-1 + x))] + RATIO[-449851/5832 - 35/(24*(-1 + x)) + 
          (1441*x)/18] + Pi^2*RATIO[6328/243 - 67/(18*(-1 + x)) + 
           (547*x)/24 - (517*x^2)/48] + (Pi^2*RATIO[-1/9] + 
          RATIO[12383/108 - 10/(-1 + x) - 18/x - 7*x + (11*x^2)/4])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[-11/3] + RATIO[3479/216 - (11*x)/4] + 
          RATIO[-11]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-13/72] + 
          RATIO[-60817/2592 + 1/(4*(-1 + x)) + (385*x)/24] + 
          Pi^2*RATIO[749/108 - (7*x)/2 + (11*x^2)/8] + RATIO[-35/18]*
           Zeta[3]) + RATIO[-32]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[-1/2] + Log[mu2]^4*RATIO[29/36] + 
        Log[mu2]^3*RATIO[3535/216] + Pi^4*RATIO[17/80 - 1/(2*(-1 + x)^2) - 
           1/(5*(-1 + x))] + RATIO[-8599451/46656 - (1441*x)/18] + 
        Pi^2*RATIO[26459/1944 - 67/(9*(-1 + x)) + (541*x)/24 - 
           (517*x^2)/48] + (Pi^2*RATIO[14/9] + 
          RATIO[2261/27 - 37/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 7*x + 
            (11*x^2)/4])*Zeta[3] + Log[mu2]*(Pi^4*RATIO[-13/72] + 
          RATIO[-177745/2592 + 1/(4*(-1 + x)) - (385*x)/24] + 
          Pi^2*RATIO[113/27 - (7*x)/2 + (11*x^2)/8] + RATIO[-251/18]*
           Zeta[3]) + Log[mu2]^2*(Pi^2*RATIO[-11/3] + 
          RATIO[11593/432 + (11*x)/4] + RATIO[-11]*Zeta[3]) + 
        RATIO[-26]*Zeta[5]) + Log[mu2]*(Pi^4*RATIO[-119/2160] + 
        RATIO[12198259/46656 + 35/(24*(-1 + x))] + 
        Pi^2*RATIO[-31795/1944 - (245*x)/12 + (385*x^2)/48] + 
        (RATIO[-4861/27] + Pi^2*RATIO[-16/9])*Zeta[3] + RATIO[76]*Zeta[5])) + 
    (G[1, 0, 1, 0, 0, 0, x]*RATIO[-21] + G[1, 1, 1, 0, 0, 1, x]*RATIO[-9] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[-9] + Log[mu2]^6*RATIO[1/8] + 
      Log[mu2]^5*(I*Pi*RATIO[1/2] + RATIO[91/144]) + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[6] + G[1, 1, 0, 1, 1, 1, x]*RATIO[8] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[9] + G[1, 0, 1, 1, 1, 1, x]*RATIO[10] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[14] + G[1, 1, 1, 1, 0, 1, x]*RATIO[15] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[15] + G[1, 1, 1, 0, 0, 0, x]*RATIO[25] + 
      G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-15] + RATIO[220/3]) + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[14 - 2/(-1 + x)^2] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[14 - 2/(-1 + x)^2] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[-8 - (-1 + x)^(-2)] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-8 - (-1 + x)^(-2)] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-3 - (-1 + x)^(-2)] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-10 + 2/(-1 + x)^2] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[10 + 3/(-1 + x)^2] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[-4 + 16/(-1 + x)^2] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-4 + 16/(-1 + x)^2] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-12 + 24/(-1 + x)^2] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[-12 + 24/(-1 + x)^2] + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-3] + 
        I*Pi*RATIO[-1 + 24/(-1 + x)^2] + RATIO[-271/2 - 326/(-1 + x)]) + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-54 - 155/(-1 + x)^2 - 234/(-1 + x)] + 
      I*Pi*RATIO[-10513/81 - 126599/(648*(-1 + x))] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-26 - 66/(-1 + x)^2 - 90/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[-26 - 66/(-1 + x)^2 - 90/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-31 - 26/(-1 + x)^2 - 72/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-16 - 53/(-1 + x)^2 - 60/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-16 - 53/(-1 + x)^2 - 60/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[10 - 72/(-1 + x)^2 - 54/(-1 + x)] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[11 - 47/(-1 + x)^2 - 48/(-1 + x)] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[11 - 47/(-1 + x)^2 - 48/(-1 + x)] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-13 - 36/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-13 - 30/(-1 + x)^2 - 30/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-6 - 9/(-1 + x)^2 - 30/(-1 + x)] + 
      G[1, 1, 1, 0, 1, x]*(I*Pi*RATIO[-3] + Log[mu2]*RATIO[-3] + 
        RATIO[15/2 - 24/(-1 + x)]) + G[1, 1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-3] + I*Pi*RATIO[18] + RATIO[15/2 - 24/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[16 - 62/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[16 - 62/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-2 - 46/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[2 - 30/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[3 - 24/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[3 - 24/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[14 - 5/(-1 + x)^2] + 
        RATIO[-101/3 - 109/(2*(-1 + x)^2) - 109/(-1 + x)] + 
        Log[mu2]*RATIO[2 - 14/(-1 + x)^2 - 12/(-1 + x)]) + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[19 + 4/(-1 + x)^2] + 
        RATIO[-221/2 - 59/(-1 + x)^2 - 186/(-1 + x)] + 
        Log[mu2]*RATIO[-2 - 13/(-1 + x)^2 - 12/(-1 + x)]) + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[14 - 11/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-24 - 10/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-24 - 10/(-1 + x)^2 - 12/(-1 + x)] + 
      RATIO[-301451/5184 - 403/(72*(-1 + x))] + 
      I*Pi^5*RATIO[-235/144 - 931/(432*(-1 + x)^2) - 1513/(360*(-1 + x))] + 
      Pi^6*RATIO[7927/272160 - 3121/(3780*(-1 + x)^2) - 
         467/(2520*(-1 + x))] + Log[mu2]^4*(Pi^2*RATIO[-19/24] + 
        RATIO[41/144] + I*Pi*RATIO[11/9 + 1/(2*(-1 + x))]) + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[60 + 13/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[11 + 16/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[2 + 25/(-1 + x)^2 + 12/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[2 + 25/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-2 + 20/(-1 + x)^2 + 24/(-1 + x)] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-2 + 20/(-1 + x)^2 + 24/(-1 + x)] + 
      G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-6] + I*Pi*RATIO[10] + 
        RATIO[37/2 - 3/(-1 + x)^2 + 34/(-1 + x)]) + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[8 + 7/(-1 + x)^2 + 36/(-1 + x)] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[-28 + 40/(-1 + x)^2 + 36/(-1 + x)] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[6 + 30/(-1 + x)^2 + 42/(-1 + x)] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[6 + 30/(-1 + x)^2 + 42/(-1 + x)] + G[0, 0, 0, 0, 0, 0, x]*
       RATIO[5 + 37/(-1 + x)^2 + 42/(-1 + x)] + G[0, 1, 0, 0, 0, 0, x]*
       RATIO[10 + 48/(-1 + x)^2 + 48/(-1 + x)] + G[0, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-2 + 2/(-1 + x)^2] + 
        I*Pi*RATIO[-2 + 23/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[128/3 + 253/(6*(-1 + x)^2) + 58/(-1 + x)]) + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[23 + 50/(-1 + x)^2 + 60/(-1 + x)] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[10 + 64/(-1 + x)^2 + 60/(-1 + x)] + 
      G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-14 - 22/(-1 + x)^2 - 24/(-1 + x)] + 
        RATIO[107/6 + 26/(3*(-1 + x)^2) + 64/(-1 + x)]) + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-7 + 12/(-1 + x)] + 
        RATIO[107/6 + 26/(3*(-1 + x)^2) + 64/(-1 + x)]) + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[17 + 69/(-1 + x)^2 + 78/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[9 + 75/(-1 + x)^2 + 78/(-1 + x)] + 
      G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-10 - 65/(-1 + x)^2 - 
           60/(-1 + x)] + I*Pi*RATIO[-3 - 3/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[29/6 + 149/(-1 + x)^2 + 103/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[21 + 102/(-1 + x)^2 + 114/(-1 + x)] + 
      G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-13 - 6/(-1 + x)^2] + 
        Log[mu2]*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[209/3 + 118/(3*(-1 + x)^2) + 121/(-1 + x)]) + 
      G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[-15 + 3/(-1 + x)^2] + 
        Log[mu2]*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[209/3 + 118/(3*(-1 + x)^2) + 121/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, x]*(RATIO[-251/3 - 397/(3*(-1 + x)^2) - 
          234/(-1 + x)] + Log[mu2]*RATIO[6 + 27/(-1 + x)^2 + 36/(-1 + x)] + 
        I*Pi*RATIO[17 + 127/(-1 + x)^2 + 126/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, x]*(RATIO[-251/3 - 397/(3*(-1 + x)^2) - 
          234/(-1 + x)] + Log[mu2]*RATIO[6 + 27/(-1 + x)^2 + 36/(-1 + x)] + 
        I*Pi*RATIO[30 + 105/(-1 + x)^2 + 138/(-1 + x)]) + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-47 - 201/(-1 + x)^2 - 258/(-1 + x)] + 
        Log[mu2]*RATIO[4 - 22/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[310/3 + 563/(3*(-1 + x)^2) + 236/(-1 + x)]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[11 + 326/(-1 + x)^2 + 276/(-1 + x)] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-2/(-1 + x)^2] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[-2/(-1 + x)^2] + G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        I*Pi*RATIO[-344/3 + 26/(3*(-1 + x)^2) - 220/(-1 + x)] + 
        Pi^2*RATIO[23/3 - 7/(2*(-1 + x)^2) + 4/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-5] + RATIO[3 + 42/(-1 + x)]) + 
        RATIO[49/3 + 1/(3*(-1 + x)) + 3/x + (109*x)/2 - 50*x^2]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[-143/6 - 59/(3*(-1 + x)^2) - 
           45/(-1 + x)] + Pi^2*RATIO[-7/6 + 34/(3*(-1 + x)^2) + 
           10/(-1 + x)] + Log[mu2]*(RATIO[17 + 20/(-1 + x)] + 
          I*Pi*RATIO[-5/(-1 + x)^2]) + Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
        RATIO[-55 - 41/(6*(-1 + x)^2) - 473/(6*(-1 + x)) + (175*x)/2 - 
          50*x^2]) + G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-3/2] + 
        Pi^2*RATIO[65/12 + 1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2] + RATIO[19/3 + 14/(-1 + x)]) + 
        I*Pi*RATIO[-43 - 7/(6*(-1 + x)^2) - 22/(-1 + x) - 1/(2*x^2) + 2/x] + 
        RATIO[-749/18 - 150/(-1 + x) + 9/x + (75*x)/2 - 46*x^2]) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[133/6 - 77/(6*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[-1 - 1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2] + RATIO[-7 + 7/(3*(-1 + x)^2) - 
            6/(-1 + x)]) + Pi^2*RATIO[13/6 + 27/(4*(-1 + x)^2) + 
           3/(-1 + x)] + RATIO[-13 - 3499/(36*(-1 + x)^2) - 
          322/(3*(-1 + x)) + (113*x)/2 - 46*x^2]) + 
      Pi^2*RATIO[-178249/7776 - 6923/(216*(-1 + x)) + (3473*x)/72 - 
         (1411*x^2)/48] + I*Pi^3*RATIO[-57865/648 - 1115/(216*(-1 + x)^2) - 
         5209/(54*(-1 + x)) + (139*x)/12 - (209*x^2)/24] + 
      Pi^4*RATIO[-543899/77760 - 42407/(4320*(-1 + x)^2) - 
         4387/(240*(-1 + x)) + (1513*x)/360 - (37*x^2)/8] + 
      G[1, 1, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[-12] + RATIO[-9/2]) + 
        Log[mu2]^2*RATIO[-3/2] + Pi^2*RATIO[35/12] + 
        I*Pi*RATIO[43/2 - 3/(-1 + x)^2 + 10/(-1 + x)] + 
        RATIO[-367/6 + 49/(3*(-1 + x)) + 39/(2*x) + 5*x - 4*x^2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-6] + RATIO[-9/2]) + 
        Log[mu2]^2*RATIO[-3/2] + Pi^2*RATIO[35/4 + 2/(-1 + x)^2 + 
           2/(-1 + x)] + I*Pi*RATIO[-151/6 + 6/(-1 + x)^2 + 12/(-1 + x) + 
           1/(2*x^2) - 2/x] + RATIO[-367/6 + 49/(3*(-1 + x)) + 39/(2*x) + 
          5*x - 4*x^2]) + G[0, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[-2 - 23/(2*(-1 + x)^2) - 12/(-1 + x)] + 
        I*Pi*RATIO[-287/6 + 125/(3*(-1 + x)^2) - 2/(-1 + x)] + 
        Pi^2*RATIO[10/3 + 353/(12*(-1 + x)^2) + 24/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2 - 8/(-1 + x)^2] + 
          RATIO[-17/6 + 269/(6*(-1 + x)^2) + 51/(-1 + x)]) + 
        RATIO[4825/36 + 1397/(9*(-1 + x)^2) + 293/(-1 + x) + 13*x - 4*x^2]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-2 - 23/(2*(-1 + x)^2) - 
           12/(-1 + x)] + Pi^2*RATIO[5/3 + 161/(4*(-1 + x)^2) + 
           39/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[6 - 18/(-1 + x)^2] + 
          RATIO[-17/6 + 269/(6*(-1 + x)^2) + 51/(-1 + x)]) + 
        I*Pi*RATIO[101/6 + 601/(6*(-1 + x)^2) + 53/(-1 + x)] + 
        RATIO[4825/36 + 1397/(9*(-1 + x)^2) + 293/(-1 + x) + 13*x - 4*x^2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2 + 1/(2*(-1 + x)^2)] + 
        Pi^2*RATIO[-109/12 + 21/(4*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[3 - 3/(-1 + x)^2] + 
          RATIO[-5 - 1/(2*(-1 + x)^2) - 7/(-1 + x)]) + 
        I*Pi*RATIO[31 - 47/(3*(-1 + x)^2) + 5/(-1 + x)] + 
        RATIO[707/12 - 8/(-1 + x)^2 + 359/(3*(-1 + x)) - 4/x - (9*x)/2 - 
          2*x^2]) + G[1, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[-1/2 + 1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 2/(-1 + x)^2] + 
          RATIO[-5 - 1/(2*(-1 + x)^2) - 7/(-1 + x)]) + 
        Pi^2*RATIO[-37/12 + 25/(12*(-1 + x)^2) + 2/(-1 + x)] + 
        I*Pi*RATIO[57/2 + 11/(2*(-1 + x)^2) + 25/(-1 + x)] + 
        RATIO[707/12 - 8/(-1 + x)^2 + 359/(3*(-1 + x)) - 4/x - (9*x)/2 - 
          2*x^2]) + G[0, 1, 0, 1, x]*(Pi^2*RATIO[-7/4 - 5/(4*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[1/2 - 1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4/(-1 + x)^2] + 
          RATIO[-21/2 - 15/(2*(-1 + x)^2) - 6/(-1 + x)]) + 
        I*Pi*RATIO[86/3 + 47/(6*(-1 + x)^2) + 68/(-1 + x)] + 
        RATIO[173/6 + 605/(6*(-1 + x)^2) + 403/(6*(-1 + x)) - 4/x + (5*x)/2 - 
          2*x^2]) + G[0, 1, 1, 0, x]*
       (Log[mu2]^2*RATIO[1/2 - 1/(2*(-1 + x)^2)] + 
        Pi^2*RATIO[49/12 - 239/(12*(-1 + x)^2) - 12/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-1 + (-1 + x)^(-2)] + 
          RATIO[-21/2 - 15/(2*(-1 + x)^2) - 6/(-1 + x)]) + 
        I*Pi*RATIO[50 + 130/(3*(-1 + x)^2) + 116/(-1 + x)] + 
        RATIO[173/6 + 605/(6*(-1 + x)^2) + 403/(6*(-1 + x)) - 4/x + (5*x)/2 - 
          2*x^2]) + G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-7 + 12/(-1 + x)^2] + 
        Log[mu2]*RATIO[2 + 9/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[-188/3 - 89/(2*(-1 + x)^2) - 103/(-1 + x) + 2*x - x^2/2]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-3/(-1 + x)^2 - 12/(-1 + x)] + 
        Log[mu2]*RATIO[2 + 11/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[39/2 - 317/(3*(-1 + x)^2) - 76/(-1 + x) + 2*x - x^2/2]) + 
      G[0, 1, 0, 0, 1, x]*(I*Pi*RATIO[9 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        Log[mu2]*RATIO[2 + 11/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[39/2 - 317/(3*(-1 + x)^2) - 76/(-1 + x) + 2*x - x^2/2]) + 
      G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-6] + 
        I*Pi*RATIO[30 + 3/(-1 + x)^2] + RATIO[-4/3 - 11/(-1 + x)^2 - 
          33/(-1 + x) + 2*x - x^2/2]) + G[1, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[1] + I*Pi*RATIO[12 - 3/(-1 + x)^2] + 
        RATIO[1 - 7/(6*(-1 + x)^2) - 29/(-1 + x) + 2*x - x^2/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + I*Pi*RATIO[3 + 2/(-1 + x)^2] + 
        RATIO[1 - 7/(6*(-1 + x)^2) - 29/(-1 + x) + 2*x - x^2/2]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-42/(-1 + x)^2 - 36/(-1 + x)] + 
        I*Pi*RATIO[27 + 222/(-1 + x)^2 + 216/(-1 + x)] + 
        RATIO[137/2 + 53/(3*(-1 + x)^2) + 91/(-1 + x) + 2*x - x^2/2]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[7 - 2/(-1 + x)^2] + RATIO[-25/6 + 30/(-1 + x) + 
          1/(2*x^2) - 2/x + 2*x - x^2/2]) + G[1, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[-12] + Log[mu2]*RATIO[-2] + 
        RATIO[-33/2 + 6/(-1 + x)^2 - 18/(-1 + x) - 2*x + x^2/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-2] + 
        I*Pi*RATIO[-15 + 6/(-1 + x)^2] + RATIO[-33/2 + 6/(-1 + x)^2 - 
          18/(-1 + x) - 2*x + x^2/2]) + G[0, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-12 - 132/(-1 + x)^2 - 132/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[53/3 + 124/(3*(-1 + x)^2) + 50/(-1 + x) - 2*x + x^2/2]) + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[-11 - 82/(-1 + x)^2 - 84/(-1 + x)] + 
        Log[mu2]*RATIO[4 + 6/(-1 + x)^2 + 12/(-1 + x)] + 
        RATIO[53/3 + 124/(3*(-1 + x)^2) + 50/(-1 + x) - 2*x + x^2/2]) + 
      G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[-9 - (-1 + x)^(-2)] + 
        Log[mu2]*RATIO[-2 + (-1 + x)^(-2)] + RATIO[65/2 + 43/(6*(-1 + x)^2) + 
          61/(-1 + x) - 2*x + x^2/2]) + G[0, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[-8 - 15/(-1 + x)^2 - 24/(-1 + x)] + 
        Log[mu2]*RATIO[-2 - 10/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[29/3 + 181/(2*(-1 + x)^2) + 82/(-1 + x) - 2*x + x^2/2]) + 
      G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[1 - 14/(-1 + x)^2 - 12/(-1 + x)] + 
        I*Pi*RATIO[5 + 9/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[59/3 + 121/(-1 + x)^2 + 150/(-1 + x) - 2*x + x^2/2]) + 
      G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[2 - (-1 + x)^(-2)] + 
        RATIO[-151/3 - 7/(-1 + x) - 1/(2*x^2) + 2/x - 2*x + x^2/2]) + 
      G[1, 1, 0, 0, x]*(Log[mu2]^2*RATIO[2 - 1/(2*(-1 + x)^2)] + 
        I*Pi*RATIO[-45/2 - 9/(2*(-1 + x)^2) - 45/(-1 + x)] + 
        Pi^2*RATIO[-10/3 + 37/(12*(-1 + x)^2) + 4/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-4 - (-1 + x)^(-2)] + 
          RATIO[-14/3 + 1/(2*(-1 + x)^2) + 6/(-1 + x)]) + 
        RATIO[-1475/18 + 25/(12*(-1 + x)^2) - 298/(3*(-1 + x)) + x^(-1) - 
          50*x + 42*x^2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*(I*Pi*RATIO[4 - 9/(-1 + x)^2] + 
          RATIO[-10 - 535/(6*(-1 + x)^2) - 62/(-1 + x)]) + 
        Pi^2*RATIO[-19/2 - 39/(4*(-1 + x)^2) - 15/(-1 + x)] + 
        Log[mu2]^2*RATIO[27/(2*(-1 + x)^2) + 12/(-1 + x)] + 
        I*Pi*RATIO[457/6 - 181/(6*(-1 + x)^2) + 79/(-1 + x)] + 
        RATIO[-2261/12 - 7193/(18*(-1 + x)^2) - 1093/(2*(-1 + x)) + 
          11/(2*x) - 32*x + 42*x^2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-63 - 182/(3*(-1 + x)^2) - 157/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 13/(-1 + x)^2] + 
          RATIO[95/6 - 232/(3*(-1 + x)^2) - 26/(-1 + x)]) + 
        Log[mu2]^2*RATIO[5/2 + 25/(2*(-1 + x)^2) + 12/(-1 + x)] + 
        Pi^2*RATIO[55/12 + 221/(12*(-1 + x)^2) + 23/(-1 + x)] + 
        RATIO[-811/9 - 1633/(18*(-1 + x)^2) - 590/(3*(-1 + x)) - 110*x + 
          66*x^2]) + G[1, 1, 1, 1, x]*
       (Log[mu2]*(RATIO[-35/2] + I*Pi*RATIO[-12]) + Log[mu2]^2*RATIO[3] + 
        I*Pi*RATIO[190/3 - 24/(-1 + x)] + RATIO[1279/12 + 9/(2*x^2) - 
          1/(2*x) - 76*x + 66*x^2]) + 
      (I*Pi^3*RATIO[13/6 + 59/(4*(-1 + x)^2) + 33/(-1 + x)] + 
        I*Pi*RATIO[1285/6 - 1066/(3*(-1 + x)^2) - 2447/(18*(-1 + x)) + 3/x + 
           54*x - 82*x^2] + RATIO[-95/54 + 1115/(36*(-1 + x)^2) - 
          4177/(18*(-1 + x)) + (346*x)/3 - (171*x^2)/4] + 
        Pi^2*RATIO[-15611/216 - 4681/(72*(-1 + x)^2) - 398/(3*(-1 + x)) - 
           (5*x)/3 + (5*x^2)/12])*Zeta[3] + 
      RATIO[-104/3 - 37/(-1 + x)^2 - 33/(-1 + x)]*Zeta[3]^2 + 
      Log[mu2]^3*(RATIO[-4871/432] + I*Pi^3*RATIO[-7/12] + 
        Pi^2*RATIO[211/432 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[-203/36 - 7/(36*(-1 + x))] + RATIO[-11/2]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[-7/2] + Log[mu2]^3*RATIO[3/2] + 
        Log[mu2]^2*(RATIO[5/6] + I*Pi*RATIO[6]) + 
        Log[mu2]*(I*Pi*RATIO[-61/3] + Pi^2*RATIO[5/4] + 
          RATIO[-65/4 - 6/x + 12*x - 9*x^2]) + 
        Pi^2*RATIO[-281/36 + 7/(2*(-1 + x)) - 1/(12*x^2) + 1/(3*x) + x/3 - 
           x^2/12] + RATIO[-1741/12 - 77/(3*x) + x/2 + (95*x^2)/4] + 
        I*Pi*RATIO[175/6 + 49/(3*(-1 + x)) + 9/(2*x^2) + 13/x - 59*x + 
           53*x^2] + RATIO[21]*Zeta[3]) + G[0, 0, 1, x]*
       (I*Pi^3*RATIO[-23/6 + 15/(4*(-1 + x)^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 + 7/(2*(-1 + x)^2)] + 
          RATIO[29/4 + 15/(4*(-1 + x)^2) + 11/(-1 + x)]) + 
        Log[mu2]^3*RATIO[1/(2*(-1 + x)^2)] + 
        RATIO[-18469/72 + 409/(24*(-1 + x)^2) - 4009/(18*(-1 + x)) - 
          (13*x)/2 - (133*x^2)/6] + 
        Pi^2*RATIO[139/72 + 2287/(72*(-1 + x)^2) + 59/(6*(-1 + x)) + 
           (2*x)/3 - x^2/6] + Log[mu2]*
         (Pi^2*RATIO[-2 - 23/(12*(-1 + x)^2) - 8/(-1 + x)] + 
          I*Pi*RATIO[5/3 - 221/(6*(-1 + x)^2) + 11/(-1 + x)] + 
          RATIO[-415/12 - 33/(2*(-1 + x)^2) - 287/(6*(-1 + x)) - 4*x + 
            3*x^2]) + I*Pi*RATIO[-3203/36 - 2348/(9*(-1 + x)^2) - 
           904/(3*(-1 + x)) + 11/(2*x) - 23*x + 41*x^2] + 
        RATIO[-44 - 120/(-1 + x)^2 - 174/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 0, x]*(I*Pi^3*RATIO[-85/12 - 185/(12*(-1 + x)^2) - 
           25/(-1 + x)] + Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)^2)] + 
          RATIO[29/4 + 15/(4*(-1 + x)^2) + 11/(-1 + x)]) + 
        Log[mu2]^3*RATIO[1/(2*(-1 + x)^2)] + 
        I*Pi*RATIO[-75/4 - 463/(36*(-1 + x)^2) - 88/(-1 + x) - 4/x + 55*x - 
           45*x^2] + RATIO[-18469/72 + 409/(24*(-1 + x)^2) - 
          4009/(18*(-1 + x)) - (13*x)/2 - (133*x^2)/6] + 
        Pi^2*RATIO[91/72 + 3137/(72*(-1 + x)^2) + 169/(6*(-1 + x)) - 
           (2*x)/3 + x^2/6] + Log[mu2]*
         (Pi^2*RATIO[-59/(12*(-1 + x)^2) - 6/(-1 + x)] + 
          I*Pi*RATIO[-3 + 7/(3*(-1 + x)^2) + 10/(-1 + x)] + 
          RATIO[-415/12 - 33/(2*(-1 + x)^2) - 287/(6*(-1 + x)) - 4*x + 
            3*x^2]) + RATIO[-27 - 71/(-1 + x)^2 - 84/(-1 + x)]*Zeta[3]) + 
      G[1, 0, 0, x]*(I*Pi^3*RATIO[77/12 + 2/(3*(-1 + x)^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + (-1 + x)^(-2)] + 
          RATIO[-11/4 + 2/(-1 + x)^2 - 3/(2*(-1 + x))]) + 
        Log[mu2]^3*RATIO[1/(2*(-1 + x)^2)] + 
        I*Pi*RATIO[385/12 - 5/(4*(-1 + x)^2) + 211/(3*(-1 + x)) - 4/x + 
           79*x - 49*x^2] + Pi^2*RATIO[15/8 - 127/(18*(-1 + x)^2) - 
           57/(4*(-1 + x)) - x/3 + x^2/12] + 
        Log[mu2]*(Pi^2*RATIO[1 - 35/(12*(-1 + x)^2) - 4/(-1 + x)] + 
          I*Pi*RATIO[13/2 + 7/(2*(-1 + x)^2) + 10/(-1 + x)] + 
          RATIO[169/6 + 163/(12*(-1 + x)^2) + 59/(2*(-1 + x)) - 4*x + 
            3*x^2]) + RATIO[1783/9 + 3457/(72*(-1 + x)^2) + 
          569/(2*(-1 + x)) - (215*x)/6 + (247*x^2)/12] + 
        RATIO[31 - 27/(-1 + x)^2 - 24/(-1 + x)]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^3*RATIO[1/2] + Log[mu2]^2*
         (I*Pi*RATIO[2 - 1/(2*(-1 + x)^2)] + RATIO[2 + 1/(2*(-1 + x))]) + 
        I*Pi^3*RATIO[5/(12*(-1 + x)^2)] + RATIO[-239/8 - 115/(-1 + x) + 
          25/x + (203*x)/3 - (133*x^2)/6] + 
        Pi^2*RATIO[283/36 - 4/(3*(-1 + x)^2) + 215/(12*(-1 + x)) + (2*x)/3 - 
           x^2/6] + Log[mu2]*(Pi^2*RATIO[37/12 + (-1 + x)^(-2)] + 
          I*Pi*RATIO[-31/6 + 1/(2*(-1 + x)^2) + 7/(-1 + x)] + 
          RATIO[23/4 + 15/(2*(-1 + x)) - 2/x - 4*x + 3*x^2]) + 
        I*Pi*RATIO[-4945/36 + 25/(12*(-1 + x)^2) - 151/(2*(-1 + x)) + 
           37/(2*x) - 49*x + 41*x^2] + RATIO[7 - 12/(-1 + x)^2 - 12/(-1 + x)]*
         Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[-159/4 - 277/(36*(-1 + x))] + 
        I*Pi^3*RATIO[53/24 + 7/(24*(-1 + x)^2) + 1/(12*(-1 + x))] + 
        RATIO[-125875/2592 + 1/(4*(-1 + x))] + 
        Pi^4*RATIO[7/160 + 23/(45*(-1 + x)^2) + 17/(30*(-1 + x))] + 
        Pi^2*RATIO[3509/216 + 539/(72*(-1 + x)) - (3*x)/2 + (5*x^2)/4] + 
        (I*Pi*RATIO[-5 + 11/(2*(-1 + x)^2)] + 
          RATIO[565/36 - 7/(4*(-1 + x)^2) + 8/(-1 + x)])*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[1/2] + 
        I*Pi^3*RATIO[43/12 - 5/(12*(-1 + x)^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(2*(-1 + x)^2)] + 
          RATIO[2 + 1/(2*(-1 + x))]) + I*Pi*RATIO[415/18 - 8/(-1 + x)^2 - 
           137/(6*(-1 + x)) + 3/x + 29*x - 45*x^2] + 
        RATIO[-239/8 - 115/(-1 + x) + 25/x + (203*x)/3 - (133*x^2)/6] + 
        Pi^2*RATIO[-10 - 15/(4*(-1 + x)^2) - 107/(12*(-1 + x)) + 1/(6*x^2) - 
           2/(3*x) - (2*x)/3 + x^2/6] + Log[mu2]*
         (Pi^2*RATIO[13/12 - 2/(-1 + x)^2 - 2/(-1 + x)] + 
          I*Pi*RATIO[16/3 - 1/(2*(-1 + x)^2) + 8/(-1 + x)] + 
          RATIO[23/4 + 15/(2*(-1 + x)) - 2/x - 4*x + 3*x^2]) + 
        RATIO[-14 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*(I*Pi*RATIO[1/2 + 11/(2*(-1 + x)^2)] + 
          RATIO[-27/4 + 29/(6*(-1 + x)^2) - 19/(2*(-1 + x))]) + 
        I*Pi^3*RATIO[-1/12 + 13/(12*(-1 + x)^2) + (-1 + x)^(-1)] + 
        Log[mu2]^3*RATIO[3/(2*(-1 + x)^2)] + 
        Log[mu2]*(Pi^2*RATIO[-3 - 31/(4*(-1 + x)^2) - 12/(-1 + x)] + 
          I*Pi*RATIO[-1/2 - 137/(6*(-1 + x)^2) + 6/(-1 + x)] + 
          RATIO[107/3 + 43/(4*(-1 + x)^2) + 439/(6*(-1 + x)) + 12*x - 
            9*x^2]) + Pi^2*RATIO[263/72 + 439/(12*(-1 + x)^2) + 
           479/(12*(-1 + x)) + x/3 - x^2/12] + 
        RATIO[5113/36 - 4787/(24*(-1 + x)^2) + 11/(18*(-1 + x)) - (118*x)/3 + 
          (95*x^2)/4] + I*Pi*RATIO[955/12 + 301/(4*(-1 + x)^2) + 
           339/(2*(-1 + x)) - 85*x + 53*x^2] + 
        RATIO[16 + 68/(-1 + x)^2 + 84/(-1 + x)]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^3*RATIO[1/2] + 
        I*Pi^3*RATIO[7/3 + 223/(12*(-1 + x)^2) + 15/(-1 + x)] + 
        Log[mu2]^2*(I*Pi*RATIO[1 - 1/(2*(-1 + x)^2)] + 
          RATIO[-27/(2*(-1 + x))]) + I*Pi*RATIO[751/12 + 605/(6*(-1 + x)^2) + 
           470/(3*(-1 + x)) - 3/x + 53*x - 49*x^2] + 
        Pi^2*RATIO[139/36 - 43/(12*(-1 + x)^2) + 67/(12*(-1 + x)) - x/3 + 
           x^2/12] + Log[mu2]*(Pi^2*RATIO[-11/12 - (-1 + x)^(-2) - 
             4/(-1 + x)] + I*Pi*RATIO[-15/2 - 15/(2*(-1 + x)^2) + 
             9/(-1 + x)] + RATIO[209/12 + 535/(6*(-1 + x)) - 2/x - 4*x + 
            3*x^2]) + RATIO[25349/72 + 5296/(9*(-1 + x)) - 77/(6*x) - 
          (143*x)/3 + (247*x^2)/12] + RATIO[18 + 101/(-1 + x)^2 + 
           84/(-1 + x)]*Zeta[3]) + G[1, 1, x]*(Log[mu2]^4*RATIO[-1/2] + 
        Log[mu2]^3*RATIO[7/36] + I*Pi^3*RATIO[-287/72 + 3/(2*(-1 + x)^2) - 
           175/(12*(-1 + x))] + Pi^4*RATIO[199/180 + 17/(30*(-1 + x)^2) + 
           17/(30*(-1 + x))] + RATIO[-32887/162 + 11/(36*x) + (1837*x)/18 - 
          (1411*x^2)/24] + I*Pi*RATIO[-17939/108 - 115/(-1 + x) - 
           121/(12*x) + (177*x)/2 - (209*x^2)/12] + 
        Pi^2*RATIO[4709/216 - 5/(12*(-1 + x)) - 3/(2*x^2) - 85/(8*x) + 
           (61*x)/12 - (23*x^2)/4] + Log[mu2]^2*(Pi^2*RATIO[-29/12] + 
          I*Pi*RATIO[41/12 + 1/(2*(-1 + x))] + RATIO[251/18 + 11/(4*x) - 
            3*x + (5*x^2)/2]) + (I*Pi*RATIO[-7 + 8/(-1 + x)^2] + 
          RATIO[-493/18 - 9/(-1 + x)^2 - 125/(-1 + x) + x^(-2) - 4/x - 6*x + 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/6] + 
          Pi^2*RATIO[577/72 + (-1 + x)^(-1)] + RATIO[1913/216 - 113/(12*x) + 
            (61*x)/3 - 19*x^2] + I*Pi*RATIO[313/18 + 15/(2*(-1 + x)) - 
             5/(2*x) + 2*x - x^2] + RATIO[-11]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[1/8] + Log[mu2]^3*
         (I*Pi*RATIO[1 + 1/(2*(-1 + x)^2)] + RATIO[1 - 1/(2*(-1 + x))]) + 
        Pi^4*RATIO[-1667/1440 + 257/(360*(-1 + x)^2) - 1/(30*(-1 + x))] + 
        I*Pi^3*RATIO[1261/72 - 67/(36*(-1 + x)^2) + 109/(12*(-1 + x))] + 
        Log[mu2]^2*(Pi^2*RATIO[-41/24 - 3/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[9/4 + 2/(-1 + x)^2 - 5/(2*(-1 + x))] + 
          RATIO[3/8 - 19/(4*(-1 + x)) + 3*x - (5*x^2)/2]) + 
        Pi^2*RATIO[-2051/54 - 359/(72*(-1 + x)^2) - 6259/(72*(-1 + x)) - 
           4/(3*x) - (29*x)/3 + (35*x^2)/4] + 
        I*Pi*RATIO[13571/72 + 3457/(72*(-1 + x)^2) + 179/(-1 + x) + 25/x + 
           (11*x)/2 + (209*x^2)/12] + RATIO[11605/96 + 2305/(24*(-1 + x)) - 
          (3473*x)/36 + (1411*x^2)/24] + (I*Pi*RATIO[-5 - 8/(-1 + x)^2] + 
          RATIO[116/3 + 181/(6*(-1 + x)^2) + 84/(-1 + x) + 6*x - (3*x^2)/2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1/6 - 19/(12*(-1 + x)^2)] + 
          Pi^2*RATIO[19/36 - 11/(3*(-1 + x)^2) + 11/(12*(-1 + x))] + 
          I*Pi*RATIO[104/3 + 163/(12*(-1 + x)^2) + 55/(2*(-1 + x)) - 2/x - 
             2*x + x^2] + RATIO[81/4 + 19/(2*(-1 + x)) - (79*x)/3 + 19*x^2] + 
          RATIO[-9 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[1/8] + 
        I*Pi^3*RATIO[-1043/72 - 379/(24*(-1 + x)^2) - 37/(-1 + x)] + 
        Log[mu2]^3*(I*Pi*RATIO[1 + 1/(2*(-1 + x)^2)] + 
          RATIO[1 - 1/(2*(-1 + x))]) + 
        Pi^4*RATIO[249/160 - 127/(72*(-1 + x)^2) - 3/(10*(-1 + x))] + 
        Log[mu2]^2*(I*Pi*RATIO[41/4 + 15/(4*(-1 + x)^2) - 4/(-1 + x)] + 
          Pi^2*RATIO[-37/24 + 1/(3*(-1 + x)^2) + 2/(-1 + x)] + 
          RATIO[3/8 - 19/(4*(-1 + x)) + 3*x - (5*x^2)/2]) + 
        Pi^2*RATIO[-8195/216 - 1243/(36*(-1 + x)^2) - 7225/(72*(-1 + x)) + 
           41/(12*x) - 9*x + (35*x^2)/4] + 
        I*Pi*RATIO[4169/36 + 409/(24*(-1 + x)^2) + 3377/(9*(-1 + x)) - 
           77/(6*x) - (161*x)/2 + (209*x^2)/12] + 
        RATIO[11605/96 + 2305/(24*(-1 + x)) - (3473*x)/36 + (1411*x^2)/24] + 
        (I*Pi*RATIO[4 + 17/(-1 + x)^2 + 54/(-1 + x)] + 
          RATIO[353/3 + 191/(2*(-1 + x)^2) + 221/(-1 + x) + 6*x - (3*x^2)/2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-3/2 + 1/(12*(-1 + x)^2)] + 
          Pi^2*RATIO[-245/36 - 5/(2*(-1 + x)^2) - 39/(4*(-1 + x))] + 
          I*Pi*RATIO[-197/12 - 33/(2*(-1 + x)^2) + 191/(6*(-1 + x)) - 2/x - 
             2*x + x^2] + RATIO[81/4 + 19/(2*(-1 + x)) - (79*x)/3 + 19*x^2] + 
          RATIO[-9 + 8/(-1 + x)^2 + 12/(-1 + x)]*Zeta[3])) + 
      G[0, 0, x]*(I*Pi^3*RATIO[-83/4 - 37/(2*(-1 + x)^2) - 
           529/(12*(-1 + x))] + Log[mu2]^3*RATIO[1/2 + 7/(36*(-1 + x)^2) - 
           (-1 + x)^(-1)] + Pi^4*RATIO[109/90 + 157/(40*(-1 + x)^2) + 
           61/(12*(-1 + x))] + Log[mu2]^4*RATIO[-1/(2*(-1 + x)^2)] + 
        RATIO[2441/36 + 42971/(648*(-1 + x)^2) + 501/(4*(-1 + x)) + 
          (818*x)/9 - (1411*x^2)/24] + 
        I*Pi*RATIO[-9191/72 - 30001/(216*(-1 + x)^2) - 8023/(36*(-1 + x)) - 
           (27*x)/2 - (209*x^2)/12] + 
        Pi^2*RATIO[-6743/216 - 6737/(216*(-1 + x)^2) - 287/(4*(-1 + x)) + 
           (67*x)/12 - (23*x^2)/4] + Log[mu2]^2*
         (I*Pi*RATIO[2 + 55/(6*(-1 + x)^2) - 3/(2*(-1 + x))] + 
          Pi^2*RATIO[3/4 + 5/(6*(-1 + x)^2) + 4/(-1 + x)] + 
          RATIO[1/6 + 103/(9*(-1 + x)^2) - 17/(6*(-1 + x)) - 3*x + 
            (5*x^2)/2]) + (I*Pi*RATIO[10 + 43/(-1 + x)^2 + 48/(-1 + x)] + 
          RATIO[-196 - 3371/(9*(-1 + x)^2) - 546/(-1 + x) - 6*x + (3*x^2)/2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1/6 - 4/(3*(-1 + x)^2)] + 
          Pi^2*RATIO[-11/9 - 1189/(72*(-1 + x)^2) - 41/(2*(-1 + x))] + 
          RATIO[-79/6 + 9401/(216*(-1 + x)^2) - 3/(4*(-1 + x)) + (97*x)/3 - 
            19*x^2] + I*Pi*RATIO[17/12 + 617/(36*(-1 + x)^2) + 
             59/(3*(-1 + x)) + 2*x - x^2] + 
          RATIO[4 + 15/(-1 + x)^2 + 24/(-1 + x)]*Zeta[3])) + 
      (I*Pi*RATIO[-111 - 69/(-1 + x)^2 - 180/(-1 + x)] + 
        RATIO[-130/9 - 695/(2*(-1 + x)^2) - 103/(-1 + x) - 20*x + 5*x^2])*
       Zeta[5] + Log[mu2]*(I*Pi^5*RATIO[-53/120 + 7/(18*(-1 + x)^2)] + 
        I*Pi*RATIO[-36973/324 - 14603/(216*(-1 + x))] + 
        Pi^4*RATIO[-16447/8640 - 37/(72*(-1 + x)^2) - 119/(36*(-1 + x))] + 
        RATIO[-152881/1728 - 35/(24*(-1 + x))] + 
        Pi^2*RATIO[35845/1296 + 875/(72*(-1 + x)) + (79*x)/6 - (19*x^2)/2] + 
        I*Pi^3*RATIO[617/108 - 361/(72*(-1 + x)^2) + 173/(72*(-1 + x)) + x - 
           x^2/2] + (Pi^2*RATIO[-23/12 + (-1 + x)^(-2)] + 
          RATIO[104 + 361/(12*(-1 + x)^2) - 34/(3*(-1 + x))] + 
          I*Pi*RATIO[1099/18 - 32/(-1 + x)^2 + 9/(-1 + x)])*Zeta[3] + 
        RATIO[-60]*Zeta[5]) + G[1, x]*
       (Log[mu2]^4*(I*Pi*RATIO[-1] + RATIO[-3/4]) + Log[mu2]^5*RATIO[-1/8] + 
        I*Pi^5*RATIO[-29/60 + 7/(30*(-1 + x)^2)] + 
        Log[mu2]^3*(RATIO[-23/8] + Pi^2*RATIO[43/24] + 
          I*Pi*RATIO[-65/36 - 1/(2*(-1 + x))]) + 
        RATIO[839/9 + 35/(24*(-1 + x)) - (2293*x)/24] + 
        I*Pi*RATIO[-49009/648 + 2299/(24*(-1 + x)) + 11/(36*x) - 
           (161*x)/12] + I*Pi^3*RATIO[1997/54 - 121/(72*(-1 + x)^2) + 
           2387/(72*(-1 + x)) - 35/(8*x) + (43*x)/6 - (37*x^2)/6] + 
        Pi^4*RATIO[-358/135 - 13/(16*(-1 + x)^2) + 23/(60*(-1 + x)) - 
           (17*x)/90 + (17*x^2)/360] + 
        Pi^2*RATIO[2599/54 + 1339/(36*(-1 + x)) - 13/(18*x) - (260*x)/9 + 
           (133*x^2)/12] + (Pi^2*RATIO[47/12 + 23/(3*(-1 + x)^2) + 
             4/(-1 + x)] + I*Pi*RATIO[-731/9 - 15/(-1 + x)^2 - 21/(-1 + x) + 
             3/x^2 - 12/x] + RATIO[-5767/36 + 121/(12*(-1 + x)^2) + 
            22/(3*(-1 + x)) + 27/(2*x) - (67*x)/2 + 42*x^2])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[3/4 + 1/(6*(-1 + x)^2)] + 
          Pi^2*RATIO[-275/72 - 1/(3*(-1 + x))] + 
          I*Pi*RATIO[205/36 - 19/(4*(-1 + x)) + 11/(4*x)] + 
          RATIO[-29/8 + (5*x)/2] + RATIO[21/2 - (-1 + x)^(-2)]*Zeta[3]) + 
        Log[mu2]*(I*Pi^3*RATIO[-13/8 - 1/(6*(-1 + x)^2) - 3/(4*(-1 + x))] + 
          Pi^4*RATIO[-69/160 - 13/(20*(-1 + x)^2) - 17/(30*(-1 + x))] + 
          RATIO[623/96 - 1/(4*(-1 + x)) - 19*x] + 
          I*Pi*RATIO[4721/216 + 19/(2*(-1 + x)) - 113/(12*x) - x] + 
          Pi^2*RATIO[-817/72 + 7/(2*(-1 + x)) - 3/(2*x) + 2*x - (3*x^2)/2] + 
          (I*Pi*RATIO[6 - 8/(-1 + x)^2] + RATIO[-169/6 + (-1 + x)^(-2) - 
              4/(-1 + x)])*Zeta[3]) + RATIO[46 - 41/(2*(-1 + x)^2)]*
         Zeta[5]) + G[0, x]*(Log[mu2]^5*RATIO[-1/8] + 
        Log[mu2]^4*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x)^2)] + 
          RATIO[-19/16 + 1/(2*(-1 + x))]) + Log[mu2]^3*
         (Pi^2*RATIO[19/24 + (-1 + x)^(-2)] + 
          RATIO[-281/72 - 7/(36*(-1 + x))] + 
          I*Pi*RATIO[-13/4 + 7/(36*(-1 + x)^2) + 1/(2*(-1 + x))]) + 
        I*Pi^5*RATIO[1/3 + 11/(8*(-1 + x)^2) + 28/(15*(-1 + x))] + 
        I*Pi*RATIO[17843/108 + 42971/(648*(-1 + x)^2) + 
           16571/(108*(-1 + x)) + (161*x)/12] + 
        RATIO[-697453/5184 - 126599/(648*(-1 + x)) + (2293*x)/24] + 
        Pi^4*RATIO[11339/8640 + 3341/(2160*(-1 + x)^2) + 
           1349/(360*(-1 + x)) + (17*x)/90 - (17*x^2)/360] + 
        I*Pi^3*RATIO[95/4 + 6733/(108*(-1 + x)^2) + 752/(9*(-1 + x)) - 
           (61*x)/6 + (49*x^2)/6] + 
        Pi^2*RATIO[24569/432 + 41/(54*(-1 + x)^2) + 15467/(216*(-1 + x)) - 
           (61*x)/36 + (133*x^2)/12] + 
        (I*Pi*RATIO[-32 - 961/(18*(-1 + x)^2) - 101/(-1 + x)] + 
          Pi^2*RATIO[-35/12 + 551/(12*(-1 + x)^2) + 42/(-1 + x)] + 
          RATIO[671/2 + 8059/(36*(-1 + x)^2) + 6239/(9*(-1 + x)) + (71*x)/2 - 
            44*x^2])*Zeta[3] + Log[mu2]^2*
         (I*Pi^3*RATIO[1 + 1/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-67/6 + 103/(9*(-1 + x)^2) - 49/(6*(-1 + x))] + 
          Pi^2*RATIO[7/48 - 407/(72*(-1 + x)^2) - 31/(12*(-1 + x))] + 
          RATIO[-331/144 - 277/(36*(-1 + x)) - (5*x)/2] + 
          RATIO[11/2 - 19/(2*(-1 + x)^2) - 12/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(I*Pi^3*RATIO[7/24 - 157/(24*(-1 + x)^2) - 
             17/(12*(-1 + x))] + Pi^4*RATIO[-527/480 + 31/(60*(-1 + x)^2) - 
             17/(30*(-1 + x))] + I*Pi*RATIO[179/72 + 9401/(216*(-1 + x)^2) - 
             239/(36*(-1 + x)) + x] + RATIO[-20285/864 - 
            14657/(216*(-1 + x)) + 19*x] + 
          Pi^2*RATIO[983/72 - 1079/(72*(-1 + x)^2) + 871/(72*(-1 + x)) + 
             2*x - (3*x^2)/2] + (I*Pi*RATIO[11 - 10/(-1 + x)^2] + 
            RATIO[163/6 + 277/(6*(-1 + x)^2) + 67/(-1 + x)])*Zeta[3]) + 
        RATIO[9/2 - 195/(2*(-1 + x)^2) - 111/(-1 + x)]*Zeta[5]))/Nc + 
    (G[1, 1, 0, 0, 0, 1, x]*RATIO[-20] + G[1, 1, 0, 0, 1, 0, x]*RATIO[-20] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[-18] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-12] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-8] + G[1, 0, 0, 1, 1, 0, x]*RATIO[-8] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-6] + G[1, 0, 1, 0, 0, 0, x]*RATIO[-4] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[-4] + G[1, 0, 1, 1, 1, 0, x]*RATIO[-4] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-3] + G[1, 1, 1, 0, 1, 1, x]*RATIO[-3] + 
      Log[mu2]^5*(RATIO[-3/16] + I*Pi*RATIO[-1/8]) + 
      Log[mu2]^6*RATIO[-1/48] + G[1, 0, 1, 0, 0, 1, x]*RATIO[2] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[2] + G[1, 1, 0, 1, 0, 1, x]*RATIO[2] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[2] + G[1, 1, 1, 0, 0, 0, x]*RATIO[4] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[7] + G[1, 0, 0, 0, 0, 1, x]*RATIO[8] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[8] + G[1, 1, 1, 1, 0, 0, x]*RATIO[8] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[10] + G[1, 1, 0, 0, 1, 1, x]*RATIO[12] + 
      I*Pi*G[1, 1, 1, 1, 1, x]*RATIO[15] + G[1, 1, 1, 1, 1, 1, x]*RATIO[15] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[50] + G[0, 0, 0, 1, 1, 1, x]*
       RATIO[-38 - 162/(-1 + x)^2 - 204/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
       (I*Pi*RATIO[8] + RATIO[-201/2 - 21/(-1 + x)^2 - 153/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-28 - 83/(-1 + x)^2 - 108/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[-7 - 83/(-1 + x)^2 - 78/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-12 - 50/(-1 + x)^2 - 72/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[-10 - 54/(-1 + x)^2 - 60/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-10 - 54/(-1 + x)^2 - 60/(-1 + x)] + 
      G[0, 0, 0, 1, 0, x]*(RATIO[-33 - 61/(-1 + x)^2 - 94/(-1 + x)] + 
        I*Pi*RATIO[-17 - 40/(-1 + x)^2 - 54/(-1 + x)]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[-10] + RATIO[-31 - 46/(-1 + x)]) + 
      G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[-8] + RATIO[-31 - 46/(-1 + x)]) + 
      G[1, 0, 1, 1, 1, x]*(I*Pi*RATIO[3] + RATIO[-20 - 38/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[6 - 62/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[6 - 62/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-4 - 38/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[-6 - 30/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-6 - 30/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-6 - 28/(-1 + x)^2 - 36/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[-6 - 28/(-1 + x)^2 - 36/(-1 + x)] + 
      I*Pi*RATIO[-91/32 - 3337/(96*(-1 + x))] + G[1, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[2] + RATIO[-31 - 12/(-1 + x)^2 - 34/(-1 + x)]) + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-12 - 12/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[-2 - 19/(-1 + x)^2 - 18/(-1 + x)] + 
      G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[-4] + RATIO[-47/6 - 8/(3*(-1 + x)^2) - 
          15/(-1 + x)]) + G[1, 0, 1, 0, 1, x]*(I*Pi*RATIO[-1] + 
        RATIO[-47/6 - 8/(3*(-1 + x)^2) - 15/(-1 + x)]) + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-7 - 23/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 1, 1, 0, 0, x]*(RATIO[-28/3 + 119/(6*(-1 + x)^2) - 42/(-1 + x)] + 
        I*Pi*RATIO[-6 - 4/(-1 + x)^2 - 12/(-1 + x)]) + 
      G[1, 1, 1, 0, 1, x]*(I*Pi*RATIO[-3] + RATIO[4 - 8/(-1 + x)]) + 
      G[1, 1, 1, 1, 0, x]*(I*Pi*RATIO[8] + RATIO[4 - 8/(-1 + x)]) + 
      I*Pi^5*RATIO[-5183/4320 - 937/(432*(-1 + x)^2) - 1483/(480*(-1 + x))] + 
      RATIO[-1127/64 - 5/(4*(-1 + x))] + 
      Pi^6*RATIO[-29149/217728 - 5263/(7560*(-1 + x)^2) - 
         2771/(3780*(-1 + x))] + Log[mu2]^4*(RATIO[-1] + Pi^2*RATIO[31/96] + 
        I*Pi*RATIO[-7/8 - 1/(8*(-1 + x))]) + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[2 + 4/(-1 + x)^2 + 6/(-1 + x)] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[3 + 5/(-1 + x)^2 + 6/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[3 + 5/(-1 + x)^2 + 6/(-1 + x)] + G[0, 1, 0, 0, 0, x]*
       (RATIO[24 - 13/(-1 + x)^2 + 2/(-1 + x)] + 
        I*Pi*RATIO[15/(-1 + x)^2 + 12/(-1 + x)]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[4] + RATIO[1/2 + 23/(-1 + x)]) + G[0, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[-18 - 40/(-1 + x)^2 - 60/(-1 + x)] + 
        RATIO[101/2 - 28/(-1 + x)^2 + 27/(-1 + x)]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[2] + RATIO[20 + 38/(-1 + x)]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[30] + RATIO[32 - 3/(-1 + x)^2 + 
          38/(-1 + x)]) + G[0, 1, 0, 0, 1, x]*
       (I*Pi*RATIO[-8 - 50/(-1 + x)^2 - 54/(-1 + x)] + 
        RATIO[71/3 + 25/(3*(-1 + x)^2) + 38/(-1 + x)]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[1 - 14/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[71/3 + 25/(3*(-1 + x)^2) + 38/(-1 + x)]) + 
      G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[-2] + RATIO[143/6 + 14/(3*(-1 + x)^2) + 
          39/(-1 + x)]) + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[-1 + 55/(-1 + x)^2 + 42/(-1 + x)] + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[6 + 38/(-1 + x)^2 + 48/(-1 + x)] + G[0, 1, 0, 1, 1, x]*
       (RATIO[185/6 - 82/(3*(-1 + x)^2) + 50/(-1 + x)] + 
        I*Pi*RATIO[9 + 43/(-1 + x)^2 + 54/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[11 + 43/(-1 + x)^2 + 54/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[11 + 43/(-1 + x)^2 + 54/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[6 + 46/(-1 + x)^2 + 60/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[6 + 46/(-1 + x)^2 + 60/(-1 + x)] + 
      G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-7 - 15/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[13/3 + 14/(3*(-1 + x)^2) + 66/(-1 + x)]) + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[2 + 8/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[13/3 + 14/(3*(-1 + x)^2) + 66/(-1 + x)]) + 
      G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[-13 - 111/(-1 + x)^2 - 114/(-1 + x)] + 
        RATIO[115/6 + 196/(3*(-1 + x)^2) + 71/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[5 - 7/(-1 + x)^2 + 6/(-1 + x)] + 
        RATIO[115/6 + 196/(3*(-1 + x)^2) + 71/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, x]*(RATIO[-33 - 61/(-1 + x)^2 - 94/(-1 + x)] + 
        I*Pi*RATIO[14 + 66/(-1 + x)^2 + 72/(-1 + x)]) + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[10 + 69/(-1 + x)^2 + 72/(-1 + x)] + 
      G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-14] + 
        RATIO[173/3 + 22/(3*(-1 + x)^2) + 86/(-1 + x)]) + 
      G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[-10] + 
        RATIO[173/3 + 22/(3*(-1 + x)^2) + 86/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[20 + 96/(-1 + x)^2 + 108/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-27 - 119/(-1 + x)^2 - 150/(-1 + x)] + 
        RATIO[37/2 + 323/(2*(-1 + x)^2) + 129/(-1 + x)]) + 
      G[0, 0, 0, 0, 0, x]*(RATIO[-135/2 + 21/(-1 + x)^2 - 69/(-1 + x)] + 
        I*Pi*RATIO[32 + 115/(-1 + x)^2 + 132/(-1 + x)]) + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[38 + 145/(-1 + x)^2 + 168/(-1 + x)] + 
      G[0, 0, 1, 1, 1, x]*(RATIO[107/3 - 269/(3*(-1 + x)^2) + 6/(-1 + x)] + 
        I*Pi*RATIO[18 + 180/(-1 + x)^2 + 168/(-1 + x)]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[12 + 242/(-1 + x)^2 + 204/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[8/(-1 + x)^2] + G[0, 1, 1, 1, 1, 0, x]*
       RATIO[8/(-1 + x)^2] + G[0, 1, 1, 1, 1, x]*(RATIO[-74 - 242/(-1 + x)] + 
        I*Pi*RATIO[8/(-1 + x)^2]) + G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[3/2]) + Pi^2*RATIO[11/4] + 
        I*Pi*RATIO[-79/3 - 8/(3*(-1 + x)^2) - 53/(-1 + x)] + 
        RATIO[-179/3 - 32/(3*(-1 + x)) + 75*x - (135*x^2)/2]) + 
      G[0, 1, 0, 0, x]*(Pi^2*RATIO[7/3 + 197/(12*(-1 + x)^2) + 16/(-1 + x)] + 
        I*Pi*RATIO[143/3 - 19/(6*(-1 + x)^2) + 40/(-1 + x)] + 
        Log[mu2]^2*RATIO[1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[(-1 + x)^(-2)] + RATIO[3/(2*(-1 + x)^2)]) + 
        RATIO[1/3 - 953/(12*(-1 + x)^2) - 467/(6*(-1 + x)) + 77*x - 
          (135*x^2)/2]) + G[0, 1, 1, 1, x]*
       (I*Pi*RATIO[-209/3 + 14/(3*(-1 + x)^2) - 176/(-1 + x)] + 
        Pi^2*RATIO[2/3 + 7/(3*(-1 + x)^2) + 2/(-1 + x)] + 
        RATIO[217/6 + 383/(3*(-1 + x)) - 2/x + 79*x - (131*x^2)/2]) + 
      G[1, 0, 0, 0, x]*(Pi^2*RATIO[1] + 
        I*Pi*RATIO[-257/6 - 41/(3*(-1 + x)^2) - 67/(-1 + x)] + 
        RATIO[9/2 + 11/(-1 + x)^2 + 17/(-1 + x) + 81*x - (131*x^2)/2]) + 
      I*Pi^3*RATIO[-7721/144 + 649/(72*(-1 + x)^2) - 8549/(144*(-1 + x)) + 
         (97*x)/6 - (45*x^2)/4] + G[0, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[1 + 5/(-1 + x)^2 + 6/(-1 + x)] + 
        Pi^2*RATIO[5/3 + 29/(3*(-1 + x)^2) + 14/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[3 + 15/(-1 + x)^2 + 18/(-1 + x)]) + 
        I*Pi*RATIO[-23/2 + 231/(2*(-1 + x)^2) + 53/(-1 + x)] + 
        RATIO[361/6 + 79/(6*(-1 + x)^2) + 220/(3*(-1 + x)) + 22*x - 9*x^2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]^2*RATIO[1 + 5/(-1 + x)^2 + 6/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 10/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[3 + 15/(-1 + x)^2 + 18/(-1 + x)]) + 
        Pi^2*RATIO[23/6 + 49/(2*(-1 + x)^2) + 25/(-1 + x)] + 
        I*Pi*RATIO[218/3 + 157/(3*(-1 + x)^2) + 116/(-1 + x)] + 
        RATIO[361/6 + 79/(6*(-1 + x)^2) + 220/(3*(-1 + x)) + 22*x - 9*x^2]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[10/3] + I*Pi*RATIO[-11 - 8/(-1 + x)] + 
        RATIO[-85/6 + 10/(3*(-1 + x)) - 29/x + 22*x - 9*x^2]) + 
      G[1, 1, 1, 0, x]*(Pi^2*RATIO[-8/3] + I*Pi*RATIO[9/2 + 15/(-1 + x)] + 
        RATIO[-85/6 + 10/(3*(-1 + x)) - 29/x + 22*x - 9*x^2]) + 
      Pi^4*RATIO[-3037/960 - 41/(15*(-1 + x)^2) - 20/(3*(-1 + x)) + 
         (361*x)/72 - (1397*x^2)/240] + 
      Pi^2*RATIO[1471/128 + 3503/(144*(-1 + x)) - (119*x)/24 + (49*x^2)/24] + 
      G[0, 1, 1, 0, x]*(Pi^2*RATIO[2/3 - 17/(-1 + x)^2 - 18/(-1 + x)] + 
        I*Pi*RATIO[-5 + 49/(2*(-1 + x)^2) + 24/(-1 + x)] + 
        RATIO[-479/12 + 50/(3*(-1 + x)^2) - 105/(2*(-1 + x)) - 22*x + 
          9*x^2]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[-3/2 - 17/(6*(-1 + x)^2) - 5/(-1 + x)] + 
        I*Pi*RATIO[109/2 - 19/(-1 + x)^2 + 88/(-1 + x)] + 
        RATIO[-479/12 + 50/(3*(-1 + x)^2) - 105/(2*(-1 + x)) - 22*x + 
          9*x^2]) + G[1, 0, 1, 0, x]*(Pi^2*RATIO[2/3] + 
        I*Pi*RATIO[16 + 2/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[263/12 - 13/(2*(-1 + x)^2) + 35/(3*(-1 + x)) - 22*x + 9*x^2]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[5/3] + 
        I*Pi*RATIO[80/3 - 14/(3*(-1 + x)^2) + 52/(-1 + x)] + 
        RATIO[263/12 - 13/(2*(-1 + x)^2) + 35/(3*(-1 + x)) - 22*x + 9*x^2]) + 
      G[1, 1, 0, 0, x]*(Pi^2*RATIO[-13/6] + Log[mu2]*(RATIO[-3] + 
          I*Pi*RATIO[-2]) + Log[mu2]^2*RATIO[-1] + 
        I*Pi*RATIO[-2 - 3/(-1 + x)^2 - 8/(-1 + x)] + 
        RATIO[-275/6 + 3/(2*(-1 + x)^2) - 293/(6*(-1 + x)) + 28/x - 57*x + 
          (111*x^2)/2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]*(RATIO[-21/(-1 + x)^2 - 18/(-1 + x)] + 
          I*Pi*RATIO[-14/(-1 + x)^2 - 12/(-1 + x)]) + 
        Pi^2*RATIO[-10/3 - 35/(6*(-1 + x)^2) - 7/(-1 + x)] + 
        Log[mu2]^2*RATIO[-7/(-1 + x)^2 - 6/(-1 + x)] + 
        I*Pi*RATIO[329/6 - 136/(3*(-1 + x)^2) + 59/(-1 + x)] + 
        RATIO[-90 - 121/(2*(-1 + x)^2) - 255/(-1 + x) - 2/x - 55*x + 
          (111*x^2)/2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-207/2 - 119/(2*(-1 + x)^2) - 181/(-1 + x)] + 
        Log[mu2]*(RATIO[-3 - 39/(2*(-1 + x)^2) - 18/(-1 + x)] + 
          I*Pi*RATIO[-2 - 13/(-1 + x)^2 - 12/(-1 + x)]) + 
        Log[mu2]^2*RATIO[-1 - 13/(2*(-1 + x)^2) - 6/(-1 + x)] + 
        Pi^2*RATIO[-5/2 - 19/(4*(-1 + x)^2) - 3/(-1 + x)] + 
        RATIO[4 + 163/(2*(-1 + x)^2) + 165/(2*(-1 + x)) - 101*x + 
          (155*x^2)/2]) + G[1, 1, 1, 1, x]*(Pi^2*RATIO[-17/4] + 
        Log[mu2]*(RATIO[-9/2] + I*Pi*RATIO[-3]) + Log[mu2]^2*RATIO[-3/2] + 
        I*Pi*RATIO[-1/2 - 8/(-1 + x)] + RATIO[359/4 + 3/x^2 + 40/x - 99*x + 
          (155*x^2)/2]) + 
      (I*Pi^3*RATIO[-7 - 119/(6*(-1 + x)^2) - 16/(-1 + x)] + 
        Pi^2*RATIO[-143/8 + 46/(3*(-1 + x)^2) - 11/(2*(-1 + x))] + 
        I*Pi*RATIO[113/4 + 115/(2*(-1 + x)^2) + 70/(-1 + x) + 84*x - 
           107*x^2] + RATIO[-1463/6 - 649/(12*(-1 + x)^2) - 
          2801/(12*(-1 + x)) + (289*x)/3 - 10*x^2])*Zeta[3] + 
      RATIO[21 + 59/(-1 + x)^2 + 78/(-1 + x)]*Zeta[3]^2 + 
      G[1, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(Pi^2*RATIO[-1] + I*Pi*RATIO[3/2]) + I*Pi^3*RATIO[31/12] + 
        Pi^2*RATIO[-11/4 + 4/(3*(-1 + x)^2) + 23/(6*(-1 + x))] + 
        I*Pi*RATIO[-151/4 - 13/(2*(-1 + x)^2) + (-1 + x)^(-1) + 53*x - 
           (117*x^2)/2] + RATIO[-59/4 - 52/(3*(-1 + x)) + 49/(3*x) + 
          (79*x)/2 + 4*x^2] + RATIO[-5]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-3] + I*Pi^3*RATIO[11/24] + 
        I*Pi*RATIO[-29/8 - 3/(4*(-1 + x))] + 
        Pi^2*RATIO[23/16 + 1/(2*(-1 + x))] + RATIO[3]*Zeta[3]) + 
      G[1, 1, 0, x]*(I*Pi*Log[mu2]^2*RATIO[-1] + I*Pi^3*RATIO[3/2] + 
        Log[mu2]*(I*Pi*RATIO[-3] + Pi^2*RATIO[2]) + 
        Pi^2*RATIO[25/2 + (-1 + x)^(-2) + 21/(-1 + x)] + 
        RATIO[-59/4 - 52/(3*(-1 + x)) + 49/(3*x) + (79*x)/2 + 4*x^2] + 
        I*Pi*RATIO[-60 + 3/(2*(-1 + x)^2) - 91/(2*(-1 + x)) - x^(-1) - 35*x + 
           (93*x^2)/2] + RATIO[8]*Zeta[3]) + G[1, 1, 1, x]*
       (I*Pi*Log[mu2]^2*RATIO[-3/2] + I*Pi^3*RATIO[-13/12] + 
        Log[mu2]*(I*Pi*RATIO[-9/2] + Pi^2*RATIO[3]) + 
        Pi^2*RATIO[13/6 - 7/(3*(-1 + x))] + RATIO[-1295/12 - 65/(2*x) + 
          (401*x)/6 - 22*x^2] + I*Pi*RATIO[907/12 + 10/(3*(-1 + x)) + 3/x^2 + 
           11/x - 77*x + (137*x^2)/2] + RATIO[17]*Zeta[3]) + 
      G[1, 0, 0, x]*(I*Pi^3*RATIO[13/3] + 
        Pi^2*RATIO[-347/72 + 31/(36*(-1 + x)^2) - 157/(12*(-1 + x))] + 
        Log[mu2]^2*RATIO[7/4 + 1/(2*(-1 + x)^2) + 3/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[7/2 + (-1 + x)^(-2) + 3/(-1 + x)] + 
          RATIO[21/4 + 3/(2*(-1 + x)^2) + 9/(2*(-1 + x))]) + 
        I*Pi*RATIO[95/3 + 6/(-1 + x)^2 + 199/(6*(-1 + x)) + 59*x - 
           (113*x^2)/2] + RATIO[1955/24 + 127/(6*(-1 + x)^2) + 
          1517/(12*(-1 + x)) - (185*x)/6 + 14*x^2] + RATIO[18]*Zeta[3]) + 
      G[0, 1, 0, x]*(Pi^2*RATIO[-541/36 - 119/(36*(-1 + x)^2) - 
           161/(6*(-1 + x))] + I*Pi^3*RATIO[-1 + 1/(12*(-1 + x)^2) - 
           3/(-1 + x)] + Log[mu2]*(RATIO[-21/2 - 9/(2*(-1 + x)^2) - 
            15/(-1 + x)] + I*Pi*RATIO[-7 - 3/(2*(-1 + x)^2) - 10/(-1 + x)] + 
          Pi^2*RATIO[-(-1 + x)^(-2)]) + Log[mu2]^2*
         (RATIO[-7/2 - 3/(2*(-1 + x)^2) - 5/(-1 + x)] + 
          I*Pi*RATIO[1/(2*(-1 + x)^2)]) + 
        I*Pi*RATIO[-601/12 - 269/(4*(-1 + x)^2) - 436/(3*(-1 + x)) + 55*x - 
           (117*x^2)/2] + RATIO[-69 + 301/(4*(-1 + x)^2) + 37/(4*(-1 + x)) - 
          (79*x)/2 + 4*x^2] + RATIO[-12 - 32/(-1 + x)^2 - 42/(-1 + x)]*
         Zeta[3]) + G[0, 0, 0, x]*
       (Pi^2*RATIO[67/8 + 49/(6*(-1 + x)^2) + 239/(12*(-1 + x))] + 
        I*Pi^3*RATIO[17/3 + 253/(12*(-1 + x)^2) + 26/(-1 + x)] + 
        Log[mu2]^2*(RATIO[13/4 + 11/(2*(-1 + x))] + 
          I*Pi*RATIO[-3/(2*(-1 + x)^2)]) + Log[mu2]*
         (I*Pi*RATIO[13/2 - 9/(2*(-1 + x)^2) + 11/(-1 + x)] + 
          RATIO[39/4 + 33/(2*(-1 + x))] + Pi^2*RATIO[3/(-1 + x)^2]) + 
        RATIO[167/12 - 602/(3*(-1 + x)^2) - 351/(2*(-1 + x)) + (125*x)/6 - 
          22*x^2] + I*Pi*RATIO[887/12 + 284/(3*(-1 + x)^2) + 
           517/(3*(-1 + x)) - 79*x + (137*x^2)/2] + RATIO[-6 - 12/(-1 + x)]*
         Zeta[3]) + G[0, 1, x]*(I*Pi^3*RATIO[-25/9 - 581/(36*(-1 + x)^2) - 
           62/(3*(-1 + x))] + Pi^4*RATIO[-3/10 + 121/(180*(-1 + x)^2) + 
           21/(20*(-1 + x))] + RATIO[-115/4 - 649/(12*(-1 + x)) + 
          (119*x)/12 - (49*x^2)/12] + Log[mu2]^2*
         (Pi^2*RATIO[-1/3 - 1/(2*(-1 + x)^2) - (-1 + x)^(-1)] + 
          I*Pi*RATIO[-5/2 - 3/(2*(-1 + x)^2) + 2/(-1 + x)] + 
          RATIO[3/2 + 3/(2*(-1 + x)) - 2*x + (3*x^2)/2]) + 
        Log[mu2]*(Pi^2*RATIO[4 + 3/(2*(-1 + x)^2) - 7/(-1 + x)] + 
          I*Pi^3*RATIO[-2/3 - (-1 + x)^(-2) - 2/(-1 + x)] + 
          I*Pi*RATIO[-9/2 - 9/(2*(-1 + x)^2) + 9/(-1 + x) - 4*x + 3*x^2] + 
          RATIO[9/2 + 9/(2*(-1 + x)) - 6*x + (9*x^2)/2]) + 
        Pi^2*RATIO[673/72 + 1/(6*(-1 + x)^2) + 7/(18*(-1 + x)) + x^(-1) - 
           (23*x)/6 + (41*x^2)/6] + I*Pi*RATIO[715/6 + 301/(4*(-1 + x)^2) + 
           393/(4*(-1 + x)) + 22/(3*x) - (307*x)/3 + (45*x^2)/2] + 
        (I*Pi*RATIO[-13 - 47/(-1 + x)^2 - 48/(-1 + x)] + 
          RATIO[-21/2 + 20/(-1 + x)^2 - 10/(-1 + x)])*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[-73/8 - 19/(4*(-1 + x))] + 
        Pi^4*RATIO[-407/960 - 19/(120*(-1 + x)^2) - 17/(60*(-1 + x))] + 
        RATIO[-411/64 - 1/(8*(-1 + x))] + 
        I*Pi^3*RATIO[2/3 - 1/(3*(-1 + x)^2) + 11/(24*(-1 + x))] + 
        Pi^2*RATIO[289/96 + 7/(12*(-1 + x)) + x - (3*x^2)/4] + 
        (I*Pi*RATIO[10 - 3/(-1 + x)^2] + RATIO[41/4 + 2/(-1 + x)^2 - 
            2/(-1 + x)])*Zeta[3]) + G[1, 0, x]*(Pi^4*RATIO[-131/180] + 
        I*Pi^3*RATIO[17/72 - 61/(36*(-1 + x)^2) - 61/(12*(-1 + x))] + 
        RATIO[-115/4 - 649/(12*(-1 + x)) + (119*x)/12 - (49*x^2)/12] + 
        Log[mu2]^2*(Pi^2*RATIO[1/6] + I*Pi*RATIO[7/4 + 1/(2*(-1 + x)^2) + 
             3/(2*(-1 + x))] + RATIO[3/2 + 3/(2*(-1 + x)) - 2*x + 
            (3*x^2)/2]) + Log[mu2]*(I*Pi^3*RATIO[1/3] + 
          Pi^2*RATIO[-3 - (-1 + x)^(-2) - 3/(-1 + x)] + 
          I*Pi*RATIO[33/4 + 3/(2*(-1 + x)^2) + 15/(2*(-1 + x)) - 4*x + 
             3*x^2] + RATIO[9/2 + 9/(2*(-1 + x)) - 6*x + (9*x^2)/2]) + 
        Pi^2*RATIO[-1199/72 - 541/(36*(-1 + x)) + 5/x - (25*x)/6 + 
           (41*x^2)/6] + I*Pi*RATIO[1709/24 + 127/(6*(-1 + x)^2) + 
           1363/(12*(-1 + x)) + 49/(3*x) + (8*x)/3 + (45*x^2)/2] + 
        (I*Pi*RATIO[4] + RATIO[64/3 - 7/(3*(-1 + x)^2) + 22/(-1 + x)])*
         Zeta[3]) + G[0, 1, 1, x]*
       (Pi^2*RATIO[-5/2 - 97/(6*(-1 + x)^2) - 73/(6*(-1 + x))] + 
        Log[mu2]^2*RATIO[1 + 7/(-1 + x)] + 
        I*Pi^3*RATIO[8/3 + 15/(-1 + x)^2 + 14/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 14/(-1 + x)] + RATIO[3 + 21/(-1 + x)]) + 
        I*Pi*RATIO[-3/4 + 50/(3*(-1 + x)^2) + 577/(6*(-1 + x)) - 2/x + 57*x - 
           (113*x^2)/2] + RATIO[551/3 + 169/(2*(-1 + x)) + 22/(3*x) - 
          (341*x)/6 + 14*x^2] + RATIO[2 + 44/(-1 + x)^2 + 24/(-1 + x)]*
         Zeta[3]) + G[0, 0, 1, x]*
       (Pi^2*RATIO[-100/9 - 359/(36*(-1 + x)^2) - 76/(3*(-1 + x))] + 
        Log[mu2]*(Pi^2*RATIO[-2 + 4/(-1 + x)^2] + 
          RATIO[-21/2 - 9/(2*(-1 + x)^2) - 15/(-1 + x)] + 
          I*Pi*RATIO[-4 - 9/(-1 + x)^2 - 10/(-1 + x)]) + 
        Log[mu2]^2*(I*Pi*RATIO[1 - 2/(-1 + x)^2] + 
          RATIO[-7/2 - 3/(2*(-1 + x)^2) - 5/(-1 + x)]) + 
        I*Pi^3*RATIO[-5/3 + 11/(6*(-1 + x)^2) - (-1 + x)^(-1)] + 
        RATIO[-69 + 301/(4*(-1 + x)^2) + 37/(4*(-1 + x)) - (79*x)/2 + 
          4*x^2] + I*Pi*RATIO[-121/3 - 311/(6*(-1 + x)^2) - 
           590/(3*(-1 + x)) - 2/x - 33*x + (93*x^2)/2] + 
        RATIO[5 + 59/(-1 + x)^2 + 54/(-1 + x)]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[1/8] + Pi^4*RATIO[17/32] + 
        Log[mu2]^3*(I*Pi*RATIO[1/2] + RATIO[3/4]) + 
        I*Pi^3*RATIO[-43/8 - 15/(-1 + x)] + 
        I*Pi*RATIO[-377/3 - 52/(3*(-1 + x)) - 115/(6*x) + (337*x)/3 - 
           (45*x^2)/2] + Pi^2*RATIO[157/48 + 37/(2*(-1 + x)) - x^(-2) + 
           41/(6*x) + (23*x)/6 - (41*x^2)/6] + Log[mu2]^2*
         (Pi^2*RATIO[-7/24] + I*Pi*RATIO[9/4] + RATIO[1/4 - x^(-1) + 2*x - 
            (3*x^2)/2]) + RATIO[4865/96 + 1/(4*(-1 + x)) + 29/x - 
          (359*x)/12 + (49*x^2)/12] + (I*Pi*RATIO[10] + 
          RATIO[-31/2 - 44/(-1 + x)])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-3/8] + I*Pi^3*RATIO[5/12] + 
          RATIO[-3 - 3/x + 6*x - (9*x^2)/2] + 
          I*Pi*RATIO[1/2 - 2/x + 4*x - 3*x^2] + RATIO[-6]*Zeta[3])) + 
      G[0, 0, x]*(I*Pi^3*RATIO[-607/24 - 449/(24*(-1 + x)^2) - 
           183/(4*(-1 + x))] + Pi^4*RATIO[-67/36 - 8267/(1440*(-1 + x)^2) - 
           211/(30*(-1 + x))] + Log[mu2]^4*RATIO[1/(8*(-1 + x)^2)] + 
        Log[mu2]^3*(I*Pi*RATIO[1/(2*(-1 + x)^2)] + RATIO[3/(4*(-1 + x)^2)]) + 
        I*Pi*RATIO[-335/6 - 1451/(12*(-1 + x)^2) - 164/(-1 + x) - (38*x)/3 - 
           (45*x^2)/2] + Pi^2*RATIO[-551/72 + 95/(144*(-1 + x)^2) - 
           631/(72*(-1 + x)) + (25*x)/6 - (41*x^2)/6] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/3 - 47/(24*(-1 + x)^2) - 2/(-1 + x)] + 
          I*Pi*RATIO[-1/4 + 3/(4*(-1 + x)^2) + 1/(2*(-1 + x))] + 
          RATIO[-1/4 + 11/(4*(-1 + x)^2) + 3/(4*(-1 + x)) + 2*x - 
            (3*x^2)/2]) + RATIO[1471/24 + 6337/(96*(-1 + x)^2) + 
          3077/(24*(-1 + x)) + (121*x)/12 + (49*x^2)/12] + 
        (RATIO[-99/2 - 68/(-1 + x)^2 - 113/(-1 + x)] + 
          I*Pi*RATIO[-9 - 11/(-1 + x)^2 - 30/(-1 + x)])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-1/2 - 19/(8*(-1 + x)^2) - 7/(-1 + x)] + 
          I*Pi^3*RATIO[-2/3 - 35/(12*(-1 + x)^2) - 4/(-1 + x)] + 
          RATIO[-3/4 + 9/(2*(-1 + x)^2) + 9/(4*(-1 + x)) + 6*x - (9*x^2)/2] + 
          I*Pi*RATIO[-5/4 + (-1 + x)^(-2) + 3/(-1 + x) + 4*x - 3*x^2] + 
          RATIO[-6/(-1 + x)^2]*Zeta[3])) + 
      (I*Pi*RATIO[73/2 - 5/(2*(-1 + x)^2)] + 
        RATIO[-409/12 + 697/(12*(-1 + x)^2) - 35/(-1 + x)])*Zeta[5] + 
      G[1, x]*(I*Pi^5*RATIO[-43/160] + I*Pi*Log[mu2]^4*RATIO[1/8] + 
        Log[mu2]^3*(Pi^2*RATIO[-1/2] + I*Pi*RATIO[3/4]) + 
        Pi^4*RATIO[-241/180 + 1/(10*(-1 + x)^2) - 19/(18*(-1 + x))] + 
        I*Pi*RATIO[2249/96 - 323/(6*(-1 + x)) + 29/x - (49*x)/2] + 
        RATIO[775/24 + 3/(8*(-1 + x)) - (239*x)/12] + 
        I*Pi^3*RATIO[3809/144 - 4/(3*(-1 + x)^2) + 1001/(36*(-1 + x)) + 
           x^(-1) + (5*x)/2 - (23*x^2)/4] + 
        Pi^2*RATIO[181/18 - 20/(-1 + x) - x^(-1) - (179*x)/12 - 2*x^2] + 
        (Pi^2*RATIO[43/12] + I*Pi*RATIO[-15/2 - 9/(-1 + x)^2 + 27/(-1 + x)] + 
          RATIO[43/4 + 8/(-1 + x)^2 + 44/(-1 + x) - 30/x - 55*x + 
            (117*x^2)/2])*Zeta[3] + Log[mu2]*(Pi^4*RATIO[1/12] + 
          I*Pi^3*RATIO[7/8 + (-1 + x)^(-1)] + 
          Pi^2*RATIO[-1/2 - 3/(2*(-1 + x)) + 2/x] + RATIO[3/2 - (9*x)/2] + 
          I*Pi*RATIO[5/2 + 9/(2*(-1 + x)) - 3/x - 3*x] + 
          (I*Pi*RATIO[-11] + RATIO[-15/2])*Zeta[3]) + 
        Log[mu2]^2*(I*Pi^3*RATIO[-13/24] + 
          Pi^2*RATIO[-5/4 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[7/4 + 3/(2*(-1 + x)) - x^(-1)] + RATIO[1/2 - (3*x)/2] + 
          RATIO[-5/2]*Zeta[3]) + RATIO[-19/2]*Zeta[5]) + 
      Log[mu2]*(I*Pi*RATIO[-483/32 - 43/(4*(-1 + x))] + 
        Pi^4*RATIO[107/960 + 23/(120*(-1 + x)^2) - 23/(30*(-1 + x))] + 
        I*Pi^5*RATIO[-127/480 - 19/(60*(-1 + x)^2) - 17/(30*(-1 + x))] + 
        RATIO[-617/64 - 3/(8*(-1 + x))] + 
        Pi^2*RATIO[111/32 + 9/(2*(-1 + x)) + 3*x - (9*x^2)/4] + 
        I*Pi^3*RATIO[-17/12 - (-1 + x)^(-2) - 59/(24*(-1 + x)) + 2*x - 
           (3*x^2)/2] + (Pi^2*RATIO[-65/6 + 6/(-1 + x)^2] + 
          RATIO[65/4 + 6/(-1 + x)^2 - 6/(-1 + x)] + 
          I*Pi*RATIO[41/2 - 5/(-1 + x)^2 + 2/(-1 + x)])*Zeta[3] + 
        RATIO[30]*Zeta[5]) + G[0, x]*
       (I*Pi^5*RATIO[73/360 + 443/(480*(-1 + x)^2) + 27/(20*(-1 + x))] + 
        Pi^4*RATIO[17857/2880 + 275/(144*(-1 + x)^2) + 
           13183/(1440*(-1 + x))] + Log[mu2]^3*(RATIO[3/8 - 3/(4*(-1 + x))] + 
          I*Pi*RATIO[1/4 + 3/(4*(-1 + x)^2) - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/(2*(-1 + x)^2)]) + Log[mu2]^4*
         (RATIO[1/16 - 1/(8*(-1 + x))] + I*Pi*RATIO[1/(8*(-1 + x)^2)]) + 
        RATIO[-4895/192 - 3337/(96*(-1 + x)) + (239*x)/12] + 
        I*Pi*RATIO[691/24 + 6337/(96*(-1 + x)^2) + 509/(8*(-1 + x)) + 
           (49*x)/2] + Pi^2*RATIO[4571/288 - 277/(72*(-1 + x)^2) + 
           575/(144*(-1 + x)) + (179*x)/12 - 2*x^2] + 
        I*Pi^3*RATIO[3103/144 + 5683/(144*(-1 + x)^2) + 2165/(36*(-1 + x)) - 
           (25*x)/2 + (47*x^2)/4] + 
        (I*Pi*RATIO[25 - 10/(-1 + x)^2 + 18/(-1 + x)] + 
          Pi^2*RATIO[3 + 83/(6*(-1 + x)^2) + 18/(-1 + x)] + 
          RATIO[1303/12 + 911/(6*(-1 + x)^2) + 1657/(6*(-1 + x)) + 35*x - 
            (93*x^2)/2])*Zeta[3] + Log[mu2]^2*
         (I*Pi*RATIO[19/8 + 11/(4*(-1 + x)^2)] + 
          Pi^2*RATIO[29/48 - 13/(12*(-1 + x)^2) + 47/(24*(-1 + x))] + 
          I*Pi^3*RATIO[-19/(24*(-1 + x)^2)] + RATIO[-5/8 - 19/(4*(-1 + x)) + 
            (3*x)/2] + RATIO[1 + 4/(-1 + x)^2 + 6/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(Pi^2*RATIO[-7/16 - 2/(-1 + x)^2 + 7/(8*(-1 + x))] + 
          I*Pi^3*RATIO[41/24 + 11/(24*(-1 + x)^2) + 35/(12*(-1 + x))] + 
          Pi^4*RATIO[7/(12*(-1 + x)^2)] + I*Pi*RATIO[5/2 + 9/(2*(-1 + x)^2) - 
             11/(4*(-1 + x)) + 3*x] + RATIO[-15/4 - 21/(2*(-1 + x)) + 
            (9*x)/2] + (I*Pi*RATIO[2 + 2/(-1 + x)^2 + 12/(-1 + x)] + 
            RATIO[12/(-1 + x)^2 + 24/(-1 + x)])*Zeta[3]) + 
        RATIO[25 + 114/(-1 + x)^2 + 150/(-1 + x)]*Zeta[5]))/Nc^3 + 
    Nc*(G[1, 1, 1, 1, 1, x]*RATIO[-110/3] + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[-9] + G[1, 0, 1, 0, 0, 1, x]*RATIO[-6] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-6] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-5] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-4] + G[1, 1, 1, 0, 1, 1, x]*RATIO[-3] + 
      Log[mu2]^5*(I*Pi*RATIO[-1/2] + RATIO[-5/18]) + Log[mu2]^6*RATIO[-1/4] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[15 - 13/(-1 + x)^2] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[15 - 13/(-1 + x)^2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[11 - 4/(-1 + x)^2] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[25 - 3/(-1 + x)^2] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[25 - 3/(-1 + x)^2] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-13 - 2/(-1 + x)^2] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[21 - 2/(-1 + x)^2] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[21 - 2/(-1 + x)^2] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-10 - (-1 + x)^(-2)] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-10 - (-1 + x)^(-2)] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[22 + (-1 + x)^(-2)] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[22 + (-1 + x)^(-2)] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[-7 + 2/(-1 + x)^2] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-6 + 2/(-1 + x)^2] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[19 + 2/(-1 + x)^2] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-6 + 3/(-1 + x)^2] + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[-3 + 3/(-1 + x)^2] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[1 + 3/(-1 + x)^2] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[10 + 3/(-1 + x)^2] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-2 + 4/(-1 + x)^2] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[-2 + 4/(-1 + x)^2] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-9 + 5/(-1 + x)^2] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-10 + 6/(-1 + x)^2] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[11 + 6/(-1 + x)^2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[26 + 6/(-1 + x)^2] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-107 - 156/(-1 + x)^2 - 276/(-1 + x)] + 
      I*Pi*RATIO[-4146253/23328 - 511645/(2592*(-1 + x))] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-27 - 133/(-1 + x)^2 - 192/(-1 + x)] + 
      G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[9] + Log[mu2]*
         RATIO[-6 - 3/(-1 + x)^2] + RATIO[-125/2 - 16/(3*(-1 + x)^2) - 
          88/(-1 + x)]) + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[-41 - 42/(-1 + x)^2 - 72/(-1 + x)] + G[0, 0, 1, 1, 1, 0, x]*
       RATIO[-41 - 42/(-1 + x)^2 - 72/(-1 + x)] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[-39 - 33/(-1 + x)^2 - 66/(-1 + x)] + G[0, 1, 1, 0, 1, 0, x]*
       RATIO[-39 - 33/(-1 + x)^2 - 66/(-1 + x)] + G[0, 1, 0, 1, 0, 1, x]*
       RATIO[-17 - 49/(-1 + x)^2 - 60/(-1 + x)] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[-17 - 49/(-1 + x)^2 - 60/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-3 - 2/(-1 + x)^2] + I*Pi*RATIO[8 - 2/(-1 + x)^2] + 
        RATIO[9/2 - 86/(3*(-1 + x)^2) - 52/(-1 + x)]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-3 - 2/(-1 + x)^2] + 
        I*Pi*RATIO[-4 + 5/(-1 + x)^2] + RATIO[9/2 - 86/(3*(-1 + x)^2) - 
          52/(-1 + x)]) + G[0, 0, 0, 1, 0, 1, x]*
       RATIO[25 - 39/(-1 + x)^2 - 36/(-1 + x)] + G[0, 0, 0, 1, 1, 0, x]*
       RATIO[25 - 39/(-1 + x)^2 - 36/(-1 + x)] + G[0, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-2 - (-1 + x)^(-2)] + 
        I*Pi*RATIO[-32 - 36/(-1 + x)^2 - 54/(-1 + x)] + 
        RATIO[65/3 + 73/(3*(-1 + x)^2) - 35/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-6 - 21/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[-35 + 32/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-5 - 12/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-26 + 5/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[-19 + 7/(-1 + x)^2 - 12/(-1 + x)] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-19 + 7/(-1 + x)^2 - 12/(-1 + x)] + 
      G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[1 - 9/(-1 + x)^2] + 
        I*Pi*RATIO[-7 - 3/(-1 + x)^2] + RATIO[-221/6 + 43/(2*(-1 + x)^2) - 
          9/(-1 + x)]) + G[1, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-11 - 3/(-1 + x)^2] + Log[mu2]*RATIO[-4 + (-1 + x)^(-2)] + 
        RATIO[-53 + 81/(2*(-1 + x)^2) - 2/(-1 + x)]) + 
      Log[mu2]^4*(Pi^2*RATIO[7/24] + RATIO[2975/432] + 
        I*Pi*RATIO[19/18 - 1/(2*(-1 + x))]) + 
      RATIO[-85294841/419904 + 3/(4*(-1 + x))] + 
      Pi^6*RATIO[765727/816480 + 22/(21*(-1 + x)^2) + 8867/(7560*(-1 + x))] + 
      I*Pi^5*RATIO[-697/1080 + 10601/(2160*(-1 + x)^2) + 149/(40*(-1 + x))] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[9 - 2/(-1 + x)^2 + 12/(-1 + x)] + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-12] + 
        I*Pi*RATIO[10 - 3/(-1 + x)^2] + RATIO[269/6 + 13/(-1 + x)]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-12] + 
        I*Pi*RATIO[-2 + 3/(-1 + x)^2] + RATIO[269/6 + 13/(-1 + x)]) + 
      G[0, 1, 0, 1, 0, 0, x]*RATIO[17 + 26/(-1 + x)^2 + 36/(-1 + x)] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[29 + 26/(-1 + x)^2 + 36/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[29 + 26/(-1 + x)^2 + 36/(-1 + x)] + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-2 - 3/(-1 + x)^2] + 
        I*Pi*RATIO[-19 + (-1 + x)^(-2) - 24/(-1 + x)] + 
        RATIO[13/3 + 29/(2*(-1 + x)^2) + 39/(-1 + x)]) + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[1 - 13/(-1 + x)^2] + 
        I*Pi*RATIO[-125 - 162/(-1 + x)^2 - 288/(-1 + x)] + 
        RATIO[17 + 169/(3*(-1 + x)^2) + 40/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[1 - 13/(-1 + x)^2] + 
        I*Pi*RATIO[20 - 73/(-1 + x)^2 - 60/(-1 + x)] + 
        RATIO[17 + 169/(3*(-1 + x)^2) + 40/(-1 + x)]) + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[22 + 37/(-1 + x)^2 + 42/(-1 + x)] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[55 - 10/(-1 + x)^2 + 48/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[43 + 46/(-1 + x)^2 + 66/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[43 + 46/(-1 + x)^2 + 66/(-1 + x)] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-13 + 75/(-1 + x)^2 + 66/(-1 + x)] + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-2 - 3/(-1 + x)^2] + 
        RATIO[13/3 + 29/(2*(-1 + x)^2) + 39/(-1 + x)] + 
        I*Pi*RATIO[19 + 60/(-1 + x)^2 + 78/(-1 + x)]) + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[6 + 76/(-1 + x)^2 + 78/(-1 + x)] + 
      G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[5 - 5/(-1 + x)^2] + 
        I*Pi*RATIO[-17 + 5/(-1 + x)^2 - 12/(-1 + x)] + 
        RATIO[23 + 70/(3*(-1 + x)^2) + 83/(-1 + x)]) + 
      G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-8] + 
        I*Pi*RATIO[3 - 13/(-1 + x)^2] + RATIO[787/6 + 133/(-1 + x)]) + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[36 + 99/(-1 + x)^2 + 150/(-1 + x)] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[107 + 285/(-1 + x)^2 + 396/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(RATIO[352/3 - 263/(3*(-1 + x)^2) + 20/(-1 + x)] + 
        I*Pi*RATIO[132 + 237/(-1 + x)^2 + 360/(-1 + x)] + 
        Log[mu2]*RATIO[-9/(-1 + x)^2]) + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[-6/(-1 + x)^2] + G[1, 0, 0, 1, 1, 0, x]*RATIO[-6/(-1 + x)^2] + 
      G[0, 0, 0, 0, x]*(Pi^2*RATIO[47/6 - 47/(6*(-1 + x)^2)] + 
        Log[mu2]^2*RATIO[-1 + 7/(-1 + x)^2] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4/(-1 + x)^2] + 
          RATIO[23/6 - 19/(6*(-1 + x)^2) + 12/(-1 + x)]) + 
        I*Pi*RATIO[263/6 + 153/(2*(-1 + x)^2) + 135/(-1 + x)] + 
        RATIO[-1145/18 - 145/(18*(-1 + x)^2) - 401/(6*(-1 + x)) + 34*x - 
          (203*x^2)/4]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-88/3] + 
        Log[mu2]^2*RATIO[6] + I*Pi*RATIO[-127/6 + 13/(-1 + x)] + 
        RATIO[281/3 + 3/(2*x^2) - 83/(2*x) + 36*x - (203*x^2)/4]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[-563/3 + 67/(2*(-1 + x)^2) - 
           169/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[-2 - 8/(-1 + x)^2] + 
          RATIO[-53/(6*(-1 + x)^2) + 6/(-1 + x)]) + 
        Pi^2*RATIO[25 + 43/(-1 + x)^2 + 66/(-1 + x)] + 
        Log[mu2]^2*RATIO[2/(-1 + x)^2] + 
        RATIO[1205/12 + 119/(18*(-1 + x)^2) + 461/(3*(-1 + x)) - 3/x - 20*x - 
          (161*x^2)/4]) + G[1, 1, 0, 0, x]*
       (Pi^2*RATIO[2/3 + 4/(3*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-8 - 2/(-1 + x)^2] + 
          RATIO[2 + 1/(6*(-1 + x)^2) + 8/(-1 + x)]) + 
        I*Pi*RATIO[146/3 - 13/(3*(-1 + x)^2) + 58/(-1 + x)] + 
        Log[mu2]^2*RATIO[2/(-1 + x)^2] + RATIO[207/2 - 188/(9*(-1 + x)^2) + 
          43/(-1 + x) - 67/(2*x) - 10*x - (161*x^2)/4]) + 
      I*Pi^3*RATIO[173635/3888 - 1211/(48*(-1 + x)^2) + 4109/(108*(-1 + x)) + 
         (39*x)/2 - (259*x^2)/48] + G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
        Pi^2*RATIO[77/12 + 10/(3*(-1 + x)^2)] + 
        I*Pi*RATIO[-329/6 + 115/(6*(-1 + x)^2) - 47/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-6 - (-1 + x)^(-2)] + 
          RATIO[-19/3 + 22/(3*(-1 + x)^2) + 7/(-1 + x)]) + 
        RATIO[-1211/36 + 1361/(36*(-1 + x)^2) + 217/(6*(-1 + x)) - 7/(2*x) - 
          (9*x)/2 - (15*x^2)/4]) + G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[1/2] + 
        Pi^2*RATIO[-11/4 - 2/(3*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-8 + (-1 + x)^(-2)] + 
          RATIO[-19/3 + 22/(3*(-1 + x)^2) + 7/(-1 + x)]) + 
        I*Pi*RATIO[59/3 + 9/(-1 + x)^2 + 29/(-1 + x)] + 
        RATIO[-1211/36 + 1361/(36*(-1 + x)^2) + 217/(6*(-1 + x)) - 7/(2*x) - 
          (9*x)/2 - (15*x^2)/4]) + G[0, 1, 1, 0, x]*
       (Log[mu2]^2*RATIO[-3/2 + 2/(-1 + x)^2] + 
        Log[mu2]*(I*Pi*RATIO[-7] + RATIO[13/3 - 53/(6*(-1 + x)^2) + 
            6/(-1 + x)]) + I*Pi*RATIO[91/3 + 30/(-1 + x)^2 + 10/(-1 + x)] + 
        Pi^2*RATIO[293/12 + 49/(3*(-1 + x)^2) + 31/(-1 + x)] + 
        RATIO[713/36 - 80/(9*(-1 + x)^2) + 445/(6*(-1 + x)) + 7/(2*x) + x/2 - 
          (15*x^2)/4]) + G[0, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[-3/2 + 2/(-1 + x)^2] + 
        I*Pi*RATIO[-84 - 119/(6*(-1 + x)^2) - 105/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-5 - 2/(-1 + x)^2] + 
          RATIO[13/3 - 53/(6*(-1 + x)^2) + 6/(-1 + x)]) + 
        Pi^2*RATIO[115/12 + 19/(-1 + x)^2 + 32/(-1 + x)] + 
        RATIO[713/36 - 80/(9*(-1 + x)^2) + 445/(6*(-1 + x)) + 7/(2*x) + x/2 - 
          (15*x^2)/4]) + Pi^2*RATIO[22662415/279936 + 8230/(81*(-1 + x)) - 
         (91*x)/36 - (187*x^2)/144] + G[0, 0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-4 - 3/(-1 + x)^2] + 
        I*Pi*RATIO[-72 - 178/(-1 + x)^2 - 264/(-1 + x)] + 
        RATIO[-355/2 + 857/(6*(-1 + x)^2) - 94/(-1 + x) - 4*x - x^2/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-1 - 3/(-1 + x)^2] + 
        I*Pi*RATIO[-1 - 26/(-1 + x)^2 - 24/(-1 + x)] + 
        RATIO[-128/3 - 154/(3*(-1 + x)^2) - 56/(-1 + x) - 4*x - x^2/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-1 - 3/(-1 + x)^2] + 
        I*Pi*RATIO[83 + 13/(-1 + x)^2 + 84/(-1 + x)] + 
        RATIO[-128/3 - 154/(3*(-1 + x)^2) - 56/(-1 + x) - 4*x - x^2/2]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[16 - 2/(-1 + x)^2] + 
        Log[mu2]*RATIO[-7/(-1 + x)^2] + RATIO[-7/3 - 28/(3*(-1 + x)^2) + 
          4/(-1 + x) - 4*x - x^2/2]) + G[0, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-3 - 5/(-1 + x)^2] + 
        I*Pi*RATIO[35 + 29/(-1 + x)^2 + 54/(-1 + x)] + 
        RATIO[12 + 103/(3*(-1 + x)^2) + 43/(-1 + x) - 4*x - x^2/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-5 + (-1 + x)^(-2)] + 
        I*Pi*RATIO[10 + 2/(-1 + x)^2] + RATIO[32/3 - 109/(6*(-1 + x)^2) + 
          53/(-1 + x) - 4*x - x^2/2]) + G[1, 0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-5 + (-1 + x)^(-2)] + I*Pi*RATIO[-3/(-1 + x)^2] + 
        RATIO[32/3 - 109/(6*(-1 + x)^2) + 53/(-1 + x) - 4*x - x^2/2]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-8] + 
        I*Pi*RATIO[9 + (-1 + x)^(-2)] + RATIO[-31/6 - 37/(-1 + x) + 
          1/(2*x^2) + 4/x - 4*x - x^2/2]) + G[0, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[2 - 9/(-1 + x)^2] + 
        I*Pi*RATIO[-52 + 24/(-1 + x)^2 - 6/(-1 + x)] + 
        RATIO[-61/6 - 201/(2*(-1 + x)^2) - 81/(-1 + x) + 4*x + x^2/2]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[2 - 9/(-1 + x)^2] + 
        I*Pi*RATIO[81 + 136/(-1 + x)^2 + 216/(-1 + x)] + 
        RATIO[-61/6 - 201/(2*(-1 + x)^2) - 81/(-1 + x) + 4*x + x^2/2]) + 
      G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-1 - 3/(-1 + x)^2] + 
        I*Pi*RATIO[-53 - 20/(-1 + x)^2 - 84/(-1 + x)] + 
        RATIO[-137/3 + 121/(3*(-1 + x)^2) - 55/(-1 + x) + 4*x + x^2/2]) + 
      G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[9 + 2/(-1 + x)^2] + RATIO[46/3 + 119/(6*(-1 + x)^2) - 
          31/(-1 + x) + 4*x + x^2/2]) + G[0, 1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-5] + I*Pi*RATIO[-2 + 31/(-1 + x)^2 + 24/(-1 + x)] + 
        RATIO[-191/6 + 61/(3*(-1 + x)^2) - 24/(-1 + x) + 4*x + x^2/2]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[1] + Log[mu2]*
         RATIO[-8 + (-1 + x)^(-2)] + RATIO[49 + 29/(6*(-1 + x)^2) + 
          46/(-1 + x) + 4*x + x^2/2]) + G[1, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-8 + (-1 + x)^(-2)] + I*Pi*RATIO[-27 + 5/(-1 + x)^2] + 
        RATIO[49 + 29/(6*(-1 + x)^2) + 46/(-1 + x) + 4*x + x^2/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[7 - 2/(-1 + x)^2] + RATIO[51 - 32/(-1 + x) - 1/(2*x^2) - 
          4/x + 4*x + x^2/2]) + G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[6] + 
        Pi^2*RATIO[-43/6 + 3/(-1 + x)^2] + 
        I*Pi*RATIO[-79/2 - 16/(3*(-1 + x)^2) - 72/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-6 - 3/(-1 + x)^2] + 
          RATIO[-131/6 + 3/(-1 + x)]) + RATIO[-287/3 - 51/(2*(-1 + x)) + 
          12/x + 3*x + (7*x^2)/4]) + G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[6] + 
        Pi^2*RATIO[-7/3 - 5/(3*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-4 + (-1 + x)^(-2)] + 
          RATIO[-131/6 + 3/(-1 + x)]) + I*Pi*RATIO[22 + 29/(6*(-1 + x)^2) + 
           12/(-1 + x) + 1/(2*x^2) + 4/x] + RATIO[-287/3 - 51/(2*(-1 + x)) + 
          12/x + 3*x + (7*x^2)/4]) + G[0, 0, 1, 0, x]*
       (I*Pi*RATIO[17/6 - 175/(2*(-1 + x)^2) - 29/(-1 + x)] + 
        Pi^2*RATIO[-83/6 - 31/(6*(-1 + x)^2) - 15/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-1 - 2/(-1 + x)^2] + 
          RATIO[1 - 64/(3*(-1 + x)^2) + 9/(-1 + x)]) + 
        Log[mu2]^2*RATIO[6/(-1 + x)^2] + RATIO[-26/3 - 292/(3*(-1 + x)^2) - 
          274/(3*(-1 + x)) + 9*x + (7*x^2)/4]) + G[0, 0, 0, 1, x]*
       (Pi^2*RATIO[-197/6 - 52/(3*(-1 + x)^2) - 46/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 10/(-1 + x)^2] + 
          RATIO[1 - 64/(3*(-1 + x)^2) + 9/(-1 + x)]) + 
        I*Pi*RATIO[406/3 - 158/(3*(-1 + x)^2) + 69/(-1 + x)] + 
        Log[mu2]^2*RATIO[6/(-1 + x)^2] + RATIO[-26/3 - 292/(3*(-1 + x)^2) - 
          274/(3*(-1 + x)) + 9*x + (7*x^2)/4]) + 
      Pi^4*RATIO[1703/4320 + 44821/(3240*(-1 + x)^2) + 1189/(108*(-1 + x)) - 
         (421*x)/180 + (1207*x^2)/240] + G[0, 1, 1, 1, x]*
       (Log[mu2]^2*RATIO[11/2] + Pi^2*RATIO[-47/12 + 17/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 3/(-1 + x)^2] + RATIO[-29/2 + 3/(-1 + x)]) + 
        I*Pi*RATIO[121 + 29/(2*(-1 + x)^2) + 175/(-1 + x)] + 
        RATIO[-3793/36 - 677/(6*(-1 + x)) - 5/(2*x) - (31*x)/2 + 
          (175*x^2)/4]) + G[1, 0, 0, 0, x]*
       (Pi^2*RATIO[13/4 + 4/(3*(-1 + x)^2)] + Log[mu2]^2*
         RATIO[1/2 + 5/(-1 + x)^2] + I*Pi*RATIO[-161/6 - 55/(6*(-1 + x)^2) - 
           49/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-2)] + 
          RATIO[11/2 - 2/(-1 + x)^2 + 12/(-1 + x)]) + 
        RATIO[14 - 613/(9*(-1 + x)^2) - 184/(3*(-1 + x)) - (29*x)/2 + 
          (175*x^2)/4]) + G[0, 1, 0, 0, x]*
       (Log[mu2]^2*RATIO[5/2 + 2/(-1 + x)^2] + 
        I*Pi*RATIO[-248/3 - 49/(2*(-1 + x)^2) - 70/(-1 + x)] + 
        Pi^2*RATIO[-121/12 + 26/(3*(-1 + x)^2) + 4/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[-1 + (-1 + x)^(-2)] + 
          RATIO[-49/6 + 13/(2*(-1 + x)^2) + 10/(-1 + x)]) + 
        RATIO[-53/18 + 893/(36*(-1 + x)^2) + 83/(2*(-1 + x)) - (35*x)/2 + 
          (205*x^2)/4]) + G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[9/2] + 
        Pi^2*RATIO[-71/12 + 1/(2*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-1 + (-1 + x)^(-2)] + 
          RATIO[-26/3 + 3/(-1 + x)]) + I*Pi*RATIO[53 - 109/(6*(-1 + x)^2) + 
           24/(-1 + x) - 1/(2*x^2) - 4/x] + RATIO[-53/36 + 2/(3*(-1 + x)) - 
          11/(2*x) - (17*x)/2 + (205*x^2)/4]) + 
      (I*Pi^3*RATIO[101/9 - 67/(3*(-1 + x)^2) + 2/(-1 + x)] + 
        RATIO[211661/486 + 1211/(8*(-1 + x)^2) + 14065/(36*(-1 + x)) + 
          (41*x)/6 - (385*x^2)/12] + 
        Pi^2*RATIO[-179/36 + 241/(12*(-1 + x)^2) + 181/(3*(-1 + x)) + 
           (10*x)/3 + (5*x^2)/12] + 
        I*Pi*RATIO[6269/108 - 191/(9*(-1 + x)^2) - 431/(18*(-1 + x)) + 3/x - 
           4*x + (187*x^2)/2])*Zeta[3] + 
      RATIO[319/18 + 57/(2*(-1 + x)^2) + 66/(-1 + x)]*Zeta[3]^2 + 
      Log[mu2]^3*(Pi^2*RATIO[-535/216] + RATIO[11665/324] + 
        I*Pi*RATIO[3169/216 + 61/(18*(-1 + x))] + RATIO[-5]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[1 - (-1 + x)^(-2)] + 
        Log[mu2]^2*(I*Pi*RATIO[3 + 5/(-1 + x)^2] + 
          RATIO[19/6 + 11/(2*(-1 + x)^2) - 4/(-1 + x)]) + 
        I*Pi^3*RATIO[35/3 + 37/(6*(-1 + x)^2) + 14/(-1 + x)] + 
        I*Pi*RATIO[96 - 985/(12*(-1 + x)^2) + 229/(3*(-1 + x)) - 3/x - 13*x - 
           (75*x^2)/2] + RATIO[1559/18 - 7661/(108*(-1 + x)^2) + 
          2011/(36*(-1 + x)) + (87*x)/4 - (23*x^2)/2] + 
        Pi^2*RATIO[911/36 + 1369/(36*(-1 + x)^2) + 124/(3*(-1 + x)) - 
           (4*x)/3 - x^2/6] + Log[mu2]*(Pi^2*RATIO[-8/3 + 7/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[22/3 - 115/(6*(-1 + x)^2) + 7/(-1 + x)] + 
          RATIO[17/4 + 311/(36*(-1 + x)^2) + 14/(-1 + x) - 2*x + x^2]) + 
        RATIO[20 - 25/(-1 + x)^2]*Zeta[3]) + G[0, 0, 0, x]*
       (Log[mu2]^2*(I*Pi*RATIO[-1 + 4/(-1 + x)^2] + 
          RATIO[23/6 + 34/(3*(-1 + x)^2) - 6/(-1 + x)]) + 
        I*Pi^3*RATIO[-5/6 - 7/(6*(-1 + x)^2) - 2/(-1 + x)] + 
        Log[mu2]^3*RATIO[-3/(-1 + x)^2] + 
        I*Pi*RATIO[-2905/36 - 148/(3*(-1 + x)^2) - 392/(3*(-1 + x)) + 49*x - 
           52*x^2] + Log[mu2]*(Pi^2*RATIO[1/2 - 1/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[25/2 - 11/(6*(-1 + x)^2) + 9/(-1 + x)] + 
          RATIO[-101/12 + 1009/(18*(-1 + x)^2) + 55/(2*(-1 + x)) + 6*x - 
            3*x^2]) + Pi^2*RATIO[-223/36 - 28/(9*(-1 + x)^2) - 
           5/(3*(-1 + x)) - (2*x)/3 - x^2/12] + 
        RATIO[4627/72 + 21293/(216*(-1 + x)^2) + 1033/(6*(-1 + x)) + 
          (185*x)/4 + (29*x^2)/12] + RATIO[5 - 14/(-1 + x)^2]*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^3*RATIO[1 - (-1 + x)^(-2)] + 
        I*Pi^3*RATIO[-5/6 - 2/(3*(-1 + x)^2)] + Log[mu2]^2*
         (I*Pi*RATIO[4 + 2/(-1 + x)^2] + RATIO[4 + (-1 + x)^(-2) - 
            5/(-1 + x)]) + Pi^2*RATIO[-173/18 + 323/(36*(-1 + x)^2) + 
           15/(2*(-1 + x)) + (2*x)/3 + x^2/12] + 
        Log[mu2]*(Pi^2*RATIO[2/3 - 13/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[43/6 + 22/(3*(-1 + x)^2) + 9/(-1 + x)] + 
          RATIO[187/12 + 314/(9*(-1 + x)^2) + 119/(6*(-1 + x)) - 2*x + 
            x^2]) + RATIO[-1289/24 + 17375/(216*(-1 + x)^2) + 
          121/(12*(-1 + x)) - (853*x)/12 + (247*x^2)/12] + 
        I*Pi*RATIO[-73/18 + 55/(12*(-1 + x)^2) - 16/(3*(-1 + x)) - 7/(2*x) - 
           21*x + 41*x^2] + RATIO[12 - 7/(-1 + x)^2]*Zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[-13/6 - 1/(6*(-1 + x)^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[5] + RATIO[14/3 - 2/(-1 + x)]) + 
        RATIO[-1675/216 + 446/(9*(-1 + x)) - 31/(3*x) + (55*x)/12 - 
          (23*x^2)/2] + Pi^2*RATIO[-169/12 + 61/(9*(-1 + x)^2) - 
           103/(6*(-1 + x)) + 1/(6*x^2) + 4/(3*x) + (4*x)/3 + x^2/6] + 
        Log[mu2]*(Pi^2*RATIO[-7/6 - 1/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[-17/3 + 22/(3*(-1 + x)^2) + 6/(-1 + x)] + 
          RATIO[337/18 + 29/(6*(-1 + x)) + 3/(2*x) - 2*x + x^2]) + 
        I*Pi*RATIO[-295/18 + 1361/(36*(-1 + x)^2) + 125/(3*(-1 + x)) - 
           15/(2*x) - 15*x + (97*x^2)/2] + RATIO[2 - 2/(-1 + x)^2]*Zeta[3]) + 
      G[1, 1, 0, x]*(I*Pi^3*RATIO[2/3 - 2/(3*(-1 + x)^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[6 + 2/(-1 + x)^2] + 
          RATIO[14/3 - 2/(-1 + x)]) + I*Pi*RATIO[239/9 - 188/(9*(-1 + x)^2) + 
           67/(3*(-1 + x)) - 20/x - 9*x - (75*x^2)/2] + 
        RATIO[-1675/216 + 446/(9*(-1 + x)) - 31/(3*x) + (55*x)/12 - 
          (23*x^2)/2] + Pi^2*RATIO[-260/9 - 7/(36*(-1 + x)^2) - 
           197/(6*(-1 + x)) - (4*x)/3 - x^2/6] + 
        Log[mu2]*(Pi^2*RATIO[1/2 - 2/(-1 + x)^2] + 
          I*Pi*RATIO[-21/2 + 1/(6*(-1 + x)^2) + 7/(-1 + x)] + 
          RATIO[337/18 + 29/(6*(-1 + x)) + 3/(2*x) - 2*x + x^2]) + 
        RATIO[19 - (-1 + x)^(-2)]*Zeta[3]) + G[1, 1, 1, x]*
       (Log[mu2]^3*RATIO[-3] + Log[mu2]^2*(I*Pi*RATIO[3] + RATIO[127/6]) + 
        I*Pi^3*RATIO[2 - (-1 + x)^(-2)] + 
        I*Pi*RATIO[-19/9 - 51/(2*(-1 + x)) + 3/(2*x^2) - 25/x + 45*x - 
           52*x^2] + Log[mu2]*(I*Pi*RATIO[-53/6 + 3/(-1 + x)] + 
          RATIO[-1/9 + 9/(2*x) + 6*x - 3*x^2]) + 
        Pi^2*RATIO[-17/9 - 17/(2*(-1 + x)) - 1/(12*x^2) - 2/(3*x) - (2*x)/3 - 
           x^2/12] + RATIO[-2123/108 + 1/(12*x) - (307*x)/12 + (29*x^2)/12] + 
        RATIO[-21 + 6/(-1 + x)^2]*Zeta[3]) + G[0, 1, 0, x]*
       (Log[mu2]^3*RATIO[1 - (-1 + x)^(-2)] + Log[mu2]^2*
         (I*Pi*RATIO[4 + (-1 + x)^(-2)] + RATIO[19/6 + 11/(2*(-1 + x)^2) - 
            4/(-1 + x)]) + I*Pi^3*RATIO[-11/6 + 20/(-1 + x)^2 + 
           18/(-1 + x)] + RATIO[1559/18 - 7661/(108*(-1 + x)^2) + 
          2011/(36*(-1 + x)) + (87*x)/4 - (23*x^2)/2] + 
        Pi^2*RATIO[281/12 + 487/(36*(-1 + x)^2) + 59/(6*(-1 + x)) + (4*x)/3 + 
           x^2/6] + Log[mu2]*(Pi^2*RATIO[-1 - 1/(2*(-1 + x)^2)] + 
          I*Pi*RATIO[5/2 + 26/(3*(-1 + x)^2) + 8/(-1 + x)] + 
          RATIO[17/4 + 311/(36*(-1 + x)^2) + 14/(-1 + x) - 2*x + x^2]) + 
        I*Pi*RATIO[190/9 + 221/(9*(-1 + x)^2) + 389/(3*(-1 + x)) + 7/(2*x) - 
           19*x + (97*x^2)/2] + RATIO[-32 + 17/(-1 + x)^2]*Zeta[3]) + 
      G[0, 1, 1, x]*(I*Pi^3*RATIO[-19/2 - 91/(6*(-1 + x)^2) - 24/(-1 + x)] + 
        Log[mu2]^2*(I*Pi*RATIO[4 + 2/(-1 + x)^2] + 
          RATIO[13/2 - 2/(-1 + x)]) + 
        Pi^2*RATIO[-58/3 + 245/(18*(-1 + x)^2) - 125/(6*(-1 + x)) + (2*x)/3 + 
           x^2/12] + Log[mu2]*(Pi^2*RATIO[-17/6 + 4/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[17/6 - 53/(6*(-1 + x)^2) + 5/(-1 + x)] + 
          RATIO[218/9 + 29/(6*(-1 + x)) + 3/(2*x) - 2*x + x^2]) + 
        RATIO[-30007/216 - 511/(9*(-1 + x)) + 91/(12*x) - (9*x)/4 + 
          (247*x^2)/12] + I*Pi*RATIO[-184/3 - 80/(9*(-1 + x)^2) - 
           203/(6*(-1 + x)) + 5/(2*x) - 17*x + 41*x^2] + 
        RATIO[-26 - 106/(-1 + x)^2 - 132/(-1 + x)]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[253/720 - 7/(18*(-1 + x)^2)] + 
        I*Pi^3*RATIO[-19/12 + 3/(4*(-1 + x)^2)] + 
        RATIO[9997/192 + 1/(8*(-1 + x))] + 
        I*Pi*RATIO[2503/108 + 833/(72*(-1 + x))] + 
        Pi^2*RATIO[-345/32 - 119/(36*(-1 + x)) - (11*x)/4 + (19*x^2)/16] + 
        (I*Pi*RATIO[-12 + (-1 + x)^(-2)] + RATIO[-485/18 - 9/(2*(-1 + x)^2) - 
            8/(-1 + x)])*Zeta[3]) + G[0, 1, x]*(Log[mu2]^4*RATIO[-1] + 
        Log[mu2]^3*(I*Pi*RATIO[-3 - (-1 + x)^(-2)] + 
          RATIO[-23/9 + (-1 + x)^(-1)]) + 
        I*Pi^3*RATIO[-329/18 + 125/(36*(-1 + x)^2) + 17/(3*(-1 + x))] + 
        Pi^4*RATIO[-347/360 + 689/(120*(-1 + x)^2) + 86/(15*(-1 + x))] + 
        Pi^2*RATIO[-1703/216 + 4823/(216*(-1 + x)^2) - 437/(18*(-1 + x)) - 
           37/(12*x) - (23*x)/12 - (257*x^2)/48] + 
        Log[mu2]^2*(Pi^2*RATIO[9/4 - 2/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[2 + 11/(2*(-1 + x)^2) - 3/(-1 + x)] + 
          RATIO[89/18 - 7/(2*(-1 + x)) + (11*x)/2 - (19*x^2)/8]) + 
        RATIO[5399/648 - 1751/(54*(-1 + x)) + (91*x)/18 + (187*x^2)/72] + 
        I*Pi*RATIO[-3665/216 - 7661/(108*(-1 + x)^2) - 391/(18*(-1 + x)) + 
           91/(12*x) + (55*x)/3 + (259*x^2)/24] + 
        (I*Pi*RATIO[19 - 43/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[-1046/9 - 53/(3*(-1 + x)^2) - 94/(-1 + x) - 12*x - 
            (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[3/2 - 1/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[-325/36 + 9/(4*(-1 + x)^2) - 2/(-1 + x)] + 
          I*Pi*RATIO[1381/36 + 311/(36*(-1 + x)^2) + 71/(6*(-1 + x)) + 
             3/(2*x) + 7*x - (11*x^2)/4] + RATIO[3817/108 - 
            749/(36*(-1 + x)) - (7*x)/6 + (41*x^2)/24] + 
          RATIO[1 - 5/(-1 + x)^2]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[-1] + 
        Pi^4*RATIO[59/72 + 37/(45*(-1 + x)^2)] + 
        I*Pi^3*RATIO[-52/3 - 125/(18*(-1 + x)^2) - 33/(2*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-3 - (-1 + x)^(-2)] + 
          RATIO[-23/9 + (-1 + x)^(-1)]) + 
        Pi^2*RATIO[191/18 - 965/(24*(-1 + x)^2) - 229/(9*(-1 + x)) + 
           11/(6*x) + (17*x)/12 - (257*x^2)/48] + 
        Log[mu2]^2*(Pi^2*RATIO[7/12 + (-1 + x)^(-2)] + 
          I*Pi*RATIO[1 + (-1 + x)^(-2) - 4/(-1 + x)] + 
          RATIO[89/18 - 7/(2*(-1 + x)) + (11*x)/2 - (19*x^2)/8]) + 
        RATIO[5399/648 - 1751/(54*(-1 + x)) + (91*x)/18 + (187*x^2)/72] + 
        I*Pi*RATIO[-2821/108 + 17375/(216*(-1 + x)^2) + 233/(6*(-1 + x)) - 
           31/(3*x) - (203*x)/3 + (259*x^2)/24] + 
        (I*Pi*RATIO[8 - 12/(-1 + x)^2] + RATIO[359/18 - 89/(2*(-1 + x)^2) + 
            3/(-1 + x) - 12*x - (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[3/2 - 1/(2*(-1 + x)^2)] + 
          Pi^2*RATIO[25/36 - 269/(36*(-1 + x)^2) - 2/(-1 + x)] + 
          I*Pi*RATIO[1591/36 + 314/(9*(-1 + x)^2) + 53/(3*(-1 + x)) + 
             3/(2*x) + 7*x - (11*x^2)/4] + RATIO[3817/108 - 
            749/(36*(-1 + x)) - (7*x)/6 + (41*x^2)/24] + 
          RATIO[1 - 5/(-1 + x)^2]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^3*(RATIO[-44/9] + I*Pi*RATIO[-3]) + 
        Pi^4*RATIO[29/30 - 157/(180*(-1 + x)^2)] + 
        I*Pi^3*RATIO[35/3 + 61/(36*(-1 + x)^2) + 58/(3*(-1 + x))] + 
        I*Pi*RATIO[577/108 + 446/(9*(-1 + x)) - 3/(2*x) - (131*x)/6 - 
           (259*x^2)/24] + RATIO[131773/2592 - 1/(4*(-1 + x)) + 169/(24*x) - 
          (239*x)/36 - (187*x^2)/72] + Log[mu2]^2*(Pi^2*RATIO[7/12] + 
          I*Pi*RATIO[67/6 - 2/(-1 + x)] + RATIO[-689/72 - 3/(2*x) - 
            (11*x)/2 + (19*x^2)/8]) + Pi^2*RATIO[553/36 - 101/(18*(-1 + x)) - 
           1/(2*x^2) + 49/(12*x) + (305*x^2)/48] + 
        (I*Pi*RATIO[-13 - 5/(-1 + x)^2] + RATIO[676/9 - 61/(6*(-1 + x)^2) + 
            81/(-1 + x) + x^(-2) + 8/x + 12*x + (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[1/3 + 2/(3*(-1 + x)^2)] + 
          Pi^2*RATIO[-17/18 - 4/(3*(-1 + x))] + RATIO[7075/216 + 35/(4*x) - 
            (5*x)/6 - (41*x^2)/24] + I*Pi*RATIO[-19/36 + 29/(6*(-1 + x)) + 
             3/x - 7*x + (11*x^2)/4] + RATIO[6 - 4/(-1 + x)^2]*Zeta[3])) + 
      G[0, 0, x]*(Log[mu2]^4*RATIO[-1/2 + 1/(2*(-1 + x)^2)] + 
        Pi^4*RATIO[253/120 - 1/(36*(-1 + x)^2) + 19/(10*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-1 - 2/(-1 + x)^2] + 
          RATIO[-4 - 61/(18*(-1 + x)^2) + 2/(-1 + x)]) + 
        I*Pi^3*RATIO[89/12 + 217/(12*(-1 + x)^2) + 175/(6*(-1 + x))] + 
        I*Pi*RATIO[1559/12 + 8701/(108*(-1 + x)^2) + 7621/(36*(-1 + x)) + 
           (427*x)/6 - (259*x^2)/24] + RATIO[-1189/36 + 
          581233/(2592*(-1 + x)^2) + 1897/(12*(-1 + x)) - (125*x)/36 - 
          (187*x^2)/72] + Log[mu2]^2*(Pi^2*RATIO[5/12 + 1/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-5 + 20/(3*(-1 + x)^2) - 4/(-1 + x)] + 
          RATIO[31/24 - 797/(72*(-1 + x)^2) - 34/(3*(-1 + x)) - (11*x)/2 + 
            (19*x^2)/8]) + Pi^2*RATIO[1015/432 + 1087/(216*(-1 + x)^2) + 
           32/(9*(-1 + x)) - (7*x)/2 + (305*x^2)/48] + 
        (I*Pi*RATIO[56 - 2/(-1 + x)^2 + 60/(-1 + x)] + 
          RATIO[233/6 + 77/(18*(-1 + x)^2) + 40/(-1 + x) + 12*x + (3*x^2)/2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[5/3 - 5/(3*(-1 + x)^2)] + 
          Pi^2*RATIO[-1/9 - 29/(12*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          RATIO[-503/24 + 11431/(216*(-1 + x)^2) - 49/(3*(-1 + x)) + 
            (19*x)/6 - (41*x^2)/24] + I*Pi*RATIO[-19/12 + 
             383/(9*(-1 + x)^2) + 113/(6*(-1 + x)) - 7*x + (11*x^2)/4] + 
          RATIO[6 + 2/(-1 + x)^2]*Zeta[3])) + 
      (I*Pi*RATIO[-204 + 42/(-1 + x)^2 - 120/(-1 + x)] + 
        RATIO[-2351/9 - 79/(3*(-1 + x)^2) - 351/(2*(-1 + x)) + 40*x + 5*x^2])*
       Zeta[5] + Log[mu2]*(I*Pi^5*RATIO[-13/72] + 
        Pi^4*RATIO[-991/540 + 245/(108*(-1 + x)^2)] + 
        I*Pi*RATIO[-137509/2592 - 12007/(216*(-1 + x))] + 
        RATIO[-3333047/46656 + 3/(8*(-1 + x))] + 
        Pi^2*RATIO[75329/7776 + 4165/(216*(-1 + x)) + (7*x)/12 - 
           (41*x^2)/48] + I*Pi^3*RATIO[-1523/216 - 35/(8*(-1 + x)^2) - 
           11/(6*(-1 + x)) - (7*x)/2 + (11*x^2)/8] + 
        (Pi^2*RATIO[68/9] + I*Pi*RATIO[-37/9 - 35/(6*(-1 + x)^2) - 
             8/(-1 + x)] + RATIO[2501/108 + 105/(4*(-1 + x)^2) + 
            140/(3*(-1 + x))])*Zeta[3] + RATIO[-26]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[1/2] + Log[mu2]^4*
         (I*Pi*RATIO[1 + 1/(2*(-1 + x)^2)] + RATIO[31/18 - 1/(2*(-1 + x))]) + 
        I*Pi^5*RATIO[169/180 - 85/(72*(-1 + x)^2) - 9/(20*(-1 + x))] + 
        Log[mu2]^3*(Pi^2*RATIO[-7/12] + I*Pi*RATIO[1/3 - 61/(18*(-1 + x)^2) + 
             (-1 + x)^(-1)] + RATIO[-535/72 + 61/(18*(-1 + x))]) + 
        I*Pi*RATIO[-3577/24 + 581233/(2592*(-1 + x)^2) + 5027/(72*(-1 + x)) + 
           (79*x)/24] + RATIO[-907571/5184 - 511645/(2592*(-1 + x)) + 
          (1021*x)/72] + I*Pi^3*RATIO[-1415/216 - 8063/(216*(-1 + x)^2) - 
           961/(18*(-1 + x)) + (47*x)/6 - (119*x^2)/12] + 
        Pi^4*RATIO[-1931/540 + 461/(270*(-1 + x)^2) - 559/(360*(-1 + x)) - 
           (17*x)/45 - (17*x^2)/360] + 
        Pi^2*RATIO[-64141/2592 - 51937/(1296*(-1 + x)^2) - 
           1895/(27*(-1 + x)) - (2063*x)/144 + (23*x^2)/4] + 
        (I*Pi*RATIO[20 - 818/(9*(-1 + x)^2) - 98/(-1 + x)] + 
          Pi^2*RATIO[-479/12 - 63/(2*(-1 + x)^2) - 54/(-1 + x)] + 
          RATIO[278/9 - 329/(3*(-1 + x)^2) - 2903/(18*(-1 + x)) - (5*x)/2 + 
            (73*x^2)/2])*Zeta[3] + Log[mu2]^2*
         (I*Pi^3*RATIO[-5/6 + 5/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[-289/18 - 797/(72*(-1 + x)^2) - 14/(3*(-1 + x))] + 
          Pi^2*RATIO[27/8 + 59/(36*(-1 + x)^2) + 4/(3*(-1 + x))] + 
          RATIO[-1693/36 + 833/(72*(-1 + x)) - (19*x)/8] + 
          RATIO[-1/2 + 3/(-1 + x)^2]*Zeta[3]) + 
        Log[mu2]*(I*Pi^3*RATIO[58/9 - 34/(9*(-1 + x)^2)] + 
          Pi^4*RATIO[-53/120 + 7/(18*(-1 + x)^2)] + 
          I*Pi*RATIO[-17209/216 + 11431/(216*(-1 + x)^2) - 14/(-1 + x) - 
             (11*x)/4] + RATIO[-10072/81 - 12061/(216*(-1 + x)) + 
            (41*x)/24] + Pi^2*RATIO[3809/432 - 2065/(216*(-1 + x)^2) - 
             227/(36*(-1 + x)) + x - x^2/2] + (RATIO[314/9 - 13/(-1 + x)^2] + 
            I*Pi*RATIO[7 + 7/(-1 + x)^2])*Zeta[3]) + 
        RATIO[-125/2 + 33/(2*(-1 + x)^2) - 45/(-1 + x)]*Zeta[5]) + 
      G[1, x]*(Log[mu2]^5*RATIO[1/2] + Log[mu2]^4*(RATIO[13/18] + 
          I*Pi*RATIO[3/2]) + I*Pi^5*RATIO[-187/360 + 17/(72*(-1 + x)^2)] + 
        Log[mu2]^3*(RATIO[-49/9] + Pi^2*RATIO[-7/12] + 
          I*Pi*RATIO[-41/9 + (-1 + x)^(-1)]) + 
        RATIO[14855/216 - 3/(8*(-1 + x)) - (1021*x)/72] + 
        I*Pi*RATIO[68245/2592 - 3529/(108*(-1 + x)) + 169/(24*x) - 
           (79*x)/24] + Pi^4*RATIO[49/90 + 4987/(2160*(-1 + x)^2) - 
           169/(72*(-1 + x)) + (17*x)/45 + (17*x^2)/360] + 
        I*Pi^3*RATIO[-3323/216 + 2113/(216*(-1 + x)^2) - 131/(9*(-1 + x)) + 
           13/(6*x) + (37*x)/6 + (53*x^2)/12] + 
        Pi^2*RATIO[655/216 - 4607/(216*(-1 + x)) - 103/(72*x) + (167*x)/144 + 
           (23*x^2)/4] + (Pi^2*RATIO[43/12 - 5/(6*(-1 + x)^2)] + 
          I*Pi*RATIO[280/9 + 30/(-1 + x)^2 + 59/(-1 + x) + 3/x^2 + 24/x] + 
          RATIO[-6419/36 - 2113/(36*(-1 + x)^2) - 659/(6*(-1 + x)) + 
            49/(2*x) + (69*x)/2 - (99*x^2)/2])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/6 - 1/(3*(-1 + x)^2)] + 
          Pi^2*RATIO[38/9 + 2/(3*(-1 + x))] + 
          I*Pi*RATIO[-503/24 - 7/(2*(-1 + x)) - 3/(2*x)] + 
          RATIO[-1361/36 + (19*x)/8] + RATIO[7/2 + 2/(-1 + x)^2]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-53/120 + 7/(18*(-1 + x)^2)] + 
          I*Pi^3*RATIO[79/18 + 43/(36*(-1 + x)^2)] + 
          RATIO[-21281/648 - (41*x)/24] + 
          I*Pi*RATIO[-541/72 - 749/(36*(-1 + x)) + 35/(4*x) + (11*x)/4] + 
          Pi^2*RATIO[43/12 - 7/(12*(-1 + x)) + x - x^2/2] + 
          (I*Pi*RATIO[15 - (-1 + x)^(-2)] + RATIO[109/18 - 
              43/(6*(-1 + x)^2) + 8/(-1 + x)])*Zeta[3]) + 
        RATIO[11/(-1 + x)^2]*Zeta[5]))) + 
  Nf*(Nfv*(Nc*(G[0, 1, 1, 1, x]*RATIO[-32/3 - 32/(3*(-1 + x))] + 
        G[0, 0, 0, 1, 1, x]*RATIO[-8/3 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
        I*Pi*RATIO[134/27 - 208/(27*(-1 + x))] + 
        I*Pi^5*RATIO[2/27 + 4/(27*(-1 + x)^2) + 2/(9*(-1 + x))] + 
        G[0, 0, 1, 1, 1, x]*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        I*Pi^3*RATIO[32/81 - 38/(81*(-1 + x)^2) - 2/(27*(-1 + x)) - 
           (74*x)/81] + G[1, 0, 0, 1, x]*RATIO[8/9 - (8*x)/9] + 
        G[1, 0, 1, 0, x]*RATIO[8/9 - (8*x)/9] + G[1, 1, 0, 0, x]*
         RATIO[8/9 - (8*x)/9] + G[1, 1, 0, 1, x]*RATIO[8/9 - (8*x)/9] + 
        G[1, 1, 1, 0, x]*RATIO[8/9 - (8*x)/9] + G[1, 0, 1, 1, x]*
         RATIO[-88/9 - 32/(3*(-1 + x)) - (8*x)/9] + 
        Pi^4*RATIO[23/81 + 281/(405*(-1 + x)^2) + 44/(45*(-1 + x)) - x/81] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[8/9 - (8*x)/9] + 
          RATIO[-64/27 - 8/(9*(-1 + x)) + (4*x)/27] + 
          Log[mu2]*RATIO[-8/9 + (8*x)/9]) + G[1, 0, 1, x]*
         (I*Pi*RATIO[-88/9 - 32/(3*(-1 + x)) - (8*x)/9] + 
          RATIO[-64/27 - 8/(9*(-1 + x)) + (4*x)/27] + 
          Log[mu2]*RATIO[-8/9 + (8*x)/9]) + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-16/3 - 32/(3*(-1 + x)^2) - 16/(-1 + x)] + 
          RATIO[-40/9 - 200/(9*(-1 + x)^2) - 80/(3*(-1 + x)) + (8*x)/9]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
          RATIO[-158/27 - 76/(27*(-1 + x)^2) - 26/(3*(-1 + x)) - (76*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[-16/3 - 32/(3*(-1 + x)^2) - 16/(-1 + x)] + 
            RATIO[-16/9 - 8/(9*(-1 + x)^2) - 8/(3*(-1 + x)) - (8*x)/9]) + 
          I*Pi*RATIO[-40/9 - 200/(9*(-1 + x)^2) - 80/(3*(-1 + x)) + 
             (8*x)/9]) + G[0, 1, 0, 0, x]*RATIO[4/9 + 8/(9*(-1 + x)^2) + 
           4/(3*(-1 + x)) + (8*x)/9] + G[0, 1, 0, x]*
         (RATIO[-158/27 - 76/(27*(-1 + x)^2) - 26/(3*(-1 + x)) - (76*x)/27] + 
          Log[mu2]*RATIO[-16/9 - 8/(9*(-1 + x)^2) - 8/(3*(-1 + x)) - 
             (8*x)/9] + I*Pi*RATIO[4/9 + 8/(9*(-1 + x)^2) + 4/(3*(-1 + x)) + 
             (8*x)/9]) + G[0, 0, 1, 0, x]*RATIO[16/9 + 8/(9*(-1 + x)^2) + 
           8/(3*(-1 + x)) + (8*x)/9] + G[0, 1, 1, 0, x]*
         RATIO[16/9 + 8/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + (8*x)/9] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[-8/3 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
          RATIO[16/9 + 8/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + (8*x)/9]) + 
        G[0, 1, 0, 1, x]*(I*Pi*RATIO[16/3 + 32/(3*(-1 + x)^2) + 
             16/(-1 + x)] + RATIO[16/9 + 8/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + 
            (8*x)/9]) + G[1, 0, 0, x]*(I*Pi*RATIO[8/9 - (8*x)/9] + 
          RATIO[-2/9 - 2/(9*(-1 + x)) + (4*x)/3]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[16/9 + 8/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + (8*x)/9] + 
          RATIO[8/3 - 4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + (4*x)/3]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[8/9 - (8*x)/9] + 
          RATIO[8 - 4/x + (4*x)/3]) + G[0, 1, 1, x]*
         (Pi^2*RATIO[-8/9 - 16/(9*(-1 + x)^2) - 8/(3*(-1 + x))] + 
          Log[mu2]*RATIO[32/3 + 32/(3*(-1 + x))] + 
          I*Pi*RATIO[16/9 + 8/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + (8*x)/9] + 
          RATIO[254/9 + 296/(9*(-1 + x)) + 2/x + (4*x)/3]) + 
        G[1, 0, x]*(Pi^2*RATIO[-4/27 + (4*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[-8/9 + (8*x)/9] + RATIO[8/9 + 8/(9*(-1 + x)) + 
              (4*x)/3]) + I*Pi*RATIO[-46/27 - 2/(9*(-1 + x)) + (76*x)/27] + 
          RATIO[100/27 + 100/(27*(-1 + x)) + (56*x)/9 - (2*x^2)/3]) + 
        Pi^2*RATIO[83/81 + 326/(81*(-1 + x)) - (28*x)/9 + x^2/3] + 
        G[0, 0, x]*(I*Pi*RATIO[-158/27 - 76/(27*(-1 + x)^2) - 
             26/(3*(-1 + x)) - (76*x)/27] + Log[mu2]*
           (RATIO[-8/3 + 4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (4*x)/3] + 
            I*Pi*RATIO[-16/9 - 8/(9*(-1 + x)^2) - 8/(3*(-1 + x)) - (8*x)/
                9]) + Pi^2*RATIO[-2/27 - 4/(27*(-1 + x)^2) - 2/(9*(-1 + x)) - 
             (4*x)/27] + RATIO[-26/3 + 4/(-1 + x)^2 - 14/(3*(-1 + x)) - 
            (56*x)/9 + (2*x^2)/3]) + G[1, 1, x]*
         (I*Pi*RATIO[-64/27 - 8/(9*(-1 + x)) + (4*x)/27] + 
          Pi^2*RATIO[44/27 + 16/(9*(-1 + x)) + (4*x)/27] + 
          Log[mu2]*(RATIO[-8 + 4/x - (4*x)/3] + I*Pi*RATIO[-8/9 + (8*x)/9]) + 
          RATIO[-218/9 + 32/(3*x) - (56*x)/9 + (2*x^2)/3]) + 
        (Pi^2*RATIO[44/9 + 88/(9*(-1 + x)^2) + 44/(3*(-1 + x))] + 
          I*Pi*RATIO[-112/9 - 224/(9*(-1 + x)^2) - 112/(3*(-1 + x)) - 
             (16*x)/9] + RATIO[-232/27 + 76/(27*(-1 + x)^2) - 
            52/(9*(-1 + x)) - (32*x)/27])*Zeta[3] + 
        G[0, 1, x]*(I*Pi^3*RATIO[8/9 + 16/(9*(-1 + x)^2) + 8/(3*(-1 + x))] + 
          Pi^2*RATIO[-172/27 + 100/(27*(-1 + x)^2) - 8/(3*(-1 + x)) - 
             (4*x)/27] + I*Pi*RATIO[628/27 - 76/(27*(-1 + x)^2) + 
             226/(9*(-1 + x)) + 2/x - (4*x)/27] + 
          Log[mu2]*(Pi^2*RATIO[8/9 + 16/(9*(-1 + x)^2) + 8/(3*(-1 + x))] + 
            I*Pi*RATIO[80/9 - 8/(9*(-1 + x)^2) + 8/(-1 + x) - (8*x)/9] + 
            RATIO[8/9 + 8/(9*(-1 + x)) + (4*x)/3]) + 
          RATIO[100/27 + 100/(27*(-1 + x)) + (56*x)/9 - (2*x^2)/3] + 
          RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)]*Zeta[3]) + 
        G[0, x]*(I*Pi^3*RATIO[10/9 + 4/(9*(-1 + x)^2) + 14/(9*(-1 + x)) + 
             (4*x)/9] + I*Pi*RATIO[-194/27 + 4/(-1 + x)^2 - 
             86/(27*(-1 + x)) + (16*x)/9] + Log[mu2]*
           (I*Pi*RATIO[-16/9 + 4/(3*(-1 + x)^2) - 4/(9*(-1 + x))] + 
            Pi^2*RATIO[40/27 + 20/(27*(-1 + x)^2) + 20/(9*(-1 + x)) + (20*x)/
                27] + RATIO[-20/9 - 20/(9*(-1 + x)) + (16*x)/9]) + 
          Pi^2*RATIO[482/81 + 118/(81*(-1 + x)^2) + 200/(27*(-1 + x)) + 
             (154*x)/81] + RATIO[-208/27 - 208/(27*(-1 + x)) + (134*x)/27] + 
          RATIO[-8/9 - 16/(9*(-1 + x)^2) - 8/(3*(-1 + x)) - (16*x)/9]*
           Zeta[3]) + Log[mu2]*(I*Pi*RATIO[16/9 - 20/(9*(-1 + x))] + 
          Pi^4*RATIO[22/135 + 44/(135*(-1 + x)^2) + 22/(45*(-1 + x))] + 
          Pi^2*RATIO[28/27 + 28/(27*(-1 + x)) - (2*x)/3] + 
          I*Pi^3*RATIO[-8/27 - 4/(27*(-1 + x)^2) - 4/(9*(-1 + x)) - 
             (4*x)/27] + (I*Pi*RATIO[-16/3 - 32/(3*(-1 + x)^2) - 16/
                (-1 + x)] + RATIO[16/9 + 8/(9*(-1 + x)^2) + 8/(3*(-1 + x)) + 
              (8*x)/9])*Zeta[3]) + G[1, x]*(RATIO[38/3 - (134*x)/27] + 
          I*Pi*RATIO[-446/27 + 100/(27*(-1 + x)) + 32/(3*x) - (16*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-64/9 + 8/(9*(-1 + x)) + 4/x] + 
            RATIO[4 - (16*x)/9] + Pi^2*RATIO[-28/27 - 16/(9*(-1 + x)) - 
               (20*x)/27]) + Pi^2*RATIO[151/81 - 148/(27*(-1 + x)) - 3/x - 
             (46*x)/81] + I*Pi^3*RATIO[-4/3 - 16/(9*(-1 + x)) - (4*x)/9] + 
          RATIO[128/9 + 16/(-1 + x) + (16*x)/9]*Zeta[3]) + 
        RATIO[-40/3 - 80/(3*(-1 + x)^2) - 40/(-1 + x)]*Zeta[5]) + 
      (G[0, 0, 1, 1, 1, x]*RATIO[-64/3 - 128/(3*(-1 + x)^2) - 64/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-64/3 - 128/(3*(-1 + x)^2) - 64/(-1 + x)] + 
        I*Pi^5*RATIO[-8/27 - 16/(27*(-1 + x)^2) - 8/(9*(-1 + x))] + 
        I*Pi*RATIO[-536/27 + 832/(27*(-1 + x))] + G[0, 0, 0, 1, 1, x]*
         RATIO[32/3 + 64/(3*(-1 + x)^2) + 32/(-1 + x)] + 
        G[0, 1, 1, 1, x]*RATIO[128/3 + 128/(3*(-1 + x))] + 
        G[0, 0, 1, 0, x]*RATIO[-64/9 - 32/(9*(-1 + x)^2) - 32/(3*(-1 + x)) - 
           (32*x)/9] + G[0, 1, 1, 0, x]*RATIO[-64/9 - 32/(9*(-1 + x)^2) - 
           32/(3*(-1 + x)) - (32*x)/9] + G[0, 1, 0, 1, x]*
         (I*Pi*RATIO[-64/3 - 128/(3*(-1 + x)^2) - 64/(-1 + x)] + 
          RATIO[-64/9 - 32/(9*(-1 + x)^2) - 32/(3*(-1 + x)) - (32*x)/9]) + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[32/3 + 64/(3*(-1 + x)^2) + 
             32/(-1 + x)] + RATIO[-64/9 - 32/(9*(-1 + x)^2) - 
            32/(3*(-1 + x)) - (32*x)/9]) + G[0, 0, 0, x]*
         (RATIO[-32/3 + 16/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - (16*x)/3] + 
          I*Pi*RATIO[-64/9 - 32/(9*(-1 + x)^2) - 32/(3*(-1 + x)) - 
             (32*x)/9]) + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[-128/3 - 128/(3*(-1 + x))] + 
          Pi^2*RATIO[32/9 + 64/(9*(-1 + x)^2) + 32/(3*(-1 + x))] + 
          RATIO[-1016/9 - 1184/(9*(-1 + x)) - 8/x - (16*x)/3] + 
          I*Pi*RATIO[-64/9 - 32/(9*(-1 + x)^2) - 32/(3*(-1 + x)) - 
             (32*x)/9]) + G[0, 1, 0, 0, x]*RATIO[-16/9 - 32/(9*(-1 + x)^2) - 
           16/(3*(-1 + x)) - (32*x)/9] + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[64/3 + 128/(3*(-1 + x)^2) + 64/(-1 + x)] + 
          RATIO[160/9 + 800/(9*(-1 + x)^2) + 320/(3*(-1 + x)) - (32*x)/9]) + 
        Pi^4*RATIO[-92/81 - 1124/(405*(-1 + x)^2) - 176/(45*(-1 + x)) + 
           (4*x)/81] + G[1, 0, 0, 1, x]*RATIO[-32/9 + (32*x)/9] + 
        G[1, 0, 1, 0, x]*RATIO[-32/9 + (32*x)/9] + G[1, 1, 0, 0, x]*
         RATIO[-32/9 + (32*x)/9] + G[1, 1, 0, 1, x]*RATIO[-32/9 + (32*x)/9] + 
        G[1, 1, 1, 0, x]*RATIO[-32/9 + (32*x)/9] + G[1, 0, 0, x]*
         (RATIO[8/9 + 8/(9*(-1 + x)) - (16*x)/3] + 
          I*Pi*RATIO[-32/9 + (32*x)/9]) + G[1, 1, 1, x]*
         (RATIO[-32 + 16/x - (16*x)/3] + I*Pi*RATIO[-32/9 + (32*x)/9]) + 
        G[1, 1, 0, x]*(Log[mu2]*RATIO[32/9 - (32*x)/9] + 
          RATIO[256/27 + 32/(9*(-1 + x)) - (16*x)/27] + 
          I*Pi*RATIO[-32/9 + (32*x)/9]) + G[1, 0, 1, 1, x]*
         RATIO[352/9 + 128/(3*(-1 + x)) + (32*x)/9] + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[32/9 - (32*x)/9] + 
          RATIO[256/27 + 32/(9*(-1 + x)) - (16*x)/27] + 
          I*Pi*RATIO[352/9 + 128/(3*(-1 + x)) + (32*x)/9]) + 
        I*Pi^3*RATIO[-128/81 + 152/(81*(-1 + x)^2) + 8/(27*(-1 + x)) + 
           (296*x)/81] + G[0, 1, 0, x]*
         (I*Pi*RATIO[-16/9 - 32/(9*(-1 + x)^2) - 16/(3*(-1 + x)) - 
             (32*x)/9] + Log[mu2]*RATIO[64/9 + 32/(9*(-1 + x)^2) + 
             32/(3*(-1 + x)) + (32*x)/9] + RATIO[632/27 + 
            304/(27*(-1 + x)^2) + 104/(3*(-1 + x)) + (304*x)/27]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          I*Pi*RATIO[160/9 + 800/(9*(-1 + x)^2) + 320/(3*(-1 + x)) - 
             (32*x)/9] + Log[mu2]*(I*Pi*RATIO[64/3 + 128/(3*(-1 + x)^2) + 64/
                (-1 + x)] + RATIO[64/9 + 32/(9*(-1 + x)^2) + 
              32/(3*(-1 + x)) + (32*x)/9]) + 
          RATIO[632/27 + 304/(27*(-1 + x)^2) + 104/(3*(-1 + x)) + 
            (304*x)/27]) + G[0, 0, x]*
         (Pi^2*RATIO[8/27 + 16/(27*(-1 + x)^2) + 8/(9*(-1 + x)) + 
             (16*x)/27] + Log[mu2]*(I*Pi*RATIO[64/9 + 32/(9*(-1 + x)^2) + 32/
                (3*(-1 + x)) + (32*x)/9] + RATIO[32/3 - 16/(3*(-1 + x)^2) + 
              16/(3*(-1 + x)) + (16*x)/3]) + 
          I*Pi*RATIO[632/27 + 304/(27*(-1 + x)^2) + 104/(3*(-1 + x)) + 
             (304*x)/27] + RATIO[104/3 - 16/(-1 + x)^2 + 56/(3*(-1 + x)) + 
            (224*x)/9 - (8*x^2)/3]) + G[1, 1, x]*
         (Pi^2*RATIO[-176/27 - 64/(9*(-1 + x)) - (16*x)/27] + 
          I*Pi*RATIO[256/27 + 32/(9*(-1 + x)) - (16*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[32/9 - (32*x)/9] + RATIO[32 - 16/x + 
              (16*x)/3]) + RATIO[872/9 - 128/(3*x) + (224*x)/9 - 
            (8*x^2)/3]) + Pi^2*RATIO[-332/81 - 1304/(81*(-1 + x)) + 
           (112*x)/9 - (4*x^2)/3] + G[1, 0, x]*
         (I*Pi*RATIO[184/27 + 8/(9*(-1 + x)) - (304*x)/27] + 
          Log[mu2]*(RATIO[-32/9 - 32/(9*(-1 + x)) - (16*x)/3] + 
            I*Pi*RATIO[32/9 - (32*x)/9]) + Pi^2*RATIO[16/27 - (16*x)/27] + 
          RATIO[-400/27 - 400/(27*(-1 + x)) - (224*x)/9 + (8*x^2)/3]) + 
        (Pi^2*RATIO[-176/9 - 352/(9*(-1 + x)^2) - 176/(3*(-1 + x))] + 
          RATIO[928/27 - 304/(27*(-1 + x)^2) + 208/(9*(-1 + x)) + 
            (128*x)/27] + I*Pi*RATIO[448/9 + 896/(9*(-1 + x)^2) + 
             448/(3*(-1 + x)) + (64*x)/9])*Zeta[3] + 
        G[0, 1, x]*(I*Pi^3*RATIO[-32/9 - 64/(9*(-1 + x)^2) - 
             32/(3*(-1 + x))] + Pi^2*RATIO[688/27 - 400/(27*(-1 + x)^2) + 
             32/(3*(-1 + x)) + (16*x)/27] + 
          I*Pi*RATIO[-2512/27 + 304/(27*(-1 + x)^2) - 904/(9*(-1 + x)) - 
             8/x + (16*x)/27] + Log[mu2]*
           (Pi^2*RATIO[-32/9 - 64/(9*(-1 + x)^2) - 32/(3*(-1 + x))] + 
            RATIO[-32/9 - 32/(9*(-1 + x)) - (16*x)/3] + 
            I*Pi*RATIO[-320/9 + 32/(9*(-1 + x)^2) - 32/(-1 + x) + (32*x)/
                9]) + RATIO[-400/27 - 400/(27*(-1 + x)) - (224*x)/9 + 
            (8*x^2)/3] + RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(I*Pi^3*RATIO[16/3 + 64/(9*(-1 + x)) + (16*x)/9] + 
          Pi^2*RATIO[-604/81 + 592/(27*(-1 + x)) + 12/x + (184*x)/81] + 
          Log[mu2]*(I*Pi*RATIO[256/9 - 32/(9*(-1 + x)) - 16/x] + 
            Pi^2*RATIO[112/27 + 64/(9*(-1 + x)) + (80*x)/27] + 
            RATIO[-16 + (64*x)/9]) + I*Pi*RATIO[1784/27 - 400/(27*(-1 + x)) - 
             128/(3*x) + (64*x)/9] + RATIO[-152/3 + (536*x)/27] + 
          RATIO[-512/9 - 64/(-1 + x) - (64*x)/9]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-88/135 - 176/(135*(-1 + x)^2) - 
             88/(45*(-1 + x))] + I*Pi*RATIO[-64/9 + 80/(9*(-1 + x))] + 
          I*Pi^3*RATIO[32/27 + 16/(27*(-1 + x)^2) + 16/(9*(-1 + x)) + 
             (16*x)/27] + Pi^2*RATIO[-112/27 - 112/(27*(-1 + x)) + (8*x)/3] + 
          (I*Pi*RATIO[64/3 + 128/(3*(-1 + x)^2) + 64/(-1 + x)] + 
            RATIO[-64/9 - 32/(9*(-1 + x)^2) - 32/(3*(-1 + x)) - (32*x)/9])*
           Zeta[3]) + G[0, x]*(RATIO[832/27 + 832/(27*(-1 + x)) - 
            (536*x)/27] + Pi^2*RATIO[-1928/81 - 472/(81*(-1 + x)^2) - 
             800/(27*(-1 + x)) - (616*x)/81] + 
          I*Pi*RATIO[776/27 - 16/(-1 + x)^2 + 344/(27*(-1 + x)) - (64*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[64/9 - 16/(3*(-1 + x)^2) + 16/(9*(-1 + x))] + 
            RATIO[80/9 + 80/(9*(-1 + x)) - (64*x)/9] + 
            Pi^2*RATIO[-160/27 - 80/(27*(-1 + x)^2) - 80/(9*(-1 + x)) - 
               (80*x)/27]) + I*Pi^3*RATIO[-40/9 - 16/(9*(-1 + x)^2) - 
             56/(9*(-1 + x)) - (16*x)/9] + RATIO[32/9 + 64/(9*(-1 + x)^2) + 
             32/(3*(-1 + x)) + (64*x)/9]*Zeta[3]) + 
        RATIO[160/3 + 320/(3*(-1 + x)^2) + 160/(-1 + x)]*Zeta[5])/Nc) + 
    Qf*(G[1, 1, 1, 0, 1, x]*RATIO[-28/3] + G[1, 1, 1, 1, 0, x]*RATIO[-28/3] + 
      Log[mu2]^4*(RATIO[-211/108] + I*Pi*RATIO[-5/9]) + 
      Log[mu2]^5*RATIO[-2/9] + G[1, 1, 1, 1, 1, x]*RATIO[20/3] + 
      G[1, 1, 0, 0, 0, x]*RATIO[10/3 - 8/(3*(-1 + x)^2)] + 
      G[0, 1, 1, 0, 1, x]*RATIO[8/3 - 2/(-1 + x)^2] + 
      G[1, 0, 1, 0, 0, x]*RATIO[-10/3 - 4/(3*(-1 + x)^2)] + 
      G[0, 1, 0, 0, 0, x]*RATIO[-8/3 + 2/(3*(-1 + x)^2)] + 
      G[1, 0, 1, 0, 1, x]*RATIO[-2/3 + 8/(3*(-1 + x)^2)] + 
      G[1, 0, 1, 1, 0, x]*RATIO[-2/3 + 8/(3*(-1 + x)^2)] + 
      G[0, 0, 0, 0, 0, x]*RATIO[4 + 8/(3*(-1 + x)^2)] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)] + 
      G[0, 0, 1, 1, 1, x]*(RATIO[-96 - 22/(3*(-1 + x)^2) - 104/(-1 + x)] + 
        I*Pi*RATIO[-32 - 64/(-1 + x)^2 - 96/(-1 + x)]) + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
        RATIO[-160/3 + 2/(3*(-1 + x)^2) - 48/(-1 + x)]) + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
      G[1, 0, 0, 1, 1, x]*RATIO[-34 + 4/(-1 + x)^2 - 24/(-1 + x)] + 
      G[1, 1, 0, 1, 1, x]*RATIO[-58/3 - 16/(-1 + x)] + 
      G[1, 1, 1, 0, 0, x]*RATIO[-16 - 2/(3*(-1 + x)^2) - 16/(-1 + x)] + 
      G[0, 1, 0, 1, 0, x]*RATIO[-40/3 - 2/(3*(-1 + x)^2) - 16/(-1 + x)] + 
      G[1, 0, 0, 0, 1, x]*RATIO[-2 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-2 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
      Log[mu2]^3*(RATIO[-1397/324] + Pi^2*RATIO[14/27] + 
        I*Pi*RATIO[-67/27 - 8/(9*(-1 + x))]) + 
      I*Pi^5*RATIO[1/108 - 167/(540*(-1 + x)^2) - 2/(9*(-1 + x))] + 
      RATIO[14627557/104976 + 1/(2*(-1 + x))] + 
      Pi^6*RATIO[1147/5670 + 1147/(2835*(-1 + x)^2) + 1147/(1890*(-1 + x))] + 
      G[1, 0, 0, 0, 0, x]*RATIO[10/3 + 2/(-1 + x)^2 + 8/(-1 + x)] + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
        RATIO[2/3 + 4/(-1 + x)^2 + 8/(-1 + x)]) + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
        RATIO[34/3 - 4/(3*(-1 + x)^2) + 16/(-1 + x)]) + 
      G[1, 1, 0, 0, 1, x]*RATIO[12 + 2/(3*(-1 + x)^2) + 16/(-1 + x)] + 
      G[1, 1, 0, 1, 0, x]*RATIO[12 + 2/(3*(-1 + x)^2) + 16/(-1 + x)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
      G[0, 1, 1, 1, 0, x]*(RATIO[8/3 - 2/(-1 + x)^2] + 
        I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]) + 
      G[0, 0, 1, 0, 0, x]*(RATIO[-2 - 28/(3*(-1 + x)^2) - 8/(-1 + x)] + 
        I*Pi*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)]) + 
      G[1, 0, 1, 1, 1, x]*RATIO[30 + 32/(-1 + x)] + G[0, 1, 0, 0, 1, 1, x]*
       RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)] + G[0, 1, 0, 0, 1, x]*
       (RATIO[-40/3 - 2/(3*(-1 + x)^2) - 16/(-1 + x)] + 
        I*Pi*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)]) + 
      G[0, 1, 1, 1, 1, x]*RATIO[184/3 + 64/(-1 + x)] + 
      G[0, 0, 1, 0, 1, 1, x]*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
      I*Pi*RATIO[225247/2916 + 17527/(216*(-1 + x))] + 
      G[0, 0, 1, 0, 1, x]*(RATIO[2/3 + 4/(-1 + x)^2 + 8/(-1 + x)] + 
        I*Pi*RATIO[32 + 64/(-1 + x)^2 + 96/(-1 + x)]) + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + 
      G[0, 0, 0, 1, 1, x]*(RATIO[284/3 + 2/(3*(-1 + x)^2) + 96/(-1 + x)] + 
        I*Pi*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)]) + 
      G[0, 0, 0, 1, 0, x]*RATIO[-28/(3*(-1 + x)^2)] + 
      G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
        RATIO[-28/(3*(-1 + x)^2)]) + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[8/3] + 
        I*Pi*RATIO[-40/3 - 16/(-1 + x)] + RATIO[127/9 - 215/(9*(-1 + x)^2) - 
          13/(-1 + x) + 50*x - 27*x^2]) + G[1, 0, 1, 1, x]*
       (Log[mu2]*RATIO[8/3] + I*Pi*RATIO[32 + 8/(3*(-1 + x)^2) + 
           32/(-1 + x)] + RATIO[140/9 + 46/(3*(-1 + x)) + 62*x - 27*x^2]) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[4/3 + 2/(3*(-1 + x)^2)] + 
        Log[mu2]*RATIO[4/(-1 + x)^2] + RATIO[8 + 124/(9*(-1 + x)^2) + 
          61/(3*(-1 + x)) + 46*x - 25*x^2]) + G[0, 1, 1, 1, x]*
       (Log[mu2]*RATIO[4] + I*Pi*RATIO[68 - 2/(-1 + x)^2 + 64/(-1 + x)] + 
        RATIO[-20/9 - 74/(3*(-1 + x)) + 58*x - 25*x^2]) + 
      I*Pi^3*RATIO[6655/486 + 67/(18*(-1 + x)^2) + 364/(27*(-1 + x)) + 
         (38*x)/3 - (131*x^2)/12] + G[0, 0, 1, 0, x]*(I*Pi*RATIO[-4/3] + 
        Pi^2*RATIO[-4 - 8/(-1 + x)^2 - 12/(-1 + x)] + 
        Log[mu2]*RATIO[16/(3*(-1 + x)^2)] + RATIO[62/3 + 1/(3*(-1 + x)^2) + 
          61/(3*(-1 + x)) + 10*x - 5*x^2]) + G[0, 0, 0, 1, x]*
       (Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
        I*Pi*RATIO[284/3 - 10/(3*(-1 + x)^2) + 96/(-1 + x)] + 
        Log[mu2]*RATIO[16/(3*(-1 + x)^2)] + RATIO[62/3 + 1/(3*(-1 + x)^2) + 
          61/(3*(-1 + x)) + 10*x - 5*x^2]) + G[1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[16/3] + I*Pi*RATIO[-2 + 2/(3*(-1 + x)^2)] + 
        RATIO[56/3 + 2/(-1 + x) - 10/x + 10*x - 5*x^2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[16/3] + 
        I*Pi*RATIO[-20 - 2/(3*(-1 + x)^2) - 16/(-1 + x)] + 
        RATIO[56/3 + 2/(-1 + x) - 10/x + 10*x - 5*x^2]) + 
      Pi^4*RATIO[3917/9720 - 12787/(3240*(-1 + x)^2) - 1769/(540*(-1 + x)) + 
         (25*x)/6 - (127*x^2)/60] + G[0, 1, 0, x]*
       (Log[mu2]^2*RATIO[1/3 - (-1 + x)^(-2)] + 
        Log[mu2]*(I*Pi*RATIO[2 - 2/(3*(-1 + x)^2)] + 
          RATIO[1 - 11/(9*(-1 + x)^2) - 4/(-1 + x)]) + 
        Pi^2*RATIO[35/6 + 14/(9*(-1 + x)^2) + 8/(-1 + x)] + 
        I*Pi*RATIO[101/9 - 8/(9*(-1 + x)^2) + 28/(3*(-1 + x)) + 40*x - 
           22*x^2] + RATIO[206/9 + 224/(27*(-1 + x)^2) + 203/(9*(-1 + x)) - 
          20*x + (8*x^2)/3]) + G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-2/3] + 
        Pi^2*RATIO[-31/6 + 5/(9*(-1 + x)^2) - 4/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[8/3 - 4/(3*(-1 + x)^2)] + 
          RATIO[-32/9 - 4/(3*(-1 + x))]) + 
        I*Pi*RATIO[47/9 - 44/(9*(-1 + x)^2) - 23/(3*(-1 + x)) + 52*x - 
           22*x^2] + RATIO[-2327/54 - 260/(9*(-1 + x)) - 2/(3*x) + (49*x)/3 + 
          (8*x^2)/3]) + G[1, 0, 1, 0, x]*(I*Pi*RATIO[-8/3] + 
        Log[mu2]*RATIO[4/3 - 4/(3*(-1 + x)^2)] + 
        RATIO[-61/9 - 44/(9*(-1 + x)^2) - 65/(3*(-1 + x)) - 10*x + 5*x^2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[4/3 - 4/(3*(-1 + x)^2)] + 
        I*Pi*RATIO[-104/3 - 8/(3*(-1 + x)^2) - 32/(-1 + x)] + 
        RATIO[-61/9 - 44/(9*(-1 + x)^2) - 65/(3*(-1 + x)) - 10*x + 5*x^2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-4/3 + 4/(3*(-1 + x)^2)] + 
        I*Pi*RATIO[-68 + 4/(3*(-1 + x)^2) - 64/(-1 + x)] + 
        Pi^2*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
        RATIO[-35/9 + 218/(9*(-1 + x)^2) + 79/(3*(-1 + x)) - 10*x + 5*x^2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-4/3 + 4/(3*(-1 + x)^2)] + 
        Pi^2*RATIO[4 + 8/(-1 + x)^2 + 12/(-1 + x)] + 
        I*Pi*RATIO[38/3 - 2/(-1 + x)^2 + 16/(-1 + x)] + 
        RATIO[-35/9 + 218/(9*(-1 + x)^2) + 79/(3*(-1 + x)) - 10*x + 5*x^2]) + 
      Pi^2*RATIO[-2865235/69984 - 2573/(81*(-1 + x)) - (86*x)/9 + 
         (130*x^2)/9] + G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-2/3] + 
        Pi^2*RATIO[-119/18 - 8/(9*(-1 + x)^2) - 8/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[4 + 4/(3*(-1 + x)^2)] + 
          RATIO[-32/9 - 4/(3*(-1 + x))]) + 
        RATIO[-2327/54 - 260/(9*(-1 + x)) - 2/(3*x) + (49*x)/3 + (8*x^2)/3] + 
        I*Pi*RATIO[163/9 + 47/(9*(-1 + x)^2) + 53/(3*(-1 + x)) - 32*x + 
           18*x^2]) + G[1, 0, 0, x]*
       (Log[mu2]*(I*Pi*RATIO[4/3 + 2/(3*(-1 + x)^2)] + 
          RATIO[-4/3 - 65/(9*(-1 + x)^2) - 16/(3*(-1 + x))]) + 
        Pi^2*RATIO[4/9 + 10/(9*(-1 + x)^2) + 8/(3*(-1 + x))] + 
        Log[mu2]^2*RATIO[-(-1 + x)^(-2)] + 
        I*Pi*RATIO[-1/9 + 5/(3*(-1 + x)^2) - 20/(3*(-1 + x)) + 36*x - 
           20*x^2] + RATIO[-13/2 - 379/(27*(-1 + x)^2) - 70/(3*(-1 + x)) - 
          28*x + 19*x^2]) + G[0, 0, 1, 1, x]*
       (I*Pi*RATIO[-286/3 - 2/(-1 + x)^2 - 96/(-1 + x)] + 
        Pi^2*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        Log[mu2]*RATIO[4/(3*(-1 + x)^2)] + RATIO[-5/3 - 52/(9*(-1 + x)^2) + 
          1/(3*(-1 + x)) - 54*x + 23*x^2]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[46/3 - 2/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        Log[mu2]*RATIO[4/(3*(-1 + x)^2)] + RATIO[3 + 47/(9*(-1 + x)^2) + 
          17/(-1 + x) + 10/x - 42*x + 23*x^2]) + 
      G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-14/3] + Pi^2*RATIO[25/18] + 
        Log[mu2]*(I*Pi*RATIO[4/3] + RATIO[62/9]) + 
        RATIO[2089/27 + 10/(3*x) + (112*x)/3 - (73*x^2)/3] + 
        I*Pi*RATIO[-133/9 + 2/(-1 + x) - 56*x + 24*x^2]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-1/3 - 13/(3*(-1 + x)^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 10/(3*(-1 + x)^2)] + 
          RATIO[5/3 - 25/(9*(-1 + x)^2) - 8/(-1 + x)]) + 
        Pi^2*RATIO[17/18 - 8/(9*(-1 + x)^2) - 4/(3*(-1 + x))] + 
        RATIO[53/18 + 754/(27*(-1 + x)^2) + 37/(3*(-1 + x)) + (89*x)/3 - 
          (73*x^2)/3] + I*Pi*RATIO[-125/9 - 38/(9*(-1 + x)^2) - 
           43/(3*(-1 + x)) - 44*x + 24*x^2]) + G[1, 1, 1, 1, x]*
       (I*Pi*RATIO[8/3] + Log[mu2]*RATIO[16/3] + 
        RATIO[-121/3 + 10/x - 66*x + 29*x^2]) + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[8/3] + Log[mu2]*RATIO[-4/3 + 20/(3*(-1 + x)^2)] + 
        RATIO[-326/9 - 16/(9*(-1 + x)^2) - 80/(3*(-1 + x)) - 54*x + 
          29*x^2]) + (I*Pi^3*RATIO[16/3 + 32/(3*(-1 + x)^2) + 16/(-1 + x)] + 
        Pi^2*RATIO[407/18 - 8/(3*(-1 + x)^2) + 56/(3*(-1 + x))] + 
        I*Pi*RATIO[-10/3 - 382/(9*(-1 + x)^2) - 392/(9*(-1 + x)) + 88*x - 
           42*x^2] + RATIO[-1727/27 - 67/(3*(-1 + x)^2) - 157/(9*(-1 + x)) + 
          48*x - (49*x^2)/3])*Zeta[3] + 
      RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)]*Zeta[3]^2 + 
      Log[mu2]^2*(I*Pi^3*RATIO[1/3] + RATIO[17663/1296] + 
        I*Pi*RATIO[88/27 + 1/(6*(-1 + x))] + 
        Pi^2*RATIO[187/216 + 2/(9*(-1 + x)) + x/2 - x^2/4] + 
        RATIO[-14/9]*Zeta[3]) + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-37/3 + 5/(9*(-1 + x)^2) - 32/(3*(-1 + x))] + 
        I*Pi^3*RATIO[-8/3 - 16/(3*(-1 + x)^2) - 8/(-1 + x)] + 
        Log[mu2]*(I*Pi*RATIO[2/3 + 4/(3*(-1 + x)^2)] + 
          RATIO[-41/9 - 4/(3*(-1 + x))]) + 
        I*Pi*RATIO[-32/3 + 218/(9*(-1 + x)^2) + 1/(3*(-1 + x)) + 48*x - 
           20*x^2] + RATIO[-538/27 - 122/(9*(-1 + x)) + x^(-1) - (95*x)/3 + 
          19*x^2] + RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)]*Zeta[3]) + 
      Log[mu2]*(RATIO[64756/729] + Pi^4*RATIO[187/540 - 14/(27*(-1 + x)^2)] + 
        I*Pi*RATIO[8959/216 + 86/(3*(-1 + x))] + 
        I*Pi^3*RATIO[71/54 + (-1 + x)^(-2) + 1/(3*(-1 + x)) + x - x^2/2] + 
        Pi^2*RATIO[-2005/243 - 154/(27*(-1 + x)) + x/6 - x^2/12] + 
        (I*Pi*RATIO[10/9 + 4/(3*(-1 + x)^2)] + RATIO[-277/18 - 6/(-1 + x)^2 - 
            32/(3*(-1 + x))])*Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[-4/9] + 
        I*Pi^3*RATIO[1 + 7/(9*(-1 + x)^2)] + 
        RATIO[16009/648 + 742/(27*(-1 + x)) + (172*x)/9 - (260*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - (-1 + x)^(-2)] + 
          RATIO[-28/9 + (-1 + x)^(-1) - x + x^2/2]) + 
        Log[mu2]*(Pi^2*RATIO[-5/18 + 14/(9*(-1 + x)^2)] + 
          RATIO[-184/27 + 35/(9*(-1 + x)) - x/3 + x^2/6] + 
          I*Pi*RATIO[-100/9 - 65/(9*(-1 + x)^2) - 14/(3*(-1 + x)) - 2*x + 
             x^2]) + Pi^2*RATIO[119/36 + 35/(6*(-1 + x)^2) + 
           91/(9*(-1 + x)) + 5/(3*x) - (23*x)/6 + (9*x^2)/4] + 
        I*Pi*RATIO[-1523/27 - 379/(27*(-1 + x)^2) - 145/(3*(-1 + x)) - 
           2/(3*x) - 12*x + (131*x^2)/6] + 
        RATIO[-31/9 - 6/(-1 + x)^2 - 8/(-1 + x)]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[8/9] + 
        I*Pi^3*RATIO[19/3 + 2/(9*(-1 + x)^2) + 16/(3*(-1 + x))] + 
        I*Pi*RATIO[233/18 - 260/(9*(-1 + x)) + 2/(3*x) + 54*x - 
           (131*x^2)/6] + Pi^2*RATIO[-188/27 - 5/(9*(-1 + x)) + 10/(3*x) + 
           (35*x)/6 - (9*x^2)/4] + Log[mu2]^2*(I*Pi*RATIO[-8/3] + 
          RATIO[-1/6 + x - x^2/2]) + Log[mu2]*(Pi^2*RATIO[1/9] + 
          I*Pi*RATIO[3 - 4/(3*(-1 + x)) + 2*x - x^2] + 
          RATIO[-64/3 - 2/x + x/3 - x^2/6]) + RATIO[-8875/216 + 17/(3*x) - 
          (385*x)/9 + (260*x^2)/9] + RATIO[224/9 - 4/(3*(-1 + x)^2) + 
           32/(-1 + x)]*Zeta[3]) + G[0, 0, 1, x]*
       (Log[mu2]^2*RATIO[1/3 - (-1 + x)^(-2)] + 
        Log[mu2]*(I*Pi*RATIO[2/3 + 14/(3*(-1 + x)^2)] + 
          RATIO[1 - 11/(9*(-1 + x)^2) - 4/(-1 + x)]) + 
        I*Pi^3*RATIO[8/3 + 16/(3*(-1 + x)^2) + 8/(-1 + x)] + 
        Pi^2*RATIO[287/18 - 19/(9*(-1 + x)^2) + 40/(3*(-1 + x))] + 
        RATIO[206/9 + 224/(27*(-1 + x)^2) + 203/(9*(-1 + x)) - 20*x + 
          (8*x^2)/3] + I*Pi*RATIO[20 - 20/(3*(-1 + x)^2) + 50/(3*(-1 + x)) - 
           44*x + 18*x^2] + RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)]*
         Zeta[3]) + G[0, 0, x]*(I*Pi^3*RATIO[1 - 1/(3*(-1 + x)^2)] + 
        Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 22/(15*(-1 + x))] + 
        Log[mu2]^3*RATIO[8/(9*(-1 + x)^2)] + 
        I*Pi*RATIO[281/9 + 74/(9*(-1 + x)^2) + 262/(9*(-1 + x)) + 10*x - 
           (131*x^2)/6] + Pi^2*RATIO[-919/108 - 371/(54*(-1 + x)^2) - 
           235/(18*(-1 + x)) + (23*x)/6 - (9*x^2)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[-8/(3*(-1 + x)^2)] + 
          RATIO[-13/6 - 1/(6*(-1 + x)^2) + 10/(3*(-1 + x)) + x - x^2/2]) + 
        Log[mu2]*(Pi^2*RATIO[-2/9 + 1/(3*(-1 + x)^2)] + 
          I*Pi*RATIO[-5/3 - 13/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 2*x - 
             x^2] + RATIO[97/18 - 28/(-1 + x)^2 - 52/(9*(-1 + x)) + x/3 - 
            x^2/6]) + RATIO[-799/54 - 22759/(216*(-1 + x)^2) - 
          6589/(54*(-1 + x)) + (41*x)/9 + (260*x^2)/9] + 
        (RATIO[2/3 - 52/(9*(-1 + x)^2)] + I*Pi*RATIO[16 + 32/(-1 + x)^2 + 
             48/(-1 + x)])*Zeta[3]) + G[0, 1, x]*(Log[mu2]^3*RATIO[-4/9] + 
        I*Pi^3*RATIO[-29/9 + 1/(9*(-1 + x)^2) - 16/(3*(-1 + x))] + 
        Pi^4*RATIO[22/45 + 44/(45*(-1 + x)^2) + 22/(15*(-1 + x))] + 
        RATIO[16009/648 + 742/(27*(-1 + x)) + (172*x)/9 - (260*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - (-1 + x)^(-2)] + 
          RATIO[-28/9 + (-1 + x)^(-1) - x + x^2/2]) + 
        Log[mu2]*(Pi^2*RATIO[35/18 - 2/(3*(-1 + x)^2)] + 
          RATIO[-184/27 + 35/(9*(-1 + x)) - x/3 + x^2/6] + 
          I*Pi*RATIO[-88/9 - 11/(9*(-1 + x)^2) - 10/(3*(-1 + x)) - 2*x + 
             x^2]) + Pi^2*RATIO[385/108 - 358/(27*(-1 + x)^2) - 
           104/(9*(-1 + x)) - (35*x)/6 + (9*x^2)/4] + 
        I*Pi*RATIO[-104/27 + 224/(27*(-1 + x)^2) + 116/(9*(-1 + x)) + 
           x^(-1) - 52*x + (131*x^2)/6] + 
        (RATIO[-259/9 + 2/(3*(-1 + x)^2) - 24/(-1 + x)] + 
          I*Pi*RATIO[16 + 32/(-1 + x)^2 + 48/(-1 + x)])*Zeta[3]) + 
      G[1, x]*(Log[mu2]^4*RATIO[5/18] + Log[mu2]^3*(I*Pi*RATIO[14/9] + 
          RATIO[19/9]) + Pi^4*RATIO[-37/30 + 37/(108*(-1 + x)^2) - 
           3/(5*(-1 + x))] + I*Pi*RATIO[-3515/216 + 742/(27*(-1 + x)) + 
           17/(3*x) - (143*x)/6] + Log[mu2]^2*(Pi^2*RATIO[-29/36] + 
          I*Pi*RATIO[55/18 + (-1 + x)^(-1)] + RATIO[115/18 - x/2]) + 
        RATIO[-815/24 + (59*x)/9] + I*Pi^3*
         RATIO[-307/54 - 91/(54*(-1 + x)^2) - 58/(9*(-1 + x)) + 4*x - 
           (7*x^2)/3] + Pi^2*RATIO[7483/324 + 358/(27*(-1 + x)) + 23/(18*x) - 
           (187*x)/36 - (4*x^2)/3] + 
        (I*Pi*RATIO[-316/9 - 4/(-1 + x)^2 - 32/(-1 + x)] + 
          RATIO[10/9 + 91/(9*(-1 + x)^2) - 80/(3*(-1 + x)) - 10/x - 40*x + 
            22*x^2])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[-8/9 - 4/(9*(-1 + x)^2)] + 
          Pi^2*RATIO[137/108 + 2/(3*(-1 + x))] + 
          I*Pi*RATIO[-415/27 + 35/(9*(-1 + x)) - 2/x - x] + 
          RATIO[71/648 - x/6] + RATIO[49/9 + 8/(3*(-1 + x)^2)]*Zeta[3])) + 
      RATIO[25/9 - 23/(3*(-1 + x)^2) + 40/(-1 + x)]*Zeta[5] + 
      Nc^2*(G[1, 1, 0, 0, 1, x]*RATIO[-20/3] + G[1, 1, 0, 1, 0, x]*
         RATIO[-20/3] + G[0, 1, 0, 0, 1, x]*RATIO[-14/3] + 
        G[0, 1, 0, 1, 0, x]*RATIO[-14/3] + G[1, 0, 1, 0, 1, x]*RATIO[-14/3] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-14/3] + G[0, 0, 0, 1, 1, x]*RATIO[-4] + 
        G[1, 1, 1, 0, 0, x]*RATIO[-4] + G[0, 1, 1, 0, 1, x]*RATIO[-10/3] + 
        G[0, 1, 1, 1, 0, x]*RATIO[-10/3] + G[0, 1, 1, 0, 0, x]*RATIO[-8/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-4/3] + G[1, 0, 1, 0, 0, x]*RATIO[-4/3] + 
        Log[mu2]^3*(RATIO[-803/324] + Pi^2*RATIO[-1/3]) + 
        Log[mu2]^5*RATIO[2/9] + Log[mu2]^4*RATIO[61/54] + 
        G[0, 0, 0, 0, 1, x]*RATIO[8/3] + G[0, 0, 0, 1, 0, x]*RATIO[8/3] + 
        G[1, 1, 0, 0, 0, x]*RATIO[8/3] + G[1, 1, 1, 0, 1, x]*RATIO[8/3] + 
        G[1, 1, 1, 1, 0, x]*RATIO[8/3] + G[0, 1, 0, 0, 0, x]*RATIO[16/3] + 
        G[0, 1, 1, 1, 1, x]*RATIO[16/3] + G[1, 0, 1, 1, 1, x]*RATIO[16/3] + 
        G[1, 1, 0, 1, 1, x]*RATIO[16/3] + G[0, 0, 1, 0, 1, x]*
         RATIO[-20/3 - 4/(-1 + x)^2 - 4/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
         RATIO[-20/3 - 4/(-1 + x)^2 - 4/(-1 + x)] + G[1, 0, 0, 1, 1, x]*
         RATIO[-8/3 - 4/(-1 + x)^2 - 4/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
         RATIO[16/3 - 4/(-1 + x)^2 - 4/(-1 + x)] + 
        RATIO[-12398123/104976 - 14/(9*(-1 + x))] + G[1, 0, 0, 0, 1, x]*
         RATIO[-10/3 + 4/(-1 + x)^2 + 4/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         RATIO[-10/3 + 4/(-1 + x)^2 + 4/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[8/3 + 4/(-1 + x)^2 + 4/(-1 + x)] + G[0, 0, 1, 0, 0, x]*
         RATIO[16/3 + 4/(-1 + x)^2 + 4/(-1 + x)] + 
        Pi^2*RATIO[91531/8748 - 17/(9*(-1 + x)) + (1133*x)/36 - 
           (589*x^2)/36] + G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[6] + 
          RATIO[8/9 + 8*x - 4*x^2]) + G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[6] + 
          RATIO[8/9 + 8*x - 4*x^2]) + G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[6] + 
          RATIO[17/9 + 4/(-1 + x) + 8*x - 4*x^2]) + G[0, 1, 1, 0, x]*
         (Log[mu2]*RATIO[6] + RATIO[17/9 + 4/(-1 + x) + 8*x - 4*x^2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[4] + 
          RATIO[76/9 - 10/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 6*x - 3*x^2]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[4] + RATIO[121/9 - 6/x + 6*x - 
            3*x^2]) + Pi^4*RATIO[1759/3240 - 17/(108*(-1 + x)^2) - 
           91/(540*(-1 + x)) + (7*x)/60 - (7*x^2)/120] + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-8/3] + Pi^2*RATIO[14/9] + 
          RATIO[3 - 22/(3*(-1 + x)) + 23*x - (23*x^2)/2] + 
          Log[mu2]*RATIO[-2/3 - 2*x + x^2]) + G[0, 0, 1, x]*
         (Log[mu2]^2*RATIO[-8/3] + Pi^2*RATIO[2 + 4/(3*(-1 + x)^2) + 
             4/(3*(-1 + x))] + RATIO[3 - 22/(3*(-1 + x)) + 23*x - 
            (23*x^2)/2] + Log[mu2]*RATIO[-2/3 - 2*x + x^2]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-8/3] + Pi^2*RATIO[2] + 
          RATIO[70/3 + 22*x - (23*x^2)/2] + Log[mu2]*
           RATIO[13/3 - 2*x + x^2]) + G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-8/3] + 
          Pi^2*RATIO[14/9 - 2/(3*(-1 + x)^2) - 2/(3*(-1 + x))] + 
          RATIO[70/3 + 22*x - (23*x^2)/2] + Log[mu2]*
           RATIO[13/3 - 2*x + x^2]) + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-8/3] + RATIO[176/9 - 10/(3*(-1 + x)^2) + 
            2/(3*(-1 + x)) - 2*x + x^2]) + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-8/3] + RATIO[239/9 - 6/x - 2*x + x^2]) + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[4/3] + 
          RATIO[-70/9 + 10/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 4*x + 2*x^2]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[4/3] + 
          RATIO[-70/9 + 10/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 4*x + 2*x^2]) + 
        G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[4/3] + RATIO[-160/9 + 6/x - 4*x + 
            2*x^2]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[4/3] + 
          RATIO[-160/9 + 6/x - 4*x + 2*x^2]) + G[0, 1, 1, x]*
         (Log[mu2]^2*RATIO[-2] + Pi^2*RATIO[10/9] + 
          Log[mu2]*RATIO[-40/9 - 2*x + x^2] + 
          RATIO[142/27 + 22/(3*(-1 + x)) - 2*x + 2*x^2]) + 
        G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-2] + 
          Pi^2*RATIO[10/9 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-85/9 - 2*x + x^2] + RATIO[-407/27 - x + 2*x^2]) + 
        G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[-2/3] + 
          RATIO[-47/9 - 6*x + 3*x^2]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-2] + RATIO[77/9 - 6*x + 3*x^2]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-2/3] + RATIO[-11/9 - 4/(-1 + x) - 
            6*x + 3*x^2]) + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[23/9 - 4/(-1 + x) - 6*x + 3*x^2]) + G[0, 0, 0, x]*
         (Log[mu2]^2*RATIO[2/3] + Pi^2*RATIO[2/(3*(-1 + x)^2) + 
             2/(3*(-1 + x))] + Log[mu2]*RATIO[-106/9 + 6*x - 3*x^2] + 
          RATIO[-139/54 + 22/(3*(-1 + x)) - 46*x + 21*x^2]) + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[2/3] + Log[mu2]*
           RATIO[-79/9 + 6*x - 3*x^2] + RATIO[-686/27 - 41*x + 21*x^2]) + 
        (Pi^2*RATIO[4/27 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))] + 
          RATIO[10073/162 - 34/(3*(-1 + x)) + 24*x - (27*x^2)/2])*Zeta[3] + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[2/3] + Pi^2*RATIO[62/9 - 2/x] + 
          RATIO[(652*x)/9 - (589*x^2)/18] + Log[mu2]*(Pi^2*RATIO[-2/3] + 
            RATIO[56/27 + 19*x - (19*x^2)/2]) + Log[mu2]^2*
           RATIO[20/9 - 2*x + x^2] + RATIO[-8/3]*Zeta[3]) + 
        G[0, 0, x]*(Log[mu2]^3*RATIO[2/3] + 
          Pi^2*RATIO[41/9 - 10/(9*(-1 + x)^2) - 4/(9*(-1 + x))] + 
          RATIO[-85/3 + (481*x)/9 - (589*x^2)/18] + 
          Log[mu2]*(Pi^2*RATIO[-2/3] + RATIO[-23/54 + 23*x - (19*x^2)/2]) + 
          Log[mu2]^2*RATIO[56/9 - 2*x + x^2] + RATIO[-8/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-7123/216] + Pi^2*RATIO[35/27 - x + x^2/2] + 
          RATIO[-10/9]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[2/135] + 
          RATIO[-1185539/11664 - 1/(3*(-1 + x))] + 
          Pi^2*RATIO[8021/972 + (21*x)/2 - (19*x^2)/4] + RATIO[31]*Zeta[3]) + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[14/9] + Log[mu2]^2*
           RATIO[23/9 + 2*x - x^2] + Pi^2*RATIO[53/27 - 5/(9*(-1 + x)^2) - 
             11/(9*(-1 + x)) - 2*x + x^2] + Log[mu2]*(Pi^2*RATIO[-5/3] + 
            RATIO[-223/27 - 21*x + (19*x^2)/2]) + 
          RATIO[-4063/216 - (1133*x)/18 + (589*x^2)/18] + 
          RATIO[-22/9 - 4/(-1 + x)^2 - 4/(-1 + x)]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[14/9] + Log[mu2]^2*
           RATIO[23/9 + 2*x - x^2] + Pi^2*RATIO[169/54 - x^(-1) - 2*x + 
             x^2] + Log[mu2]*(Pi^2*RATIO[-5/3] + RATIO[-223/27 - 21*x + 
              (19*x^2)/2]) + RATIO[-4063/216 - (1133*x)/18 + (589*x^2)/18] + 
          RATIO[-22/9 + 4/(-1 + x)^2 + 4/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^3*RATIO[-43/27] + Log[mu2]^4*RATIO[-5/9] + 
          Pi^4*RATIO[-37/270 - 17/(90*(-1 + x)^2) - 17/(90*(-1 + x))] + 
          RATIO[152225/5832 + 1/(3*(-1 + x)) - (398*x)/9] + 
          Log[mu2]^2*(Pi^2*RATIO[2/3] + RATIO[167/54 + x]) + 
          Pi^2*RATIO[-2482/243 + 11/(9*(-1 + x)) - (67*x)/6 + (23*x^2)/4] + 
          RATIO[-25 + 4/(-1 + x) + 6/x + 2*x - x^2]*Zeta[3] + 
          Log[mu2]*(RATIO[4063/216 - (19*x)/2] + 
            Pi^2*RATIO[-101/27 + x - x^2/2] + RATIO[22/9]*Zeta[3])) + 
        G[0, x]*(Log[mu2]^3*RATIO[-79/27] + Log[mu2]^4*RATIO[-5/9] + 
          Pi^4*RATIO[-1/90 + 1/(5*(-1 + x)^2) + 1/(5*(-1 + x))] + 
          Log[mu2]^2*(Pi^2*RATIO[2/3] + RATIO[469/108 - x]) + 
          RATIO[881089/11664 + (398*x)/9] + 
          Pi^2*RATIO[-6877/972 + 22/(9*(-1 + x)) - (34*x)/3 + (23*x^2)/4] + 
          RATIO[-49/3 + 10/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 2*x - x^2]*
           Zeta[3] + Log[mu2]*(RATIO[10183/216 + (19*x)/2] + 
            Pi^2*RATIO[-175/54 + x - x^2/2] + RATIO[22/9]*Zeta[3])) + 
        RATIO[-88/9]*Zeta[5]) + G[0, x]*(Log[mu2]^4*RATIO[5/18] + 
        Pi^4*RATIO[-209/270 - 247/(540*(-1 + x)^2) - 62/(45*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[2/3 + 8/(9*(-1 + x)^2)] + 
          RATIO[29/9 - 8/(9*(-1 + x))]) + 
        I*Pi^5*RATIO[1/9 + 2/(9*(-1 + x)^2) + 1/(3*(-1 + x))] + 
        RATIO[179/8 + 17527/(216*(-1 + x)) - (59*x)/9] + 
        Log[mu2]^2*(Pi^2*RATIO[-7/12 - 2/(9*(-1 + x)^2)] + 
          I*Pi*RATIO[79/18 - 1/(6*(-1 + x)^2) + 5/(3*(-1 + x))] + 
          RATIO[353/36 + 1/(6*(-1 + x)) + x/2]) + 
        I*Pi*RATIO[1297/54 - 22759/(216*(-1 + x)^2) - 3557/(54*(-1 + x)) + 
           (143*x)/6] + Pi^2*RATIO[-935/162 + 2287/(162*(-1 + x)^2) + 
           88/(27*(-1 + x)) + (253*x)/36 - (4*x^2)/3] + 
        I*Pi^3*RATIO[-361/54 - 175/(54*(-1 + x)^2) - 143/(18*(-1 + x)) - 
           8*x + (13*x^2)/3] + 
        (I*Pi*RATIO[-42 + 44/(9*(-1 + x)^2) - 32/(-1 + x)] + 
          Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          RATIO[59/6 + 68/(3*(-1 + x)^2) + 358/(9*(-1 + x)) + 32*x - 18*x^2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-13/9 + 7/(9*(-1 + x)^2)] + 
          Pi^2*RATIO[-29/27 + 94/(27*(-1 + x)^2) + 17/(9*(-1 + x))] + 
          RATIO[9143/648 + 86/(3*(-1 + x)) + x/6] + 
          I*Pi*RATIO[491/27 - 28/(-1 + x)^2 - 14/(9*(-1 + x)) + x] + 
          RATIO[1/9 + 4/(-1 + x)^2]*Zeta[3]) + 
        RATIO[-20 - 40/(-1 + x)^2 - 60/(-1 + x)]*Zeta[5]) + 
      (G[1, 1, 1, 1, 1, x]*RATIO[-40/3] + G[1, 0, 1, 0, 0, x]*RATIO[-8/3] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-8/3] + Log[mu2]^5*RATIO[1/18] + 
        Log[mu2]^4*(I*Pi*RATIO[5/18] + RATIO[25/36]) + G[1, 0, 1, 0, 1, x]*
         RATIO[8/3] + G[1, 0, 1, 1, 0, x]*RATIO[8/3] + G[0, 0, 0, 1, 1, 1, x]*
         RATIO[-144 - 288/(-1 + x)^2 - 432/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         (I*Pi*RATIO[-144 - 288/(-1 + x)^2 - 432/(-1 + x)] + 
          RATIO[-880/3 - 68/(3*(-1 + x)^2) - 312/(-1 + x)]) + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[-72 - 144/(-1 + x)^2 - 216/(-1 + x)] + 
        G[0, 1, 1, 1, 1, x]*RATIO[-192 - 192/(-1 + x)] + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
        G[1, 0, 1, 1, 1, x]*RATIO[-284/3 - 96/(-1 + x)] + 
        I*Pi*G[0, 1, 1, 1, 0, x]*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
        G[0, 0, 1, 0, 0, 1, x]*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
        G[0, 0, 1, 0, 1, 0, x]*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 1, x]*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
        G[0, 1, 1, 1, 0, 0, x]*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
        G[0, 0, 0, 0, 0, x]*RATIO[-28/3 - 60/(-1 + x)^2 - 56/(-1 + x)] + 
        G[1, 1, 0, 0, 1, x]*RATIO[-48 - 48/(-1 + x)] + G[1, 1, 0, 1, 0, x]*
         RATIO[-48 - 48/(-1 + x)] + G[1, 0, 0, 0, 0, x]*
         RATIO[-24/(-1 + x)^2 - 24/(-1 + x)] + G[0, 0, 1, 0, 1, x]*
         (I*Pi*RATIO[-96 - 192/(-1 + x)^2 - 288/(-1 + x)] + 
          RATIO[-24/(-1 + x)^2 - 24/(-1 + x)]) + G[0, 1, 0, 0, 0, x]*
         RATIO[-8/3 - 12/(-1 + x)^2 - 16/(-1 + x)] + 
        Pi^6*RATIO[-1147/1890 - 1147/(945*(-1 + x)^2) - 
           1147/(630*(-1 + x))] + Log[mu2]^3*(Pi^2*RATIO[-55/108] + 
          RATIO[193/54] + I*Pi*RATIO[23/9 + 4/(9*(-1 + x))]) + 
        I*Pi^5*RATIO[389/540 - 19/(180*(-1 + x)^2) + 2/(3*(-1 + x))] + 
        RATIO[-29069/1944 + 19/(18*(-1 + x))] + 
        I*Pi*RATIO[14809/324 + 2195/(648*(-1 + x))] + G[1, 0, 0, 0, 1, x]*
         RATIO[24/(-1 + x)^2 + 24/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         RATIO[24/(-1 + x)^2 + 24/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[20/3 + 100/(3*(-1 + x)^2) + 40/(-1 + x)] + 
        G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-24 - 48/(-1 + x)^2 - 72/(-1 + x)] + 
          RATIO[8/3 + 40/(-1 + x)^2 + 40/(-1 + x)]) + G[1, 1, 1, 0, 0, x]*
         RATIO[44 + 48/(-1 + x)] + G[1, 1, 0, 1, 1, x]*
         RATIO[152/3 + 48/(-1 + x)] + G[0, 1, 0, 1, 0, x]*
         RATIO[152/3 + 16/(-1 + x)^2 + 64/(-1 + x)] + G[0, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
          RATIO[152/3 + 16/(-1 + x)^2 + 64/(-1 + x)]) + 
        G[1, 0, 0, 1, 1, x]*RATIO[284/3 - 24/(-1 + x)^2 + 72/(-1 + x)] + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
        G[0, 1, 1, 0, 0, 1, x]*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
        G[0, 1, 1, 0, 0, x]*(RATIO[-48 - 4/(3*(-1 + x)^2) - 48/(-1 + x)] + 
          I*Pi*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)]) + 
        G[0, 0, 1, 1, 0, x]*(RATIO[-24/(-1 + x)^2 - 24/(-1 + x)] + 
          I*Pi*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)]) + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)] + 
        G[0, 1, 0, 1, 1, x]*(RATIO[434/3 - 58/(3*(-1 + x)^2) + 
            128/(-1 + x)] + I*Pi*RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)]) + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[96 + 192/(-1 + x)^2 + 288/(-1 + x)] + 
        G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[96 + 192/(-1 + x)^2 + 288/(-1 + x)] + 
          RATIO[872/3 + 8/(3*(-1 + x)^2) + 296/(-1 + x)]) + 
        G[0, 0, 0, 0, 1, 1, x]*RATIO[144 + 288/(-1 + x)^2 + 432/(-1 + x)] + 
        G[0, 0, 0, 0, 1, x]*(RATIO[20/3 + 100/(3*(-1 + x)^2) + 40/(-1 + x)] + 
          I*Pi*RATIO[144 + 288/(-1 + x)^2 + 432/(-1 + x)]) + 
        G[1, 0, 0, x]*(Pi^2*RATIO[-4/9 - 8/(-1 + x)^2 - 8/(-1 + x)] + 
          Log[mu2]*RATIO[-14/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x)] + 
          I*Pi*RATIO[40/3 + 82/(3*(-1 + x)) - 36*x] + 
          RATIO[-731/18 + 109/(9*(-1 + x)^2) - 19/(3*(-1 + x)) + (395*x)/3 - 
            60*x^2]) + Pi^2*RATIO[317287/7776 + 865/(27*(-1 + x)) + 
           (491*x)/36 - (211*x^2)/6] + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[-48 - 4/(3*(-1 + x)^2) - 48/(-1 + x)] + 
          Pi^2*RATIO[-12 - 24/(-1 + x)^2 - 36/(-1 + x)] + 
          RATIO[-8 - 248/(3*(-1 + x)^2) - 260/(3*(-1 + x)) + 24*x - 
            12*x^2]) + G[0, 1, 0, 1, x]*
         (Pi^2*RATIO[-8 - 16/(-1 + x)^2 - 24/(-1 + x)] + 
          I*Pi*RATIO[586/3 - 10/(3*(-1 + x)^2) + 192/(-1 + x)] + 
          RATIO[-8 - 248/(3*(-1 + x)^2) - 260/(3*(-1 + x)) + 24*x - 
            12*x^2]) + G[1, 0, 1, 0, x]*RATIO[28 + 44/(-1 + x) + 24*x - 
           12*x^2] + G[1, 0, 0, 1, x]*(I*Pi*RATIO[284/3 + 96/(-1 + x)] + 
          RATIO[28 + 44/(-1 + x) + 24*x - 12*x^2]) + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[8/3 + 52/(3*(-1 + x)^2) + 16/(-1 + x)] + 
          I*Pi*RATIO[-28/(3*(-1 + x)^2)] + RATIO[1024/9 + 
            194/(9*(-1 + x)^2) + 428/(3*(-1 + x)) + 60*x - 12*x^2]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[8/3] + 
          I*Pi*RATIO[-48 - 48/(-1 + x)] + RATIO[-20/9 + 2/(3*(-1 + x)^2) - 
            38/(-1 + x) - 24/x + 60*x - 12*x^2]) + G[0, 0, 1, 1, x]*
         (Pi^2*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          Log[mu2]*RATIO[56/(3*(-1 + x)^2) + 16/(-1 + x)] + 
          I*Pi*RATIO[872/3 - 8/(3*(-1 + x)^2) + 288/(-1 + x)] + 
          RATIO[74/3 + 988/(9*(-1 + x)^2) + 84/(-1 + x) + 96*x - 12*x^2]) + 
        G[1, 1, 1, 1, x]*(I*Pi*RATIO[-28/3] + Log[mu2]*RATIO[4] + 
          RATIO[146/3 - 24/x + 96*x - 12*x^2]) + 
        Pi^4*RATIO[1823/19440 + 4339/(540*(-1 + x)^2) + 1673/(180*(-1 + x)) - 
           4*x - x^2/2] + G[1, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[-4/3] + 
          Pi^2*RATIO[46/3 - 4/(-1 + x)^2 + 12/(-1 + x)] + 
          I*Pi*RATIO[-197/9 + 46/(3*(-1 + x)) - 72*x] + 
          RATIO[325/3 + 248/(3*(-1 + x)) + 3/x - 59*x + 4*x^2]) + 
        G[1, 1, 0, x]*(I*Pi*Log[mu2]*RATIO[8/3] + 
          Pi^2*RATIO[206/9 + 24/(-1 + x)] + 
          I*Pi*RATIO[-128/9 + 2/(3*(-1 + x)^2) - 38/(-1 + x) + 36*x] + 
          RATIO[325/3 + 248/(3*(-1 + x)) + 3/x - 59*x + 4*x^2]) + 
        G[0, 1, 0, x]*(Pi^2*RATIO[-76/3 - 22/(3*(-1 + x)^2) - 32/(-1 + x)] + 
          I*Pi*RATIO[-67/3 - 83/(9*(-1 + x)^2) - 82/(3*(-1 + x)) - 36*x] + 
          Log[mu2]*(RATIO[28/3 + 4/(-1 + x)^2 + 40/(3*(-1 + x))] + 
            I*Pi*RATIO[-4/(3*(-1 + x)^2)]) + RATIO[-382/9 + 13/(-1 + x)^2 - 
            265/(9*(-1 + x)) + (110*x)/3 + 4*x^2]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-4/3] + I*Pi*RATIO[-280/3 - 96/(-1 + x)] + 
          RATIO[-449/9 - 86/(3*(-1 + x)) - 96*x + 12*x^2]) + 
        G[0, 1, 1, 1, x]*(I*Pi*RATIO[-192 - 192/(-1 + x)] + 
          RATIO[82/3 + 280/(3*(-1 + x)) - 96*x + 12*x^2]) + 
        G[1, 0, 0, 0, x]*RATIO[-10 + 4/(3*(-1 + x)^2) - 38/(3*(-1 + x)) - 
           60*x + 12*x^2] + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[48 + 8/(3*(-1 + x)^2) + 48/(-1 + x)] + 
          Log[mu2]*RATIO[-4/(3*(-1 + x)^2)] + 
          RATIO[-71/3 + 625/(9*(-1 + x)^2) + 46/(-1 + x) - 60*x + 12*x^2]) + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[-868/3 - 8/(3*(-1 + x)^2) - 
             288/(-1 + x)] + Log[mu2]*RATIO[-8/3 - 40/(3*(-1 + x)^2) - 
             16/(-1 + x)] + Pi^2*RATIO[24 + 48/(-1 + x)^2 + 72/(-1 + x)] + 
          RATIO[-646/9 - 134/(9*(-1 + x)^2) - 260/(3*(-1 + x)) - 24*x + 
            12*x^2]) + G[0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-8/3 - 40/(3*(-1 + x)^2) - 16/(-1 + x)] + 
          Pi^2*RATIO[12 + 24/(-1 + x)^2 + 36/(-1 + x)] + 
          I*Pi*RATIO[8/(3*(-1 + x)^2)] + RATIO[-646/9 - 134/(9*(-1 + x)^2) - 
            260/(3*(-1 + x)) - 24*x + 12*x^2]) + G[1, 1, 0, 1, x]*
         (I*Pi*RATIO[8/3] + RATIO[-12 + 24/x - 24*x + 12*x^2]) + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[44 + 48/(-1 + x)] + 
          RATIO[-12 + 24/x - 24*x + 12*x^2]) + 
        I*Pi^3*RATIO[-5033/162 + 4/(27*(-1 + x)^2) - 1691/(54*(-1 + x)) - 
           39*x + 30*x^2] + G[0, 0, 0, x]*
         (Pi^2*RATIO[-16/9 - 13/(3*(-1 + x)^2) - 20/(3*(-1 + x))] + 
          Log[mu2]^2*RATIO[2/(3*(-1 + x)^2)] + Log[mu2]*
           (RATIO[-26/3 + 2/(-1 + x)^2 - 44/(3*(-1 + x))] + 
            I*Pi*RATIO[16/(3*(-1 + x)^2)]) + 
          I*Pi*RATIO[100/3 + 26/(3*(-1 + x)^2) + 124/(3*(-1 + x)) + 36*x] + 
          RATIO[-295/9 - 37/(3*(-1 + x)^2) - 502/(9*(-1 + x)) - (328*x)/3 + 
            52*x^2]) + G[1, 1, 1, x]*(Pi^2*RATIO[5/9] + 
          Log[mu2]^2*RATIO[2/3] + Log[mu2]*(RATIO[2] + I*Pi*RATIO[16/3]) + 
          I*Pi*RATIO[116/3 + 72*x] + RATIO[-343/3 - 43/(3*x) - (41*x)/3 + 
            52*x^2]) + (I*Pi^3*RATIO[-16 - 32/(-1 + x)^2 - 48/(-1 + x)] + 
          Pi^2*RATIO[-4547/108 + 8/(9*(-1 + x)^2) - 44/(-1 + x)] + 
          I*Pi*RATIO[-415/9 + 598/(3*(-1 + x)^2) + 1525/(9*(-1 + x)) - 
             108*x] + RATIO[-5071/162 - 8/(9*(-1 + x)^2) - 673/(9*(-1 + x)) - 
            95*x + 64*x^2])*Zeta[3] + RATIO[-48 - 96/(-1 + x)^2 - 
           144/(-1 + x)]*Zeta[3]^2 + Log[mu2]^2*(I*Pi^3*RATIO[-5/12] + 
          RATIO[10799/1296] + Pi^2*RATIO[-167/54 - 10/(9*(-1 + x))] + 
          I*Pi*RATIO[19/2 + 28/(9*(-1 + x))] + RATIO[-35/18]*Zeta[3]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-48 + 2/(9*(-1 + x)^2) - 
             140/(3*(-1 + x))] + I*Pi^3*RATIO[-8 - 16/(-1 + x)^2 - 
             24/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[-8/3 + 16/(3*(-1 + x)^2)] + 
            RATIO[28/3 + 4/(-1 + x)^2 + 40/(3*(-1 + x))]) + 
          I*Pi*RATIO[-340/9 + 890/(9*(-1 + x)^2) + 32/(3*(-1 + x)) + 72*x] + 
          RATIO[-382/9 + 13/(-1 + x)^2 - 265/(9*(-1 + x)) + (110*x)/3 + 
            4*x^2] + RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^2*(RATIO[-28/9] + I*Pi*RATIO[-2/3]) + 
          Log[mu2]^3*RATIO[-4/9] + I*Pi^3*RATIO[-283/18 - 16/(-1 + x)] + 
          RATIO[33769/648 - 103/(18*x) + (1499*x)/18 - (211*x^2)/3] + 
          Pi^2*RATIO[32/27 + 2/(-1 + x) - 8/x - 8*x - 2*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-38/9] + Pi^2*RATIO[-25/18] + 
            RATIO[-28/27 + 8/(3*x) - (16*x)/3 + 4*x^2]) + 
          I*Pi*RATIO[-190/27 + 248/(3*(-1 + x)) - 26/(3*x) - 78*x + 60*x^2] + 
          RATIO[-937/9 - 96/(-1 + x)]*Zeta[3]) + 
        Log[mu2]*(I*Pi^3*RATIO[-71/108 + 8/(9*(-1 + x)^2) + 
             1/(18*(-1 + x))] + RATIO[1313/432 + 1/(3*(-1 + x))] + 
          Pi^4*RATIO[52/135 + 19/(45*(-1 + x)^2) + 34/(45*(-1 + x))] + 
          I*Pi*RATIO[11543/648 + 352/(27*(-1 + x))] + 
          Pi^2*RATIO[-671/162 - 10/(9*(-1 + x)) - (8*x)/3 + 2*x^2] + 
          (I*Pi*RATIO[-59/9 + 8/(-1 + x)^2] + RATIO[-185/18 - 
              16/(3*(-1 + x)^2) + 16/(3*(-1 + x))])*Zeta[3]) + 
        G[1, 0, x]*(I*Pi^3*RATIO[-4/9] + 
          I*Pi*RATIO[1147/18 + 109/(9*(-1 + x)^2) + 217/(3*(-1 + x)) + 3/x + 
             78*x - 60*x^2] + Log[mu2]*(Pi^2*RATIO[-4/9] + 
            I*Pi*RATIO[-14/3 - 4/(3*(-1 + x)^2) - 4/(-1 + x)] + 
            RATIO[-4 - 4/(-1 + x) + (16*x)/3 - 4*x^2]) + 
          Pi^2*RATIO[-182/27 + 7/(9*(-1 + x)^2) - 131/(9*(-1 + x)) - 4/x + 
             2*x + 2*x^2] + RATIO[-266/3 - 287/(3*(-1 + x)) - (491*x)/18 + 
            (211*x^2)/3] + RATIO[-4/3 + 24/(-1 + x)^2 + 24/(-1 + x)]*
           Zeta[3]) + G[0, 0, x]*(Pi^4*RATIO[-22/15 - 44/(15*(-1 + x)^2) - 
             22/(5*(-1 + x))] + I*Pi^3*RATIO[-5/(6*(-1 + x)^2)] + 
          Log[mu2]^2*(RATIO[1/3 - 28/(9*(-1 + x)^2) - 2/(3*(-1 + x))] + 
            I*Pi*RATIO[-2/(3*(-1 + x)^2)]) + Log[mu2]^3*
           RATIO[-4/(9*(-1 + x)^2)] + RATIO[2069/18 + 
            51517/(648*(-1 + x)^2) + 190/(-1 + x) - (517*x)/18 - 
            (211*x^2)/3] + Pi^2*RATIO[1397/54 + 763/(27*(-1 + x)^2) + 
             502/(9*(-1 + x)) - 2*x - 2*x^2] + Log[mu2]*
           (I*Pi*RATIO[4/3 - 2/(9*(-1 + x)^2) - 8/(3*(-1 + x))] + 
            Pi^2*RATIO[8/9 + 55/(18*(-1 + x)^2) + 16/(3*(-1 + x))] + 
            RATIO[5/3 - 208/(27*(-1 + x)^2) - 4/(-1 + x) - (16*x)/3 + 
              4*x^2]) + I*Pi*RATIO[-662/9 - 190/(27*(-1 + x)^2) - 
             803/(9*(-1 + x)) - 78*x + 60*x^2] + 
          (I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
            RATIO[8 + 347/(9*(-1 + x)^2) + 48/(-1 + x)])*Zeta[3]) + 
        G[0, 1, x]*(Pi^4*RATIO[-22/15 - 44/(15*(-1 + x)^2) - 
             22/(5*(-1 + x))] + I*Pi^3*RATIO[49/3 - 5/(9*(-1 + x)^2) + 
             16/(-1 + x)] + I*Pi*RATIO[148/9 + 13/(-1 + x)^2 - 
             815/(9*(-1 + x)) + 13/(3*x) + 78*x - 60*x^2] + 
          Log[mu2]*(I*Pi*RATIO[20/3 + 4/(-1 + x)^2 - 16/(3*(-1 + x))] + 
            Pi^2*RATIO[8/9 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))] + 
            RATIO[-4 - 4/(-1 + x) + (16*x)/3 - 4*x^2]) + 
          Pi^2*RATIO[241/27 + 340/(9*(-1 + x)^2) + 424/(9*(-1 + x)) + 8*x + 
             2*x^2] + RATIO[-266/3 - 287/(3*(-1 + x)) - (491*x)/18 + 
            (211*x^2)/3] + (I*Pi*RATIO[-48 - 96/(-1 + x)^2 - 144/(-1 + x)] + 
            RATIO[274/3 - 30/(-1 + x)^2 + 64/(-1 + x)])*Zeta[3]) + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[-8/3 - 56/(3*(-1 + x))] + 
          I*Pi^3*RATIO[8 + 16/(-1 + x)^2 + 24/(-1 + x)] + 
          Pi^2*RATIO[278/9 - 2/(-1 + x)^2 + 88/(3*(-1 + x))] + 
          I*Pi*RATIO[50/3 - 248/(3*(-1 + x)^2) - 12/(-1 + x) - 72*x] + 
          RATIO[566/9 - 514/(9*(-1 + x)) + 13/(3*x) + 36*x - 60*x^2] + 
          RATIO[48 + 96/(-1 + x)^2 + 144/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(I*Pi*Log[mu2]^3*RATIO[-4/9] + Log[mu2]^2*
           (I*Pi*RATIO[-28/9] + Pi^2*RATIO[10/9]) + 
          Pi^4*RATIO[77/27 - 17/(15*(-1 + x)^2) + 9/(5*(-1 + x))] + 
          RATIO[833/18 - 1/(3*(-1 + x)) - (19*x)/3] + 
          I*Pi^3*RATIO[595/54 - 1/(9*(-1 + x)^2) + 154/(9*(-1 + x)) - 6*x] + 
          I*Pi*RATIO[-24551/648 - 287/(3*(-1 + x)) - 103/(18*x) + 60*x] + 
          Pi^2*RATIO[-1783/54 - 322/(9*(-1 + x)) - 10/(9*x) + (122*x)/9 - 
             2*x^2] + (I*Pi*RATIO[875/9 + 96/(-1 + x)] + 
            RATIO[811/9 + 2/(3*(-1 + x)^2) + 368/(3*(-1 + x)) + 24/x + 36*x])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[1/6] + 
            Pi^2*RATIO[26/9 - 4/(3*(-1 + x))] + 
            I*Pi*RATIO[-136/27 - 4/(-1 + x) + 8/(3*x)] + RATIO[-4/3 + 4*x] + 
            RATIO[20/3]*Zeta[3])) + RATIO[-241/9 + 145/(3*(-1 + x)^2) - 
           80/(-1 + x)]*Zeta[5] + G[0, x]*
         (I*Pi^5*RATIO[-1/3 - 2/(3*(-1 + x)^2) - (-1 + x)^(-1)] + 
          Pi^4*RATIO[397/135 + 163/(135*(-1 + x)^2) + 188/(45*(-1 + x))] + 
          I*Pi*RATIO[1553/54 + 51517/(648*(-1 + x)^2) + 2899/(27*(-1 + x)) - 
             60*x] + Log[mu2]^3*(RATIO[-2/9 + 4/(9*(-1 + x))] + 
            I*Pi*RATIO[-4/(9*(-1 + x)^2)]) + Log[mu2]^2*
           (I*Pi*RATIO[-1/3 - 28/(9*(-1 + x)^2) + 2/(3*(-1 + x))] + 
            RATIO[-11/9 + 28/(9*(-1 + x))] + Pi^2*RATIO[10/(9*(-1 + x)^2)]) + 
          I*Pi^3*RATIO[445/36 + 377/(27*(-1 + x)^2) + 53/(2*(-1 + x)) + 
             6*x] + RATIO[-4679/1296 + 2195/(648*(-1 + x)) + (19*x)/3] + 
          Pi^2*RATIO[-14/27 - 28/(27*(-1 + x)^2) + 1/(54*(-1 + x)) - 
             (43*x)/18 - 2*x^2] + (Pi^2*RATIO[24 + 48/(-1 + x)^2 + 72/
                (-1 + x)] + I*Pi*RATIO[96 - 37/(9*(-1 + x)^2) + 96/
                (-1 + x)] + RATIO[-431/6 - 634/(9*(-1 + x)^2) - 
              1463/(9*(-1 + x)) - 36*x])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-97/36 + 22/(9*(-1 + x)^2) - 55/
                (18*(-1 + x))] + I*Pi*RATIO[-43/9 - 208/(27*(-1 + x)^2) - 16/
                (9*(-1 + x))] + RATIO[67/27 + 352/(27*(-1 + x)) - 4*x] + 
            I*Pi^3*RATIO[5/(6*(-1 + x)^2)] + RATIO[-8/3 - 32/(3*(-1 + x)^2) - 
               16/(-1 + x)]*Zeta[3]) + RATIO[60 + 120/(-1 + x)^2 + 
             180/(-1 + x)]*Zeta[5]))/Nc^2))}


==> anc/H_qqb_ga_-+-+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*RATIO[-1]}


==> anc/H_qqb_ga_-+-+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*(G[0, x]*Log[mu2]*RATIO[-1] + G[1, x]*(RATIO[-3/2] + 
        Log[mu2]*RATIO[-1]) + Pi^2*RATIO[-2/3] + G[0, 1, x]*RATIO[1] + 
      G[1, 0, x]*RATIO[1] + Log[mu2]^2*RATIO[1] + Log[mu2]*RATIO[3/2] + 
      RATIO[7/2]) + (RATIO[-7/2] + Log[mu2]*(RATIO[-3/2] + I*Pi*RATIO[-1]) + 
      Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + I*Pi*G[0, x]*RATIO[1] + 
      G[0, 0, x]*RATIO[1] + I*Pi*RATIO[-1 + x^(-1)] + 
      G[1, 1, x]*RATIO[x^(-2)] + G[1, x]*(RATIO[1/2 + x^(-1)] + 
        I*Pi*RATIO[x^(-2)]))/Nc) + 
  e*Qf*(Nc*(G[0, 0, 1, x]*RATIO[-1] + G[0, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 1, x]*RATIO[-1] + G[1, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^3*RATIO[1/3] + G[0, x]*(Log[mu2]^2*RATIO[-1/2] + 
        Pi^2*RATIO[7/12]) + G[1, x]*(RATIO[-7/2] + Log[mu2]*RATIO[-3/2] + 
        Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12]) + Log[mu2]^2*RATIO[3/4] + 
      G[0, 0, 0, x]*RATIO[1] + G[1, 1, 1, x]*RATIO[1] + 
      Log[mu2]*(Pi^2*RATIO[-2/3] + RATIO[7/2]) + RATIO[7] + 
      G[0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      Pi^2*RATIO[-7/8 + (3*x)/4] + G[1, 1, x]*RATIO[(3*x)/2] + 
      G[0, 0, x]*RATIO[-3/2 + (3*x)/2] + RATIO[-17/3]*Zeta[3]) + 
    (RATIO[-7] + G[0, 0, 0, x]*RATIO[-2] + Log[mu2]^2*
       (RATIO[-3/4] + I*Pi*RATIO[-1/2]) + Log[mu2]^3*RATIO[-1/6] + 
      I*Pi^3*RATIO[1/12] + I*Pi*G[1, 0, x]*RATIO[1] + 
      G[1, 0, 0, x]*RATIO[1] + G[0, 0, x]*(I*Pi*RATIO[-1] + 
        Log[mu2]*RATIO[1] + RATIO[1 - 1/(2*(-1 + x))]) + 
      G[0, x]*(Pi^2*RATIO[-1/2] + RATIO[1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + Pi^2*RATIO[5/8 - 1/(2*x)] + 
      Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[7/12] + I*Pi*RATIO[-1 + x^(-1)]) + 
      I*Pi*RATIO[-1 + 3/(2*x)] + G[1, 1, 1, x]*RATIO[-2/x^2] + 
      I*Pi*G[0, 1, x]*RATIO[x^(-2)] + G[0, 1, 1, x]*RATIO[x^(-2)] + 
      G[1, 1, x]*(RATIO[-5/2 + 1/(2*x^2) + 1/(2*x)] + I*Pi*RATIO[-x^(-2)] + 
        Log[mu2]*RATIO[x^(-2)]) + G[1, x]*(RATIO[2 + 3/(2*x)] + 
        I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[-1/(2*x^2)] + 
        Log[mu2]*(RATIO[1/2 + x^(-1)] + I*Pi*RATIO[x^(-2)])) + 
      RATIO[10/3]*Zeta[3])/Nc) + 
  e^2*Qf*((RATIO[-14] + G[1, 0, 0, 0, x]*RATIO[-2] + 
      I*Pi*G[0, 1, 0, x]*RATIO[-1] + G[0, 1, 0, 0, x]*RATIO[-1] + 
      Log[mu2]^3*(RATIO[-1/4] + I*Pi*RATIO[-1/6]) + Log[mu2]^4*RATIO[-1/24] + 
      Pi^4*RATIO[7/288] + I*Pi*G[1, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 0, x]*RATIO[1] + G[0, 0, 0, 0, x]*RATIO[3] + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[1 - 1/(2*(-1 + x))]) + G[1, 0, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + 
      G[0, 0, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[1 - 1/(2*(-1 + x))]) + 
        RATIO[5/2 - 1/(2*(-1 + x))] + I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + 
        RATIO[-2 + (-1 + x)^(-1)]) + Pi^2*RATIO[19/24 - 3/(4*x)] + 
      I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)) - 1/(4*x)] + 
      Log[mu2]^2*(RATIO[-7/4] + Pi^2*RATIO[7/24] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + I*Pi*RATIO[-2 + 3/x] + 
      G[0, 1, 1, 1, x]*RATIO[-2/x^2] + I*Pi*G[1, 0, 1, x]*RATIO[-x^(-2)] + 
      G[1, 0, 1, 1, x]*RATIO[-x^(-2)] + G[1, 1, x]*(RATIO[-5 + 3/(2*x^2)] + 
        I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + 
        Log[mu2]*(RATIO[-5/2 + 1/(2*x^2) + 1/(2*x)] + I*Pi*RATIO[-x^(-2)]) + 
        Pi^2*RATIO[5/(12*x^2)] + Log[mu2]^2*RATIO[1/(2*x^2)]) + 
      I*Pi*G[0, 0, 1, x]*RATIO[x^(-2)] + G[0, 0, 1, 1, x]*RATIO[x^(-2)] + 
      G[1, 1, 1, x]*(RATIO[9/2 - x^(-2) - 2/x] + Log[mu2]*RATIO[-2/x^2] + 
        I*Pi*RATIO[x^(-2)]) + G[0, 1, 1, x]*
       (RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + I*Pi*RATIO[-x^(-2)] + 
        Log[mu2]*RATIO[x^(-2)]) + G[0, 1, x]*
       (I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[-1/(2*x^2)] + 
        I*Pi*Log[mu2]*RATIO[x^(-2)]) + G[1, 1, 1, 1, x]*RATIO[3/x^2] + 
      (I*Pi*RATIO[7/3] + RATIO[9/2 - 1/(2*(-1 + x))])*Zeta[3] + 
      G[0, x]*(I*Pi^3*RATIO[-1/12] + I*Pi*Log[mu2]^2*RATIO[1/2] + RATIO[1] + 
        Log[mu2]*(Pi^2*RATIO[-1/2] + RATIO[1/2] + 
          I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + I*Pi*RATIO[3 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/2 + 1/(4*(-1 + x))] + RATIO[-1]*Zeta[3]) + 
      G[1, x]*(I*Pi^3*RATIO[-1/6 - 1/(4*x^2)] + 
        Pi^2*RATIO[23/24 - 1/(4*x^2) - 5/(6*x)] + 
        I*Pi*RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + RATIO[4 + 3/x] + 
        Log[mu2]*(RATIO[2 + 3/(2*x)] + I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + 
          Pi^2*RATIO[-1/(2*x^2)]) + Log[mu2]^2*(RATIO[1/4 + 1/(2*x)] + 
          I*Pi*RATIO[1/(2*x^2)]) + RATIO[1]*Zeta[3]) + 
      Log[mu2]*(RATIO[-7] + I*Pi^3*RATIO[1/12] + Pi^2*RATIO[5/8 - 1/(2*x)] + 
        I*Pi*RATIO[-1 + 3/(2*x)] + RATIO[10/3]*Zeta[3]))/Nc + 
    Nc*(G[0, 0, 0, 0, x]*RATIO[-2] + G[1, 1, 1, 1, x]*RATIO[-2] + 
      G[0, 1, 1, 1, x]*RATIO[-1] + G[1, 0, 0, 0, x]*RATIO[-1] + 
      Pi^4*RATIO[-41/720] + Log[mu2]^4*RATIO[1/12] + Log[mu2]^3*RATIO[1/4] + 
      G[0, 0, 0, 1, x]*RATIO[1] + G[0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 1, x]*RATIO[1] + G[0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 1, x]*RATIO[1] + G[1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 1, x]*RATIO[1] + G[1, 1, 1, 0, x]*RATIO[1] + 
      Log[mu2]^2*(Pi^2*RATIO[-1/3] + RATIO[7/4]) + RATIO[14] + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - 3*x]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[1] + RATIO[3 - 3*x]) + 
      G[0, 1, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        RATIO[7/2 - (7*x)/2] + Log[mu2]*RATIO[3/2 - (3*x)/2]) + 
      G[1, 0, x]*(Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + 
        RATIO[7/2 - (7*x)/2] + Log[mu2]*RATIO[3/2 - (3*x)/2]) + 
      G[1, 1, x]*(Pi^2*RATIO[-1/2] + Log[mu2]*RATIO[(3*x)/2] + 
        RATIO[(7*x)/2]) + G[0, 0, 1, x]*(Log[mu2]*RATIO[-1] + 
        RATIO[-3/2 + (3*x)/2]) + G[0, 1, 0, x]*(Log[mu2]*RATIO[-1] + 
        RATIO[-3/2 + (3*x)/2]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[-1] + 
        RATIO[-3/2 + (3*x)/2]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[-1] + 
        RATIO[-3/2 + (3*x)/2]) + Pi^2*RATIO[-49/24 + (7*x)/4] + 
      G[0, 0, x]*(Pi^2*RATIO[-1/2] + Log[mu2]*RATIO[-3/2 + (3*x)/2] + 
        RATIO[-7/2 + (7*x)/2]) + RATIO[-5 + (3*x)/2]*Zeta[3] + 
      Log[mu2]*(RATIO[7] + Pi^2*RATIO[-7/8 + (3*x)/4] + 
        RATIO[-17/3]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-1/6] + 
        Pi^2*Log[mu2]*RATIO[7/12] + Pi^2*RATIO[3/4 - (3*x)/4] + 
        RATIO[10/3]*Zeta[3]) + G[1, x]*(RATIO[-7] + Log[mu2]^2*RATIO[-3/4] + 
        Log[mu2]^3*RATIO[-1/6] + Log[mu2]*(RATIO[-7/2] + Pi^2*RATIO[7/12]) + 
        Pi^2*RATIO[7/8 - (3*x)/4] + RATIO[10/3]*Zeta[3]))) + 
  e^3*Qf*(Nc*(G[0, 0, 0, 0, 1, x]*RATIO[-1] + G[0, 0, 0, 1, 0, x]*RATIO[-1] + 
      G[0, 0, 1, 0, 1, x]*RATIO[-1] + G[0, 0, 1, 1, 0, x]*RATIO[-1] + 
      G[0, 1, 0, 0, 1, x]*RATIO[-1] + G[0, 1, 0, 1, 0, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 0, 0, 1, x]*RATIO[-1] + G[1, 0, 0, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 1, 0, 1, x]*RATIO[-1] + G[1, 0, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 1, 0, 0, 1, x]*RATIO[-1] + G[1, 1, 0, 1, 0, x]*RATIO[-1] + 
      G[1, 1, 1, 0, 1, x]*RATIO[-1] + G[1, 1, 1, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^5*RATIO[1/60] + Log[mu2]^4*RATIO[1/16] + 
      Pi^2*G[0, 1, 1, x]*RATIO[1/2] + Pi^2*G[1, 0, 0, x]*RATIO[1/2] + 
      Log[mu2]^3*(Pi^2*RATIO[-1/9] + RATIO[7/12]) + G[0, 0, 1, 1, 1, x]*
       RATIO[1] + G[0, 1, 0, 0, 0, x]*RATIO[1] + G[1, 0, 1, 1, 1, x]*
       RATIO[1] + G[1, 1, 0, 0, 0, x]*RATIO[1] + G[0, 1, 1, 1, 1, x]*
       RATIO[2] + G[1, 0, 0, 0, 0, x]*RATIO[2] + G[0, 0, 0, 0, 0, x]*
       RATIO[3] + G[1, 1, 1, 1, 1, x]*RATIO[3] + RATIO[28] + 
      G[1, 1, 1, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        RATIO[7/2 - 7*x] + Log[mu2]*RATIO[3/2 - 3*x]) + 
      G[0, 0, 0, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        RATIO[7 - 7*x] + Log[mu2]*RATIO[3 - 3*x]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[1] + RATIO[3/2 - (3*x)/2]) + 
      Pi^4*RATIO[-7/192 - x/80] + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-1] + 
        RATIO[-3/2 + (3*x)/2]) + G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[-1] + 
        RATIO[-3/2 + (3*x)/2]) + Pi^2*RATIO[-49/12 + (7*x)/2] + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2] + RATIO[-7/2 + (7*x)/2]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2] + RATIO[-7/2 + (7*x)/2]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2] + RATIO[-7/2 + (7*x)/2]) + 
      G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[7/12] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2] + RATIO[-7/2 + (7*x)/2]) + 
      G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-2] + RATIO[-9/2 + (9*x)/2]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + RATIO[-3 + (9*x)/2]) + 
      (Pi^2*RATIO[59/36] + RATIO[-35/3 + (7*x)/2])*Zeta[3] + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[1/6] + RATIO[7 - 7*x] + 
        Log[mu2]*(Pi^2*RATIO[-7/12] + RATIO[7/2 - (7*x)/2]) + 
        Log[mu2]^2*RATIO[3/4 - (3*x)/4] + Pi^2*RATIO[-7/8 + (7*x)/8] + 
        RATIO[-10/3]*Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[1/6] + 
        RATIO[7 - 7*x] + Log[mu2]*(Pi^2*RATIO[-7/12] + 
          RATIO[7/2 - (7*x)/2]) + Log[mu2]^2*RATIO[3/4 - (3*x)/4] + 
        Pi^2*RATIO[-7/8 + (7*x)/8] + RATIO[-10/3]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[7/2] + Pi^2*RATIO[-7/16 + (3*x)/8] + 
        RATIO[-17/6]*Zeta[3]) + G[1, 1, x]*(Pi^2*RATIO[-3/4 + (5*x)/8] + 
        Log[mu2]^2*RATIO[(3*x)/4] + Log[mu2]*(Pi^2*RATIO[-1/2] + 
          RATIO[(7*x)/2]) + RATIO[7*x] + RATIO[-1]*Zeta[3]) + 
      G[0, 0, x]*(Pi^2*RATIO[-5/8 + (5*x)/8] + Log[mu2]^2*
         RATIO[-3/4 + (3*x)/4] + Log[mu2]*(Pi^2*RATIO[-1/2] + 
          RATIO[-7/2 + (7*x)/2]) + RATIO[-7 + 7*x] + RATIO[-1]*Zeta[3]) + 
      Log[mu2]*(Pi^4*RATIO[-41/720] + RATIO[14] + 
        Pi^2*RATIO[-49/24 + (7*x)/4] + RATIO[-5 + (3*x)/2]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^4*RATIO[-1/24] + Pi^4*RATIO[7/288] + 
        Pi^2*Log[mu2]^2*RATIO[7/24] + Pi^2*RATIO[7/4 - (7*x)/4] + 
        RATIO[3/2 - (3*x)/2]*Zeta[3] + Log[mu2]*(Pi^2*RATIO[3/4 - (3*x)/4] + 
          RATIO[10/3]*Zeta[3])) + G[1, x]*(RATIO[-14] + 
        Log[mu2]^3*RATIO[-1/4] + Log[mu2]^4*RATIO[-1/24] + 
        Pi^4*RATIO[7/288] + Log[mu2]^2*(RATIO[-7/4] + Pi^2*RATIO[7/24]) + 
        Pi^2*RATIO[49/24 - (7*x)/4] + RATIO[5 - (3*x)/2]*Zeta[3] + 
        Log[mu2]*(RATIO[-7] + Pi^2*RATIO[7/8 - (3*x)/4] + 
          RATIO[10/3]*Zeta[3])) + RATIO[-67/5]*Zeta[5]) + 
    (RATIO[-28] + G[0, 0, 0, 0, 0, x]*RATIO[-4] + G[1, 1, 0, 0, 0, x]*
       RATIO[-2] + I*Pi*G[0, 1, 1, 0, x]*RATIO[-1] + 
      I*Pi*G[1, 0, 1, 0, x]*RATIO[-1] + G[0, 1, 1, 0, 0, x]*RATIO[-1] + 
      G[1, 0, 1, 0, 0, x]*RATIO[-1] + Log[mu2]^4*(RATIO[-1/16] + 
        I*Pi*RATIO[-1/24]) + Log[mu2]^5*RATIO[-1/120] + 
      I*Pi^5*RATIO[47/1440] + I*Pi*G[0, 0, 1, 0, x]*RATIO[1] + 
      I*Pi*G[1, 1, 1, 0, x]*RATIO[1] + G[0, 0, 1, 0, 0, x]*RATIO[1] + 
      G[1, 1, 1, 0, 0, x]*RATIO[1] + G[0, 1, 0, 0, 0, x]*RATIO[2] + 
      G[1, 0, 0, 0, 0, x]*RATIO[3] + G[0, 0, 0, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[3] + RATIO[3 - 3/(2*(-1 + x))]) + 
      G[1, 1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[1 - 1/(2*(-1 + x))]) + G[1, 1, 0, x]*(Pi^2*RATIO[-1/2] + 
        I*Pi*Log[mu2]*RATIO[1] + I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + 
        RATIO[-1 + 1/(2*(-1 + x))]) + G[0, 1, 0, x]*
       (I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + G[1, 0, 0, x]*
       (Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[1 - 1/(2*(-1 + x))]) + 
        RATIO[3 - 1/(2*(-1 + x))] + I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + 
        RATIO[-2 + (-1 + x)^(-1)]) + G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + I*Pi*RATIO[1 - 1/(2*(-1 + x))] + 
        RATIO[-11/2 + (-1 + x)^(-1)] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-2 + (-1 + x)^(-1)])) + Pi^2*RATIO[19/12 - 3/(2*x)] + 
      I*Pi^3*RATIO[-1/4 + 1/(12*(-1 + x)) - 3/(8*x)] + 
      Pi^4*RATIO[13/320 - 3/(80*(-1 + x)) + 1/(12*x)] + 
      Log[mu2]^3*(RATIO[-7/12] + Pi^2*RATIO[7/72] + 
        I*Pi*RATIO[-1/6 + 1/(6*x)]) + I*Pi*RATIO[-4 + 6/x] + 
      G[1, 1, 1, 1, 1, x]*RATIO[-4/x^2] + G[0, 0, 1, 1, 1, x]*RATIO[-2/x^2] + 
      I*Pi*G[0, 1, 0, 1, x]*RATIO[-x^(-2)] + I*Pi*G[1, 0, 0, 1, x]*
       RATIO[-x^(-2)] + G[0, 1, 0, 1, 1, x]*RATIO[-x^(-2)] + 
      G[1, 0, 0, 1, 1, x]*RATIO[-x^(-2)] + G[1, 0, 1, x]*
       (I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + I*Pi*Log[mu2]*RATIO[-x^(-2)] + 
        Pi^2*RATIO[1/(2*x^2)]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + 
        RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + Log[mu2]*
         (RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + I*Pi*RATIO[-x^(-2)]) + 
        Pi^2*RATIO[5/(12*x^2)] + Log[mu2]^2*RATIO[1/(2*x^2)]) + 
      I*Pi*G[0, 0, 0, 1, x]*RATIO[x^(-2)] + I*Pi*G[1, 1, 0, 1, x]*
       RATIO[x^(-2)] + G[0, 0, 0, 1, 1, x]*RATIO[x^(-2)] + 
      G[1, 1, 0, 1, 1, x]*RATIO[x^(-2)] + G[0, 1, 1, 1, x]*
       (RATIO[4 - x^(-2) - 3/x] + Log[mu2]*RATIO[-2/x^2] + 
        I*Pi*RATIO[x^(-2)]) + G[1, 0, 1, 1, x]*
       (RATIO[2 - 1/(2*x^2) - 3/(2*x)] + Log[mu2]*RATIO[-x^(-2)] + 
        I*Pi*RATIO[x^(-2)]) + G[0, 0, 1, 1, x]*
       (RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + I*Pi*RATIO[-x^(-2)] + 
        Log[mu2]*RATIO[x^(-2)]) + G[0, 0, 1, x]*
       (I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[-1/(2*x^2)] + 
        I*Pi*Log[mu2]*RATIO[x^(-2)]) + G[1, 1, 1, x]*
       (RATIO[8 - 3/x^2 - 3/(2*x)] + I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + 
        Log[mu2]^2*RATIO[-x^(-2)] + Pi^2*RATIO[-1/(3*x^2)] + 
        Log[mu2]*(RATIO[9/2 - x^(-2) - 2/x] + I*Pi*RATIO[x^(-2)])) + 
      G[1, 0, 1, 1, 1, x]*RATIO[2/x^2] + G[0, 1, 1, 1, 1, x]*RATIO[3/x^2] + 
      G[1, 1, 1, 1, x]*(RATIO[-13/2 + 3/(2*x^2) + 7/(2*x)] + 
        I*Pi*RATIO[-x^(-2)] + Log[mu2]*RATIO[3/x^2]) + 
      (Pi^2*RATIO[-13/9] + RATIO[67/6 - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[7/3 - 7/(3*x)])*Zeta[3] + 
      G[0, 0, x]*(I*Pi^3*RATIO[1/12] + Log[mu2]^3*RATIO[1/6] + 
        RATIO[5 - (-1 + x)^(-1)] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[1/2 - 1/(4*(-1 + x))]) + Pi^2*RATIO[5/12 - 5/(24*(-1 + x))] + 
        I*Pi*RATIO[-3 + 1/(2*(-1 + x))] + Log[mu2]*(Pi^2*RATIO[5/12] + 
          RATIO[5/2 - 1/(2*(-1 + x))] + I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + 
        RATIO[-4/3]*Zeta[3]) + G[1, 0, x]*(I*Pi^3*RATIO[-1/12] + 
        I*Pi*Log[mu2]^2*RATIO[1/2] + Log[mu2]*(Pi^2*RATIO[-1/2] + 
          I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + I*Pi*RATIO[3 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/2 + 1/(4*(-1 + x))] + RATIO[-1]*Zeta[3]) + 
      G[0, 1, x]*(I*Pi^3*RATIO[1/6 - 1/(4*x^2)] + 
        Pi^2*RATIO[1 - 1/(4*x^2) - 3/(4*x)] + 
        I*Pi*RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + 
          Pi^2*RATIO[-1/(2*x^2)]) + I*Pi*Log[mu2]^2*RATIO[1/(2*x^2)] + 
        RATIO[-1]*Zeta[3]) + Log[mu2]^2*(RATIO[-7/2] + I*Pi^3*RATIO[1/24] + 
        Pi^2*RATIO[5/16 - 1/(4*x)] + I*Pi*RATIO[-1/2 + 3/(4*x)] + 
        RATIO[5/3]*Zeta[3]) + Log[mu2]*(RATIO[-14] + Pi^4*RATIO[7/288] + 
        Pi^2*RATIO[19/24 - 3/(4*x)] + I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x)) - 
           1/(4*x)] + I*Pi*RATIO[-2 + 3/x] + 
        (I*Pi*RATIO[7/3] + RATIO[9/2 - 1/(2*(-1 + x))])*Zeta[3]) + 
      G[1, 1, x]*(I*Pi^3*RATIO[-1/6 + 1/(4*x^2)] + RATIO[-10 + 3/x^2] + 
        I*Pi*RATIO[3 - 3/(2*x^2) - 3/(2*x)] + 
        Pi^2*RATIO[-19/24 + 5/(24*x^2) + 17/(24*x)] + 
        Log[mu2]^2*(RATIO[-5/4 + 1/(4*x^2) + 1/(4*x)] + 
          I*Pi*RATIO[-1/(2*x^2)]) + Log[mu2]^3*RATIO[1/(6*x^2)] + 
        Log[mu2]*(RATIO[-5 + 3/(2*x^2)] + I*Pi*RATIO[2 - 1/(2*x^2) - 
             3/(2*x)] + Pi^2*RATIO[5/(12*x^2)]) + RATIO[1 - 7/(3*x^2)]*
         Zeta[3]) + G[0, x]*(Pi^4*RATIO[1/120] + I*Pi*Log[mu2]^3*RATIO[1/6] + 
        RATIO[2] + I*Pi*RATIO[6 - (-1 + x)^(-1)] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[1/4] + 
          I*Pi*RATIO[1/2 - 1/(4*(-1 + x))]) + 
        I*Pi^3*RATIO[-1/12 + 1/(24*(-1 + x))] + 
        Pi^2*RATIO[-37/24 + 1/(4*(-1 + x))] + 
        (I*Pi*RATIO[-7/3] + RATIO[-1 + 1/(2*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/12] + RATIO[1] + 
          I*Pi*RATIO[3 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/2 + 1/(4*(-1 + x))] + RATIO[-1]*Zeta[3])) + 
      G[1, x]*(Pi^4*RATIO[3/40 + 1/(12*x^2)] + 
        Pi^2*RATIO[4/3 - 3/(4*x^2) - 7/(8*x)] + 
        I*Pi^3*RATIO[1/3 + 1/(12*(-1 + x)) - 1/(8*x^2) - 3/(8*x)] + 
        I*Pi*RATIO[-6 + 3/x^2 + 3/x] + RATIO[8 + 6/x] + 
        Log[mu2]^2*(RATIO[1 + 3/(4*x)] + I*Pi*RATIO[-1 + 1/(4*x^2) + 
             3/(4*x)] + Pi^2*RATIO[-1/(4*x^2)]) + 
        Log[mu2]^3*(RATIO[1/12 + 1/(6*x)] + I*Pi*RATIO[1/(6*x^2)]) + 
        (RATIO[-1/6 - 1/(2*(-1 + x)) - 7/(3*x)] + I*Pi*RATIO[-7/(3*x^2)])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1/6 - 1/(4*x^2)] + 
          Pi^2*RATIO[23/24 - 1/(4*x^2) - 5/(6*x)] + 
          I*Pi*RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + RATIO[4 + 3/x] + 
          RATIO[1]*Zeta[3])) + RATIO[36/5]*Zeta[5])/Nc) + 
  e^4*Qf*((RATIO[-56] + G[1, 0, 0, 0, 0, 0, x]*RATIO[-4] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-3] + G[0, 0, 1, 0, 0, 0, x]*RATIO[-2] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-2] + I*Pi*G[0, 0, 0, 1, 0, x]*RATIO[-1] + 
      I*Pi*G[0, 1, 1, 1, 0, x]*RATIO[-1] + I*Pi*G[1, 0, 1, 1, 0, x]*
       RATIO[-1] + I*Pi*G[1, 1, 0, 1, 0, x]*RATIO[-1] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-1] + G[0, 1, 1, 1, 0, 0, x]*RATIO[-1] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-1] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-1] + 
      Log[mu2]^5*(RATIO[-1/80] + I*Pi*RATIO[-1/120]) + 
      Pi^6*RATIO[-977/120960] + Log[mu2]^6*RATIO[-1/720] + 
      I*Pi*G[0, 0, 1, 1, 0, x]*RATIO[1] + I*Pi*G[0, 1, 0, 1, 0, x]*RATIO[1] + 
      I*Pi*G[1, 0, 0, 1, 0, x]*RATIO[1] + I*Pi*G[1, 1, 1, 1, 0, x]*RATIO[1] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[1] + G[0, 1, 0, 1, 0, 0, x]*RATIO[1] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[1] + G[1, 1, 1, 1, 0, 0, x]*RATIO[1] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[2] + G[1, 0, 1, 0, 0, 0, x]*RATIO[2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[3] + G[0, 0, 0, 0, 0, 0, x]*RATIO[5] + 
      G[1, 0, 0, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[3] + 
        RATIO[3 - 3/(2*(-1 + x))]) + G[0, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[2] + RATIO[2 - (-1 + x)^(-1)]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + 
        RATIO[1 - 1/(2*(-1 + x))]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-1] + Log[mu2]*RATIO[1] + RATIO[1 - 1/(2*(-1 + x))]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + G[1, 1, 1, 0, x]*
       (Pi^2*RATIO[-1/2] + I*Pi*Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + G[0, 1, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + RATIO[-1 + 1/(2*(-1 + x))]) + 
      G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-1] + I*Pi*RATIO[1] + 
        RATIO[-1 + 1/(2*(-1 + x))]) + G[0, 1, 1, 0, x]*
       (I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + G[1, 0, 1, 0, x]*
       (I*Pi*Log[mu2]*RATIO[-1] + Pi^2*RATIO[1/2] + 
        I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + G[0, 0, 0, 0, x]*
       (Pi^2*RATIO[1/4] + Log[mu2]^2*RATIO[3/2] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[3 - 3/(2*(-1 + x))]) + 
        RATIO[17/2 - 3/(2*(-1 + x))] + I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + 
      G[1, 1, 0, 0, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(I*Pi*RATIO[-1] + RATIO[1 - 1/(2*(-1 + x))]) + 
        RATIO[3 - 1/(2*(-1 + x))] + I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        I*Pi*RATIO[1 - 1/(2*(-1 + x))] + RATIO[-3 + 1/(2*(-1 + x))] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[-1 + 1/(2*(-1 + x))])) + 
      G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-2] + I*Pi*RATIO[1] + 
        RATIO[-2 + (-1 + x)^(-1)]) + G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + I*Pi*RATIO[1 - 1/(2*(-1 + x))] + 
        RATIO[-6 + (-1 + x)^(-1)] + Log[mu2]*(I*Pi*RATIO[1] + 
          RATIO[-2 + (-1 + x)^(-1)])) + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-4] + I*Pi*RATIO[1] + RATIO[-4 + 2/(-1 + x)]) + 
      Pi^2*RATIO[19/6 - 3/x] + I*Pi^3*RATIO[-1/2 + 1/(6*(-1 + x)) - 
         3/(4*x)] + I*Pi^5*RATIO[47/1440 - 1/(90*(-1 + x)) - 1/(96*x)] + 
      Log[mu2]^4*(RATIO[-7/48] + Pi^2*RATIO[7/288] + 
        I*Pi*RATIO[-1/24 + 1/(24*x)]) + 
      Pi^4*RATIO[737/2880 - 3/(80*(-1 + x)) + 1/(8*x)] + 
      I*Pi*RATIO[-8 + 12/x] + G[0, 1, 1, 1, 1, 1, x]*RATIO[-4/x^2] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[-3/x^2] + G[0, 0, 0, 1, 1, 1, x]*
       RATIO[-2/x^2] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-2/x^2] + 
      I*Pi*G[0, 0, 1, 0, 1, x]*RATIO[-x^(-2)] + I*Pi*G[0, 1, 0, 0, 1, x]*
       RATIO[-x^(-2)] + I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[-x^(-2)] + 
      I*Pi*G[1, 1, 1, 0, 1, x]*RATIO[-x^(-2)] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-x^(-2)] + G[0, 1, 0, 0, 1, 1, x]*RATIO[-x^(-2)] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[-x^(-2)] + G[1, 1, 1, 0, 1, 1, x]*
       RATIO[-x^(-2)] + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + I*Pi*Log[mu2]*RATIO[-x^(-2)] + 
        Pi^2*RATIO[1/(2*x^2)]) + G[1, 0, 0, 1, x]*
       (I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + I*Pi*Log[mu2]*RATIO[-x^(-2)] + 
        Pi^2*RATIO[1/(2*x^2)]) + G[0, 0, 1, 1, x]*
       (I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + 
        RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + Log[mu2]*
         (RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + I*Pi*RATIO[-x^(-2)]) + 
        Pi^2*RATIO[5/(12*x^2)] + Log[mu2]^2*RATIO[1/(2*x^2)]) + 
      I*Pi*G[0, 0, 0, 0, 1, x]*RATIO[x^(-2)] + I*Pi*G[0, 1, 1, 0, 1, x]*
       RATIO[x^(-2)] + I*Pi*G[1, 0, 1, 0, 1, x]*RATIO[x^(-2)] + 
      I*Pi*G[1, 1, 0, 0, 1, x]*RATIO[x^(-2)] + G[0, 0, 0, 0, 1, 1, x]*
       RATIO[x^(-2)] + G[0, 1, 1, 0, 1, 1, x]*RATIO[x^(-2)] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[x^(-2)] + G[1, 1, 0, 0, 1, 1, x]*
       RATIO[x^(-2)] + G[1, 1, 1, 1, 1, x]*(RATIO[17/2 - 2/x^2 - 5/x] + 
        Log[mu2]*RATIO[-4/x^2] + I*Pi*RATIO[x^(-2)]) + 
      G[0, 0, 1, 1, 1, x]*(RATIO[4 - x^(-2) - 3/x] + Log[mu2]*RATIO[-2/x^2] + 
        I*Pi*RATIO[x^(-2)]) + G[0, 1, 0, 1, 1, x]*
       (RATIO[2 - 1/(2*x^2) - 3/(2*x)] + Log[mu2]*RATIO[-x^(-2)] + 
        I*Pi*RATIO[x^(-2)]) + G[1, 0, 0, 1, 1, x]*
       (RATIO[2 - 1/(2*x^2) - 3/(2*x)] + Log[mu2]*RATIO[-x^(-2)] + 
        I*Pi*RATIO[x^(-2)]) + G[0, 0, 0, 1, 1, x]*
       (RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + I*Pi*RATIO[-x^(-2)] + 
        Log[mu2]*RATIO[x^(-2)]) + G[1, 1, 0, 1, 1, x]*
       (RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + I*Pi*RATIO[-x^(-2)] + 
        Log[mu2]*RATIO[x^(-2)]) + G[0, 0, 0, 1, x]*
       (I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[-1/(2*x^2)] + 
        I*Pi*Log[mu2]*RATIO[x^(-2)]) + G[1, 1, 0, 1, x]*
       (I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[-1/(2*x^2)] + 
        I*Pi*Log[mu2]*RATIO[x^(-2)]) + G[0, 1, 1, 1, x]*
       (RATIO[6 - 3/x^2 - 3/x] + I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + 
        Log[mu2]^2*RATIO[-x^(-2)] + Pi^2*RATIO[-1/(3*x^2)] + 
        Log[mu2]*(RATIO[4 - x^(-2) - 3/x] + I*Pi*RATIO[x^(-2)])) + 
      G[1, 0, 1, 1, x]*(RATIO[3 - 3/(2*x^2) - 3/(2*x)] + 
        I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Log[mu2]^2*RATIO[-1/(2*x^2)] + 
        Pi^2*RATIO[-5/(12*x^2)] + Log[mu2]*(RATIO[2 - 1/(2*x^2) - 3/(2*x)] + 
          I*Pi*RATIO[x^(-2)])) + G[1, 1, 1, 1, x]*
       (I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + RATIO[-11 + 9/(2*x^2) + 3/x] + 
        Log[mu2]*(RATIO[-13/2 + 3/(2*x^2) + 7/(2*x)] + I*Pi*RATIO[-x^(-2)]) + 
        Pi^2*RATIO[1/(4*x^2)] + Log[mu2]^2*RATIO[3/(2*x^2)]) + 
      G[0, 1, 0, 1, 1, 1, x]*RATIO[2/x^2] + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[2/x^2] + G[1, 0, 1, 1, 1, x]*(RATIO[-4 + x^(-2) + 3/x] + 
        I*Pi*RATIO[-x^(-2)] + Log[mu2]*RATIO[2/x^2]) + 
      G[0, 0, 1, 1, 1, 1, x]*RATIO[3/x^2] + G[0, 1, 1, 1, 1, x]*
       (RATIO[-6 + 3/(2*x^2) + 9/(2*x)] + I*Pi*RATIO[-x^(-2)] + 
        Log[mu2]*RATIO[3/x^2]) + G[1, 1, 1, 1, 1, 1, x]*RATIO[5/x^2] + 
      (I*Pi^3*RATIO[-7/36] + RATIO[67/3 - (-1 + x)^(-1)] + 
        I*Pi*RATIO[7/3 - 7/(2*x)] + Pi^2*RATIO[-37/24 + 1/(24*(-1 + x)) + 
           7/(6*x)])*Zeta[3] + RATIO[-91/18]*Zeta[3]^2 + 
      G[1, 0, 0, x]*(I*Pi^3*RATIO[1/12] + Log[mu2]^3*RATIO[1/6] + 
        RATIO[6 - (-1 + x)^(-1)] + Log[mu2]^2*(I*Pi*RATIO[-1/2] + 
          RATIO[1/2 - 1/(4*(-1 + x))]) + Pi^2*RATIO[5/12 - 5/(24*(-1 + x))] + 
        I*Pi*RATIO[-3 + 1/(2*(-1 + x))] + Log[mu2]*(Pi^2*RATIO[5/12] + 
          RATIO[3 - 1/(2*(-1 + x))] + I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + 
        RATIO[-4/3]*Zeta[3]) + G[1, 1, 0, x]*(I*Pi^3*RATIO[-1/12] + 
        I*Pi*Log[mu2]^2*RATIO[1/2] + Log[mu2]*(Pi^2*RATIO[-1/2] + 
          I*Pi*RATIO[1 - 1/(2*(-1 + x))]) + I*Pi*RATIO[3 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/2 + 1/(4*(-1 + x))] + RATIO[-1]*Zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[1/6 + 1/(4*x^2)] + 
        I*Pi*RATIO[3 - 3/(2*x^2) - 3/(2*x)] + 
        Pi^2*RATIO[-1 + 1/(4*x^2) + 3/(4*x)] + I*Pi*Log[mu2]^2*
         RATIO[-1/(2*x^2)] + Log[mu2]*(I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + 
          Pi^2*RATIO[1/(2*x^2)]) + RATIO[-1]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-7/6] + I*Pi^3*RATIO[1/72] + 
        Pi^2*RATIO[5/48 - 1/(12*x)] + I*Pi*RATIO[-1/6 + 1/(4*x)] + 
        RATIO[5/9]*Zeta[3]) + G[0, 1, 0, x]*(I*Pi*Log[mu2]^2*RATIO[-1/2] + 
        I*Pi^3*RATIO[1/12] + Pi^2*RATIO[1/2 - 1/(4*(-1 + x))] + 
        I*Pi*RATIO[-3 + 1/(2*(-1 + x))] + Log[mu2]*(Pi^2*RATIO[1/2] + 
          I*Pi*RATIO[-1 + 1/(2*(-1 + x))]) + RATIO[1]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi^3*RATIO[-1/6 - 1/(4*x^2)] + 
        Pi^2*RATIO[1 - 1/(4*x^2) - 3/(4*x)] + 
        I*Pi*RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + 
          Pi^2*RATIO[-1/(2*x^2)]) + I*Pi*Log[mu2]^2*RATIO[1/(2*x^2)] + 
        RATIO[1]*Zeta[3]) + G[0, 0, 0, x]*(Log[mu2]^3*RATIO[-1/3] + 
        I*Pi^3*RATIO[-1/12] + I*Pi*RATIO[3 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[-1/3 + 1/(6*(-1 + x))] + Log[mu2]^2*(I*Pi*RATIO[1/2] + 
          RATIO[-1 + 1/(2*(-1 + x))]) + Log[mu2]*(Pi^2*RATIO[-1/3] + 
          I*Pi*RATIO[1 - 1/(2*(-1 + x))] + RATIO[-11/2 + (-1 + x)^(-1)]) + 
        RATIO[-11 + 2/(-1 + x)] + RATIO[11/3]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-7] + Pi^4*RATIO[7/576] + 
        Pi^2*RATIO[19/48 - 3/(8*x)] + I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x)) - 
           1/(8*x)] + I*Pi*RATIO[-1 + 3/(2*x)] + 
        (I*Pi*RATIO[7/6] + RATIO[9/4 - 1/(4*(-1 + x))])*Zeta[3]) + 
      G[0, 1, 1, x]*(I*Pi^3*RATIO[1/6 + 1/(4*x^2)] + 
        I*Pi*RATIO[3 - 3/(2*x^2) - 3/(2*x)] + 
        Pi^2*RATIO[-5/6 + 5/(24*x^2) + 5/(8*x)] + RATIO[-6 + 3/x^2 + 3/x] + 
        Log[mu2]^2*(RATIO[-1 + 1/(4*x^2) + 3/(4*x)] + 
          I*Pi*RATIO[-1/(2*x^2)]) + Log[mu2]^3*RATIO[1/(6*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[2 - 1/(2*x^2) - 3/(2*x)] + 
          RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[5/(12*x^2)]) + 
        RATIO[-1 - 7/(3*x^2)]*Zeta[3]) + G[1, 1, 1, x]*
       (I*Pi^3*RATIO[-1/6 - 1/(4*x^2)] + RATIO[16 - 6/x^2 - 3/x] + 
        Pi^2*RATIO[5/8 - 1/(6*x^2) - 7/(12*x)] + 
        I*Pi*RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + Log[mu2]^3*RATIO[-1/(3*x^2)] + 
        Log[mu2]*(RATIO[8 - 3/x^2 - 3/(2*x)] + 
          I*Pi*RATIO[-2 + 1/(2*x^2) + 3/(2*x)] + Pi^2*RATIO[-1/(3*x^2)]) + 
        Log[mu2]^2*(RATIO[9/4 - 1/(2*x^2) - x^(-1)] + 
          I*Pi*RATIO[1/(2*x^2)]) + RATIO[1 + 14/(3*x^2)]*Zeta[3]) + 
      G[0, 0, x]*(Pi^4*RATIO[-59/1440] + Log[mu2]^4*RATIO[1/24] + 
        RATIO[10 - 2/(-1 + x)] + Pi^2*RATIO[31/24 - 5/(24*(-1 + x))] + 
        Log[mu2]^3*(I*Pi*RATIO[-1/6] + RATIO[1/6 - 1/(12*(-1 + x))]) + 
        I*Pi^3*RATIO[1/12 - 1/(24*(-1 + x))] + Log[mu2]^2*
         (Pi^2*RATIO[5/24] + RATIO[5/4 - 1/(4*(-1 + x))] + 
          I*Pi*RATIO[-1/2 + 1/(4*(-1 + x))]) + 
        I*Pi*RATIO[-6 + (-1 + x)^(-1)] + (I*Pi*RATIO[7/3] + 
          RATIO[-4/3 + 2/(3*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[1/12] + RATIO[5 - (-1 + x)^(-1)] + 
          Pi^2*RATIO[5/12 - 5/(24*(-1 + x))] + 
          I*Pi*RATIO[-3 + 1/(2*(-1 + x))] + RATIO[-4/3]*Zeta[3])) + 
      G[1, 0, x]*(Pi^4*RATIO[1/120] + I*Pi*Log[mu2]^3*RATIO[1/6] + 
        I*Pi*RATIO[6 - (-1 + x)^(-1)] + Log[mu2]^2*(Pi^2*RATIO[-1/4] + 
          I*Pi*RATIO[1/2 - 1/(4*(-1 + x))]) + 
        I*Pi^3*RATIO[-1/12 + 1/(24*(-1 + x))] + 
        Pi^2*RATIO[-3/2 + 1/(4*(-1 + x))] + 
        (I*Pi*RATIO[-7/3] + RATIO[-1 + 1/(2*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/12] + I*Pi*RATIO[3 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[-1/2 + 1/(4*(-1 + x))] + RATIO[-1]*Zeta[3])) + 
      G[0, 1, x]*(Pi^4*RATIO[-3/40 + 1/(12*x^2)] + 
        Pi^2*RATIO[3/2 - 3/(4*x^2) - 3/(4*x)] + 
        I*Pi^3*RATIO[2/3 - 1/(12*(-1 + x)) - 1/(8*x^2) - 3/(8*x)] + 
        I*Pi*RATIO[-6 + 3/x^2 + 3/x] + Log[mu2]^2*
         (I*Pi*RATIO[-1 + 1/(4*x^2) + 3/(4*x)] + Pi^2*RATIO[-1/(4*x^2)]) + 
        I*Pi*Log[mu2]^3*RATIO[1/(6*x^2)] + (RATIO[-1 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-7/(3*x^2)])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[1/6 - 1/(4*x^2)] + Pi^2*RATIO[1 - 1/(4*x^2) - 
             3/(4*x)] + I*Pi*RATIO[-3 + 3/(2*x^2) + 3/(2*x)] + 
          RATIO[-1]*Zeta[3])) + G[1, 1, x]*
       (Pi^4*RATIO[3/40 - 167/(1440*x^2)] + RATIO[-20 + 6/x^2] + 
        I*Pi*RATIO[6 - 3/x^2 - 3/x] + I*Pi^3*RATIO[-2/3 + 1/(12*(-1 + x)) + 
           1/(8*x^2) + 3/(8*x)] + Pi^2*RATIO[-13/12 + 5/(8*x^2) + 3/(4*x)] + 
        Log[mu2]^3*(RATIO[-5/12 + 1/(12*x^2) + 1/(12*x)] + 
          I*Pi*RATIO[-1/(6*x^2)]) + Log[mu2]^4*RATIO[1/(24*x^2)] + 
        Log[mu2]^2*(RATIO[-5/2 + 3/(4*x^2)] + 
          I*Pi*RATIO[1 - 1/(4*x^2) - 3/(4*x)] + Pi^2*RATIO[5/(24*x^2)]) + 
        (RATIO[41/6 - 1/(2*(-1 + x)) - 7/(6*x^2) - 7/(6*x)] + 
          I*Pi*RATIO[7/(3*x^2)])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[-1/6 + 1/(4*x^2)] + RATIO[-10 + 3/x^2] + 
          I*Pi*RATIO[3 - 3/(2*x^2) - 3/(2*x)] + 
          Pi^2*RATIO[-19/24 + 5/(24*x^2) + 17/(24*x)] + RATIO[1 - 7/(3*x^2)]*
           Zeta[3])) + (I*Pi*RATIO[31/5] + RATIO[103/10 - 1/(2*(-1 + x))])*
       Zeta[5] + G[0, x]*(I*Pi^5*RATIO[-47/1440] + I*Pi*Log[mu2]^4*
         RATIO[1/24] + RATIO[4] + I*Pi*RATIO[12 - 2/(-1 + x)] + 
        Log[mu2]^3*(Pi^2*RATIO[-1/12] + RATIO[1/12] + 
          I*Pi*RATIO[1/6 - 1/(12*(-1 + x))]) + 
        Pi^4*RATIO[1/120 - 1/(240*(-1 + x))] + 
        I*Pi^3*RATIO[-1/4 + 1/(24*(-1 + x))] + 
        Pi^2*RATIO[-37/12 + 1/(2*(-1 + x))] + 
        (Pi^2*RATIO[5/4] + RATIO[-25/6 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-7/3 + 7/(6*(-1 + x))])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/24] + RATIO[1/2] + 
          I*Pi*RATIO[3/2 - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[-1/4 + 1/(8*(-1 + x))] + RATIO[-1/2]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[1/120] + RATIO[2] + 
          I*Pi*RATIO[6 - (-1 + x)^(-1)] + I*Pi^3*
           RATIO[-1/12 + 1/(24*(-1 + x))] + 
          Pi^2*RATIO[-37/24 + 1/(4*(-1 + x))] + 
          (I*Pi*RATIO[-7/3] + RATIO[-1 + 1/(2*(-1 + x))])*Zeta[3]) + 
        RATIO[-1]*Zeta[5]) + G[1, x]*(I*Pi^5*RATIO[1/45 - 1/(96*x^2)] + 
        Pi^2*RATIO[8/3 - 3/(2*x^2) - 7/(4*x)] + 
        I*Pi^3*RATIO[1/4 + 1/(12*(-1 + x)) - 3/(8*x^2) - 3/(8*x)] + 
        Pi^4*RATIO[-311/2880 - 3/(80*(-1 + x)) + 1/(24*x^2) + 133/(1440*x)] + 
        I*Pi*RATIO[-12 + 6/x^2 + 6/x] + RATIO[16 + 12/x] + 
        Log[mu2]^3*(RATIO[1/3 + 1/(4*x)] + I*Pi*RATIO[-1/3 + 1/(12*x^2) + 
             1/(4*x)] + Pi^2*RATIO[-1/(12*x^2)]) + 
        Log[mu2]^4*(RATIO[1/48 + 1/(24*x)] + I*Pi*RATIO[1/(24*x^2)]) + 
        (Pi^2*RATIO[-1/12 + 7/(6*x^2)] + RATIO[-5/3 - 1/(2*(-1 + x)) - 
            7/(2*x)] + I*Pi*RATIO[14/3 - 7/(6*x^2) - 7/(2*x)])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/12 - 1/(8*x^2)] + 
          Pi^2*RATIO[23/48 - 1/(8*x^2) - 5/(12*x)] + 
          I*Pi*RATIO[-3/2 + 3/(4*x^2) + 3/(4*x)] + RATIO[2 + 3/(2*x)] + 
          RATIO[1/2]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[3/40 + 1/(12*x^2)] + 
          Pi^2*RATIO[4/3 - 3/(4*x^2) - 7/(8*x)] + 
          I*Pi^3*RATIO[1/3 + 1/(12*(-1 + x)) - 1/(8*x^2) - 3/(8*x)] + 
          I*Pi*RATIO[-6 + 3/x^2 + 3/x] + RATIO[8 + 6/x] + 
          (RATIO[-1/6 - 1/(2*(-1 + x)) - 7/(3*x)] + I*Pi*RATIO[-7/(3*x^2)])*
           Zeta[3]) + RATIO[1]*Zeta[5]) + 
      Log[mu2]*(RATIO[-28] + I*Pi^5*RATIO[47/1440] + 
        Pi^2*RATIO[19/12 - 3/(2*x)] + I*Pi^3*RATIO[-1/4 + 1/(12*(-1 + x)) - 
           3/(8*x)] + Pi^4*RATIO[13/320 - 3/(80*(-1 + x)) + 1/(12*x)] + 
        I*Pi*RATIO[-4 + 6/x] + (Pi^2*RATIO[-13/9] + 
          RATIO[67/6 - 1/(2*(-1 + x))] + I*Pi*RATIO[7/3 - 7/(3*x)])*Zeta[3] + 
        RATIO[36/5]*Zeta[5]))/Nc + Nc*(G[0, 0, 0, 0, 0, 0, x]*RATIO[-4] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[-4] + G[0, 1, 1, 1, 1, 1, x]*RATIO[-3] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-3] + G[0, 0, 1, 1, 1, 1, x]*RATIO[-2] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-2] + G[1, 0, 1, 1, 1, 1, x]*RATIO[-2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-2] + G[0, 0, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[0, 0, 1, 0, 0, 0, x]*RATIO[-1] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-1] + G[1, 0, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-1] + G[1, 1, 0, 1, 1, 1, x]*RATIO[-1] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-1] + Pi^2*G[0, 0, 1, 1, x]*RATIO[-1/2] + 
      Pi^2*G[0, 1, 0, 0, x]*RATIO[-1/2] + Pi^2*G[1, 0, 1, 1, x]*RATIO[-1/2] + 
      Pi^2*G[1, 1, 0, 0, x]*RATIO[-1/2] + Pi^6*RATIO[1/4320] + 
      Log[mu2]^6*RATIO[1/360] + Log[mu2]^5*RATIO[1/80] + 
      Log[mu2]^4*(Pi^2*RATIO[-1/36] + RATIO[7/48]) + 
      G[0, 0, 0, 0, 0, 1, x]*RATIO[1] + G[0, 0, 0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 0, 0, 1, 0, 1, x]*RATIO[1] + G[0, 0, 0, 1, 1, 0, x]*RATIO[1] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[1] + G[0, 0, 1, 0, 1, 0, x]*RATIO[1] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[1] + G[0, 0, 1, 1, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 0, 0, 1, x]*RATIO[1] + G[0, 1, 0, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[1] + G[0, 1, 0, 1, 1, 0, x]*RATIO[1] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[1] + G[0, 1, 1, 0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[1] + G[0, 1, 1, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[1] + G[1, 0, 0, 0, 1, 0, x]*RATIO[1] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[1] + G[1, 0, 0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[1] + G[1, 0, 1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[1] + G[1, 0, 1, 1, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[1] + G[1, 1, 0, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[1] + G[1, 1, 0, 1, 1, 0, x]*RATIO[1] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[1] + G[1, 1, 1, 0, 1, 0, x]*RATIO[1] + 
      G[1, 1, 1, 1, 0, 1, x]*RATIO[1] + G[1, 1, 1, 1, 1, 0, x]*RATIO[1] + 
      RATIO[56] + G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[3] + 
        RATIO[9/2 - 6*x]) + G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[3] + 
        RATIO[6 - 6*x]) + G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[2] + 
        RATIO[3 - 3*x]) + G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[2] + 
        RATIO[3 - 3*x]) + G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[1] + 
        RATIO[3/2 - (3*x)/2]) + G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[1] + 
        RATIO[3/2 - (3*x)/2]) + G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[1] + 
        RATIO[3/2 - (3*x)/2]) + G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[1] + 
        RATIO[3/2 - (3*x)/2]) + G[0, 0, 0, 1, x]*(Pi^2*RATIO[-7/12] + 
        Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[0, 0, 1, 0, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[0, 1, 0, 1, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[1, 0, 0, 1, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[1, 0, 1, 0, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[1, 1, 0, 1, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + G[1, 1, 1, 0, x]*
       (Pi^2*RATIO[-7/12] + Log[mu2]^2*RATIO[1/2] + RATIO[7/2 - (7*x)/2] + 
        Log[mu2]*RATIO[3/2 - (3*x)/2]) + Pi^4*RATIO[-49/576 - (7*x)/240] + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-1] + RATIO[-3/2 + (3*x)/2]) + 
      G[0, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2] + RATIO[-7/2 + (7*x)/2]) + 
      G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1/2] + Pi^2*RATIO[-5/12] + 
        Log[mu2]*RATIO[-3/2 + (3*x)/2] + RATIO[-7/2 + (7*x)/2]) + 
      Pi^2*RATIO[-49/6 + 7*x] + G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + Log[mu2]*RATIO[-9/2 + (9*x)/2] + 
        RATIO[-21/2 + (21*x)/2]) + G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-1/3] + Log[mu2]*RATIO[-3 + (9*x)/2] + 
        RATIO[-7 + (21*x)/2]) + (Pi^2*RATIO[13/6 - (15*x)/8] + 
        RATIO[-70/3 + 7*x])*Zeta[3] + RATIO[70/9]*Zeta[3]^2 + 
      G[0, 0, 0, x]*(Log[mu2]^3*RATIO[1/6] + RATIO[14 - 14*x] + 
        Log[mu2]*(Pi^2*RATIO[5/12] + RATIO[7 - 7*x]) + 
        Log[mu2]^2*RATIO[3/2 - (3*x)/2] + Pi^2*RATIO[1/2 - x/2] + 
        RATIO[-4/3]*Zeta[3]) + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[1/6] + 
        RATIO[7 - 14*x] + Log[mu2]*(Pi^2*RATIO[5/12] + RATIO[7/2 - 7*x]) + 
        Log[mu2]^2*RATIO[3/4 - (3*x)/2] + Pi^2*RATIO[5/8 - x/2] + 
        RATIO[-4/3]*Zeta[3]) + Log[mu2]^3*(RATIO[7/6] + 
        Pi^2*RATIO[-7/48 + x/8] + RATIO[-17/18]*Zeta[3]) + 
      G[0, 1, 1, x]*(Pi^2*Log[mu2]*RATIO[1/2] + Pi^2*RATIO[3/4 - (3*x)/4] + 
        RATIO[1]*Zeta[3]) + G[1, 0, 0, x]*(Pi^2*Log[mu2]*RATIO[1/2] + 
        Pi^2*RATIO[3/4 - (3*x)/4] + RATIO[1]*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[-1/6] + Pi^2*RATIO[7/8 - (7*x)/8] + 
        Log[mu2]^2*RATIO[-3/4 + (3*x)/4] + Log[mu2]*(Pi^2*RATIO[7/12] + 
          RATIO[-7/2 + (7*x)/2]) + RATIO[-7 + 7*x] + RATIO[10/3]*Zeta[3]) + 
      G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-1/6] + Pi^2*RATIO[7/8 - (7*x)/8] + 
        Log[mu2]^2*RATIO[-3/4 + (3*x)/4] + Log[mu2]*(Pi^2*RATIO[7/12] + 
          RATIO[-7/2 + (7*x)/2]) + RATIO[-7 + 7*x] + RATIO[10/3]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-1/6] + Pi^2*RATIO[7/8 - (7*x)/8] + 
        Log[mu2]^2*RATIO[-3/4 + (3*x)/4] + Log[mu2]*(Pi^2*RATIO[7/12] + 
          RATIO[-7/2 + (7*x)/2]) + RATIO[-7 + 7*x] + RATIO[10/3]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-1/6] + Pi^2*RATIO[7/8 - (7*x)/8] + 
        Log[mu2]^2*RATIO[-3/4 + (3*x)/4] + Log[mu2]*(Pi^2*RATIO[7/12] + 
          RATIO[-7/2 + (7*x)/2]) + RATIO[-7 + 7*x] + RATIO[10/3]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[-41/1440] + RATIO[7] + 
        Pi^2*RATIO[-49/48 + (7*x)/8] + RATIO[-5/2 + (3*x)/4]*Zeta[3]) + 
      G[0, 1, x]*(Pi^4*RATIO[-7/288] + Log[mu2]^4*RATIO[1/24] + 
        RATIO[14 - 14*x] + Log[mu2]^2*(Pi^2*RATIO[-7/24] + 
          RATIO[7/4 - (7*x)/4]) + Log[mu2]^3*RATIO[1/4 - x/4] + 
        Pi^2*RATIO[-49/24 + (49*x)/24] + RATIO[-5 + 5*x]*Zeta[3] + 
        Log[mu2]*(RATIO[7 - 7*x] + Pi^2*RATIO[-7/8 + (7*x)/8] + 
          RATIO[-10/3]*Zeta[3])) + G[1, 0, x]*(Pi^4*RATIO[-7/288] + 
        Log[mu2]^4*RATIO[1/24] + RATIO[14 - 14*x] + 
        Log[mu2]^2*(Pi^2*RATIO[-7/24] + RATIO[7/4 - (7*x)/4]) + 
        Log[mu2]^3*RATIO[1/4 - x/4] + Pi^2*RATIO[-49/24 + (49*x)/24] + 
        RATIO[-5 + 5*x]*Zeta[3] + Log[mu2]*(RATIO[7 - 7*x] + 
          Pi^2*RATIO[-7/8 + (7*x)/8] + RATIO[-10/3]*Zeta[3])) + 
      G[1, 1, x]*(Pi^4*RATIO[1/120] + Log[mu2]^3*RATIO[x/4] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[(7*x)/4]) + RATIO[14*x] + 
        Pi^2*RATIO[-7/4 + (35*x)/24] + RATIO[-3/2 - 2*x]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-3/4 + (5*x)/8] + RATIO[7*x] + 
          RATIO[-1]*Zeta[3])) + G[0, 0, x]*(Pi^4*RATIO[1/120] + 
        Log[mu2]^3*RATIO[-1/4 + x/4] + Pi^2*RATIO[-35/24 + (35*x)/24] + 
        Log[mu2]^2*(Pi^2*RATIO[-1/4] + RATIO[-7/4 + (7*x)/4]) + 
        RATIO[-14 + 14*x] + RATIO[2 - 2*x]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-5/8 + (5*x)/8] + RATIO[-7 + 7*x] + 
          RATIO[-1]*Zeta[3])) + RATIO[-54/5 + (3*x)/2]*Zeta[5] + 
      Log[mu2]*(RATIO[28] + Pi^4*RATIO[-7/192 - x/80] + 
        Pi^2*RATIO[-49/12 + (7*x)/2] + (Pi^2*RATIO[59/36] + 
          RATIO[-35/3 + (7*x)/2])*Zeta[3] + RATIO[-67/5]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^5*RATIO[-1/120] + Pi^2*Log[mu2]^3*RATIO[7/72] + 
        Pi^2*RATIO[7/2 - (7*x)/2] + Pi^4*RATIO[-1/80 + x/80] + 
        (Pi^2*RATIO[-13/9] + RATIO[7/2 - (7*x)/2])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[3/8 - (3*x)/8] + RATIO[5/3]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[7/288] + Pi^2*RATIO[7/4 - (7*x)/4] + 
          RATIO[3/2 - (3*x)/2]*Zeta[3]) + RATIO[36/5]*Zeta[5]) + 
      G[1, x]*(RATIO[-28] + Log[mu2]^4*RATIO[-1/16] + 
        Log[mu2]^5*RATIO[-1/120] + Log[mu2]^3*(RATIO[-7/12] + 
          Pi^2*RATIO[7/72]) + Pi^2*RATIO[49/12 - (7*x)/2] + 
        Pi^4*RATIO[7/192 + x/80] + (Pi^2*RATIO[-13/9] + 
          RATIO[35/3 - (7*x)/2])*Zeta[3] + Log[mu2]^2*(RATIO[-7/2] + 
          Pi^2*RATIO[7/16 - (3*x)/8] + RATIO[5/3]*Zeta[3]) + 
        Log[mu2]*(RATIO[-14] + Pi^4*RATIO[7/288] + 
          Pi^2*RATIO[49/24 - (7*x)/4] + RATIO[5 - (3*x)/2]*Zeta[3]) + 
        RATIO[36/5]*Zeta[5])))}


==> anc/H_qqb_ga_-+-+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*((Log[mu2]^3*RATIO[1/9] + G[0, x]*(I*Pi*RATIO[-19/9] + 
        I*Pi*Log[mu2]*RATIO[-2/3] + Pi^2*RATIO[2/9]) + 
      G[0, 0, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3] + I*Pi*RATIO[2/3]) + 
      Log[mu2]^2*(I*Pi*RATIO[1/3] + RATIO[19/18]) + 
      G[0, 0, 0, x]*RATIO[4/3] + RATIO[3401/648] + 
      I*Pi*RATIO[85/27 - 19/(9*x)] + Log[mu2]*(Pi^2*RATIO[-2/9] + 
        RATIO[191/54] + I*Pi*RATIO[16/9 - 2/(3*x)]) + 
      Pi^2*RATIO[-79/108 + 2/(9*x)] + G[1, x]*(RATIO[-7/18 - 19/(9*x)] + 
        I*Pi*RATIO[1/3 - 19/(9*x^2) + 2/(3*x)] + 
        Log[mu2]*(RATIO[-1/3 - 2/(3*x)] + I*Pi*RATIO[-2/(3*x^2)]) + 
        Pi^2*RATIO[2/(9*x^2)]) + G[1, 1, x]*
       (RATIO[2/3 - 19/(9*x^2) + 4/(3*x)] + Log[mu2]*RATIO[-2/(3*x^2)] + 
        I*Pi*RATIO[2/(3*x^2)]) + G[1, 1, 1, x]*RATIO[4/(3*x^2)] + 
      RATIO[1/9]*Zeta[3])/Nc + Nc*(RATIO[-3661/648] + 
      Log[mu2]^2*RATIO[-29/18] + G[0, 0, 0, x]*RATIO[-2/3] + 
      G[1, 1, 1, x]*RATIO[-2/3] + Log[mu2]^3*RATIO[-2/9] + 
      Log[mu2]*(RATIO[-229/54] + Pi^2*RATIO[1/3]) + 
      G[0, 0, 1, x]*RATIO[2/3] + G[0, 1, 0, x]*RATIO[2/3] + 
      G[1, 0, 1, x]*RATIO[2/3] + G[1, 1, 0, x]*RATIO[2/3] + 
      G[1, x]*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/3] + 
        Log[mu2]*RATIO[19/9] + RATIO[227/54 - x]) + G[1, 1, x]*RATIO[-x^2] + 
      G[0, x]*(Pi^2*RATIO[-1/3] + Log[mu2]^2*RATIO[1/3] + 
        Log[mu2]*RATIO[10/9] + RATIO[1/27 + x]) + G[0, 0, x]*RATIO[1 - x^2] + 
      Pi^2*RATIO[31/27 - x^2/2] + G[0, 1, x]*(Log[mu2]*RATIO[-2/3] + 
        RATIO[-19/9 + x^2]) + G[1, 0, x]*(Log[mu2]*RATIO[-2/3] + 
        RATIO[-19/9 + x^2]) + RATIO[10/9]*Zeta[3])) + 
  Qf*(RATIO[-14135/648] + G[0, 0, 0, 1, x]*RATIO[-3] + 
    G[0, 0, 1, 0, x]*RATIO[-3] + G[1, 0, 0, 0, x]*RATIO[-2] + 
    G[0, 1, 0, 0, x]*RATIO[-1] + Pi^4*RATIO[17/120] + Log[mu2]^4*RATIO[1/2] + 
    Log[mu2]^3*(I*Pi*RATIO[1] + RATIO[59/36]) + 
    G[0, 0, 0, x]*(RATIO[-22/3] + Log[mu2]*RATIO[3]) + 
    G[1, 0, 0, 1, x]*RATIO[1 - x^(-2)] + G[1, 0, 1, 0, x]*RATIO[1 - x^(-2)] + 
    G[1, 1, 1, 1, x]*RATIO[1 - x^(-2)] + G[1, 0, 1, 1, x]*
     RATIO[-2 + x^(-2)] + G[0, 1, 0, 1, x]*RATIO[-1 + x^(-2)] + 
    G[0, 1, 1, 0, x]*RATIO[-1 + x^(-2)] + 
    Log[mu2]^2*(Pi^2*RATIO[-3/4] + RATIO[37/36] + I*Pi*RATIO[2/3 - x^(-1)]) + 
    G[0, 0, 1, x]*(Log[mu2]*RATIO[1] + I*Pi*RATIO[-2 - x^(-2)] + 
      RATIO[1 - x^(-1)]) + G[0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
      I*Pi*RATIO[-1 + x^(-2)] + RATIO[1 - x^(-1)]) + 
    I*Pi^3*RATIO[-5/12 + 1/(6*x)] + I*Pi*RATIO[-725/54 + 94/(9*x)] + 
    G[1, 1, 0, 1, x]*RATIO[-3/x^2] + G[1, 1, 1, 0, x]*RATIO[-3/x^2] + 
    G[0, 1, 1, 1, x]*RATIO[-2/x^2] + G[0, 0, 1, 1, x]*RATIO[-x^(-2)] + 
    G[1, 1, 0, 0, x]*RATIO[-x^(-2)] + G[1, 0, 0, x]*
     (Log[mu2]*RATIO[1] + RATIO[1 - x^(-1)] + I*Pi*RATIO[-x^(-2)]) + 
    G[0, 1, 1, x]*(I*Pi*RATIO[-1] + RATIO[3/2 + 3/x^2 - 3/x] + 
      Log[mu2]*RATIO[x^(-2)]) + G[1, 0, 1, x]*(I*Pi*RATIO[-1 + x^(-2)] + 
      RATIO[1/2 - 3/(2*x^2) - 2/x] + Log[mu2]*RATIO[x^(-2)]) + 
    G[1, 1, 0, x]*(RATIO[1/2 - 3/(2*x^2) - 2/x] + I*Pi*RATIO[-3/x^2] + 
      Log[mu2]*RATIO[x^(-2)]) + G[1, 1, 1, x]*(I*Pi*RATIO[1 - x^(-2)] + 
      RATIO[-1/2 + 2/(3*x^2) - 3/x] + Log[mu2]*RATIO[3/x^2]) + 
    G[0, x]*(Log[mu2]^2*(I*Pi*RATIO[-2] + RATIO[-3/2]) + 
      Log[mu2]^3*RATIO[-1/2] + I*Pi^3*RATIO[1/3] + 
      I*Pi*RATIO[40/9 - 3/(2*(-1 + x)) + 1/(2*x)] + 
      Pi^2*RATIO[-25/18 + 2/(3*x)] + Log[mu2]*(RATIO[-7/2] + 
        Pi^2*RATIO[7/12] + I*Pi*RATIO[7/6 + x^(-1)]) + RATIO[7/2 + x]) + 
    G[0, 0, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[1/3] + 
      Log[mu2]*(I*Pi*RATIO[2] + RATIO[13/6]) + I*Pi*RATIO[-25/6 - x^(-1)] + 
      RATIO[107/18 - 3/(2*(-1 + x)) - x^2]) + 
    G[1, 1, x]*(Pi^2*RATIO[1/6 + 1/(6*x^2)] + 
      I*Pi*RATIO[1 + 4/(3*x^2) - 3/x] + Log[mu2]^2*RATIO[-x^(-2)] + 
      Log[mu2]*(RATIO[1 + 13/(6*x^2) + 2/x] + I*Pi*RATIO[2/x^2]) + 
      RATIO[-8/3 + 179/(18*x^2) - 10/(3*x) - x^2]) + 
    Pi^2*RATIO[106/27 - 119/(36*x) - x^2/2] + 
    G[0, 1, x]*(Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[1/4 - x^(-2)] + 
      I*Pi*RATIO[9/2 + 3/x^2 - 3/x] + Log[mu2]*(I*Pi*RATIO[2 + x^(-2)] + 
        RATIO[2 + x^(-1)]) + RATIO[2 + 1/(2*x) + x^2]) + 
    G[1, 0, x]*(Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[-17/12 + 2/(3*x^2)] + 
      I*Pi*RATIO[7/2 - 3/(2*x^2) - 2/x] + Log[mu2]*(I*Pi*RATIO[2 + x^(-2)] + 
        RATIO[2 + x^(-1)]) + RATIO[2 + 1/(2*x) + x^2]) + 
    (I*Pi*RATIO[3] + RATIO[115/18 - 7/x])*Zeta[3] + 
    Log[mu2]*(RATIO[-647/54] + I*Pi^3*RATIO[-1/3] + Pi^2*RATIO[25/72] + 
      I*Pi*RATIO[-55/9 + 13/(6*x)] + RATIO[1]*Zeta[3]) + 
    G[1, x]*(Log[mu2]^3*RATIO[-1/2] + I*Pi^3*RATIO[2/3 + 1/(6*x^2)] + 
      Log[mu2]^2*(I*Pi*RATIO[-1 - x^(-2)] + RATIO[-11/4 - x^(-1)]) + 
      I*Pi*RATIO[-16/3 + 179/(18*x^2) - 2/(3*x)] + 
      Pi^2*RATIO[-3/8 - 59/(36*x^2) + 5/(3*x)] + 
      Log[mu2]*(Pi^2*RATIO[7/12] + I*Pi*RATIO[-5/2 + 13/(6*x^2) + x^(-1)] + 
        RATIO[-14/3 + 13/(6*x)]) + RATIO[-89/18 + 94/(9*x) - x] + 
      RATIO[4 - 7/x^2]*Zeta[3]) + Nc^2*(G[0, 1, 0, 1, x]*RATIO[-3] + 
      G[0, 1, 1, 0, x]*RATIO[-3] + G[1, 0, 0, 1, x]*RATIO[-3] + 
      G[1, 0, 1, 0, x]*RATIO[-3] + G[0, 0, 1, 1, x]*RATIO[-2] + 
      G[1, 1, 0, 0, x]*RATIO[-2] + Log[mu2]^4*RATIO[-1/2] + 
      Log[mu2]^3*RATIO[-5/18] + Pi^4*RATIO[-19/120] + 
      G[0, 1, 0, 0, x]*RATIO[1] + G[0, 1, 1, 1, x]*RATIO[1] + 
      G[1, 0, 0, 0, x]*RATIO[1] + G[1, 0, 1, 1, x]*RATIO[1] + 
      G[1, 0, 0, x]*Log[mu2]*RATIO[2] + G[0, 0, 1, x]*
       (RATIO[-11/3] + Log[mu2]*RATIO[2]) + G[0, 1, 0, x]*
       (RATIO[-11/3] + Log[mu2]*RATIO[2]) + G[1, 0, 1, x]*
       (RATIO[-2/3] + Log[mu2]*RATIO[2]) + G[1, 1, 0, x]*
       (RATIO[-2/3] + Log[mu2]*RATIO[2]) + G[0, 1, 1, x]*
       (Log[mu2]*RATIO[2] + RATIO[3]) + G[0, 0, 0, x]*RATIO[11/3] + 
      G[1, 1, 1, x]*RATIO[11/3] + Log[mu2]^2*(Pi^2*RATIO[1/3] + 
        RATIO[401/72]) + RATIO[90607/2592 - 1/(4*x)] + 
      G[0, 1, x]*(Log[mu2]^2*RATIO[-2] + Log[mu2]*RATIO[2/3] + 
        Pi^2*RATIO[5/6] + RATIO[295/36 - (3*x)/2 - (11*x^2)/4]) + 
      G[1, 0, x]*(Log[mu2]^2*RATIO[-2] + Log[mu2]*RATIO[2/3] + 
        Pi^2*RATIO[5/6] + RATIO[295/36 - (3*x)/2 - (11*x^2)/4]) + 
      Pi^2*RATIO[-1019/216 + (3*x)/4 + (11*x^2)/8] + 
      G[0, 0, x]*(Log[mu2]^2*RATIO[-1] + RATIO[-17/4 + (3*x)/2 + 
          (11*x^2)/4]) + G[1, 1, x]*(Log[mu2]*RATIO[-3] + 
        Log[mu2]^2*RATIO[-1] + RATIO[-1 + (3*x)/2 + (11*x^2)/4]) + 
      RATIO[-109/9]*Zeta[3] + Log[mu2]*(Pi^2*RATIO[-4/3] + RATIO[5185/216] + 
        RATIO[-8]*Zeta[3]) + G[0, x]*(Log[mu2]^2*RATIO[-1/3] + 
        Log[mu2]*(RATIO[-71/18] + Pi^2*RATIO[-1/3]) + Log[mu2]^3*RATIO[1] + 
        Pi^2*RATIO[11/6] + RATIO[-511/108 - (11*x)/4] + RATIO[3]*Zeta[3]) + 
      G[1, x]*(Log[mu2]*(RATIO[-259/36] + Pi^2*RATIO[-1/3]) + 
        Log[mu2]^3*RATIO[1] + Log[mu2]^2*RATIO[7/6] + Pi^2*RATIO[4/3] + 
        RATIO[-4163/216 + (11*x)/4] + RATIO[3]*Zeta[3])) + 
    (I*Pi*G[0, 0, 0, x]*RATIO[-3] + G[0, 0, 0, 0, x]*RATIO[-3] + 
      I*Pi*G[0, 0, 1, x]*RATIO[-2] + G[0, 0, 1, 1, x]*RATIO[-2] + 
      Log[mu2]^3*(RATIO[-3/4] + I*Pi*RATIO[-1/2]) + Log[mu2]^4*RATIO[-1/8] + 
      Pi^4*RATIO[-7/480] + I*Pi*G[0, 1, 0, x]*RATIO[1] + 
      G[0, 1, 0, 0, x]*RATIO[1] + G[1, 0, 0, x]*RATIO[2 - 14/x] + 
      G[1, 1, 0, 1, x]*RATIO[2 + 10/x^2 - 12/x] + G[1, 1, 1, 0, x]*
       RATIO[2 + 10/x^2 - 12/x] + G[0, 1, 1, x]*RATIO[7/2 + x^(-2) - 3/x] + 
      RATIO[-195/32 + 1/(4*x)] + I*Pi^3*RATIO[1 + 1/(4*x)] + 
      Log[mu2]^2*(RATIO[-23/8] + Pi^2*RATIO[19/24] + 
        I*Pi*RATIO[-2 + 1/(2*x)]) + I*Pi*RATIO[-25/4 + 29/(4*x)] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[2 - 4/x^2] + RATIO[-7 - 3/x^2 + 10/x]) + 
      G[1, 1, 0, 0, x]*RATIO[-14/x^2 + 12/x] + G[1, 1, 1, 1, x]*
       RATIO[-2 - 13/x^2 + 12/x] + G[1, 1, 1, x]*(RATIO[13/2 - 11/x] + 
        I*Pi*RATIO[-3/x^2]) + G[1, 0, 1, 1, x]*RATIO[x^(-2)] + 
      G[1, 0, 1, x]*(RATIO[-7 - 3/x^2 + 10/x] + I*Pi*RATIO[x^(-2)]) + 
      G[0, 0, x]*(Pi^2*RATIO[5/12] + Log[mu2]^2*RATIO[1/2] + 
        I*Pi*RATIO[3/2] + Log[mu2]*(I*Pi*RATIO[1] + RATIO[3/2]) + 
        RATIO[-3/4 + 2/(-1 + x) + 2*x - 3*x^2]) + 
      G[1, 1, x]*(I*Pi*RATIO[-1/2 - 3/(2*x^2) - x^(-1)] + 
        Pi^2*RATIO[-2/3 - 35/(12*x^2) + 4/x] + Log[mu2]^2*RATIO[1/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[x^(-2)] + RATIO[3/(2*x^2)]) + 
        RATIO[1/2 + 13/(4*x^2) - 3/(2*x) + 2*x - 3*x^2]) + 
      Pi^2*RATIO[5/24 + 11/(6*x) + x - (3*x^2)/2] + 
      G[0, 1, x]*(Pi^2*RATIO[1/3] + I*Pi*RATIO[7/2 + x^(-2) - 3/x] + 
        RATIO[2 - 3/x - 2*x + 3*x^2]) + G[1, 0, x]*
       (I*Pi*RATIO[-5 - 3/x^2 - 4/x] + Pi^2*RATIO[-2/3 - x^(-2) + 2/x] + 
        RATIO[2 - 3/x - 2*x + 3*x^2]) + (I*Pi*RATIO[2] + RATIO[-6 + 3/x])*
       Zeta[3] + G[0, x]*(I*Pi^3*RATIO[-7/12] + I*Pi*Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(Pi^2*RATIO[-1] + I*Pi*RATIO[3/2]) + 
        I*Pi*RATIO[5/4 + 2/(-1 + x) - 3/x] + Pi^2*RATIO[1/2 - x^(-1)] + 
        RATIO[-2 + 3*x] + RATIO[-2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-39/8] + I*Pi^3*RATIO[7/12] + 
        Pi^2*RATIO[11/8 - x^(-1)] + I*Pi*RATIO[-5 + 3/(2*x)] + 
        RATIO[6]*Zeta[3]) + G[1, x]*(I*Pi^3*RATIO[-1/3 + 1/(4*x^2)] + 
        I*Pi*RATIO[13/4 + 13/(4*x^2) - 3/x] + 
        Pi^2*RATIO[41/24 + 5/(6*x^2) - 35/(12*x)] + 
        RATIO[5/8 + 29/(4*x) - 3*x] + Log[mu2]*
         (I*Pi*RATIO[1/2 + 3/(2*x^2) + x^(-1)] + RATIO[3/4 + 3/(2*x)] + 
          Pi^2*RATIO[-x^(-2)]) + Log[mu2]^2*(RATIO[1/4 + 1/(2*x)] + 
          I*Pi*RATIO[1/(2*x^2)]) + RATIO[4 + 3/x^2 - 12/x]*Zeta[3]))/Nc^2) + 
  Nfv*(Nc*(G[1, 1, 0, 0, x]*RATIO[4 + 8/x^2 - 12/x] + 
      I*Pi*RATIO[-4/3 - 5/(3*x)] + G[1, 0, 0, x]*RATIO[-8 + 8/x] + 
      G[1, 0, 1, x]*RATIO[2 + 2/(3*x^2) - 2/x - (2*x)/3] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[4 + 8/x^2 - 12/x] + 
        RATIO[2 + 2/(3*x^2) - 2/x - (2*x)/3]) + 
      G[1, 1, x]*(RATIO[3 - x^(-2) - x^(-1) - x] + 
        I*Pi*RATIO[2 + 2/(3*x^2) - 2/x - (2*x)/3]) + 
      G[0, x]*(I*Pi*RATIO[16/3 + 3/(-1 + x) + 2/(3*x)] + 
        RATIO[-5/3 - (4*x)/3] + Pi^2*RATIO[4/3 - 4/(3*x) - (5*x)/9]) + 
      Pi^2*RATIO[-5/18 + 7/(9*x) - x/2] + I*Pi^3*RATIO[4/3 - 4/(3*x) + x/9] + 
      G[0, 0, 1, x]*RATIO[(2*x)/3] + G[0, 1, 0, x]*RATIO[(2*x)/3] + 
      G[0, 0, x]*(RATIO[7 + 3/(-1 + x) - x] + I*Pi*RATIO[(2*x)/3]) + 
      G[1, 0, x]*(Pi^2*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
        I*Pi*RATIO[-6 + 2/(3*x^2) + 6/x - (2*x)/3] + 
        RATIO[-5/3 + 2/(3*x) + x]) + G[0, 1, x]*(I*Pi*RATIO[(2*x)/3] + 
        RATIO[-5/3 + 2/(3*x) + x]) + RATIO[-8 + 8/x - (2*x)/3]*Zeta[3] + 
      G[1, x]*(I*Pi*RATIO[4/3 - x^(-2) - 1/(3*x)] + 
        I*Pi^3*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
        Pi^2*RATIO[-5/3 - 5/(9*x^2) + 5/(3*x) + (5*x)/9] + 
        RATIO[1/3 - 5/(3*x) + (4*x)/3] + RATIO[4 + 8/x^2 - 12/x]*Zeta[3])) + 
    (G[1, 0, 0, x]*RATIO[32 - 32/x] + I*Pi*RATIO[16/3 + 20/(3*x)] + 
      G[1, 1, 0, 0, x]*RATIO[-16 - 32/x^2 + 48/x] + 
      I*Pi^3*RATIO[-16/3 + 16/(3*x) - (4*x)/9] + 
      G[0, 0, 1, x]*RATIO[(-8*x)/3] + G[0, 1, 0, x]*RATIO[(-8*x)/3] + 
      G[0, 1, x]*(RATIO[20/3 - 8/(3*x) - 4*x] + I*Pi*RATIO[(-8*x)/3]) + 
      Pi^2*RATIO[10/9 - 28/(9*x) + 2*x] + G[1, 0, x]*
       (Pi^2*RATIO[8/3 + 16/(3*x^2) - 8/x] + RATIO[20/3 - 8/(3*x) - 4*x] + 
        I*Pi*RATIO[24 - 8/(3*x^2) - 24/x + (8*x)/3]) + 
      G[1, 0, 1, x]*RATIO[-8 - 8/(3*x^2) + 8/x + (8*x)/3] + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[-8 - 8/(3*x^2) + 8/x + (8*x)/3]) + 
      G[0, 0, x]*(I*Pi*RATIO[(-8*x)/3] + RATIO[-28 - 12/(-1 + x) + 4*x]) + 
      G[1, 1, x]*(I*Pi*RATIO[-8 - 8/(3*x^2) + 8/x + (8*x)/3] + 
        RATIO[-12 + 4/x^2 + 4/x + 4*x]) + 
      G[0, x]*(I*Pi*RATIO[-64/3 - 12/(-1 + x) - 8/(3*x)] + 
        Pi^2*RATIO[-16/3 + 16/(3*x) + (20*x)/9] + RATIO[20/3 + (16*x)/3]) + 
      RATIO[32 - 32/x + (8*x)/3]*Zeta[3] + 
      G[1, x]*(I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        I*Pi*RATIO[-16/3 + 4/x^2 + 4/(3*x)] + 
        RATIO[-4/3 + 20/(3*x) - (16*x)/3] + 
        Pi^2*RATIO[20/3 + 20/(9*x^2) - 20/(3*x) - (20*x)/9] + 
        RATIO[-16 - 32/x^2 + 48/x]*Zeta[3]))/Nc) + 
  e*(Nf*Qf*(Nc*(RATIO[-89353/3888] + G[0, 0, 0, 1, x]*RATIO[-2] + 
        G[0, 0, 1, 0, x]*RATIO[-2] + G[0, 1, 0, 1, x]*RATIO[-2] + 
        G[0, 1, 1, 0, x]*RATIO[-2] + G[1, 0, 0, 1, x]*RATIO[-2] + 
        G[1, 0, 1, 0, x]*RATIO[-2] + G[1, 1, 0, 1, x]*RATIO[-2] + 
        G[1, 1, 1, 0, x]*RATIO[-2] + Log[mu2]^3*RATIO[-67/54] + 
        Log[mu2]^4*RATIO[-1/6] + Pi^4*RATIO[13/270] + 
        Log[mu2]^2*(RATIO[-146/27] + Pi^2*RATIO[5/9]) + 
        G[0, 1, 1, 1, x]*RATIO[2] + G[1, 0, 0, 0, x]*RATIO[2] + 
        G[0, 0, 0, 0, x]*RATIO[4] + G[1, 1, 1, 1, x]*RATIO[4] + 
        G[1, 1, x]*(Pi^2*RATIO[1] + RATIO[-1/3 - (19*x)/6 - (19*x^2)/6] + 
          Log[mu2]*RATIO[-x - 2*x^2]) + G[0, 0, x]*(Pi^2*RATIO[1] + 
          RATIO[31/3 - (43*x)/6 - (19*x^2)/6] + Log[mu2]*
           RATIO[3 - x - 2*x^2]) + G[0, 0, 1, x]*(Log[mu2]*RATIO[2] + 
          RATIO[47/9 - x - 2*x^2]) + G[0, 1, 0, x]*(Log[mu2]*RATIO[2] + 
          RATIO[47/9 - x - 2*x^2]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[2] + 
          RATIO[47/9 - x - 2*x^2]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[2] + 
          RATIO[47/9 - x - 2*x^2]) + Pi^2*RATIO[3637/648 - (31*x)/12 - 
           (19*x^2)/12] + G[0, 1, x]*(Log[mu2]^2*RATIO[-1] + 
          Pi^2*RATIO[19/18] + Log[mu2]*RATIO[-47/9 + x + 2*x^2] + 
          RATIO[-281/27 + (31*x)/6 + (19*x^2)/6]) + 
        G[1, 0, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[19/18] + 
          Log[mu2]*RATIO[-47/9 + x + 2*x^2] + RATIO[-281/27 + (31*x)/6 + 
            (19*x^2)/6]) + G[0, 0, 0, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[-74/9 + 2*x + 4*x^2]) + G[1, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[-47/9 + 2*x + 4*x^2]) + RATIO[382/27 - x - 2*x^2]*Zeta[3] + 
        G[1, x]*(Log[mu2]^3*RATIO[1/3] + Log[mu2]^2*RATIO[47/18] + 
          RATIO[6191/324 - (31*x)/6] + Log[mu2]*(Pi^2*RATIO[-19/18] + 
            RATIO[290/27 - 2*x]) + Pi^2*RATIO[-301/108 + x/2 + x^2] + 
          RATIO[-4]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[1/3] + 
          Log[mu2]^2*RATIO[10/9] + Log[mu2]*(Pi^2*RATIO[-19/18] + 
            RATIO[2/27 + 2*x]) + RATIO[-509/162 + (31*x)/6] + 
          Pi^2*RATIO[-73/27 + x/2 + x^2] + RATIO[-4]*Zeta[3]) + 
        Log[mu2]*(RATIO[-5173/324] + Pi^2*RATIO[311/108 - x/2 - x^2] + 
          RATIO[6]*Zeta[3])) + (G[0, 0, 0, 0, x]*RATIO[-6] + 
        Pi^4*RATIO[-29/1080] + Log[mu2]^4*RATIO[1/12] + 
        G[1, 0, x]*(I*Pi*RATIO[-19/9] + I*Pi*Log[mu2]*RATIO[-2/3] + 
          Pi^2*RATIO[2/9]) + I*Pi*G[0, 1, 0, x]*RATIO[2/3] + 
        G[0, 1, 0, 0, x]*RATIO[2/3] + G[1, 0, 0, x]*(RATIO[-19/9] + 
          Log[mu2]*RATIO[-2/3] + I*Pi*RATIO[2/3]) + 
        Log[mu2]^3*(I*Pi*RATIO[1/3] + RATIO[47/54]) + G[1, 0, 0, 0, x]*
         RATIO[4/3] + RATIO[87665/3888] + G[0, 0, 0, x]*
         (I*Pi*RATIO[-2] + Log[mu2]*RATIO[4] + 
          RATIO[88/9 - 2/(3*(-1 + x))]) + G[0, x]*(RATIO[-19/18] + 
          I*Pi*Log[mu2]^2*RATIO[-1] + I*Pi^3*RATIO[1/18] + 
          Pi^2*RATIO[107/54 - 1/(9*(-1 + x))] + Log[mu2]*(RATIO[-1/3] + 
            Pi^2*RATIO[7/9] + I*Pi*RATIO[-44/9 + 1/(3*(-1 + x))]) + 
          I*Pi*RATIO[-487/54 + 19/(18*(-1 + x))]) + 
        G[0, 0, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-13/18] + 
          I*Pi*RATIO[44/9 - 1/(3*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[2] + 
            RATIO[-44/9 + 1/(3*(-1 + x))]) + 
          RATIO[-469/54 + 19/(18*(-1 + x))]) + 
        I*Pi*RATIO[1735/162 - 263/(27*x)] + Log[mu2]^2*(Pi^2*RATIO[-5/12] + 
          RATIO[127/27] + I*Pi*RATIO[19/9 - x^(-1)]) + 
        I*Pi^3*RATIO[-5/54 + 1/(6*x)] + Pi^2*RATIO[-2035/648 + 113/(54*x)] + 
        G[1, 1, 1, 1, x]*RATIO[-6/x^2] + G[0, 1, x]*
         (I*Pi*RATIO[1/3 - 19/(9*x^2) + 2/(3*x)] + I*Pi*Log[mu2]*
           RATIO[-2/(3*x^2)] + Pi^2*RATIO[2/(9*x^2)]) + 
        I*Pi*G[1, 0, 1, x]*RATIO[2/(3*x^2)] + G[1, 0, 1, 1, x]*
         RATIO[2/(3*x^2)] + G[0, 1, 1, x]*
         (RATIO[1/3 - 19/(9*x^2) + 2/(3*x)] + Log[mu2]*RATIO[-2/(3*x^2)] + 
          I*Pi*RATIO[2/(3*x^2)]) + G[0, 1, 1, 1, x]*RATIO[4/(3*x^2)] + 
        G[1, 1, x]*(I*Pi*RATIO[-2 + 41/(9*x^2) - 1/(3*x)] + 
          RATIO[133/18 - 206/(27*x^2) + 11/(2*x)] + Log[mu2]^2*
           RATIO[-x^(-2)] + Pi^2*RATIO[-13/(18*x^2)] + 
          Log[mu2]*(RATIO[3 - 41/(9*x^2) + 7/(3*x)] + I*Pi*RATIO[2/x^2])) + 
        G[1, 1, 1, x]*(RATIO[-5 + 82/(9*x^2) - 8/(3*x)] + 
          I*Pi*RATIO[-2/x^2] + Log[mu2]*RATIO[4/x^2]) + 
        (I*Pi*RATIO[-2] + RATIO[-185/27 - 2/(3*x)])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/18] + RATIO[4913/324] + 
          I*Pi*RATIO[188/27 - 47/(9*x)] + Pi^2*RATIO[-203/108 + 7/(9*x)] + 
          RATIO[-2]*Zeta[3]) + G[1, x]*(RATIO[-367/108 - 263/(27*x)] + 
          Pi^2*RATIO[-25/36 + 101/(54*x^2) - 1/(6*x)] + 
          I*Pi*RATIO[95/18 - 206/(27*x^2) + 5/(18*x)] + 
          Log[mu2]^2*(RATIO[-1/2 - x^(-1)] + I*Pi*RATIO[-x^(-2)]) + 
          I*Pi^3*RATIO[1/(6*x^2)] + Log[mu2]*(RATIO[-19/9 - 47/(9*x)] + 
            I*Pi*RATIO[2 - 41/(9*x^2) + 1/(3*x)] + Pi^2*RATIO[7/(9*x^2)]) + 
          RATIO[-2/(3*x^2)]*Zeta[3]))/Nc) + 
    Nfv*(Nc*(G[1, 1, 1, 0, 0, x]*RATIO[12 + 24/x^2 - 36/x] + 
        G[1, 0, 0, 0, x]*RATIO[32 - 32/x] + G[0, 1, 1, 0, 0, x]*
         RATIO[4 + 8/x^2 - 12/x] + I*Pi*RATIO[-139/18 - 209/(18*x)] + 
        G[1, 0, 1, 0, 0, x]*RATIO[-12 - 24/x^2 + 36/x] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-16 - 32/x^2 + 48/x] + 
        G[0, 1, 0, 1, x]*RATIO[2 + 2/(3*x^2) - 2/x - (8*x)/3] + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[4 + 8/x^2 - 12/x] + 
          RATIO[2 + 2/(3*x^2) - 2/x - (8*x)/3]) + G[0, 0, 1, 1, x]*
         RATIO[-4 - 4/(-1 + x) - (2*x)/3] + G[0, 1, 0, 0, x]*
         RATIO[24 - 24/x - (2*x)/3] + I*Pi^3*RATIO[17/9 - 19/(18*(-1 + x)) - 
           31/(9*x) - (17*x)/54] + Pi^4*RATIO[-19/18 + 11/(90*(-1 + x)) + 
           53/(45*x) + (143*x)/540] + G[1, 0, 1, 1, x]*
         RATIO[-2/(3*x^2) + (2*x)/3] + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[8 + 16/x^2 - 24/x] + 
          I*Pi*RATIO[-8 - 16/x^2 + 24/x] + RATIO[-24 + 4/(3*x^2) + 22/x + 
            (2*x)/3]) + G[0, 0, 0, 1, x]*RATIO[(-8*x)/3] + 
        G[0, 0, 1, 0, x]*RATIO[(-8*x)/3] + G[0, 0, 1, x]*
         (I*Pi*RATIO[-4 - 4/(-1 + x) - 2*x] + RATIO[14/3 - 1/(3*(-1 + x)) - 
            2/x - (17*x)/9] + Log[mu2]*RATIO[(4*x)/3]) + 
        G[0, 1, 0, x]*(Pi^2*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          I*Pi*RATIO[26 + 2/(3*x^2) - 26/x - 2*x] + 
          RATIO[14/3 - 1/(3*(-1 + x)) - 2/x - (17*x)/9] + 
          Log[mu2]*RATIO[(4*x)/3]) + G[0, 1, 1, x]*
         (I*Pi*RATIO[2 + 2/(3*x^2) - 2/x - (8*x)/3] + 
          RATIO[26/3 - 20/(3*x) + 2*x]) + G[1, 0, 1, x]*
         (RATIO[35/3 + 53/(18*x^2) - 21/(2*x) - (37*x)/9] + 
          Log[mu2]*RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3] + 
          I*Pi*RATIO[-2 - 4/(3*x^2) + 2/x + 2*x]) + G[1, 1, 0, x]*
         (Pi^2*RATIO[-14/3 - 28/(3*x^2) + 14/x] + 
          RATIO[35/3 + 53/(18*x^2) - 21/(2*x) - (37*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[8 + 16/x^2 - 24/x] + 
            RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3]) + 
          I*Pi*RATIO[-28 + 26/x + 2*x]) + G[1, 0, 0, x]*
         (Pi^2*RATIO[2 + 4/x^2 - 6/x] + Log[mu2]*RATIO[-16 + 16/x] + 
          RATIO[-70/3 + 6/(-1 + x) + 100/(3*x) + 2*x] + 
          I*Pi*RATIO[10 - 2/x^2 - 10/x + (8*x)/3]) + G[1, 0, 0, 1, x]*
         RATIO[-6 - 2/x^2 + 6/x + (8*x)/3] + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[-12 - 24/x^2 + 36/x] + RATIO[-6 - 2/x^2 + 6/x + 
            (8*x)/3]) + G[1, 1, 0, 1, x]*RATIO[-8 - 8/(3*x^2) + 8/x + 
           (8*x)/3] + G[1, 1, 1, 0, x]*(I*Pi*RATIO[12 + 24/x^2 - 36/x] + 
          RATIO[-8 - 8/(3*x^2) + 8/x + (8*x)/3]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[(-8*x)/3] + RATIO[-28 - 12/(-1 + x) + 4*x]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-8 - 8/(3*x^2) + 8/x + (8*x)/3] + 
          RATIO[-12 + 4/x^2 + 4/x + 4*x]) + G[0, 0, x]*
         (I*Pi*RATIO[-28/3 - 19/(3*(-1 + x)) - 2/x + x/9] + 
          Log[mu2]*(RATIO[14 + 6/(-1 + x) - 2*x] + I*Pi*RATIO[(4*x)/3]) + 
          Pi^2*RATIO[-4 + 4/x + (13*x)/9] + RATIO[119/3 + 13/(-1 + x) - 7*x - 
            (5*x^2)/2]) + Pi^2*RATIO[118/27 + 407/(108*x) - (7*x)/2 - 
           (5*x^2)/4] + (RATIO[-2 + 19/(3*(-1 + x)) + 58/(3*x) - (55*x)/9] + 
          I*Pi*RATIO[-12 - 4/(-1 + x) + 8/x + (14*x)/3])*Zeta[3] + 
        G[1, 1, x]*(I*Pi^3*RATIO[-2 - 4/x^2 + 6/x] + 
          I*Pi*RATIO[17/3 + 89/(18*x^2) - 17/(2*x) - (19*x)/9] + 
          Pi^2*RATIO[4 + 13/(9*x^2) - 4/x - (13*x)/9] + 
          Log[mu2]*(RATIO[6 - 2/x^2 - 2/x - 2*x] + 
            I*Pi*RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3]) + 
          RATIO[53/3 - 16/(3*x^2) - 17/(6*x) - 7*x - (5*x^2)/2] + 
          RATIO[12 + 24/x^2 - 36/x]*Zeta[3]) + G[0, 1, x]*
         (I*Pi^3*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          Pi^2*RATIO[-1 + 2/(3*(-1 + x)) - 5/(9*x^2) + 5/(3*x) + (13*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[(4*x)/3] + RATIO[-10/3 + 4/(3*x) + 2*x]) + 
          I*Pi*RATIO[10 - 1/(3*(-1 + x)) - 22/(3*x) + (19*x)/9] + 
          RATIO[-133/9 + 101/(18*x) + 7*x + (5*x^2)/2] + 
          RATIO[4 + 8/x^2 - 12/x]*Zeta[3]) + G[1, 0, x]*
         (I*Pi^3*RATIO[2/3 + 4/(3*x^2) - 2/x] + 
          Pi^2*RATIO[35/3 + 5/(9*x^2) - 34/(3*x) - (13*x)/9] + 
          I*Pi*RATIO[-15 + 6/(-1 + x) + 53/(18*x^2) + 145/(6*x) - x/9] + 
          Log[mu2]*(Pi^2*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
            I*Pi*RATIO[-12 + 4/(3*x^2) + 12/x - (4*x)/3] + 
            RATIO[-10/3 + 4/(3*x) + 2*x]) + RATIO[-133/9 + 101/(18*x) + 7*x + 
            (5*x^2)/2] + RATIO[-4 - 8/x^2 + 12/x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-8/3 - 10/(3*x)] + 
          Pi^2*RATIO[-5/9 + 14/(9*x) - x] + I*Pi^3*
           RATIO[8/3 - 8/(3*x) + (2*x)/9] + RATIO[-16 + 16/x - (4*x)/3]*
           Zeta[3]) + G[0, x]*(RATIO[-209/18 - (139*x)/18] + 
          I*Pi*RATIO[194/9 + 13/(-1 + x) + 101/(18*x) - (8*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[32/3 + 6/(-1 + x) + 4/(3*x)] + 
            RATIO[-10/3 - (8*x)/3] + Pi^2*RATIO[8/3 - 8/(3*x) - (10*x)/9]) + 
          I*Pi^3*RATIO[-4/3 + 4/(3*x) - (5*x)/9] + 
          Pi^2*RATIO[-22/9 - 49/(18*(-1 + x)) - 43/(9*x) + (31*x)/54] + 
          RATIO[8 - 8/x + 2*x]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[53/90 + 53/(45*x^2) - 53/(30*x)] + 
          I*Pi^3*RATIO[7/3 - 7/(9*x^2) - 2/x + (5*x)/9] + 
          Pi^2*RATIO[-197/18 - 193/(108*x^2) + 347/(36*x) + (131*x)/54] + 
          I*Pi*RATIO[32/9 - 16/(3*x^2) - 5/(9*x) + (8*x)/3] + 
          RATIO[35/9 - 209/(18*x) + (139*x)/18] + 
          (I*Pi*RATIO[4 + 8/x^2 - 12/x] + RATIO[-24 + 10/(3*x^2) + 22/x - 
              2*x])*Zeta[3] + Log[mu2]*(I*Pi*RATIO[8/3 - 2/x^2 - 2/(3*x)] + 
            I*Pi^3*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
            Pi^2*RATIO[-10/3 - 10/(9*x^2) + 10/(3*x) + (10*x)/9] + 
            RATIO[2/3 - 10/(3*x) + (8*x)/3] + RATIO[8 + 16/x^2 - 24/x]*
             Zeta[3]))) + (G[1, 1, 0, 0, 0, x]*RATIO[64 + 128/x^2 - 192/x] + 
        G[1, 0, 1, 0, 0, x]*RATIO[48 + 96/x^2 - 144/x] + 
        I*Pi*RATIO[278/9 + 418/(9*x)] + G[0, 1, 1, 0, 0, x]*
         RATIO[-16 - 32/x^2 + 48/x] + G[1, 0, 0, 0, x]*RATIO[-128 + 128/x] + 
        G[1, 1, 1, 0, 0, x]*RATIO[-48 - 96/x^2 + 144/x] + 
        G[1, 1, 0, 1, x]*RATIO[32 + 32/(3*x^2) - 32/x - (32*x)/3] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[-48 - 96/x^2 + 144/x] + 
          RATIO[32 + 32/(3*x^2) - 32/x - (32*x)/3]) + 
        G[1, 1, 1, x]*(RATIO[48 - 16/x^2 - 16/x - 16*x] + 
          I*Pi*RATIO[32 + 32/(3*x^2) - 32/x - (32*x)/3]) + 
        G[1, 0, 0, 1, x]*RATIO[24 + 8/x^2 - 24/x - (32*x)/3] + 
        G[1, 0, 1, 0, x]*(I*Pi*RATIO[48 + 96/x^2 - 144/x] + 
          RATIO[24 + 8/x^2 - 24/x - (32*x)/3]) + G[1, 0, 0, x]*
         (Log[mu2]*RATIO[64 - 64/x] + Pi^2*RATIO[-8 - 16/x^2 + 24/x] + 
          I*Pi*RATIO[-40 + 8/x^2 + 40/x - (32*x)/3] + 
          RATIO[280/3 - 24/(-1 + x) - 400/(3*x) - 8*x]) + 
        G[1, 0, 1, 1, x]*RATIO[8/(3*x^2) - (8*x)/3] + G[1, 1, 0, 0, x]*
         (I*Pi*RATIO[32 + 64/x^2 - 96/x] + Log[mu2]*
           RATIO[-32 - 64/x^2 + 96/x] + RATIO[96 - 16/(3*x^2) - 88/x - 
            (8*x)/3]) + Pi^4*RATIO[38/9 - 22/(45*(-1 + x)) - 212/(45*x) - 
           (143*x)/135] + G[0, 0, 0, 1, x]*RATIO[(32*x)/3] + 
        G[0, 0, 1, 0, x]*RATIO[(32*x)/3] + G[0, 0, 0, x]*
         (RATIO[112 + 48/(-1 + x) - 16*x] + I*Pi*RATIO[(32*x)/3]) + 
        I*Pi^3*RATIO[-68/9 + 38/(9*(-1 + x)) + 124/(9*x) + (34*x)/27] + 
        G[0, 0, 1, 1, x]*RATIO[16 + 16/(-1 + x) + (8*x)/3] + 
        G[0, 1, 0, 0, x]*RATIO[-96 + 96/x + (8*x)/3] + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[(-16*x)/3] + 
          RATIO[-56/3 + 4/(3*(-1 + x)) + 8/x + (68*x)/9] + 
          I*Pi*RATIO[16 + 16/(-1 + x) + 8*x]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[8/3 + 16/(3*x^2) - 8/x] + Log[mu2]*RATIO[(-16*x)/3] + 
          RATIO[-56/3 + 4/(3*(-1 + x)) + 8/x + (68*x)/9] + 
          I*Pi*RATIO[-104 - 8/(3*x^2) + 104/x + 8*x]) + 
        G[0, 1, 0, 1, x]*RATIO[-8 - 8/(3*x^2) + 8/x + (32*x)/3] + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
          RATIO[-8 - 8/(3*x^2) + 8/x + (32*x)/3]) + G[0, 1, 1, x]*
         (RATIO[-104/3 + 80/(3*x) - 8*x] + I*Pi*RATIO[-8 - 8/(3*x^2) + 8/x + 
             (32*x)/3]) + G[1, 0, 1, x]*
         (I*Pi*RATIO[8 + 16/(3*x^2) - 8/x - 8*x] + 
          Log[mu2]*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
          RATIO[-140/3 - 106/(9*x^2) + 42/x + (148*x)/9]) + 
        G[1, 1, 0, x]*(Pi^2*RATIO[56/3 + 112/(3*x^2) - 56/x] + 
          I*Pi*RATIO[112 - 104/x - 8*x] + Log[mu2]*
           (I*Pi*RATIO[-32 - 64/x^2 + 96/x] + RATIO[-16 - 16/(3*x^2) + 16/x + 
              (16*x)/3]) + RATIO[-140/3 - 106/(9*x^2) + 42/x + (148*x)/9]) + 
        Pi^2*RATIO[-472/27 - 407/(27*x) + 14*x + 5*x^2] + 
        G[0, 0, x]*(Pi^2*RATIO[16 - 16/x - (52*x)/9] + 
          I*Pi*RATIO[112/3 + 76/(3*(-1 + x)) + 8/x - (4*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[(-16*x)/3] + RATIO[-56 - 24/(-1 + x) + 8*x]) + 
          RATIO[-476/3 - 52/(-1 + x) + 28*x + 10*x^2]) + 
        (I*Pi*RATIO[48 + 16/(-1 + x) - 32/x - (56*x)/3] + 
          RATIO[8 - 76/(3*(-1 + x)) - 232/(3*x) + (220*x)/9])*Zeta[3] + 
        G[1, 0, x]*(I*Pi^3*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
          I*Pi*RATIO[60 - 24/(-1 + x) - 106/(9*x^2) - 290/(3*x) + (4*x)/9] + 
          Log[mu2]*(Pi^2*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
            RATIO[40/3 - 16/(3*x) - 8*x] + I*Pi*RATIO[48 - 16/(3*x^2) - 48/
                x + (16*x)/3]) + Pi^2*RATIO[-140/3 - 20/(9*x^2) + 136/(3*x) + 
             (52*x)/9] + RATIO[532/9 - 202/(9*x) - 28*x - 10*x^2] + 
          RATIO[16 + 32/x^2 - 48/x]*Zeta[3]) + G[0, 1, x]*
         (I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
          I*Pi*RATIO[-40 + 4/(3*(-1 + x)) + 88/(3*x) - (76*x)/9] + 
          Pi^2*RATIO[4 - 8/(3*(-1 + x)) + 20/(9*x^2) - 20/(3*x) - (52*x)/9] + 
          Log[mu2]*(RATIO[40/3 - 16/(3*x) - 8*x] + I*Pi*RATIO[(-16*x)/3]) + 
          RATIO[532/9 - 202/(9*x) - 28*x - 10*x^2] + 
          RATIO[-16 - 32/x^2 + 48/x]*Zeta[3]) + G[1, 1, x]*
         (I*Pi^3*RATIO[8 + 16/x^2 - 24/x] + 
          Pi^2*RATIO[-16 - 52/(9*x^2) + 16/x + (52*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
            RATIO[-24 + 8/x^2 + 8/x + 8*x]) + 
          I*Pi*RATIO[-68/3 - 178/(9*x^2) + 34/x + (76*x)/9] + 
          RATIO[-212/3 + 64/(3*x^2) + 34/(3*x) + 28*x + 10*x^2] + 
          RATIO[-48 - 96/x^2 + 144/x]*Zeta[3]) + 
        G[0, x]*(Pi^2*RATIO[88/9 + 98/(9*(-1 + x)) + 172/(9*x) - (62*x)/27] + 
          I*Pi^3*RATIO[16/3 - 16/(3*x) + (20*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-128/3 - 24/(-1 + x) - 16/(3*x)] + 
            Pi^2*RATIO[-32/3 + 32/(3*x) + (40*x)/9] + 
            RATIO[40/3 + (32*x)/3]) + I*Pi*RATIO[-776/9 - 52/(-1 + x) - 
             202/(9*x) + (32*x)/3] + RATIO[418/9 + (278*x)/9] + 
          RATIO[-32 + 32/x - 8*x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[32/3 + 40/(3*x)] + 
          I*Pi^3*RATIO[-32/3 + 32/(3*x) - (8*x)/9] + 
          Pi^2*RATIO[20/9 - 56/(9*x) + 4*x] + RATIO[64 - 64/x + (16*x)/3]*
           Zeta[3]) + G[1, x]*(Pi^4*RATIO[-106/45 - 212/(45*x^2) + 
             106/(15*x)] + RATIO[-140/9 + 418/(9*x) - (278*x)/9] + 
          I*Pi*RATIO[-128/9 + 64/(3*x^2) + 20/(9*x) - (32*x)/3] + 
          Pi^2*RATIO[394/9 + 193/(27*x^2) - 347/(9*x) - (262*x)/27] + 
          I*Pi^3*RATIO[-28/3 + 28/(9*x^2) + 8/x - (20*x)/9] + 
          (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + RATIO[96 - 40/(3*x^2) - 88/x + 
              8*x])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[16/3 + 32/(3*x^2) - 16/
                x] + I*Pi*RATIO[-32/3 + 8/x^2 + 8/(3*x)] + 
            RATIO[-8/3 + 40/(3*x) - (32*x)/3] + 
            Pi^2*RATIO[40/3 + 40/(9*x^2) - 40/(3*x) - (40*x)/9] + 
            RATIO[-32 - 64/x^2 + 96/x]*Zeta[3])))/Nc) + 
    Qf*(RATIO[-352379/3888] + G[0, 0, 0, 0, 0, x]*RATIO[-10] + 
      G[0, 0, 1, 1, 1, x]*RATIO[-4] + I*Pi^5*RATIO[3/20] + 
      Log[mu2]^5*RATIO[1/3] + Log[mu2]^4*(I*Pi*RATIO[5/6] + RATIO[17/12]) + 
      G[0, 0, 1, 0, 0, x]*RATIO[5] + G[0, 1, 0, 0, 0, x]*RATIO[5] + 
      G[1, 0, 1, 1, 1, x]*RATIO[5] + G[1, 0, 0, 0, 0, x]*RATIO[7] + 
      G[0, 0, 0, 0, 1, x]*RATIO[14] + G[0, 0, 0, 1, 0, x]*RATIO[14] + 
      G[0, 1, 1, 0, 1, x]*RATIO[2 - 7/x^2] + G[0, 1, 1, 1, 0, x]*
       RATIO[2 - 7/x^2] + G[1, 1, 1, 0, 0, x]*RATIO[3 - 5/x^2] + 
      G[1, 1, 1, 1, 1, x]*RATIO[-6 - 4/x^2] + G[1, 0, 1, 0, 1, x]*
       RATIO[-5 - x^(-2)] + G[1, 0, 1, 1, 0, x]*RATIO[-5 - x^(-2)] + 
      G[1, 1, 0, 1, 1, x]*RATIO[6 - x^(-2)] + G[1, 0, 1, 0, 0, x]*
       RATIO[7 - x^(-2)] + G[0, 0, 1, 0, 1, x]*RATIO[5 + x^(-2)] + 
      G[0, 0, 1, 1, 0, x]*RATIO[5 + x^(-2)] + G[1, 0, 0, 0, 1, x]*
       RATIO[-8 + 3/x^2] + G[1, 0, 0, 1, 0, x]*RATIO[-8 + 3/x^2] + 
      G[1, 1, 0, 0, 0, x]*RATIO[-7 + 3/x^2] + G[0, 1, 0, 1, 1, x]*
       RATIO[1 + 5/x^2] + G[1, 1, 0, 0, 1, x]*RATIO[1 + 5/x^2] + 
      G[1, 1, 0, 1, 0, x]*RATIO[1 + 5/x^2] + G[1, 0, 0, 1, 1, x]*
       RATIO[2 + 5/x^2] + G[0, 1, 1, 0, 0, x]*RATIO[1 + 6/x^2] + 
      G[0, 1, 1, 1, 1, x]*RATIO[-1 + 8/x^2] + G[1, 0, 1, 0, x]*
       (I*Pi*RATIO[5 - 4/x^2] + Log[mu2]*RATIO[3 - 2/x^2] + 
        RATIO[11/2 - 1/(2*(-1 + x)) + 10/x^2 - 17/(2*x)]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[3 - 2/x^2] + I*Pi*RATIO[-3 + 6/x^2] + 
        RATIO[11/2 - 1/(2*(-1 + x)) + 10/x^2 - 17/(2*x)]) + 
      G[0, 1, 0, 1, x]*(I*Pi*RATIO[-1 + 2/x^2] + Log[mu2]*RATIO[-2 + 3/x^2] + 
        RATIO[-6 + 1/(2*(-1 + x)) + 2/x^2 - 3/(2*x)]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[1 + 2/x^2] + Log[mu2]*RATIO[-2 + 3/x^2] + 
        RATIO[-6 + 1/(2*(-1 + x)) + 2/x^2 - 3/(2*x)]) + 
      Log[mu2]^3*(Pi^2*RATIO[-10/9] + RATIO[217/54] + 
        I*Pi*RATIO[1 - 4/(3*x)]) + G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + 
        I*Pi*RATIO[6 - 2/x^2] + RATIO[-9 + 3/(2*(-1 + x)) + 3/x]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-8] + I*Pi*RATIO[2 + x^(-2)] + 
        RATIO[-9 + 3/(2*(-1 + x)) + 3/x]) + 
      I*Pi*RATIO[-12359/324 + 5711/(108*x)] + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-8] + I*Pi*RATIO[-4] + RATIO[85/2 + 1/(2*(-1 + x)) - 
          (15*x)/2]) + G[1, 1, 1, 1, x]*(I*Pi*RATIO[-4] + 
        Log[mu2]*RATIO[2 - 10/x^2] + RATIO[3 + 6/x^2 + 9/(2*x) - (15*x)/2]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[1 + x^(-2)] + 
        RATIO[11/2 + 1/(2*(-1 + x)) + 5/(2*x^2) - 3/(2*x) - (9*x)/2]) + 
      G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[2 - 2/x^2] + I*Pi*RATIO[-4 + 6/x^2] + 
        RATIO[9 + 1/(2*(-1 + x)) - 17/x^2 + 23/(2*x) - (9*x)/2]) + 
      Pi^4*RATIO[1283/4320 - 7/(36*(-1 + x)) - 7/(120*x) + (3*x)/5] + 
      G[1, 1, 0, 1, x]*(I*Pi*RATIO[7 - 4/x^2] + 
        RATIO[7/2 + x^(-2) + 9/(2*x)] + Log[mu2]*RATIO[-8/x^2]) + 
      G[1, 1, 1, 0, x]*(I*Pi*RATIO[3 + x^(-2)] + 
        RATIO[7/2 + x^(-2) + 9/(2*x)] + Log[mu2]*RATIO[-8/x^2]) + 
      G[0, 1, 0, 0, 1, x]*RATIO[-6/x^2] + G[0, 1, 0, 1, 0, x]*RATIO[-6/x^2] + 
      G[0, 0, 0, 1, 1, x]*RATIO[-2/x^2] + G[1, 1, 1, 0, 1, x]*RATIO[14/x^2] + 
      G[1, 1, 1, 1, 0, x]*RATIO[14/x^2] + 
      I*Pi^3*RATIO[103/108 + 7/(8*(-1 + x)) - 3/(8*x) + (9*x)/8] + 
      G[1, 0, 0, x]*(Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[31/12 - 7/(6*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 2/x^2] + RATIO[31/6 - 1/(2*(-1 + x)) - 
            2/x]) + RATIO[-1/18 - 9/(2*(-1 + x)) - 10/x + x/2] + 
        I*Pi*RATIO[-23/3 + 10/x^2 - 15/(2*x) + (9*x)/2]) + 
      G[0, 1, 1, x]*(Pi^2*RATIO[-4/3 + 11/(4*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + x^(-2)] + RATIO[1/2 + 26/(3*x^2) - 
            11/(2*x)]) + RATIO[26/3 + 229/(9*x^2) - 169/(6*x) + x/2] + 
        Log[mu2]^2*RATIO[1/(2*x^2)] + I*Pi*RATIO[-2 + 1/(2*(-1 + x)) - 
           5/(3*x^2) + 2/x + (9*x)/2]) + G[1, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-3] + I*Pi*RATIO[-4 + 3/x^2] + 
        RATIO[-55/3 + (-1 + x)^(-1) + 3/x + (9*x)/2]) + 
      G[0, 1, 1, 1, x]*(I*Pi*RATIO[1 - 2/x^2] + Log[mu2]*RATIO[-3/x^2] + 
        RATIO[7/2 - 37/(3*x^2) + 9/x + (9*x)/2]) + G[0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-3] + I*Pi*RATIO[2 - 6/x^2] + 
        RATIO[-32/3 - 1/(2*(-1 + x)) - x^(-1) + (15*x)/2]) + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[-4] + Log[mu2]*RATIO[-4 + x^(-2)] + 
        RATIO[-9/2 - 73/(6*x^2) + 11/(2*x) + (15*x)/2]) + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[1] + Pi^2*RATIO[-4/3 - 1/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[-6] + RATIO[3/2 - 1/(2*(-1 + x)) - 2/x]) + 
        I*Pi*RATIO[-2 + 3/(2*(-1 + x)) + 5/(2*x^2) - 1/(2*x) - (9*x)/2] + 
        RATIO[-7/4 + 3/(4*(-1 + x)) + x^(-1) - x/2 - 2*x^2]) + 
      G[0, 1, 0, x]*(Log[mu2]^2*RATIO[1] + Pi^2*RATIO[-1/6 + 13/(6*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[-3 + 3/x^2] + RATIO[3/2 - 1/(2*(-1 + x)) - 
            2/x]) + I*Pi*RATIO[-91/6 - 1/(2*(-1 + x)) + 2/x^2 - 9/(2*x) + 
           (15*x)/2] + RATIO[-7/4 + 3/(4*(-1 + x)) + x^(-1) - x/2 - 2*x^2]) + 
      G[1, 1, 0, x]*(Pi^2*RATIO[-19/12 - 1/(4*x^2)] + 
        Log[mu2]^2*RATIO[-1/2 + 3/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[1 - 7/x^2] + RATIO[-3 - 5/(2*x^2) - 7/(2*x)]) + 
        I*Pi*RATIO[19/2 + 1/(2*(-1 + x)) - 37/(2*x^2) + 25/(2*x) - (9*x)/2] + 
        RATIO[-9/4 - 16/x^2 + 39/(4*x) - x/2 - 2*x^2]) + 
      G[1, 0, 1, x]*(Pi^2*RATIO[17/4 - 9/(4*x^2)] + 
        Log[mu2]^2*RATIO[-1/2 + 3/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 2/x^2] + RATIO[-3 - 5/(2*x^2) - 7/(2*x)]) + 
        I*Pi*RATIO[-2 - 1/(2*(-1 + x)) - 14/(3*x^2) - 13/(2*x) + (15*x)/2] + 
        RATIO[-9/4 - 16/x^2 + 39/(4*x) - x/2 - 2*x^2]) + 
      Pi^2*RATIO[10093/648 - 1091/(54*x) + 3*x - (7*x^2)/8] + 
      G[0, 0, 0, x]*(Pi^2*RATIO[-7/3] + Log[mu2]^2*RATIO[7] + 
        Log[mu2]*(I*Pi*RATIO[-2] + RATIO[-29/2 - 3/(2*(-1 + x))]) + 
        I*Pi*RATIO[19 + 1/(2*(-1 + x)) + 3/x - (15*x)/2] + 
        RATIO[-533/18 + 17/(3*(-1 + x)) + x/2 + 4*x^2]) + 
      G[1, 1, 1, x]*(Pi^2*RATIO[-5/4 - 13/(12*x^2)] + 
        Log[mu2]^2*RATIO[1/2 + 13/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[3 - 5/x^2] + RATIO[-7 - 3/(2*x^2) - 9/(2*x)]) + 
        I*Pi*RATIO[-1/2 + 11/(2*x^2) + 9/(2*x) - (15*x)/2] + 
        RATIO[33/2 - 125/(18*x^2) - 119/(6*x) + x/2 + 4*x^2]) + 
      (Pi^2*RATIO[2/9] + I*Pi*RATIO[1/3 + 1/(2*(-1 + x)) - 16/(3*x) + 15*x] + 
        RATIO[5687/108 - 21/(4*(-1 + x)) - 73/(3*x) - x - 2*x^2])*Zeta[3] + 
      Log[mu2]^2*(RATIO[-143/54] + I*Pi^3*RATIO[-3/4] + 
        I*Pi*RATIO[-40/9 + 7/(4*x)] + Pi^2*RATIO[-7/12 + 1/(2*x) + (3*x)/8] + 
        RATIO[-31/6]*Zeta[3]) + G[0, 0, x]*(Log[mu2]^3*RATIO[-4/3] + 
        I*Pi^3*RATIO[-7/6] + Pi^2*RATIO[109/18 - 1/(12*(-1 + x)) - 7/(6*x) + 
           (3*x)/8] + Log[mu2]^2*(I*Pi*RATIO[4] + 
          RATIO[3/2 + 1/(2*(-1 + x)) + (3*x)/4]) + 
        I*Pi*RATIO[-167/9 + 7/(3*(-1 + x)) + x^(-1) + (9*x)/4] + 
        Log[mu2]*(Pi^2*RATIO[-1/3] + I*Pi*RATIO[-10 - (-1 + x)^(-1) - 2/x + 
             (3*x)/2] + RATIO[461/36 - 49/(12*(-1 + x)) + (9*x)/4 - 2*x^2]) + 
        RATIO[2177/108 - 269/(36*(-1 + x)) + 4*x - (7*x^2)/4] + 
        RATIO[11/3]*Zeta[3]) + G[0, 1, x]*(Log[mu2]^3*RATIO[2/3] + 
        I*Pi^3*RATIO[-2 - 23/(12*x^2)] + 
        I*Pi*RATIO[47/3 + 3/(4*(-1 + x)) + 229/(9*x^2) - 74/(3*x) - 
           (9*x)/4] + Log[mu2]^2*(I*Pi*RATIO[3 + 1/(2*x^2)] + 
          RATIO[15/4 + 3/(2*x) - (3*x)/4]) + 
        Pi^2*RATIO[-13/24 - 1/(3*(-1 + x)) - 239/(36*x^2) + 11/(4*x) - 
           (3*x)/8] + RATIO[27/2 - 8/x - 6*x + (7*x^2)/4] + 
        Log[mu2]*(I*Pi*RATIO[19/2 - 1/(2*(-1 + x)) + 26/(3*x^2) - 9/(2*x) - 
             (3*x)/2] + Pi^2*RATIO[-5/(2*x^2)] + 
          RATIO[35/4 + 5/(2*x) - (9*x)/4 + 2*x^2]) + RATIO[20/3 - 7/x^2]*
         Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[2/3] + 
        I*Pi^3*RATIO[-4 + 5/(12*x^2)] + I*Pi*RATIO[58/9 - 9/(2*(-1 + x)) - 
           16/x^2 + 9/(4*x) - (9*x)/4] + Log[mu2]^2*
         (I*Pi*RATIO[2 + 3/(2*x^2)] + RATIO[15/4 + 3/(2*x) - (3*x)/4]) + 
        Pi^2*RATIO[-421/72 + 1/(2*(-1 + x)) - 2/x^2 + 19/(4*x) - (3*x)/8] + 
        RATIO[27/2 - 8/x - 6*x + (7*x^2)/4] + 
        Log[mu2]*(Pi^2*RATIO[-10/3 + 5/(6*x^2)] + 
          I*Pi*RATIO[29/3 - 1/(2*(-1 + x)) - 5/(2*x^2) - 5/(2*x) - (3*x)/2] + 
          RATIO[35/4 + 5/(2*x) - (9*x)/4 + 2*x^2]) + RATIO[-31/3 + 8/x^2]*
         Zeta[3]) + G[1, 1, x]*(I*Pi^3*RATIO[-5/6 - 1/(2*x^2)] + 
        Pi^2*RATIO[7/3 - 107/(72*x^2) - 1/(4*x) + (3*x)/8] + 
        Log[mu2]^3*RATIO[-4/(3*x^2)] + Log[mu2]^2*
         (RATIO[4 + 11/(4*x^2) + 5/(2*x) + (3*x)/4] + I*Pi*RATIO[4/x^2]) + 
        I*Pi*RATIO[15/2 - 71/(36*x^2) - 38/(3*x) + (9*x)/4] + 
        Log[mu2]*(Pi^2*RATIO[1/3 - 2/(3*x^2)] + 
          I*Pi*RATIO[-2 + 3/(2*x^2) - 3/x + (3*x)/2] + 
          RATIO[-27/4 + 755/(36*x^2) - 31/(12*x) + (9*x)/4 - 2*x^2]) + 
        RATIO[-1739/36 + 3125/(108*x^2) + 39/(4*x) + 8*x - (7*x^2)/4] + 
        RATIO[-5 + 29/(3*x^2)]*Zeta[3]) + Log[mu2]*(RATIO[-15647/324] + 
        Pi^4*RATIO[17/60] + I*Pi*RATIO[-1189/54 + 869/(36*x)] + 
        I*Pi^3*RATIO[-55/36 + 1/(3*x) + (3*x)/4] + 
        Pi^2*RATIO[1705/216 - 277/(36*x) + (9*x)/8 - x^2] + 
        (I*Pi*RATIO[1/3] + RATIO[23/2 - 14/x])*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*(I*Pi*RATIO[-7/3] + RATIO[-3/2]) + 
        Log[mu2]^4*RATIO[-5/12] + Pi^4*RATIO[-13/80] + 
        I*Pi*RATIO[938/27 - 269/(36*(-1 + x)) - 8/x] + 
        Log[mu2]^2*(RATIO[-23/4] + Pi^2*RATIO[5/3] + 
          I*Pi*RATIO[3/4 + 1/(2*(-1 + x)) + 3/(2*x)]) + 
        I*Pi^3*RATIO[137/72 + 1/(4*(-1 + x)) + 5/(12*x) - (7*x)/4] + 
        RATIO[935/36 + (15*x)/4] + Pi^2*RATIO[-275/54 + 167/(72*(-1 + x)) + 
           4/(3*x) + x/4 + x^2] + (I*Pi*RATIO[17/3] + 
          RATIO[-43/2 + 3/(2*(-1 + x)) + 8/x + (9*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[4/3] + Pi^2*RATIO[-85/36 + 5/(6*x)] + 
          I*Pi*RATIO[181/18 - 49/(12*(-1 + x)) + 5/(2*x)] + 
          RATIO[13/12 + 2*x] + RATIO[10/3]*Zeta[3])) + 
      G[1, x]*(Log[mu2]^4*RATIO[-5/12] + Pi^4*RATIO[719/720 - 7/(120*x^2)] + 
        Log[mu2]^3*(I*Pi*RATIO[-1 - 4/(3*x^2)] + RATIO[-19/6 - 4/(3*x)]) + 
        Log[mu2]^2*(Pi^2*RATIO[7/6 + 1/(2*x^2)] + 
          I*Pi*RATIO[-7/4 + 11/(4*x^2)] + RATIO[-43/4 + 7/(4*x)]) + 
        I*Pi*RATIO[-947/18 + 3125/(108*x^2) + 233/(9*x)] + 
        RATIO[-1709/108 + 5711/(108*x) - (15*x)/4] + 
        I*Pi^3*RATIO[9/8 - 1/(6*(-1 + x)) + 47/(24*x^2) - 13/(6*x) + x/4] + 
        Pi^2*RATIO[55/9 - 1033/(108*x^2) + 9/(4*x) + x/4 + x^2] + 
        (I*Pi*RATIO[20 - 16/(3*x^2)] + RATIO[89/6 + (-1 + x)^(-1) - 
            28/(3*x^2) + 175/(6*x) - (15*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[2 + 1/(3*x^2)] + 
          Pi^2*RATIO[3/4 - 157/(36*x^2) + 17/(6*x)] + 
          I*Pi*RATIO[-39/2 + 755/(36*x^2) + 41/(12*x)] + 
          RATIO[-641/36 + 869/(36*x) - 2*x] + RATIO[34/3 - 14/x^2]*
           Zeta[3])) + RATIO[-37/2]*Zeta[5] + 
      (G[0, 1, 0, 0, 1, x]*RATIO[-6] + G[0, 1, 0, 1, 0, x]*RATIO[-6] + 
        G[0, 0, 1, 0, 0, x]*RATIO[-5] + G[0, 1, 0, 0, 0, x]*RATIO[-4] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-3] + G[0, 0, 1, 0, 1, x]*RATIO[-2] + 
        G[0, 0, 1, 1, 0, x]*RATIO[-2] + Log[mu2]^4*(RATIO[-5/8] + 
          I*Pi*RATIO[-5/12]) + Log[mu2]^5*RATIO[-1/12] + 
        I*Pi^5*RATIO[7/240] + G[0, 0, 0, 1, 1, x]*RATIO[2] + 
        G[0, 0, 1, 1, 1, x]*RATIO[8] + G[0, 0, 0, 0, 0, x]*RATIO[20] + 
        G[0, 0, 1, 0, x]*(I*Pi*RATIO[-7] + RATIO[-5 - 5/(-1 + x)]) + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[2] + RATIO[-5 - 5/(-1 + x)]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-6] + I*Pi*RATIO[14] + 
          RATIO[-5/2 + 13/(2*(-1 + x))]) + G[0, 1, 0, 1, 1, x]*
         RATIO[6 + x^(-2)] + G[1, 0, 0, 1, 1, x]*RATIO[-2 + 5/x^2] + 
        G[1, 1, 1, 1, 1, x]*RATIO[14 + 90/x^2 - 84/x] + 
        G[1, 1, 0, 0, 0, x]*RATIO[56/x^2 - 48/x] + G[0, 1, 1, 0, x]*
         (I*Pi*RATIO[7 - 4/x^2] + RATIO[21 - 2/x^2 - 40/x]) + 
        G[1, 0, 1, 1, 1, x]*RATIO[6 + 26/x^2 - 36/x] + G[1, 1, 1, 0, 0, x]*
         RATIO[12 + 26/x^2 - 36/x] + G[1, 0, 1, 0, 0, x]*
         RATIO[1 + 42/x^2 - 36/x] + G[1, 0, 0, 1, x]*
         (I*Pi*RATIO[-2 + 5/x^2] + RATIO[19 + 11/x^2 - 30/x]) + 
        G[1, 0, 1, 0, x]*(I*Pi*RATIO[-5 + 6/x^2] + 
          RATIO[19 + 11/x^2 - 30/x]) + G[1, 1, 1, 0, x]*
         (I*Pi*RATIO[6 - 4/x^2] + RATIO[20 + 9/x^2 - 29/x] + 
          Log[mu2]*RATIO[4 + 20/x^2 - 24/x]) + G[0, 1, 1, 0, 1, x]*
         RATIO[2 + 10/x^2 - 12/x] + G[0, 1, 1, 1, 0, x]*
         RATIO[2 + 10/x^2 - 12/x] + Log[mu2]^3*(RATIO[-83/24] + 
          Pi^2*RATIO[8/9] + I*Pi*RATIO[-13/6 + 2/(3*x)]) + 
        Pi^4*RATIO[-719/1440 + 19/(120*(-1 + x)) + 127/(180*x)] + 
        RATIO[-1649/64 + x^(-1)] + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-4] + 
          I*Pi*RATIO[2] + RATIO[13/2 + 7/(-1 + x) + x^(-2) + x^(-1)]) + 
        I*Pi^3*RATIO[97/24 - 1/(3*(-1 + x)) + 14/(3*x)] + 
        G[0, 1, 1, 0, 0, x]*RATIO[5 - 14/x^2 + 12/x] + G[0, 1, 1, 1, 1, x]*
         RATIO[-2 - 13/x^2 + 12/x] + G[1, 1, 0, 0, x]*
         (I*Pi*RATIO[-4 + 6/x^2] + RATIO[-21 - 19/x^2 + 13/x] + 
          Log[mu2]*RATIO[-28/x^2 + 24/x]) + G[1, 1, 0, 0, 1, x]*
         RATIO[-4 - 22/x^2 + 24/x] + G[1, 1, 0, 1, 0, x]*
         RATIO[-4 - 22/x^2 + 24/x] + I*Pi*RATIO[-225/8 + 127/(4*x)] + 
        G[1, 0, 1, 0, 1, x]*RATIO[-6 - 36/x^2 + 36/x] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-6 - 36/x^2 + 36/x] + 
        G[0, 1, 0, 0, x]*(I*Pi*RATIO[-8] + Log[mu2]*RATIO[2] + 
          RATIO[-13/2 - 1/(2*(-1 + x)) + 42/x]) + G[1, 0, 0, 0, x]*
         (I*Pi*RATIO[-3] + RATIO[-8 + 56/x]) + G[1, 1, 1, 0, 1, x]*
         RATIO[-10 - 50/x^2 + 60/x] + G[1, 1, 1, 1, 0, x]*
         RATIO[-10 - 50/x^2 + 60/x] + G[1, 0, 0, x]*(Log[mu2]^2*RATIO[1/2] + 
          Log[mu2]*(I*Pi*RATIO[1] + RATIO[11/2 - 28/x]) + 
          Pi^2*RATIO[29/12 + 13/(3*x^2) - 6/x] + 
          I*Pi*RATIO[33/2 + 11/x^2 - 2/x] + RATIO[61/4 + 7/(2*(-1 + x)) - 
            75/x + x/2]) + G[1, 1, 0, 1, x]*(RATIO[20 + 9/x^2 - 29/x] + 
          Log[mu2]*RATIO[4 + 20/x^2 - 24/x] + I*Pi*RATIO[-7/x^2]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[-5/x^2] + G[0, 1, 1, 1, x]*
         (RATIO[-34 - 4/x^2 + 44/x] + I*Pi*RATIO[-3/x^2]) + 
        G[0, 1, 0, 1, x]*(RATIO[21 - 2/x^2 - 40/x] + I*Pi*RATIO[x^(-2)]) + 
        G[0, 1, 1, x]*(I*Pi*RATIO[-6 - 5/(2*x^2) - 2/x] + 
          Pi^2*RATIO[-1/3 - 35/(12*x^2) + 4/x] + RATIO[79/4 + 47/(4*x^2) - 
            32/x + x/2] + Log[mu2]^2*RATIO[1/(2*x^2)] + 
          Log[mu2]*(RATIO[7 + 7/(2*x^2) - 6/x] + I*Pi*RATIO[x^(-2)])) + 
        G[1, 0, 1, 1, x]*(RATIO[-10 + 11/(2*x)] + I*Pi*RATIO[-8/x^2] + 
          Log[mu2]*RATIO[2/x^2]) + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-4 - 26/x^2 + 24/x] + RATIO[-49/2 - 6/x^2 + 
            103/(2*x)] + I*Pi*RATIO[14/x^2]) + G[0, 0, 1, x]*
         (I*Pi*Log[mu2]*RATIO[-4] + Pi^2*RATIO[8/3] + 
          I*Pi*RATIO[3/2 + 2/(-1 + x) + x^(-2) + x^(-1)] + 
          RATIO[-2 + 3/(2*(-1 + x)) + 11/x + (7*x)/2 - 6*x^2]) + 
        G[0, 1, 0, x]*(I*Pi*Log[mu2]*RATIO[2] + 
          I*Pi*RATIO[29/2 - 1/(2*(-1 + x)) - 2/x^2 + 2/x] + 
          Pi^2*RATIO[13/6 - x^(-2) + 2/x] + RATIO[-2 + 3/(2*(-1 + x)) + 
            11/x + (7*x)/2 - 6*x^2]) + G[1, 1, 0, x]*
         (Pi^2*RATIO[2/3 + 20/x^2 - 18/x] + I*Pi*RATIO[-15 - 16/x^2 + 4/x] + 
          Log[mu2]*(I*Pi*RATIO[4 - 8/x^2] + RATIO[-14 - 6/x^2 + 20/x]) + 
          RATIO[-38 - 20/x^2 + 121/(2*x) + (7*x)/2 - 6*x^2]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[3 + 97/(6*x^2) - 16/x] + 
          I*Pi*RATIO[-5 + 5/x^2 - 9/(2*x)] + Log[mu2]*
           (RATIO[-14 - 6/x^2 + 20/x] + I*Pi*RATIO[2/x^2]) + 
          RATIO[-38 - 20/x^2 + 121/(2*x) + (7*x)/2 - 6*x^2]) + 
        Pi^2*RATIO[-437/96 + 383/(24*x) - (5*x)/4 - (15*x^2)/4] + 
        G[0, 0, 0, x]*(Log[mu2]*(I*Pi*RATIO[-8] + RATIO[-3]) + 
          Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-1/3] + 
          I*Pi*RATIO[-21/2 + 3/(2*(-1 + x))] + RATIO[5 - 8/(-1 + x) - 
            (15*x)/2 + 12*x^2]) + G[1, 1, 1, x]*
         (Pi^2*RATIO[10/3 + 49/(3*x^2) - 20/x] + I*Pi*RATIO[17/2 + 1/(2*x)] + 
          Log[mu2]*(RATIO[13 - 3/x^2 - 22/x] + I*Pi*RATIO[-8/x^2]) + 
          Log[mu2]^2*RATIO[-x^(-2)] + RATIO[111/4 - 6/x^2 - 37/x - (15*x)/2 + 
            12*x^2]) + (Pi^2*RATIO[-97/9] + 
          I*Pi*RATIO[71/6 + 3/(-1 + x) - 13/(3*x)] + 
          RATIO[-5/6 + 2/(-1 + x) - 27/x + 3*x - 6*x^2])*Zeta[3] + 
        G[0, 0, x]*(Log[mu2]^3*RATIO[2/3] + I*Pi^3*RATIO[3/2] + 
          Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[11/4 - 1/(4*(-1 + x))]) + 
          Pi^2*RATIO[-5/8 + 35/(24*(-1 + x)) + 13/(3*x)] + 
          I*Pi*RATIO[3 - 13/(4*(-1 + x)) + 11/x] + 
          RATIO[-143/8 + 107/(8*(-1 + x)) - (17*x)/2 - (15*x^2)/2] + 
          Log[mu2]*(Pi^2*RATIO[11/6] + I*Pi*RATIO[5/2 - 1/(2*(-1 + x))] + 
            RATIO[13/(4*(-1 + x)) + 4*x - 6*x^2]) + RATIO[-22/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-11] + I*Pi^3*RATIO[11/12] + 
          Pi^2*RATIO[21/8 - 7/(4*x)] + I*Pi*RATIO[-8 + 3/x] + 
          RATIO[23/3]*Zeta[3]) + G[0, 1, x]*(I*Pi^3*RATIO[-5/6 + 1/(4*x^2)] + 
          I*Pi*RATIO[87/4 + 3/(2*(-1 + x)) + 47/(4*x^2) - 27/x] + 
          Pi^2*RATIO[-47/4 + 1/(2*(-1 + x)) - 2/(3*x^2) + 133/(6*x)] + 
          I*Pi*Log[mu2]^2*RATIO[1/(2*x^2)] + Log[mu2]*
           (Pi^2*RATIO[2/3 - x^(-2)] + I*Pi*RATIO[7 + 7/(2*x^2) - 6/x] + 
            RATIO[4 - 6/x - 4*x + 6*x^2]) + RATIO[31/2 - 33/x + (5*x)/2 + 
            (15*x^2)/2] + RATIO[15 + 3/x^2 - 12/x]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-9/80] + I*Pi^3*RATIO[11/4] + 
          RATIO[-363/16 + 1/(2*x)] + I*Pi*RATIO[-21 + 67/(4*x)] + 
          Pi^2*RATIO[113/48 + 17/(12*x) + 2*x - 3*x^2] + 
          (I*Pi*RATIO[22/3] + RATIO[-7 + 6/x])*Zeta[3]) + 
        G[1, 0, x]*(I*Pi^3*RATIO[-1/4] + I*Pi*Log[mu2]^2*RATIO[1/2] + 
          I*Pi*RATIO[-75/4 + 7/(2*(-1 + x)) - 20/x^2 - 41/(2*x)] + 
          Pi^2*RATIO[-22/3 - 5/(6*x^2) + 127/(6*x)] + 
          Log[mu2]*(I*Pi*RATIO[-17/2 - 6/x^2 - 8/x] + 
            Pi^2*RATIO[-7/3 - 2/x^2 + 4/x] + RATIO[4 - 6/x - 4*x + 6*x^2]) + 
          RATIO[31/2 - 33/x + (5*x)/2 + (15*x^2)/2] + 
          RATIO[-6 - 2/x^2 + 12/x]*Zeta[3]) + G[1, 1, x]*
         (I*Pi^3*RATIO[-1 + x^(-2)] + Pi^2*RATIO[-179/24 - 5/(3*x^2) + 
             83/(8*x)] + I*Pi*RATIO[-13 - 75/(4*x^2) + 85/(4*x)] + 
          Log[mu2]^3*RATIO[2/(3*x^2)] + Log[mu2]^2*
           (RATIO[-5/4 + 5/(2*x^2) + 1/(4*x)] + I*Pi*RATIO[x^(-2)]) + 
          RATIO[-11/8 - 16/x^2 + 107/(8*x) + (7*x)/2 - (15*x^2)/2] + 
          Log[mu2]*(I*Pi*RATIO[-7/2 - 4/x^2 - 3/(2*x)] + 
            Pi^2*RATIO[-4/3 - 29/(6*x^2) + 8/x] + RATIO[-11/4 + 29/(4*x^2) - 
              9/(4*x) + 4*x - 6*x^2]) + RATIO[-8 - 223/(3*x^2) + 84/x]*
           Zeta[3]) + G[0, x]*(Pi^4*RATIO[47/360] + I*Pi*Log[mu2]^3*
           RATIO[2/3] + Log[mu2]^2*(Pi^2*RATIO[-7/4] + RATIO[1/4] + 
            I*Pi*RATIO[11/4 - 1/(4*(-1 + x))]) + 
          I*Pi^3*RATIO[-53/24 + 7/(24*(-1 + x))] + 
          I*Pi*RATIO[-45/8 + 107/(8*(-1 + x)) - 33/x] + 
          RATIO[-75/8 - 1/(2*x) + (27*x)/2] + 
          Pi^2*RATIO[37/6 - 29/(12*(-1 + x)) - 37/(6*x) - (7*x)/4 + 3*x^2] + 
          (I*Pi*RATIO[-4/3] + RATIO[10 - 4/(-1 + x) - 2/x])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-5/3] + I*Pi*RATIO[9/2 + 13/(4*(-1 + x)) - 6/
                x] + Pi^2*RATIO[-3/4 + 1/(2*(-1 + x)) - 2/x] + 
            RATIO[-13/4 + 6*x] + RATIO[-4]*Zeta[3])) + 
        G[1, x]*(I*Pi*RATIO[147/8 - 16/x^2 - 23/(8*x)] + 
          I*Pi^3*RATIO[59/24 + 53/(12*x^2) - 11/(8*x)] + 
          Pi^4*RATIO[31/60 + 127/(180*x^2) - 23/(30*x)] + 
          RATIO[63/16 + 127/(4*x) - (27*x)/2] + Log[mu2]^2*
           (I*Pi*RATIO[-1/4 + 5/(2*x^2) + 9/(4*x)] + RATIO[17/8 + 3/x] + 
            Pi^2*RATIO[-7/(4*x^2)]) + Log[mu2]^3*(RATIO[1/3 + 2/(3*x)] + 
            I*Pi*RATIO[2/(3*x^2)]) + Pi^2*RATIO[571/48 + 227/(24*x^2) - 
             313/(12*x) - (7*x)/4 + 3*x^2] + (I*Pi*RATIO[-2 - 13/(3*x^2)] + 
            RATIO[64/3 - 32/x^2 - 281/(6*x)])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-2/3] + Pi^2*RATIO[65/12 + 5/(12*x^2) - 22/
                (3*x)] + I*Pi*RATIO[11/2 + 29/(4*x^2) - 9/(4*x)] + 
            RATIO[17/4 + 67/(4*x) - 6*x] + RATIO[8 + 6/x^2 - 24/x]*
             Zeta[3])) + RATIO[1]*Zeta[5])/Nc^2 + 
      Nc^2*(G[0, 1, 0, 0, 0, x]*RATIO[-9] + G[1, 0, 1, 1, 1, x]*RATIO[-9] + 
        G[0, 0, 1, 0, 0, x]*RATIO[-8] + G[0, 1, 1, 1, 1, x]*RATIO[-8] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-8] + G[1, 1, 0, 1, 1, x]*RATIO[-8] + 
        G[0, 0, 0, 0, 1, x]*RATIO[-4] + G[0, 0, 0, 1, 0, x]*RATIO[-4] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-4] + G[1, 1, 0, 0, 0, x]*RATIO[-4] + 
        G[1, 1, 1, 0, 1, x]*RATIO[-4] + G[1, 1, 1, 1, 0, x]*RATIO[-4] + 
        Log[mu2]^4*RATIO[-1/3] + Log[mu2]^5*RATIO[-1/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[1] + G[1, 0, 1, 0, 0, x]*RATIO[1] + 
        Log[mu2]^3*(Pi^2*RATIO[2/3] + RATIO[415/216]) + 
        G[0, 1, 1, 0, 0, x]*RATIO[4] + G[1, 0, 0, 1, 1, x]*RATIO[4] + 
        G[0, 1, 1, 0, 1, x]*RATIO[5] + G[0, 1, 1, 1, 0, x]*RATIO[5] + 
        G[1, 0, 0, 0, 1, x]*RATIO[5] + G[1, 0, 0, 1, 0, x]*RATIO[5] + 
        G[0, 0, 0, 1, 1, x]*RATIO[6] + G[1, 1, 1, 0, 0, x]*RATIO[6] + 
        G[0, 1, 0, 0, 1, x]*RATIO[8] + G[0, 1, 0, 1, 0, x]*RATIO[8] + 
        G[1, 0, 1, 0, 1, x]*RATIO[8] + G[1, 0, 1, 1, 0, x]*RATIO[8] + 
        G[0, 0, 1, 0, 1, x]*RATIO[10] + G[0, 0, 1, 1, 0, x]*RATIO[10] + 
        G[1, 1, 0, 0, 1, x]*RATIO[10] + G[1, 1, 0, 1, 0, x]*RATIO[10] + 
        RATIO[2028463/15552 - x^(-1)] + G[0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[3] + RATIO[-8 - 3*x]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[3] + RATIO[-13/2 - 3*x]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[1] + RATIO[-9/2 - 3*x]) + G[0, 1, 0, 0, x]*
         (Log[mu2]*RATIO[1] + RATIO[9 - 3*x]) + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-2] + RATIO[17 - 3*x]) + G[0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-2] + RATIO[17 - 3*x]) + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-2] + RATIO[17 + 10/x^2 - 22/x - 3*x]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-2] + RATIO[17 + 10/x^2 - 22/x - 
            3*x]) + G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[4] + 
          RATIO[-22 - (3*x)/2]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[4] + 
          RATIO[-53/2 - 10/x^2 + 22/x - (3*x)/2]) + G[0, 1, 1, x]*
         (Pi^2*RATIO[-2] + Log[mu2]^2*RATIO[3] + Log[mu2]*
           RATIO[9 - (3*x)/2] + RATIO[7 - x/2]) + G[1, 0, 0, x]*
         (Pi^2*RATIO[-2] + Log[mu2]^2*RATIO[3] + Log[mu2]*
           RATIO[3/2 - (3*x)/2] + RATIO[21/2 - 10/x - x/2]) + 
        Pi^4*RATIO[-181/432 + (3*x)/16] + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-6] + RATIO[-9 + (9*x)/2]) + G[0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-9] + RATIO[-1 + (9*x)/2]) + G[0, 1, 1, 0, x]*
         (Log[mu2]*RATIO[-9] + RATIO[-1 + (9*x)/2]) + G[1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-9] + RATIO[5 + (9*x)/2]) + G[1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-9] + RATIO[5 + (9*x)/2]) + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-6] + RATIO[-33/2 - 10/x^2 + 22/x + (9*x)/2]) + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + Log[mu2]*RATIO[5 + (9*x)/2] + 
          RATIO[314/9 - 13*x - 11*x^2]) + G[1, 1, 1, x]*
         (Log[mu2]^2*RATIO[-1] + Log[mu2]*RATIO[19/2 + (9*x)/2] + 
          RATIO[1283/36 - 10/x - 13*x - 11*x^2]) + 
        Pi^2*RATIO[-76129/2592 + 5/(3*x) + (865*x)/48 + (175*x^2)/48] + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-19/6] + Log[mu2]^2*RATIO[4] + 
          Log[mu2]*RATIO[-8 - (3*x)/2] + RATIO[-833/36 + (27*x)/4 + 
            (11*x^2)/2]) + G[0, 1, 0, x]*(Pi^2*RATIO[-17/6] + 
          Log[mu2]^2*RATIO[4] + Log[mu2]*RATIO[-8 - (3*x)/2] + 
          RATIO[-833/36 + (27*x)/4 + (11*x^2)/2]) + G[1, 1, 0, x]*
         (Pi^2*RATIO[-19/6] + Log[mu2]^2*RATIO[4] + 
          Log[mu2]*RATIO[-1/2 - (3*x)/2] + RATIO[-959/36 + 10/x + (27*x)/4 + 
            (11*x^2)/2]) + G[1, 0, 1, x]*(Pi^2*RATIO[-17/6] + 
          Log[mu2]^2*RATIO[4] + Log[mu2]*RATIO[-1/2 - (3*x)/2] + 
          RATIO[-959/36 + 10/x + (27*x)/4 + (11*x^2)/2]) + 
        (Pi^2*RATIO[3/2] + RATIO[-5495/54 + 10/x + (29*x)/4 + (11*x^2)/2])*
         Zeta[3] + Log[mu2]*(Pi^4*RATIO[-19/60] + 
          RATIO[110263/1296 - 1/(2*x)] + Pi^2*RATIO[-4895/432 + (25*x)/8 + 
             (11*x^2)/4] + RATIO[-73/2]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[1123/54] + Pi^2*RATIO[-85/72 - (3*x)/4] + 
          RATIO[-7/3]*Zeta[3]) + G[0, 1, x]*(Log[mu2]^3*RATIO[-7/3] + 
          Pi^2*RATIO[-23/9 - x] + Log[mu2]^2*RATIO[-1/2 + (3*x)/2] + 
          RATIO[1385/27 - (865*x)/24 - (175*x^2)/24] + 
          Log[mu2]*(Pi^2*RATIO[17/6] + RATIO[581/36 - (25*x)/4 - 
              (11*x^2)/2]) + RATIO[2/3]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[-7/3] + 
          Pi^2*RATIO[-209/36 - 5/(3*x^2) + 11/(3*x) - x] + 
          Log[mu2]^2*RATIO[-1/2 + (3*x)/2] + RATIO[1385/27 - (865*x)/24 - 
            (175*x^2)/24] + Log[mu2]*(Pi^2*RATIO[17/6] + 
            RATIO[581/36 - (25*x)/4 - (11*x^2)/2]) + RATIO[2/3]*Zeta[3]) + 
        G[1, 1, x]*(Log[mu2]^3*RATIO[-1] + Log[mu2]^2*RATIO[-9/2 - (3*x)/2] + 
          Pi^2*RATIO[-8 - 10/(3*x^2) + 22/(3*x) + x/4] + 
          Log[mu2]*(Pi^2*RATIO[7/6] + RATIO[-9 + (25*x)/4 + (11*x^2)/2]) + 
          RATIO[-73/6 + (733*x)/24 + (175*x^2)/24] + RATIO[4]*Zeta[3]) + 
        G[0, 0, x]*(Log[mu2]^3*RATIO[-1] + Log[mu2]^2*RATIO[3/2 - (3*x)/2] + 
          Pi^2*RATIO[-11/2 + x/4] + Log[mu2]*(Pi^2*RATIO[7/6] + 
            RATIO[-47/4 + (25*x)/4 + (11*x^2)/2]) + 
          RATIO[-293/6 + (997*x)/24 + (175*x^2)/24] + RATIO[4]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^2*(RATIO[-79/36] + Pi^2*RATIO[-5/4]) + 
          Log[mu2]^3*RATIO[-1/3] + Pi^4*RATIO[8/45] + Log[mu2]^4*RATIO[5/6] + 
          RATIO[-1747/648 + 1/(2*x) - (307*x)/24] + 
          Pi^2*RATIO[1465/108 - 5/(3*x) - (27*x)/8 - (11*x^2)/4] + 
          RATIO[28]*Zeta[3] + Log[mu2]*(RATIO[-133/54 - (11*x)/2] + 
            Pi^2*RATIO[73/18 + (3*x)/4] + RATIO[1/3]*Zeta[3])) + 
        G[1, x]*(Log[mu2]^2*(RATIO[-257/72] + Pi^2*RATIO[-5/4]) + 
          Pi^4*RATIO[49/180] + Log[mu2]^4*RATIO[5/6] + 
          Log[mu2]^3*RATIO[5/3] + RATIO[-106769/1296 + (307*x)/24] + 
          Pi^2*RATIO[6301/432 - 10/(3*x) - (27*x)/8 - (11*x^2)/4] + 
          RATIO[57/2 + 10/x^2 - 22/x]*Zeta[3] + Log[mu2]*
           (Pi^2*RATIO[55/18 + (3*x)/4] + RATIO[-2113/54 + (11*x)/2] + 
            RATIO[1/3]*Zeta[3])) + RATIO[4]*Zeta[5]))) + 
  e^2*(Nf*Qf*((G[1, 0, 0, 0, 0, x]*RATIO[-6] + G[0, 1, 0, 0, 0, x]*
         RATIO[-4] + I*Pi*G[0, 0, 1, 0, x]*RATIO[-2] + G[0, 0, 1, 0, 0, x]*
         RATIO[-2] + I*Pi^5*RATIO[-67/2160] + Log[mu2]^5*RATIO[7/180] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-19/9] + I*Pi*Log[mu2]*RATIO[-2/3] + 
          Pi^2*RATIO[2/9]) + Log[mu2]^4*(I*Pi*RATIO[7/36] + RATIO[103/216]) + 
        I*Pi*G[0, 1, 1, 0, x]*RATIO[2/3] + I*Pi*G[1, 0, 1, 0, x]*RATIO[2/3] + 
        G[0, 1, 1, 0, 0, x]*RATIO[2/3] + G[1, 0, 1, 0, 0, x]*RATIO[2/3] + 
        G[1, 1, 0, 0, x]*(RATIO[-19/9] + Log[mu2]*RATIO[-2/3] + 
          I*Pi*RATIO[2/3]) + G[1, 1, 0, 0, 0, x]*RATIO[4/3] + 
        G[0, 0, 0, 0, 0, x]*RATIO[56/3] + RATIO[1893305/23328] + 
        G[1, 0, 0, 0, x]*(I*Pi*RATIO[-2] + Log[mu2]*RATIO[4] + 
          RATIO[88/9 - 2/(3*(-1 + x))]) + G[0, 1, 0, 0, x]*
         (I*Pi*RATIO[-2] + Log[mu2]*RATIO[2] + 
          RATIO[44/9 - 1/(3*(-1 + x))]) + G[0, 1, 0, x]*(Pi^2*RATIO[-7/9] + 
          I*Pi*Log[mu2]*RATIO[2] + I*Pi*RATIO[44/9 - 1/(3*(-1 + x))]) + 
        G[0, 0, 0, x]*(Pi^2*RATIO[14/9] + Log[mu2]^2*RATIO[14/3] + 
          RATIO[1055/27 - 44/(9*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[-14/3] + 
            RATIO[188/9 - 2/(-1 + x)]) + I*Pi*RATIO[-94/9 + (-1 + x)^(-1)]) + 
        G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + Pi^2*RATIO[-13/18] + 
          I*Pi*RATIO[44/9 - 1/(3*(-1 + x))] + Log[mu2]*(I*Pi*RATIO[2] + 
            RATIO[-44/9 + 1/(3*(-1 + x))]) + 
          RATIO[-487/54 + 19/(18*(-1 + x))]) + G[1, 0, x]*
         (I*Pi*Log[mu2]^2*RATIO[-1] + I*Pi^3*RATIO[1/18] + 
          Pi^2*RATIO[107/54 - 1/(9*(-1 + x))] + Log[mu2]*(Pi^2*RATIO[7/9] + 
            I*Pi*RATIO[-44/9 + 1/(3*(-1 + x))]) + 
          I*Pi*RATIO[-487/54 + 19/(18*(-1 + x))]) + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-14] + I*Pi*RATIO[14/3] + 
          RATIO[-94/3 + 3/(-1 + x)]) + I*Pi*RATIO[33967/972 - 5885/(162*x)] + 
        Log[mu2]^3*(Pi^2*RATIO[-37/108] + RATIO[571/162] + 
          I*Pi*RATIO[41/27 - 7/(9*x)]) + 
        Pi^4*RATIO[-851/4320 + 2/(135*(-1 + x)) - 19/(270*x)] + 
        I*Pi^3*RATIO[-77/324 - 19/(108*(-1 + x)) + 47/(36*x)] + 
        Pi^2*RATIO[-41341/3888 + 1423/(162*x)] + G[0, 1, 1, 1, 1, x]*
         RATIO[-6/x^2] + G[1, 0, 1, 1, 1, x]*RATIO[-4/x^2] + 
        I*Pi*G[1, 1, 0, 1, x]*RATIO[-2/x^2] + G[1, 1, 0, 1, 1, x]*
         RATIO[-2/x^2] + G[0, 0, 1, x]*
         (I*Pi*RATIO[1/3 - 19/(9*x^2) + 2/(3*x)] + I*Pi*Log[mu2]*
           RATIO[-2/(3*x^2)] + Pi^2*RATIO[2/(9*x^2)]) + 
        I*Pi*G[0, 1, 0, 1, x]*RATIO[2/(3*x^2)] + I*Pi*G[1, 0, 0, 1, x]*
         RATIO[2/(3*x^2)] + G[0, 1, 0, 1, 1, x]*RATIO[2/(3*x^2)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[2/(3*x^2)] + G[0, 0, 1, 1, x]*
         (RATIO[1/3 - 19/(9*x^2) + 2/(3*x)] + Log[mu2]*RATIO[-2/(3*x^2)] + 
          I*Pi*RATIO[2/(3*x^2)]) + G[0, 0, 1, 1, 1, x]*RATIO[4/(3*x^2)] + 
        G[1, 0, 1, 1, x]*(RATIO[-2 + 41/(9*x^2) - 1/(3*x)] + 
          I*Pi*RATIO[-2/x^2] + Log[mu2]*RATIO[2/x^2]) + 
        G[1, 0, 1, x]*(I*Pi*RATIO[-2 + 41/(9*x^2) - 1/(3*x)] + 
          Pi^2*RATIO[-7/(9*x^2)] + I*Pi*Log[mu2]*RATIO[2/x^2]) + 
        G[0, 1, 1, x]*(I*Pi*RATIO[-2 + 41/(9*x^2) - 1/(3*x)] + 
          RATIO[95/18 - 206/(27*x^2) + 5/(18*x)] + Log[mu2]^2*
           RATIO[-x^(-2)] + Pi^2*RATIO[-13/(18*x^2)] + 
          Log[mu2]*(RATIO[2 - 41/(9*x^2) + 1/(3*x)] + I*Pi*RATIO[2/x^2])) + 
        G[0, 1, 1, 1, x]*(RATIO[-4 + 82/(9*x^2) - 2/(3*x)] + 
          I*Pi*RATIO[-2/x^2] + Log[mu2]*RATIO[4/x^2]) + 
        G[1, 1, 1, 1, x]*(RATIO[55/3 - 85/(3*x^2) + 11/(3*x)] + 
          Log[mu2]*RATIO[-14/x^2] + I*Pi*RATIO[14/(3*x^2)]) + 
        G[1, 1, 1, x]*(RATIO[-92/3 + 878/(27*x^2) - 95/(9*x)] + 
          I*Pi*RATIO[16/3 - 85/(9*x^2) - 1/(3*x)] + 
          Log[mu2]*(RATIO[-13 + 170/(9*x^2) - 4/x] + 
            I*Pi*RATIO[-14/(3*x^2)]) + Pi^2*RATIO[14/(9*x^2)] + 
          Log[mu2]^2*RATIO[14/(3*x^2)]) + G[1, 1, 1, 1, 1, x]*
         RATIO[56/(3*x^2)] + (Pi^2*RATIO[127/54] + 
          RATIO[-5033/162 + 19/(18*(-1 + x)) - 28/(9*x)] + 
          I*Pi*RATIO[-319/27 + 1/(3*(-1 + x)) + 38/(9*x)])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[-1/12] + RATIO[5669/324] + 
          I*Pi*RATIO[197/27 - 103/(18*x)] + 
          Pi^2*RATIO[-451/216 + 17/(18*x)] + RATIO[-28/9]*Zeta[3]) + 
        G[0, 0, x]*(Log[mu2]^3*RATIO[-7/9] + I*Pi^3*RATIO[-1/6] + 
          I*Pi*RATIO[541/27 - 22/(9*(-1 + x))] + 
          Pi^2*RATIO[-35/9 + 13/(36*(-1 + x))] + Log[mu2]^2*
           (I*Pi*RATIO[7/3] + RATIO[-47/9 + 1/(2*(-1 + x))]) + 
          Log[mu2]*(Pi^2*RATIO[-31/18] + I*Pi*RATIO[94/9 - (-1 + x)^(-1)] + 
            RATIO[-514/27 + 22/(9*(-1 + x))]) + 
          RATIO[-10147/324 + 469/(108*(-1 + x))] + RATIO[44/9]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi^3*RATIO[-1/9 + 1/(6*x^2)] + 
          Pi^2*RATIO[-13/18 + 101/(54*x^2) - 2/(9*x)] + 
          I*Pi*RATIO[95/18 - 206/(27*x^2) + 5/(18*x)] + I*Pi*Log[mu2]^2*
           RATIO[-x^(-2)] + Log[mu2]*(I*Pi*RATIO[2 - 41/(9*x^2) + 1/(3*x)] + 
            Pi^2*RATIO[7/(9*x^2)]) + RATIO[2/3 - 2/(3*x^2)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-151/2160] + RATIO[105809/1944] + 
          I*Pi*RATIO[1843/81 - 580/(27*x)] + 
          I*Pi^3*RATIO[-13/54 - 1/(18*(-1 + x)) + 1/(2*x)] + 
          Pi^2*RATIO[-1103/162 + 253/(54*x)] + (I*Pi*RATIO[-50/9] + 
            RATIO[-451/27 + 1/(3*(-1 + x)) - 4/(3*x)])*Zeta[3]) + 
        G[1, 1, x]*(Pi^2*RATIO[67/36 - 127/(36*x^2) - 1/(4*x)] + 
          I*Pi*RATIO[-113/9 + 439/(27*x^2) + 4/(9*x)] + 
          RATIO[3409/108 - 4307/(162*x^2) + 263/(12*x)] + 
          Log[mu2]*(I*Pi*RATIO[-16/3 + 85/(9*x^2) + 1/(3*x)] + 
            RATIO[163/9 - 439/(27*x^2) + 11/x] + Pi^2*RATIO[-31/(18*x^2)]) + 
          Log[mu2]^3*RATIO[-7/(9*x^2)] + I*Pi^3*RATIO[-1/(2*x^2)] + 
          Log[mu2]^2*(RATIO[23/6 - 85/(18*x^2) + 13/(6*x)] + 
            I*Pi*RATIO[7/(3*x^2)]) + RATIO[62/(9*x^2)]*Zeta[3]) + 
        G[0, x]*(RATIO[-583/108] + I*Pi*Log[mu2]^3*RATIO[-7/9] + 
          Pi^4*RATIO[7/180] + Pi^2*RATIO[665/81 - 107/(108*(-1 + x))] + 
          I*Pi^3*RATIO[11/27 - 1/(36*(-1 + x))] + Log[mu2]^2*
           (RATIO[-1/2] + Pi^2*RATIO[17/18] + 
            I*Pi*RATIO[-47/9 + 1/(2*(-1 + x))]) + 
          I*Pi*RATIO[-11047/324 + 469/(108*(-1 + x))] + 
          (RATIO[19/9] + I*Pi*RATIO[50/9])*Zeta[3] + 
          Log[mu2]*(RATIO[-25/9] + I*Pi^3*RATIO[1/6] + 
            Pi^2*RATIO[116/27 - 7/(18*(-1 + x))] + 
            I*Pi*RATIO[-541/27 + 22/(9*(-1 + x))] + RATIO[2/3]*Zeta[3])) + 
        G[1, x]*(Pi^4*RATIO[-4/135 - 19/(270*x^2)] + 
          RATIO[-9127/648 - 5885/(162*x)] + I*Pi^3*
           RATIO[-4/27 + 41/(36*x^2) - 1/(12*x)] + 
          I*Pi*RATIO[2387/108 - 4307/(162*x^2) + 47/(108*x)] + 
          Pi^2*RATIO[-44/9 + 542/(81*x^2) + 29/(54*x)] + 
          Log[mu2]^3*(RATIO[-7/18 - 7/(9*x)] + I*Pi*RATIO[-7/(9*x^2)]) + 
          Log[mu2]^2*(RATIO[-25/9 - 103/(18*x)] + 
            I*Pi*RATIO[8/3 - 85/(18*x^2) - 1/(6*x)] + 
            Pi^2*RATIO[17/(18*x^2)]) + (I*Pi*RATIO[-2/3 + 38/(9*x^2)] + 
            RATIO[7/3 - 22/(9*x^2) + 47/(9*x)])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[1/9 + 1/(2*x^2)] + 
            RATIO[-511/54 - 580/(27*x)] + I*Pi*RATIO[113/9 - 439/(27*x^2) - 4/
                (9*x)] + Pi^2*RATIO[-73/36 + 211/(54*x^2) + 2/(9*x)] + 
            RATIO[-2/3 - 4/(3*x^2)]*Zeta[3])) + RATIO[-23/5]*Zeta[5])/Nc + 
      Nc*(RATIO[-1903945/23328] + G[0, 0, 0, 0, 0, x]*RATIO[-14] + 
        G[1, 1, 1, 1, 1, x]*RATIO[-14] + G[0, 1, 1, 1, 1, x]*RATIO[-28/3] + 
        G[1, 0, 0, 0, 0, x]*RATIO[-28/3] + G[0, 0, 1, 1, 1, x]*RATIO[-14/3] + 
        G[0, 1, 0, 0, 0, x]*RATIO[-14/3] + G[1, 0, 1, 1, 1, x]*RATIO[-14/3] + 
        G[1, 1, 0, 0, 0, x]*RATIO[-14/3] + Log[mu2]^4*RATIO[-143/216] + 
        Log[mu2]^5*RATIO[-7/90] + Log[mu2]^3*(RATIO[-647/162] + 
          Pi^2*RATIO[4/9]) + G[0, 0, 0, 0, 1, x]*RATIO[14/3] + 
        G[0, 0, 0, 1, 0, x]*RATIO[14/3] + G[0, 0, 1, 0, 1, x]*RATIO[14/3] + 
        G[0, 0, 1, 1, 0, x]*RATIO[14/3] + G[0, 1, 0, 0, 1, x]*RATIO[14/3] + 
        G[0, 1, 0, 1, 0, x]*RATIO[14/3] + G[0, 1, 1, 0, 1, x]*RATIO[14/3] + 
        G[0, 1, 1, 1, 0, x]*RATIO[14/3] + G[1, 0, 0, 0, 1, x]*RATIO[14/3] + 
        G[1, 0, 0, 1, 0, x]*RATIO[14/3] + G[1, 0, 1, 0, 1, x]*RATIO[14/3] + 
        G[1, 0, 1, 1, 0, x]*RATIO[14/3] + G[1, 1, 0, 0, 1, x]*RATIO[14/3] + 
        G[1, 1, 0, 1, 0, x]*RATIO[14/3] + G[1, 1, 1, 0, 1, x]*RATIO[14/3] + 
        G[1, 1, 1, 1, 0, x]*RATIO[14/3] + G[0, 1, 1, x]*(Pi^2*RATIO[-7/3] + 
          RATIO[1/3 - (2*x)/3]) + G[1, 0, 0, x]*(Pi^2*RATIO[-7/3] + 
          RATIO[-1/3 + x/3]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[28/3] + 
          RATIO[206/9 - 9*x - 12*x^2]) + G[0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[28/3] + RATIO[269/9 - 9*x - 12*x^2]) + 
        Pi^2*RATIO[84793/3888 - (109*x)/8 - (337*x^2)/72] + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[14/3] + 
          RATIO[103/9 - 3*x - 4*x^2]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[14/3] + RATIO[103/9 - 3*x - 4*x^2]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[-5/2] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[634/27 - 13*x - (19*x^2)/3] + Log[mu2]*
           RATIO[103/9 - 3*x - 4*x^2]) + G[1, 1, 0, x]*(Pi^2*RATIO[-5/2] + 
          Log[mu2]^2*RATIO[7/3] + RATIO[634/27 - 13*x - (19*x^2)/3] + 
          Log[mu2]*RATIO[103/9 - 3*x - 4*x^2]) + G[0, 0, 1, x]*
         (Pi^2*RATIO[-5/2] + Log[mu2]^2*RATIO[7/3] + 
          RATIO[616/27 - 12*x - (19*x^2)/3] + Log[mu2]*
           RATIO[103/9 - 3*x - 4*x^2]) + G[0, 1, 0, x]*(Pi^2*RATIO[-5/2] + 
          Log[mu2]^2*RATIO[7/3] + RATIO[616/27 - 12*x - (19*x^2)/3] + 
          Log[mu2]*RATIO[103/9 - 3*x - 4*x^2]) + 
        Pi^4*RATIO[1289/4320 - (7*x)/120 - x^2/20] + G[0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-103/9 + 3*x + 4*x^2]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-103/9 + 3*x + 4*x^2]) + G[0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-103/9 + 3*x + 4*x^2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-103/9 + 3*x + 4*x^2]) + G[1, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-103/9 + 3*x + 4*x^2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-103/9 + 3*x + 4*x^2]) + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-14/3] + RATIO[-103/9 + 3*x + 4*x^2]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[-14/3] + 
          RATIO[-103/9 + 3*x + 4*x^2]) + G[1, 1, 1, x]*
         (Log[mu2]^2*RATIO[-7/3] + Pi^2*RATIO[-13/6] + 
          Log[mu2]*RATIO[-103/9 + 6*x + 8*x^2] + RATIO[-616/27 + (65*x)/3 + 
            (38*x^2)/3]) + G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-7/3] + 
          Pi^2*RATIO[-13/6] + Log[mu2]*RATIO[-166/9 + 6*x + 8*x^2] + 
          RATIO[-1237/27 + (86*x)/3 + (38*x^2)/3]) + 
        (Pi^2*RATIO[-59/18] + RATIO[4301/81 - (37*x)/3 - (19*x^2)/3])*
         Zeta[3] + G[0, 0, x]*(RATIO[845/18 - (451*x)/12 - (337*x^2)/36] + 
          Log[mu2]*(Pi^2*RATIO[7/3] + RATIO[23 - (50*x)/3 - (19*x^2)/3]) + 
          Log[mu2]^2*RATIO[7/2 - (3*x)/2 - 2*x^2] + 
          Pi^2*RATIO[197/36 - (17*x)/12 - (11*x^2)/6] + 
          RATIO[14/3]*Zeta[3]) + G[1, 1, x]*
         (RATIO[-20/9 - (203*x)/12 - (337*x^2)/36] + 
          Log[mu2]*(Pi^2*RATIO[7/3] + RATIO[-2/3 - (26*x)/3 - (19*x^2)/3]) + 
          Log[mu2]^2*RATIO[(-3*x)/2 - 2*x^2] + 
          Pi^2*RATIO[103/18 - (17*x)/12 - (11*x^2)/6] + 
          RATIO[14/3]*Zeta[3]) + Log[mu2]^2*(RATIO[-5929/324] + 
          Pi^2*RATIO[685/216 - (3*x)/4 - x^2] + RATIO[71/9]*Zeta[3]) + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[-7/9] + 
          Pi^2*RATIO[665/108 - (19*x)/12 - (13*x^2)/6] + 
          Log[mu2]^2*RATIO[-103/18 + (3*x)/2 + 2*x^2] + 
          Log[mu2]*(Pi^2*RATIO[5/2] + RATIO[-625/27 + (38*x)/3 + 
              (19*x^2)/3]) + RATIO[-6587/162 + (109*x)/4 + (337*x^2)/36] + 
          RATIO[92/9]*Zeta[3]) + G[1, 0, x]*(Log[mu2]^3*RATIO[-7/9] + 
          Pi^2*RATIO[665/108 - (19*x)/12 - (13*x^2)/6] + 
          Log[mu2]^2*RATIO[-103/18 + (3*x)/2 + 2*x^2] + 
          Log[mu2]*(Pi^2*RATIO[5/2] + RATIO[-625/27 + (38*x)/3 + 
              (19*x^2)/3]) + RATIO[-6587/162 + (109*x)/4 + (337*x^2)/36] + 
          RATIO[92/9]*Zeta[3]) + Log[mu2]*(RATIO[-107497/1944] + 
          Pi^4*RATIO[29/216] + Pi^2*RATIO[2039/162 - (19*x)/3 - (19*x^2)/6] + 
          RATIO[854/27 - 3*x - 4*x^2]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[-223/2160] + Log[mu2]^4*RATIO[7/36] + 
          Log[mu2]^3*RATIO[103/54] + RATIO[137975/1944 - (709*x)/36] + 
          Log[mu2]^2*(Pi^2*RATIO[-5/4] + RATIO[643/54 - 2*x]) + 
          Pi^2*RATIO[-1019/81 + (13*x)/2 + (19*x^2)/6] + 
          RATIO[-694/27 + 3*x + 4*x^2]*Zeta[3] + Log[mu2]*
           (RATIO[6947/162 - (31*x)/3] + Pi^2*RATIO[-665/108 + (3*x)/2 + 2*
                x^2] + RATIO[-92/9]*Zeta[3])) + 
        G[0, x]*(Pi^4*RATIO[-223/2160] + Log[mu2]^4*RATIO[7/36] + 
          Log[mu2]^3*RATIO[20/27] + Log[mu2]^2*(Pi^2*RATIO[-5/4] + 
            RATIO[2/27 + 2*x]) + RATIO[-15239/972 + (709*x)/36] + 
          Pi^2*RATIO[-938/81 + 6*x + (19*x^2)/6] + 
          RATIO[-469/27 + 3*x + 4*x^2]*Zeta[3] + Log[mu2]*
           (RATIO[-509/81 + (31*x)/3] + Pi^2*RATIO[-319/54 + (3*x)/2 + 2*
                x^2] + RATIO[-92/9]*Zeta[3])) + RATIO[218/15]*Zeta[5])) + 
    Qf*(RATIO[-8008019/23328] + G[0, 0, 0, 0, 0, 1, x]*RATIO[-45] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[-45] + G[1, 0, 0, 0, 0, 0, x]*RATIO[-26] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-17] + G[0, 0, 1, 0, 0, 0, x]*RATIO[-14] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-11] + G[0, 1, 1, 1, 0, 0, x]*RATIO[-8] + 
      Pi^6*RATIO[-2069/12096] + Log[mu2]^6*RATIO[5/36] + 
      Log[mu2]^5*(I*Pi*RATIO[5/12] + RATIO[521/720]) + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[70] + G[0, 1, 1, 1, 1, 1, x]*
       RATIO[6 - 32/x^2] + G[0, 1, 1, 0, 0, 0, x]*RATIO[16 - 32/x^2] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[12 - 24/x^2] + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[5 - 21/x^2] + G[1, 1, 1, 0, 1, 0, x]*RATIO[5 - 21/x^2] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-20 - 19/x^2] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[-21 - 18/x^2] + G[0, 1, 0, 1, 1, 1, x]*RATIO[9 - 18/x^2] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[11 - 11/x^2] + G[1, 0, 0, 0, 0, 1, x]*
       RATIO[31 - 11/x^2] + G[1, 0, 0, 0, 1, 0, x]*RATIO[31 - 11/x^2] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[33 - 11/x^2] + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[-6 - 7/x^2] + G[0, 0, 1, 1, 1, 0, x]*RATIO[-6 - 7/x^2] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[-10 - 6/x^2] + G[1, 1, 0, 0, 0, 1, x]*
       RATIO[-7 - 6/x^2] + G[1, 1, 0, 0, 1, 0, x]*RATIO[-7 - 6/x^2] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-6 - 6/x^2] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[-6 - 6/x^2] + G[1, 0, 0, 1, 0, 1, x]*RATIO[18 - 6/x^2] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[18 - 6/x^2] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[-8 - 4/x^2] + G[1, 1, 0, 1, 1, 0, x]*RATIO[-8 - 4/x^2] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[-14 - 3/x^2] + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[-8 - 3/x^2] + G[0, 0, 0, 1, 0, 1, x]*RATIO[-17 + x^(-2)] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[-17 + x^(-2)] + G[1, 1, 0, 1, 1, 1, x]*
       RATIO[-15 + x^(-2)] + G[0, 0, 0, 1, 1, 1, x]*RATIO[14 + 2/x^2] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[-15 + 3/x^2] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[-12 + 4/x^2] + G[0, 0, 1, 1, 1, 1, x]*RATIO[17 + 5/x^2] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-6 + 6/x^2] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-5 + 6/x^2] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-9 + 10/x^2] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-25 + 11/x^2] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[-20 + 11/x^2] + G[0, 1, 0, 1, 0, 1, x]*RATIO[7 + 11/x^2] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[7 + 11/x^2] + G[1, 0, 1, 1, 0, 1, x]*
       RATIO[16 + 11/x^2] + G[1, 0, 1, 1, 1, 0, x]*RATIO[16 + 11/x^2] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[5 + 13/x^2] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[5 + 13/x^2] + G[0, 1, 0, 0, 0, 1, x]*RATIO[11 + 16/x^2] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[11 + 16/x^2] + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[-7 + 19/x^2] + G[0, 1, 1, 0, 1, 0, x]*RATIO[-7 + 19/x^2] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-6 + 26/x^2] + G[0, 1, 1, 1, 1, 0, x]*
       RATIO[-6 + 26/x^2] + G[1, 1, 1, 0, 0, 0, x]*RATIO[-15 + 31/x^2] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[23 + 47/x^2] + G[0, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[31] + I*Pi*RATIO[-14 - 3/x^2] + 
        RATIO[34 - 7/(-1 + x) - 11/x]) + G[0, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[31] + I*Pi*RATIO[-3 + x^(-2)] + 
        RATIO[34 - 7/(-1 + x) - 11/x]) + G[0, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-2 + 2/x^2] + Log[mu2]*RATIO[10 + 3/x^2] + 
        RATIO[31/2 - 5/(2*(-1 + x)) + 2/x^2 - 13/(2*x)]) + 
      G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[-1 + 3/x^2] + 
        Log[mu2]*RATIO[10 + 3/x^2] + RATIO[31/2 - 5/(2*(-1 + x)) + 2/x^2 - 
          13/(2*x)]) + Log[mu2]^4*(Pi^2*RATIO[-113/144] + RATIO[1417/432] + 
        I*Pi*RATIO[13/18 - 11/(12*x)]) + G[1, 1, 0, 0, 1, x]*
       (I*Pi*RATIO[7 - 7/x^2] + Log[mu2]*RATIO[3 + 10/x^2] + 
        RATIO[-4 - 1/(2*(-1 + x)) - 45/(2*x^2) + 37/(2*x)]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[3 + 10/x^2] + 
        I*Pi*RATIO[-14 + 16/x^2] + RATIO[-4 - 1/(2*(-1 + x)) - 45/(2*x^2) + 
          37/(2*x)]) + I*Pi*RATIO[-215351/1944 + 67501/(324*x)] + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[10 - 2/x^2] + 
        I*Pi*RATIO[18 + 6/x^2] + RATIO[-31/2 + 139/(2*x^2) - 11/x - 48*x]) + 
      G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[8] + I*Pi*RATIO[8 + 16/x^2] + 
        RATIO[121/2 + 11/x - 48*x]) + G[1, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-11 - 4/x^2] + Log[mu2]*RATIO[12 - x^(-2)] + 
        RATIO[-1/2 + 99/(2*x^2) - 13/(2*x) - (69*x)/2]) + 
      G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[11] + I*Pi*RATIO[-9 - 6/x^2] + 
        RATIO[38 + 1/(2*(-1 + x)) + 11/x - (69*x)/2]) + 
      G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-1] + Log[mu2]*RATIO[9 - 10/x^2] + 
        RATIO[32 + (-1 + x)^(-1) - 23/x^2 + 11/(2*x) - (33*x)/2]) + 
      G[0, 1, 1, 1, 1, x]*(I*Pi*RATIO[-2 + 5/x^2] + 
        Log[mu2]*RATIO[-2 + 11/x^2] + RATIO[-53/2 + 93/(2*x^2) - 20/x - 
          15*x]) + G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[9] + 
        I*Pi*RATIO[14 - 11/x^2] + RATIO[137/2 - 4/(-1 + x) - 11/x - 15*x]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-15 - 19/x^2] + 
        Log[mu2]*RATIO[-1 - 12/x^2] + RATIO[16 + 1/(2*(-1 + x)) - 
          15/(2*x^2) + 7/x - (3*x)/2]) + G[0, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-1 - 12/x^2] + I*Pi*RATIO[-5 + 7/x^2] + 
        RATIO[16 + 1/(2*(-1 + x)) - 15/(2*x^2) + 7/x - (3*x)/2]) + 
      G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[18 - 16/x^2] + 
        Log[mu2]*RATIO[-10 - 3/x^2] + RATIO[-8 + 3/(-1 + x) - 29/x^2 + 
          53/(2*x) - (3*x)/2]) + G[1, 0, 1, 0, 1, x]*
       (I*Pi*RATIO[-25 - 9/x^2] + Log[mu2]*RATIO[-10 - 3/x^2] + 
        RATIO[-8 + 3/(-1 + x) - 29/x^2 + 53/(2*x) - (3*x)/2]) + 
      G[1, 1, 1, 1, 0, 1, x]*RATIO[-45/x^2] + G[1, 1, 1, 1, 1, 0, x]*
       RATIO[-45/x^2] + G[0, 1, 1, 0, 1, 1, x]*RATIO[-14/x^2] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[-3/x^2] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[-3/x^2] + G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-3 + 2/x^2] + 
        RATIO[17/2 + 5/(2*(-1 + x)) + 2/x^2 - 5/x - (33*x)/2] + 
        Log[mu2]*RATIO[-x^(-2)]) + G[1, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[-9 + 7/x^2] + RATIO[-39/2 + 13/(2*x^2) - 8/x] + 
        Log[mu2]*RATIO[31/x^2]) + G[1, 1, 1, 1, 0, x]*
       (RATIO[-39/2 + 13/(2*x^2) - 8/x] + I*Pi*RATIO[-17/x^2] + 
        Log[mu2]*RATIO[31/x^2]) + I*Pi^5*RATIO[2/27 - 79/(240*(-1 + x)) + 
         41/(720*x) + (103*x)/80] + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[12 - 2/x^2] + I*Pi*RATIO[-3 + 22/x^2] + 
        RATIO[25/3 - 5/(2*(-1 + x)) + 37/x^2 - 67/(2*x) + (3*x)/2]) + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[18 + x^(-2)] + 
        Log[mu2]*RATIO[2 + 8/x^2] + RATIO[-7 + 1/(2*(-1 + x)) - 7/(6*x^2) - 
          29/(2*x) + (3*x)/2]) + G[0, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[4 - 16/x^2] + I*Pi*RATIO[-3 - 11/x^2] + 
        RATIO[22 - 3/(2*(-1 + x)) - 13/x^2 + 15/(2*x) + (3*x)/2]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[4 - 16/x^2] + 
        I*Pi*RATIO[-10 + 10/x^2] + RATIO[22 - 3/(2*(-1 + x)) - 13/x^2 + 
          15/(2*x) + (3*x)/2]) + G[1, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[1 - x^(-2)] + Log[mu2]*RATIO[-18 + 6/x^2] + 
        RATIO[-26 + 7/(2*(-1 + x)) - 51/(2*x^2) + 59/(2*x) + (3*x)/2]) + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-18 + 6/x^2] + 
        I*Pi*RATIO[-25 + 11/x^2] + RATIO[-26 + 7/(2*(-1 + x)) - 51/(2*x^2) + 
          59/(2*x) + (3*x)/2]) + 
      I*Pi^3*RATIO[-3155/648 + 2149/(432*(-1 + x)) + 433/(144*x) + 
         (25*x)/4] + G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[-5/2] + 
        Pi^2*RATIO[-11/4 - 8/(3*x^2)] + I*Pi*RATIO[52 - 15/(2*x^2) + 16/x - 
           (69*x)/2] + RATIO[71/18 + 71/(6*(-1 + x)) + 8/x - (5*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[2 - 12/x^2] + RATIO[-49/2 - 1/(2*(-1 + x)) - 
            2/x + 15*x])) + G[1, 0, 1, 1, x]*(Pi^2*RATIO[-25/6 - 5/(4*x^2)] + 
        Log[mu2]^2*RATIO[-4 + 3/(2*x^2)] + 
        I*Pi*RATIO[-30 + 3/(-1 + x) + 27/(2*x^2) + 26/x - (69*x)/2] + 
        RATIO[-16 - 2807/(36*x^2) + 235/(3*x) + (19*x)/4] + 
        Log[mu2]*(I*Pi*RATIO[-8 - 2/x^2] + RATIO[-13/2 - 27/x^2 + 21/(2*x) + 
            15*x])) + G[1, 1, 0, 0, x]*(Log[mu2]^2*RATIO[2 - 2/x^2] + 
        Pi^2*RATIO[47/6 - 5/(6*x^2)] + Log[mu2]*(I*Pi*RATIO[-8 + 12/x^2] + 
          RATIO[133/6 - 34/x^2 + 23/x - 9*x]) + 
        RATIO[-883/18 - 7/(-1 + x) - 207/(2*x^2) + 421/(4*x) + (45*x)/4] + 
        I*Pi*RATIO[-122/3 - 1/(2*(-1 + x)) + 26/x^2 - 12/x + 18*x]) + 
      G[0, 0, 1, 1, x]*(Pi^2*RATIO[14/3 + 7/(3*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 2/x^2] + RATIO[7 + (-1 + x)^(-1) + 
            49/(6*x^2) - 9*x]) + RATIO[2/3 + 35/(4*(-1 + x)) + 503/(18*x^2) - 
          50/(3*x) + (21*x)/4] + I*Pi*RATIO[-5/2 - 3/(-1 + x) - 7/(6*x^2) + 
           3/(2*x) + 18*x]) + G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[11 - 11/x^2] + 
        Log[mu2]*RATIO[-15 + 6/x^2] + RATIO[-353/6 + 165/(2*x^2) - 
          107/(2*x) + 27*x]) + G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[3 - 3/x^2] + 
        Log[mu2]*RATIO[-8 - x^(-2)] + RATIO[-25 - 3/(2*(-1 + x)) - 
          34/(3*x^2) + 8/x + 27*x]) + G[1, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[12 - 3/x^2] + Log[mu2]*RATIO[4 + 9/x^2] + 
        RATIO[13 - 3/(-1 + x) + 4/(3*x^2) - 75/(2*x) + (69*x)/2]) + 
      G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[10 - x^(-2)] + 
        Log[mu2]*RATIO[1 + 12/x^2] + RATIO[-122/3 - 5/(2*(-1 + x)) + 
          15/(2*x^2) - 18/x + (69*x)/2]) + G[0, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-5] + I*Pi*RATIO[20] + RATIO[-527/3 + 2/(-1 + x) + 
          51*x]) + G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-12 + 7/x^2] + 
        I*Pi*RATIO[11 + 9/x^2] + RATIO[17/2 - 185/(3*x^2) - 3/x + 51*x]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]^2*RATIO[1 - 17/x^2] + 
        Pi^2*RATIO[5/2 + 19/(3*x^2)] + Log[mu2]*(I*Pi*RATIO[-10 + 4/x^2] + 
          RATIO[21 + 29/(2*x^2) + x^(-1) - 15*x]) + 
        I*Pi*RATIO[10 - 122/(3*x^2) - 10/x + 36*x] + 
        RATIO[-769/12 + 31/(12*x^2) + 1003/(12*x) - (33*x)/4 - 12*x^2]) + 
      G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-16] + Pi^2*RATIO[53/6] + 
        Log[mu2]*(I*Pi*RATIO[-6] + RATIO[161/2 + 5/(-1 + x) - 15*x]) + 
        I*Pi*RATIO[-367/6 - 11/x + 36*x] + RATIO[1375/12 - 83/(4*(-1 + x)) - 
          (9*x)/4 - 12*x^2]) + G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + 
        Pi^2*RATIO[-17/3 + 5/(2*x^2)] + 
        I*Pi*RATIO[1 + (-1 + x)^(-1) - 51/(2*x^2) + 49/(2*x) - (9*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[-11 + 6/x^2] + RATIO[-83/2 + 3/(2*(-1 + x)) + 
            6/x + 9*x]) + RATIO[-49/36 + 56/(3*(-1 + x)) + 79/(2*x) - 
          (59*x)/4 - 4*x^2]) + G[0, 1, 1, 1, x]*
       (Pi^2*RATIO[43/12 - 27/(4*x^2)] + Log[mu2]^2*RATIO[-1/2 - 1/(2*x^2)] + 
        I*Pi*RATIO[-1/2 - 3/(2*(-1 + x)) + 5/x^2 + 8/x - (9*x)/2] + 
        Log[mu2]*(I*Pi*RATIO[1 - 6/x^2] + RATIO[4 - 57/(2*x^2) + 41/(2*x) + 
            9*x]) + RATIO[53/4 - 1295/(18*x^2) + 239/(3*x) - (35*x)/4 - 
          4*x^2]) + Pi^2*RATIO[143233/3888 - 86081/(1296*x) + (309*x)/16 - 
         (37*x^2)/16] + Pi^4*RATIO[11011/8640 - 3619/(4320*(-1 + x)) + 
         1973/(2160*x) - (167*x)/240 - x^2/20] + G[1, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[1/2 - 9/x^2] + Pi^2*RATIO[-11/4 + 23/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[16 - 9/x^2] + RATIO[13 + x^(-2) + 7/x]) + 
        I*Pi*RATIO[17/2 - 1/(2*(-1 + x)) + 28/x^2 + 19/x - (69*x)/2] + 
        RATIO[27/2 + 167/(4*x^2) - 139/(4*x) + (3*x)/2 + 4*x^2]) + 
      G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[1/2 - 9/x^2] + 
        Pi^2*RATIO[-71/12 + 25/(2*x^2)] + Log[mu2]*(I*Pi*RATIO[10 + 3/x^2] + 
          RATIO[13 + x^(-2) + 7/x]) + I*Pi*RATIO[51/2 + (-1 + x)^(-1) - 
           31/(2*x^2) + 9/(2*x) - (33*x)/2] + RATIO[27/2 + 167/(4*x^2) - 
          139/(4*x) + (3*x)/2 + 4*x^2]) + G[0, 0, 1, 0, x]*
       (Log[mu2]^2*RATIO[-17/2] + Pi^2*RATIO[79/12 + 13/(6*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[4 + 3/x^2] + RATIO[-37/2 + 4/(-1 + x) + 6/x]) + 
        I*Pi*RATIO[35 + 2/(-1 + x) + 2/x^2 + 21/(2*x) - (69*x)/2] + 
        RATIO[-41/2 + 1/(4*(-1 + x)) + 3/(2*x) + (3*x)/2 + 4*x^2]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-17/2] + Pi^2*RATIO[79/12] + 
        Log[mu2]*(I*Pi*RATIO[14 - x^(-2)] + RATIO[-37/2 + 4/(-1 + x) + 
            6/x]) + I*Pi*RATIO[24 - 1/(2*(-1 + x)) + 2/x^2 - 10/x - 
           (33*x)/2] + RATIO[-41/2 + 1/(4*(-1 + x)) + 3/(2*x) + (3*x)/2 + 
          4*x^2]) + G[1, 0, 1, 0, x]*(Pi^2*RATIO[-19/2 - 17/(6*x^2)] + 
        Log[mu2]^2*RATIO[4 - 2/x^2] + I*Pi*RATIO[83/6 - (-1 + x)^(-1) + 
           28/x^2 - 24/x] + Log[mu2]*(I*Pi*RATIO[10 - 9/x^2] + 
          RATIO[27/2 - 3/(2*(-1 + x)) + 20/x^2 - 17/x]) + 
        RATIO[34 - 5/(4*(-1 + x)) + 147/(2*x^2) - 375/(4*x) + 2*x + 4*x^2]) + 
      G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[4 - 2/x^2] + 
        Pi^2*RATIO[-13/2 - 11/(6*x^2)] + Log[mu2]*(I*Pi*RATIO[-6 + 11/x^2] + 
          RATIO[27/2 - 3/(2*(-1 + x)) + 20/x^2 - 17/x]) + 
        I*Pi*RATIO[1/2 - (-1 + x)^(-1) - 25/(6*x^2) - 25/x + 36*x] + 
        RATIO[34 - 5/(4*(-1 + x)) + 147/(2*x^2) - 375/(4*x) + 2*x + 4*x^2]) + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[-43/12 - 35/(4*x^2)] + 
        Log[mu2]^2*RATIO[-3/2 + 7/(2*x^2)] + 
        I*Pi*RATIO[-7/2 + 2/(-1 + x) - 25/(6*x^2) - 9/x] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 3/x^2] + RATIO[-25/2 + (-1 + x)^(-1) + 
            9/(2*x^2) - 3/(2*x)]) + RATIO[-14 - 19/(4*(-1 + x)) - x^(-2) - 
          43/(4*x) + 2*x + 4*x^2]) + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[47/12 - 49/(4*x^2)] + Log[mu2]^2*RATIO[-3/2 + 7/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[2 + 3/x^2] + RATIO[-25/2 + (-1 + x)^(-1) + 
            9/(2*x^2) - 3/(2*x)]) + I*Pi*RATIO[-187/6 - 3/(-1 + x) - x^(-2) - 
           12/x + 36*x] + RATIO[-14 - 19/(4*(-1 + x)) - x^(-2) - 43/(4*x) + 
          2*x + 4*x^2]) + (I*Pi^3*RATIO[-95/12] + 
        Pi^2*RATIO[-1507/216 - 13/(2*(-1 + x)) + 58/(3*x) + (7*x)/8] + 
        I*Pi*RATIO[5009/54 + 119/(12*(-1 + x)) - 607/(18*x) + (31*x)/4] + 
        RATIO[84499/324 - 2149/(72*(-1 + x)) - 3323/(36*x) + (7*x)/4 - 
          (7*x^2)/2])*Zeta[3] + RATIO[-40/9]*Zeta[3]^2 + 
      G[0, 0, 0, x]*(I*Pi^3*RATIO[5/2] + Log[mu2]^3*RATIO[41/6] + 
        I*Pi*RATIO[1531/36 - 17/(2*(-1 + x)) + 3/(2*x) - (17*x)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[-4] + RATIO[-131/12 - 13/(4*(-1 + x)) - 
            (3*x)/2]) + Pi^2*RATIO[-1315/72 + 13/(24*(-1 + x)) + 5/(2*x) + 
           (9*x)/4] + RATIO[-3482/27 + 479/(36*(-1 + x)) - (19*x)/4 + 
          7*x^2] + Log[mu2]*(Pi^2*RATIO[-41/12] + 
          I*Pi*RATIO[241/6 + 5/(2*(-1 + x)) + 6/x - 18*x] + 
          RATIO[-464/9 + 12/(-1 + x) - (7*x)/2 + 8*x^2]) + 
        RATIO[-50/3]*Zeta[3]) + Log[mu2]^3*(I*Pi^3*RATIO[-2/3] + 
        RATIO[785/162] + I*Pi*RATIO[-56/27 + 19/(36*x)] + 
        Pi^2*RATIO[-455/432 + 2/(3*x) + x/2] + RATIO[-68/9]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[3/4 + 17/(4*x^2)] + 
        Log[mu2]^3*RATIO[2/3 + 37/(6*x^2)] + 
        I*Pi*RATIO[-247/12 + 295/(9*x^2) + 29/(6*x) - (41*x)/4] + 
        Log[mu2]^2*(I*Pi*RATIO[7/2 - 15/(2*x^2)] + 
          RATIO[-55/4 - 23/(12*x^2) - 7/(4*x) - (3*x)/2]) + 
        Pi^2*RATIO[-83/24 + 35/(72*x^2) - 41/(24*x) + (9*x)/4] + 
        RATIO[1105/6 + 3403/(108*x^2) - 3677/(18*x) - (45*x)/4 + 7*x^2] + 
        Log[mu2]*(Pi^2*RATIO[-5/2 - 11/(12*x^2)] + 
          I*Pi*RATIO[13/2 + 35/(3*x^2) + 9/(2*x) - 18*x] + 
          RATIO[30 - 104/(9*x^2) - 44/x - (7*x)/2 + 8*x^2]) + 
        RATIO[47/3 - 142/(3*x^2)]*Zeta[3]) + G[0, 0, 1, x]*
       (Log[mu2]^3*RATIO[1/2] + I*Pi^3*RATIO[31/6 - 5/(3*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-7] + RATIO[1/2 - 3/(4*(-1 + x)) - 2/x + 
            (3*x)/4]) + Pi^2*RATIO[-17/2 + 1/(8*(-1 + x)) - 115/(18*x^2) + 
           53/(12*x) + (29*x)/8] + I*Pi*RATIO[-277/12 + 10/(-1 + x) + 
           503/(18*x^2) - 79/(6*x) + 8*x] + Log[mu2]*
         (Pi^2*RATIO[-9/4 - 2/x^2] + I*Pi*RATIO[-21/2 + 7/(2*(-1 + x)) + 
             49/(6*x^2) + 2/x - (15*x)/2] + RATIO[-13/4 + (-1 + x)^(-1) + 
            2/x + (5*x)/4 - 4*x^2]) + RATIO[-27 + 75/(8*(-1 + x)) + 
          85/(2*x) + 4*x - (7*x^2)/2] + RATIO[-24 - 7/x^2]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-2/3 + 7/(6*x^2)] + 
        I*Pi^3*RATIO[7/4 + 17/(12*x^2)] + Log[mu2]^2*
         (I*Pi*RATIO[1/2 - 15/(2*x^2)] + RATIO[-23/4 - 9/(4*x^2) - 13/(4*x) + 
            (3*x)/4]) + Pi^2*RATIO[-673/72 + 1/(4*(-1 + x)) + 637/(24*x^2) - 
           439/(24*x) + (29*x)/8] + I*Pi*RATIO[-1703/36 - 7/(-1 + x) - 
           369/(4*x^2) + 90/x + 14*x] + Log[mu2]*
         (Pi^2*RATIO[-25/6 - 1/(12*x^2)] + I*Pi*RATIO[71/3 - 75/(2*x^2) + 
             47/(2*x) - (15*x)/2] + RATIO[-47/4 - 61/(2*x^2) + 39/(2*x) + 
            (5*x)/4 - 4*x^2]) + RATIO[-47/2 - 659/(8*x^2) + 785/(8*x) + 
          (5*x)/2 - (7*x^2)/2] + RATIO[-71/3 - 16/(3*x^2)]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^3*RATIO[-2/3 + 7/(6*x^2)] + 
        I*Pi^3*RATIO[2/3 + 13/(3*x^2)] + 
        Pi^2*RATIO[99/8 - 13/(12*(-1 + x)) + 1139/(72*x^2) - 53/(8*x) - 
           (27*x)/8] + Log[mu2]^2*(I*Pi*RATIO[-2 + 3/x^2] + 
          RATIO[-23/4 - 9/(4*x^2) - 13/(4*x) + (3*x)/4]) + 
        I*Pi*RATIO[25/4 - 5/(4*(-1 + x)) - 1259/(36*x^2) + 49/(12*x) + 8*x] + 
        Log[mu2]*(Pi^2*RATIO[8 - 55/(12*x^2)] + 
          I*Pi*RATIO[-9/2 - 3/(2*(-1 + x)) - 23/(2*x^2) - 13/x + (33*x)/2] + 
          RATIO[-47/4 - 61/(2*x^2) + 39/(2*x) + (5*x)/4 - 4*x^2]) + 
        RATIO[-47/2 - 659/(8*x^2) + 785/(8*x) + (5*x)/2 - (7*x^2)/2] + 
        RATIO[175/3 - 13/(3*x^2)]*Zeta[3]) + G[1, 0, 0, x]*
       (Log[mu2]^3*RATIO[-1/6] + I*Pi^3*RATIO[85/12 - 2/x^2] + 
        Log[mu2]^2*(I*Pi*RATIO[5/2 - 2/x^2] + RATIO[23/4 - 1/(4*(-1 + x)) - 
            2/x]) + I*Pi*RATIO[1339/36 + 41/(6*(-1 + x)) + 147/(2*x^2) - 
           297/(4*x) - (47*x)/4] + Pi^2*RATIO[1129/72 - 11/(8*(-1 + x)) + 
           x^(-2) - 67/(12*x) - (5*x)/2] + 
        RATIO[3725/108 - 737/(36*(-1 + x)) - 80/x + (9*x)/4] + 
        Log[mu2]*(Pi^2*RATIO[55/12 - 7/(3*x^2)] + 
          RATIO[41/9 - 127/(12*(-1 + x)) - 20/x + x] + 
          I*Pi*RATIO[-33/2 - 1/(2*(-1 + x)) + 20/x^2 - 15/x + 9*x]) + 
        RATIO[7/3 - 4/x^2]*Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^3*RATIO[1/2] + 
        I*Pi^3*RATIO[95/12 + 37/(12*x^2)] + 
        Pi^2*RATIO[13/36 + 9/(8*(-1 + x)) + 13/(4*x^2) - 1/(12*x) - 
           (27*x)/8] + Log[mu2]^2*(I*Pi*RATIO[-5/2 + 7/(2*x^2)] + 
          RATIO[1/2 - 3/(4*(-1 + x)) - 2/x + (3*x)/4]) + 
        I*Pi*RATIO[-479/36 + 97/(12*(-1 + x)) - x^(-2) - 3/(4*x) + 2*x] + 
        Log[mu2]*(Pi^2*RATIO[-5/12 + 23/(6*x^2)] + 
          I*Pi*RATIO[-36 - (-1 + x)^(-1) + 9/(2*x^2) - 15/(2*x) + (33*x)/2] + 
          RATIO[-13/4 + (-1 + x)^(-1) + 2/x + (5*x)/4 - 4*x^2]) + 
        RATIO[-27 + 75/(8*(-1 + x)) + 85/(2*x) + 4*x - (7*x^2)/2] + 
        RATIO[10 + 8/x^2]*Zeta[3]) + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[19/6 - 5/(12*x^2)] + Log[mu2]^2*
         (I*Pi*RATIO[-2 + 5/(2*x^2)] + RATIO[5/4 + 19/(2*x^2) - 27/(4*x)]) + 
        I*Pi*RATIO[29/4 - 19/(4*(-1 + x)) - 701/(36*x^2) + 95/(6*x) - 
           (23*x)/4] + Pi^2*RATIO[-205/24 + 7/(12*(-1 + x)) + 317/(36*x^2) - 
           143/(24*x) - (5*x)/2] + RATIO[959/36 + 10523/(108*x^2) - 
          1162/(9*x) + (3*x)/4] + Log[mu2]^3*RATIO[-1/(6*x^2)] + 
        Log[mu2]*(Pi^2*RATIO[-8/3 + 59/(12*x^2)] + 
          RATIO[8 + 1925/(36*x^2) - 637/(12*x) + x] + 
          I*Pi*RATIO[-6 + (-1 + x)^(-1) - 5/x^2 + 11/(2*x) + 9*x]) + 
        RATIO[-17 + 88/(3*x^2)]*Zeta[3]) + Log[mu2]^2*
       (RATIO[-9599/324] + Pi^4*RATIO[83/360] + 
        I*Pi*RATIO[-1901/108 + 1639/(72*x)] + 
        I*Pi^3*RATIO[-47/24 - 1/(12*(-1 + x)) + 7/(12*x) + (9*x)/8] + 
        Pi^2*RATIO[659/108 - 539/(72*x) + (41*x)/16 - x^2] + 
        (I*Pi*RATIO[-29/6] + RATIO[139/36 + 1/(2*(-1 + x)) - 14/x + (3*x)/4])*
         Zeta[3]) + G[0, 0, x]*(Log[mu2]^4*RATIO[-11/12] + 
        Pi^4*RATIO[37/240] + Log[mu2]^3*(I*Pi*RATIO[11/3] + 
          RATIO[7/36 + 2/(3*(-1 + x)) + x]) + 
        I*Pi^3*RATIO[-4 - 1/(6*(-1 + x)) - 2/x + (51*x)/8] + 
        I*Pi*RATIO[-3064/27 + 479/(72*(-1 + x)) + 85/(2*x) + (25*x)/2] + 
        RATIO[41369/648 - 1237/(108*(-1 + x)) + (249*x)/8 - (37*x^2)/8] + 
        Log[mu2]^2*(Pi^2*RATIO[-3/2] + I*Pi*RATIO[-59/6 - 2/(-1 + x) - 2/x + 
             (9*x)/4] + RATIO[649/72 - 33/(8*(-1 + x)) + (41*x)/8 - 2*x^2]) + 
        Pi^2*RATIO[2993/144 - 295/(144*(-1 + x)) - 25/(6*x) - (65*x)/16 - 
           (11*x^2)/6] + (I*Pi*RATIO[-73/3] + RATIO[959/18 - 7/(3*(-1 + x)) - 
            4/x - 41*x])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-3] + 
          Pi^2*RATIO[811/72 + 1/(3*(-1 + x)) - 7/(3*x) + (3*x)/4] + 
          I*Pi*RATIO[-331/9 + 19/(4*(-1 + x)) + 2/x + 8*x] + 
          RATIO[1147/27 - 577/(36*(-1 + x)) + (53*x)/4 - (7*x^2)/2] + 
          RATIO[16/3]*Zeta[3])) + G[0, 1, x]*(Log[mu2]^4*RATIO[11/24] + 
        Pi^4*RATIO[-281/160 + 11/(15*x^2)] + 
        I*Pi*RATIO[332/9 + 75/(8*(-1 + x)) + 10523/(108*x^2) - 1793/(18*x) - 
           (25*x)/2] + I*Pi^3*RATIO[-37/72 + 5/(8*(-1 + x)) - 73/(12*x^2) + 
           163/(24*x) - (33*x)/8] + Log[mu2]^3*(I*Pi*RATIO[7/3 - 1/(6*x^2)] + 
          RATIO[10/3 + 7/(6*x) - x]) + Pi^2*RATIO[-553/144 + 5/(6*(-1 + x)) - 
           1799/(54*x^2) + 511/(18*x) + (21*x)/16 - (13*x^2)/6] + 
        Log[mu2]^2*(Pi^2*RATIO[-13/24 - 9/(4*x^2)] + 
          I*Pi*RATIO[47/4 - 3/(4*(-1 + x)) + 19/(2*x^2) - 21/(4*x) - 
             (9*x)/4] + RATIO[103/8 + 13/(4*x) - (41*x)/8 + 2*x^2]) + 
        RATIO[185/2 - 699/(8*x) - (309*x)/8 + (37*x^2)/8] + 
        (I*Pi*RATIO[-77/3 - 101/(3*x^2)] + RATIO[-40/3 - 9/(-1 + x) - 
            28/(3*x^2) + 91/(6*x) + (115*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-29/6 - 49/(12*x^2)] + 
          I*Pi*RATIO[61/2 + (-1 + x)^(-1) + 1925/(36*x^2) - 535/(12*x) - 
             8*x] + Pi^2*RATIO[-3/2 - 5/(12*(-1 + x)) - 263/(18*x^2) + 
             14/(3*x) - (3*x)/4] + RATIO[149/4 - 13/x - (69*x)/4 + 
            (7*x^2)/2] + RATIO[40/3 - 14/x^2]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[11/24] + 
        Pi^4*RATIO[121/480 + 31/(120*x^2)] + 
        I*Pi*RATIO[2605/54 - 737/(36*(-1 + x)) - 659/(8*x^2) + 41/(8*x) - 
           (25*x)/2] + Log[mu2]^3*(I*Pi*RATIO[1 + 7/(6*x^2)] + 
          RATIO[10/3 + 7/(6*x) - x]) + 
        I*Pi^3*RATIO[-443/36 + 23/(24*(-1 + x)) - 125/(24*x^2) + 211/(24*x) + 
           (15*x)/8] + Pi^2*RATIO[-9535/432 + 473/(72*(-1 + x)) - 15/x^2 + 
           919/(24*x) + (37*x)/16 - (13*x^2)/6] + 
        Log[mu2]^2*(Pi^2*RATIO[-27/8 + 7/(12*x^2)] + 
          I*Pi*RATIO[10 - 1/(4*(-1 + x)) - 9/(4*x^2) - 7/(4*x) - (9*x)/4] + 
          RATIO[103/8 + 13/(4*x) - (41*x)/8 + 2*x^2]) + 
        RATIO[185/2 - 699/(8*x) - (309*x)/8 + (37*x^2)/8] + 
        (I*Pi*RATIO[-92 + 2/(3*x^2)] + RATIO[-361/6 + 7/(2*(-1 + x)) + 
            21/x^2 + 2/(3*x) + (43*x)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-53/6 + 7/(12*x^2)] + 
          I*Pi*RATIO[167/9 - 127/(12*(-1 + x)) - 61/(2*x^2) + 6/x - 8*x] + 
          Pi^2*RATIO[-475/36 + 5/(4*(-1 + x)) - 17/(4*x^2) + 26/(3*x) - 
             (3*x)/4] + RATIO[149/4 - 13/x - (69*x)/4 + (7*x^2)/2] + 
          RATIO[-62/3 + 16/x^2]*Zeta[3])) + G[1, 1, x]*
       (Pi^4*RATIO[9/10 - 587/(720*x^2)] + Log[mu2]^4*RATIO[-11/(12*x^2)] + 
        Log[mu2]^3*(I*Pi*RATIO[11/(3*x^2)] + RATIO[9/2 + 67/(36*x^2) + 
            5/(3*x) + x]) + I*Pi^3*RATIO[-59/12 - 1/(4*(-1 + x)) + 
           11/(24*x^2) + 13/(12*x) + (27*x)/8] + 
        I*Pi*RATIO[551/9 + 2215/(216*x^2) - 5807/(72*x) + (25*x)/2] + 
        RATIO[-66953/216 + 28565/(648*x^2) + 2029/(12*x) + (369*x)/8 - 
          (37*x^2)/8] + Log[mu2]^2*(Pi^2*RATIO[1/12 - 19/(12*x^2)] + 
          I*Pi*RATIO[-6 + 17/(12*x^2) + (9*x)/4] + 
          RATIO[-59/24 + 1441/(72*x^2) - 13/(24*x) + (41*x)/8 - 2*x^2]) + 
        Pi^2*RATIO[-301/144 - 2195/(144*x^2) + 1081/(48*x) - (49*x)/16 - 
           (11*x^2)/6] + (I*Pi*RATIO[-6 + 14/(3*x^2)] + 
          RATIO[19 + 3/(2*(-1 + x)) - 1891/(18*x^2) - 107/(6*x) - 23*x])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-5/2 - 3/(2*x^2)] + 
          Pi^2*RATIO[35/6 - 185/(72*x^2) - 13/(6*x) + (3*x)/4] + 
          I*Pi*RATIO[40/3 - 73/(36*x^2) - 307/(12*x) + 8*x] + 
          RATIO[-895/9 + 6601/(108*x^2) + 51/(2*x) + (85*x)/4 - (7*x^2)/2] + 
          RATIO[-8 + 58/(3*x^2)]*Zeta[3])) + 
      (I*Pi*RATIO[-7] + RATIO[633/10 - 11/(2*(-1 + x)) - 15/x - 60*x])*
       Zeta[5] + Log[mu2]*(RATIO[-370523/1944] + I*Pi^5*RATIO[35/144] + 
        I*Pi*RATIO[-10793/162 + 3031/(27*x)] + 
        Pi^4*RATIO[4849/8640 - 7/(18*(-1 + x)) - 7/(60*x) + (6*x)/5] + 
        I*Pi^3*RATIO[5/108 + 139/(72*(-1 + x)) - 31/(24*x) + 4*x] + 
        Pi^2*RATIO[19313/648 - 9079/(216*x) + (69*x)/8 - (7*x^2)/4] + 
        (Pi^2*RATIO[4/9] + I*Pi*RATIO[13/18 + (-1 + x)^(-1) - 32/(3*x) + 
             (63*x)/2] + RATIO[11617/108 - 139/(12*(-1 + x)) - 146/(3*x) + 
            x/4 - 4*x^2])*Zeta[3] + RATIO[-37]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^4*(I*Pi*RATIO[-3/2] + RATIO[-7/8]) + 
        Log[mu2]^5*RATIO[-5/24] + I*Pi^5*RATIO[-49/360] + 
        I*Pi*RATIO[127301/648 - 1237/(108*(-1 + x)) - 699/(8*x)] + 
        Log[mu2]^3*(RATIO[-19/4] + Pi^2*RATIO[125/72] + 
          I*Pi*RATIO[1/36 + 2/(3*(-1 + x)) + 7/(6*x)]) + 
        I*Pi^3*RATIO[64/27 + 79/(144*(-1 + x)) - 1/(8*x) - 3*x] + 
        Pi^4*RATIO[-199/288 - 1/(16*(-1 + x)) + 31/(120*x) - (29*x)/60] + 
        RATIO[6233/54 + (97*x)/8] + Pi^2*RATIO[-31103/1296 + 
           3107/(432*(-1 + x)) - 11/(4*x) - (23*x)/12 + (7*x^2)/4] + 
        (Pi^2*RATIO[-13/18] + I*Pi*RATIO[130/9 + 49/(6*(-1 + x)) + 2/(3*x) - 
             54*x] + RATIO[14/9 + 9/(2*(-1 + x)) + 33/x - (37*x)/4 + 4*x^2])*
         Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[7/4] + 
          I*Pi*RATIO[275/36 - 33/(8*(-1 + x)) + 13/(4*x)] + 
          Pi^2*RATIO[-23/18 - 1/(4*(-1 + x)) + 7/(12*x) - (3*x)/8] + 
          RATIO[-23/8 + 2*x] + RATIO[23/3]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-433/1440] + 
          I*Pi*RATIO[3995/54 - 577/(36*(-1 + x)) - 13/x] + 
          I*Pi^3*RATIO[107/24 + 7/(12*(-1 + x)) + 7/(12*x) - (17*x)/4] + 
          RATIO[361/9 + (15*x)/2] + Pi^2*RATIO[-505/54 + 373/(72*(-1 + x)) + 
             23/(12*x) - (5*x)/8 + 2*x^2] + (I*Pi*RATIO[17] + 
            RATIO[-107/3 + 5/(2*(-1 + x)) + 16/x + 9*x])*Zeta[3]) + 
        RATIO[-4]*Zeta[5]) + G[1, x]*(Log[mu2]^5*RATIO[-5/24] + 
        I*Pi^5*RATIO[563/240 + 41/(720*x^2)] + Log[mu2]^4*
         (I*Pi*RATIO[-7/12 - 11/(12*x^2)] + RATIO[-97/48 - 11/(12*x)]) + 
        Log[mu2]^3*(Pi^2*RATIO[77/72 + 2/(3*x^2)] + 
          I*Pi*RATIO[-1/4 + 67/(36*x^2) - 5/(6*x)] + 
          RATIO[-94/9 + 19/(36*x)]) + 
        I*Pi*RATIO[-57229/216 + 28565/(648*x^2) + 41897/(216*x)] + 
        RATIO[-2884/81 + 67501/(324*x) - (97*x)/8] + 
        I*Pi^3*RATIO[2593/108 + 23/(24*(-1 + x)) + 1975/(144*x^2) - 
           1171/(48*x) - 5*x] + Pi^4*RATIO[6053/1728 - 127/(360*(-1 + x)) + 
           947/(2160*x^2) - 5/(9*x) - (22*x)/15] + 
        Pi^2*RATIO[7217/144 - 24905/(1296*x^2) - 3445/(108*x) - (4*x)/3 + 
           (7*x^2)/4] + (Pi^2*RATIO[353/18 + 58/(3*x^2)] + 
          I*Pi*RATIO[253/6 - 9/(2*(-1 + x)) + 11/(18*x^2) - 31/(3*x) - 
             18*x] + RATIO[-443/6 - 23/(4*(-1 + x)) - 1259/(36*x^2) + 
            1621/(36*x) + (11*x)/4 + 4*x^2])*Zeta[3] + 
        Log[mu2]^2*(I*Pi^3*RATIO[5/2 + 7/(12*x^2)] + 
          I*Pi*RATIO[-251/12 + 1441/(72*x^2) + 103/(24*x)] + 
          RATIO[-2107/72 + 1639/(72*x) - 2*x] + 
          Pi^2*RATIO[47/48 - 335/(72*x^2) + 41/(12*x) - (3*x)/8] + 
          RATIO[41/3 - 14/x^2]*Zeta[3]) + Log[mu2]*
         (Pi^4*RATIO[2911/1440 - 7/(60*x^2)] + 
          I*Pi*RATIO[-2173/18 + 6601/(108*x^2) + 2089/(36*x)] + 
          RATIO[-1282/27 + 3031/(27*x) - (15*x)/2] + 
          I*Pi^3*RATIO[205/72 - 1/(4*(-1 + x)) + 27/(8*x^2) - 55/(12*x) - 
             x/4] + Pi^2*RATIO[1181/72 - 4249/(216*x^2) + 35/(18*x) - 
             (5*x)/8 + 2*x^2] + (I*Pi*RATIO[137/3 - 32/(3*x^2)] + 
            RATIO[124/3 + 3/(2*(-1 + x)) - 56/(3*x^2) + 175/(3*x) - 15*x])*
           Zeta[3]) + RATIO[40 - 15/x^2]*Zeta[5]) + 
      Nc^2*(G[0, 0, 0, 1, 0, 1, x]*RATIO[-25] + G[0, 0, 0, 1, 1, 0, x]*
         RATIO[-25] + G[1, 1, 1, 0, 0, 1, x]*RATIO[-25] + 
        G[1, 1, 1, 0, 1, 0, x]*RATIO[-25] + G[0, 0, 1, 1, 0, 1, x]*
         RATIO[-24] + G[0, 0, 1, 1, 1, 0, x]*RATIO[-24] + 
        G[1, 1, 0, 0, 0, 1, x]*RATIO[-24] + G[1, 1, 0, 0, 1, 0, x]*
         RATIO[-24] + G[0, 1, 1, 0, 0, 1, x]*RATIO[-21] + 
        G[0, 1, 1, 0, 1, 0, x]*RATIO[-21] + G[1, 0, 0, 1, 0, 1, x]*
         RATIO[-21] + G[1, 0, 0, 1, 1, 0, x]*RATIO[-21] + 
        G[0, 1, 0, 1, 0, 1, x]*RATIO[-19] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[-19] + G[1, 0, 1, 0, 0, 1, x]*RATIO[-19] + 
        G[1, 0, 1, 0, 1, 0, x]*RATIO[-19] + G[0, 0, 1, 0, 0, 1, x]*
         RATIO[-17] + G[0, 0, 1, 0, 1, 0, x]*RATIO[-17] + 
        G[1, 1, 0, 1, 0, 1, x]*RATIO[-17] + G[1, 1, 0, 1, 1, 0, x]*
         RATIO[-17] + G[0, 1, 1, 1, 0, 0, x]*RATIO[-16] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[-16] + G[0, 0, 0, 0, 1, 1, x]*
         RATIO[-14] + G[1, 1, 1, 1, 0, 0, x]*RATIO[-14] + 
        G[0, 1, 0, 0, 0, 1, x]*RATIO[-12] + G[0, 1, 0, 0, 1, 0, x]*
         RATIO[-12] + G[1, 0, 1, 1, 0, 1, x]*RATIO[-12] + 
        G[1, 0, 1, 1, 1, 0, x]*RATIO[-12] + G[0, 0, 0, 0, 0, 0, x]*
         RATIO[-10] + G[1, 1, 1, 1, 1, 1, x]*RATIO[-10] + 
        G[0, 1, 0, 0, 1, 1, x]*RATIO[-8] + G[1, 0, 1, 1, 0, 0, x]*RATIO[-8] + 
        G[0, 0, 1, 0, 1, 1, x]*RATIO[-7] + G[1, 1, 0, 1, 0, 0, x]*RATIO[-7] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[-1] + G[1, 0, 1, 0, 1, 1, x]*RATIO[-1] + 
        Log[mu2]^5*RATIO[-71/360] + Log[mu2]^6*RATIO[-5/36] + 
        Pi^6*RATIO[79/840] + Log[mu2]^4*(RATIO[191/864] + Pi^2*RATIO[1/2]) + 
        G[0, 1, 1, 1, 0, 1, x]*RATIO[3] + G[0, 1, 1, 1, 1, 0, x]*RATIO[3] + 
        G[1, 0, 0, 0, 0, 1, x]*RATIO[3] + G[1, 0, 0, 0, 1, 0, x]*RATIO[3] + 
        G[0, 1, 1, 0, 1, 1, x]*RATIO[8] + G[1, 0, 0, 1, 0, 0, x]*RATIO[8] + 
        G[1, 0, 0, 1, 1, x]*(RATIO[9] + Log[mu2]*RATIO[10]) + 
        G[0, 0, 0, 1, 1, 1, x]*RATIO[11] + G[0, 1, 1, 0, 0, 0, x]*RATIO[11] + 
        G[1, 0, 0, 1, 1, 1, x]*RATIO[11] + G[1, 1, 1, 0, 0, 0, x]*RATIO[11] + 
        G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-10] + RATIO[91/6]) + 
        G[0, 1, 0, 1, 1, 1, x]*RATIO[16] + G[1, 0, 1, 0, 0, 0, x]*RATIO[16] + 
        G[0, 1, 1, 1, 1, 1, x]*RATIO[19] + G[1, 0, 0, 0, 0, 0, x]*RATIO[19] + 
        G[0, 0, 0, 0, 0, 1, x]*RATIO[20] + G[0, 0, 0, 0, 1, 0, x]*RATIO[20] + 
        G[1, 1, 1, 1, 0, 1, x]*RATIO[20] + G[1, 1, 1, 1, 1, 0, x]*RATIO[20] + 
        G[0, 0, 0, 1, 0, 0, x]*RATIO[31] + G[1, 1, 1, 0, 1, 1, x]*RATIO[31] + 
        G[0, 0, 1, 0, 0, 0, x]*RATIO[33] + G[0, 1, 0, 0, 0, 0, x]*RATIO[33] + 
        G[1, 0, 1, 1, 1, 1, x]*RATIO[33] + G[1, 1, 0, 1, 1, 1, x]*RATIO[33] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[34] + G[1, 1, 0, 0, 0, 0, x]*RATIO[34] + 
        G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-10] + 
          RATIO[415/6 + 40/x^2 - 88/x]) + RATIO[42172327/93312 - 3/x] + 
        G[0, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[10] + 
          RATIO[-6 - 10/x^2 + 22/x]) + G[0, 0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[14] + RATIO[21 - (33*x)/2]) + G[1, 1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[14] + RATIO[105/2 + 30/x^2 - 66/x - (33*x)/2]) + 
        G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[13] + RATIO[-50/3 - (27*x)/2]) + 
        G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[13] + RATIO[-50/3 - (27*x)/2]) + 
        G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[13] + 
          RATIO[31/3 + 10/x^2 - 22/x - (27*x)/2]) + G[0, 1, 1, 1, 0, x]*
         (Log[mu2]*RATIO[13] + RATIO[31/3 + 10/x^2 - 22/x - (27*x)/2]) + 
        G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[24] + RATIO[35/6 - 12*x]) + 
        G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[24] + RATIO[35/6 - 12*x]) + 
        G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[24] + 
          RATIO[-199/6 - 20/x^2 + 44/x - 12*x]) + G[1, 1, 0, 1, 0, x]*
         (Log[mu2]*RATIO[24] + RATIO[-199/6 - 20/x^2 + 44/x - 12*x]) + 
        G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[3] + RATIO[33/2 - (15*x)/2]) + 
        G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[3] + RATIO[63/2 + 30/x^2 - 66/x - 
            (15*x)/2]) + G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[20] + 
          RATIO[-73/6 - 6*x]) + G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[20] + 
          RATIO[-73/6 - 6*x]) + G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
          Pi^2*RATIO[21/4] + RATIO[-7/2 - 13*x] + 
          Log[mu2]*RATIO[-21/2 - 6*x]) + G[0, 1, 0, 0, x]*
         (Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[21/4] + 
          RATIO[-3 + 30/x - 13*x] + Log[mu2]*RATIO[18 - 6*x]) + 
        G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-10] + RATIO[92 - 6*x]) + 
        G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-10] + 
          RATIO[137 + 70/x^2 - 154/x - 6*x]) + G[1, 0, 1, 0, 1, x]*
         (Log[mu2]*RATIO[20] + RATIO[-235/6 - 30/x^2 + 66/x - 6*x]) + 
        G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[20] + 
          RATIO[-235/6 - 30/x^2 + 66/x - 6*x]) + G[1, 1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-16] + RATIO[(33*x)/2]) + G[0, 1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-21] + RATIO[-35/6 + 12*x]) + G[1, 0, 1, 1, 1, x]*
         (Log[mu2]*RATIO[-21] + RATIO[149/3 + 30/x^2 - 66/x + 12*x]) + 
        G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-16] + RATIO[-81/2 + (33*x)/2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]^2*RATIO[-7] + Pi^2*RATIO[53/6] + 
          Log[mu2]*RATIO[-21 + 12*x] + RATIO[-14 + 5/(-1 + x) + 18*x]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]^2*RATIO[-7] + Pi^2*RATIO[53/6] + 
          Log[mu2]*RATIO[-36 - 20/x^2 + 44/x + 12*x] + 
          RATIO[-54 - 15/x^2 + 51/x + 18*x]) + G[0, 0, 0, 0, 1, x]*
         (Log[mu2]*RATIO[-6] + RATIO[-167/3 + 21*x]) + G[0, 0, 0, 1, 0, x]*
         (Log[mu2]*RATIO[-6] + RATIO[-167/3 + 21*x]) + G[1, 1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[-6] + RATIO[-257/3 - 50/x^2 + 110/x + 21*x]) + 
        G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-6] + 
          RATIO[-257/3 - 50/x^2 + 110/x + 21*x]) + G[1, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-22] + RATIO[173/6 + (45*x)/2]) + 
        G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[-22] + 
          RATIO[19/3 - 10/x^2 + 22/x + (45*x)/2]) + G[0, 0, 1, 0, x]*
         (Log[mu2]^2*RATIO[-4] + Pi^2*RATIO[23/3] + 
          Log[mu2]*RATIO[104/3 - (9*x)/2] + RATIO[2161/36 - 5/(-1 + x) - 
            (125*x)/4 - 11*x^2]) + G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[-4] + 
          Pi^2*RATIO[8] + Log[mu2]*RATIO[104/3 - (9*x)/2] + 
          RATIO[2161/36 - 5/(-1 + x) - (125*x)/4 - 11*x^2]) + 
        G[1, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-4] + Pi^2*RATIO[23/3] + 
          Log[mu2]*RATIO[199/6 + 20/x^2 - 44/x - (9*x)/2] + 
          RATIO[3727/36 + 15/x^2 - 71/x - (125*x)/4 - 11*x^2]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-4] + Pi^2*RATIO[8] + 
          Log[mu2]*RATIO[199/6 + 20/x^2 - 44/x - (9*x)/2] + 
          RATIO[3727/36 + 15/x^2 - 71/x - (125*x)/4 - 11*x^2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-23/2] + Pi^2*RATIO[83/12] + 
          Log[mu2]*RATIO[-13/3 + (27*x)/2] + RATIO[1765/36 - 30/x - x/4 - 
            11*x^2]) + G[0, 1, 0, 1, x]*(Log[mu2]^2*RATIO[-23/2] + 
          Pi^2*RATIO[91/12] + Log[mu2]*RATIO[-13/3 + (27*x)/2] + 
          RATIO[1765/36 - 30/x - x/4 - 11*x^2]) + G[1, 0, 0, 1, x]*
         (Log[mu2]^2*RATIO[-23/2] + Pi^2*RATIO[83/12] + 
          Log[mu2]*RATIO[23/3 + (27*x)/2] + RATIO[1909/36 - 20/x - x/4 - 
            11*x^2]) + G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-23/2] + 
          Pi^2*RATIO[91/12] + Log[mu2]*RATIO[23/3 + (27*x)/2] + 
          RATIO[1909/36 - 20/x - x/4 - 11*x^2]) + 
        Pi^4*RATIO[-39773/17280 + 17/(72*(-1 + x)) + 23/(36*x) + (33*x)/32 + 
           (11*x^2)/80] + Pi^2*RATIO[-2063827/15552 + 87/(8*x) + 
           (3091*x)/32 + (3151*x^2)/288] + G[0, 1, 1, 1, x]*
         (Pi^2*RATIO[5/4] + Log[mu2]^2*RATIO[9/2] + 
          Log[mu2]*RATIO[-50/3 - 9*x] + RATIO[-2521/36 + 30/x + (19*x)/4 + 
            11*x^2]) + G[1, 0, 0, 0, x]*(Pi^2*RATIO[5/4] + 
          Log[mu2]^2*RATIO[9/2] + Log[mu2]*RATIO[-73/6 - 9*x] + 
          RATIO[-2791/36 + 40/x + (19*x)/4 + 11*x^2]) + 
        G[0, 0, 0, 0, x]*(Pi^2*RATIO[-1] + Log[mu2]^2*RATIO[8] + 
          Log[mu2]*RATIO[-109/3 - 15*x] + RATIO[-4529/36 + 5/(-1 + x) + 
            (213*x)/4 + 33*x^2]) + G[1, 1, 1, 1, x]*(Pi^2*RATIO[-1] + 
          Log[mu2]^2*RATIO[8] + Log[mu2]*RATIO[-154/3 - 20/x^2 + 44/x - 
             15*x] + RATIO[-3205/18 - 15/x^2 + 91/x + (213*x)/4 + 33*x^2]) + 
        (Pi^2*RATIO[983/72 + 6*x] + RATIO[-65467/162 + 35/x + (551*x)/6 + 
            (175*x^2)/12])*Zeta[3] + RATIO[469/9]*Zeta[3]^2 + 
        G[0, 0, 0, x]*(Log[mu2]^3*RATIO[-4/3] + 
          Pi^2*RATIO[161/12 - (25*x)/8] + Log[mu2]^2*RATIO[5/6 + (39*x)/4] + 
          RATIO[6010/27 - (1057*x)/6 - (175*x^2)/6] + 
          Log[mu2]*(Pi^2*RATIO[-3/2] + RATIO[592/9 - 22*x - 22*x^2]) + 
          RATIO[-67/3]*Zeta[3]) + G[1, 1, 1, x]*(Log[mu2]^3*RATIO[-4/3] + 
          Pi^2*RATIO[751/24 + 50/(3*x^2) - 110/(3*x) - (25*x)/8] + 
          Log[mu2]^2*RATIO[109/12 + (39*x)/4] + RATIO[21907/108 - 55/x - 
            (464*x)/3 - (175*x^2)/6] + Log[mu2]*(Pi^2*RATIO[-3/2] + 
            RATIO[2683/36 - 20/x - 22*x - 22*x^2]) + RATIO[-67/3]*Zeta[3]) + 
        G[1, 0, 0, x]*(Log[mu2]^3*RATIO[7/3] + RATIO[184/3 - 55/x - 
            (19*x)/3] + Log[mu2]*(Pi^2*RATIO[-17/3] + 
            RATIO[49/2 - 20/x - (9*x)/2]) + Log[mu2]^2*RATIO[9/4 - (9*x)/4] + 
          Pi^2*RATIO[329/24 + 5/x^2 - 11/x + (31*x)/8] + 
          RATIO[-35/3]*Zeta[3]) + G[0, 1, 1, x]*(Log[mu2]^3*RATIO[7/3] + 
          RATIO[85/6 - (35*x)/6] + Log[mu2]*(Pi^2*RATIO[-17/3] + 
            RATIO[21 - (9*x)/2]) + Log[mu2]^2*RATIO[21/2 - (9*x)/4] + 
          Pi^2*RATIO[19/12 - 10/(3*x^2) + 22/(3*x) + (31*x)/8] + 
          RATIO[-35/3]*Zeta[3]) + G[0, 0, 1, x]*(Log[mu2]^3*RATIO[11/3] + 
          Log[mu2]^2*RATIO[-41/6 - (15*x)/4] + Pi^2*RATIO[19/4 + (15*x)/8] + 
          Log[mu2]*(Pi^2*RATIO[-8] + RATIO[-1657/36 + (53*x)/4 + 11*x^2]) + 
          RATIO[-12673/108 + (171*x)/2 + (175*x^2)/12] + 
          RATIO[-31/3]*Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^3*RATIO[11/3] + 
          Log[mu2]^2*RATIO[17/12 - (15*x)/4] + 
          Pi^2*RATIO[215/8 + 15/x^2 - 33/x + (15*x)/8] + 
          Log[mu2]*(Pi^2*RATIO[-8] + RATIO[-1783/36 + 20/x + (53*x)/4 + 
              11*x^2]) + RATIO[-17767/108 + 55/x + 86*x + (175*x^2)/12] + 
          RATIO[-31/3]*Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^3*RATIO[11/3] + 
          Log[mu2]^2*RATIO[-41/6 - (15*x)/4] + 
          Pi^2*RATIO[25/4 - 5/(3*x^2) + 11/(3*x) + (21*x)/8] + 
          Log[mu2]*(Pi^2*RATIO[-22/3] + RATIO[-1657/36 + (53*x)/4 + 
              11*x^2]) + RATIO[-12673/108 + (171*x)/2 + (175*x^2)/12] + 
          RATIO[-7/3]*Zeta[3]) + G[1, 0, 1, x]*(Log[mu2]^3*RATIO[11/3] + 
          Log[mu2]^2*RATIO[17/12 - (15*x)/4] + 
          Pi^2*RATIO[173/8 + 40/(3*x^2) - 88/(3*x) + (21*x)/8] + 
          Log[mu2]*(Pi^2*RATIO[-22/3] + RATIO[-1783/36 + 20/x + (53*x)/4 + 
              11*x^2]) + RATIO[-17767/108 + 55/x + 86*x + (175*x^2)/12] + 
          RATIO[-7/3]*Zeta[3]) + Log[mu2]^3*(RATIO[6779/648] + 
          Pi^2*RATIO[-4/9 - x] + RATIO[20/9]*Zeta[3]) + 
        Log[mu2]^2*(Pi^4*RATIO[-187/720] + RATIO[101947/1296 - 1/(2*x)] + 
          Pi^2*RATIO[-8845/864 + (35*x)/16 + (11*x^2)/4] + 
          RATIO[-1355/36 - (3*x)/2]*Zeta[3]) + G[0, 1, x]*
         (Log[mu2]^4*RATIO[-3/2] + Pi^4*RATIO[-19/60] + 
          Log[mu2]^3*RATIO[-11/9 + 2*x] + RATIO[149717/648 - (3091*x)/16 - 
            (3151*x^2)/144] + Log[mu2]^2*(Pi^2*RATIO[4] + 
            RATIO[901/72 - (35*x)/8 - (11*x^2)/2]) + 
          Pi^2*RATIO[-13475/432 + 5/(6*(-1 + x)) + 40/(3*x) + (287*x)/48 + 
             (143*x^2)/24] + RATIO[-517/18 + 10/x^2 - 22/x + x/2]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-19/4 - (7*x)/2] + RATIO[11143/108 - 
              (239*x)/3 - (175*x^2)/12] + RATIO[8]*Zeta[3])) + 
        G[1, 0, x]*(Log[mu2]^4*RATIO[-3/2] + Pi^4*RATIO[-91/180] + 
          Log[mu2]^3*RATIO[-11/9 + 2*x] + RATIO[149717/648 - (3091*x)/16 - 
            (3151*x^2)/144] + Log[mu2]^2*(Pi^2*RATIO[4] + 
            RATIO[901/72 - (35*x)/8 - (11*x^2)/2]) + 
          Pi^2*RATIO[-16931/432 - 5/(2*x^2) + 37/(2*x) + (287*x)/48 + 
             (143*x^2)/24] + RATIO[-650/9 - 10/x^2 + 22/x + x/2]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-45/4 - 10/(3*x^2) + 22/(3*x) - (7*x)/2] + 
            RATIO[11143/108 - (239*x)/3 - (175*x^2)/12] + 
            RATIO[8]*Zeta[3])) + G[1, 1, x]*(Log[mu2]^4*RATIO[-7/12] + 
          Pi^4*RATIO[-43/240] + Log[mu2]^3*RATIO[-7/2 - 2*x] + 
          Pi^2*RATIO[-3121/72 - 5/x^2 + 71/(3*x) + (469*x)/48 + 
             (121*x^2)/24] + Log[mu2]^2*(Pi^2*RATIO[9/4] + 
            RATIO[-25/2 + (35*x)/8 + (11*x^2)/2]) + 
          RATIO[-586/9 + (8045*x)/48 + (3151*x^2)/144] + 
          RATIO[-463/6 - 70/x^2 + 154/x - 2*x]*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[-46/3 - 20/(3*x^2) + 44/(3*x) - x] + 
            RATIO[-115/3 + (206*x)/3 + (175*x^2)/12] + RATIO[44/3]*
             Zeta[3])) + G[0, 0, x]*(Log[mu2]^4*RATIO[-7/12] + 
          Pi^4*RATIO[-61/720] + Log[mu2]^3*RATIO[2 - 2*x] + 
          Pi^2*RATIO[-3893/144 + 5/(3*(-1 + x)) + 5/x + (469*x)/48 + 
             (121*x^2)/24] + Log[mu2]^2*(Pi^2*RATIO[9/4] + 
            RATIO[-79/8 + (35*x)/8 + (11*x^2)/2]) + 
          RATIO[-17255/72 - x^(-1) + (10501*x)/48 + (3151*x^2)/144] + 
          RATIO[-205/6 - 2*x]*Zeta[3] + Log[mu2]*(Pi^2*RATIO[-127/12 - x] + 
            RATIO[-421/4 + (272*x)/3 + (175*x^2)/12] + RATIO[44/3]*
             Zeta[3])) + RATIO[-2533/30 - (21*x)/2]*Zeta[5] + 
        G[0, x]*(Log[mu2]^3*(Pi^2*RATIO[-4/3] + RATIO[-95/108]) + 
          Log[mu2]^4*RATIO[-7/36] + Log[mu2]^5*RATIO[5/12] + 
          RATIO[60161/3888 + 2/x - (6835*x)/144] + 
          Pi^4*RATIO[1339/2160 - (31*x)/80] + 
          Pi^2*RATIO[22343/324 - 55/(6*x) - (339*x)/8 - (175*x^2)/24] + 
          (Pi^2*RATIO[-17/12] + RATIO[10321/108 - 5/(-1 + x) - 10/x - 
              (73*x)/4 - 11*x^2])*Zeta[3] + Log[mu2]^2*
           (RATIO[28/27 - (11*x)/2] + Pi^2*RATIO[7/2 + (15*x)/8] + 
            RATIO[-35/6]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[43/144] + 
            RATIO[2789/324 + x^(-1) - (307*x)/12] + 
            Pi^2*RATIO[2885/108 - 10/(3*x) - (53*x)/8 - (11*x^2)/2] + 
            RATIO[524/9 + (3*x)/2]*Zeta[3]) + RATIO[-16]*Zeta[5]) + 
        G[1, x]*(Log[mu2]^3*(Pi^2*RATIO[-4/3] + RATIO[-1/216]) + 
          Log[mu2]^5*RATIO[5/12] + Log[mu2]^4*RATIO[85/72] + 
          Pi^4*RATIO[5171/4320 + 23/(36*x^2) - 253/(180*x) - (7*x)/40] + 
          RATIO[-2384657/7776 + (6835*x)/144] + 
          Pi^2*RATIO[6767/81 - 65/(3*x) - (347*x)/8 - (175*x^2)/24] + 
          (Pi^2*RATIO[5/4] + RATIO[11789/54 + 15/x^2 - 91/x - (73*x)/4 - 
              11*x^2])*Zeta[3] + Log[mu2]^2*(Pi^2*RATIO[19/8 + (15*x)/8] + 
            RATIO[-7003/216 + (11*x)/2] + RATIO[-35/6]*Zeta[3]) + 
          Log[mu2]*(Pi^4*RATIO[39/80] + RATIO[-107525/648 + (307*x)/12] + 
            Pi^2*RATIO[12539/432 - 20/(3*x) - (53*x)/8 - (11*x^2)/2] + 
            RATIO[533/9 + 20/x^2 - 44/x + (3*x)/2]*Zeta[3]) + 
          RATIO[-12]*Zeta[5]) + Log[mu2]*(RATIO[2264335/7776 - 2/x] + 
          Pi^4*RATIO[-4153/4320 + (3*x)/8] + 
          Pi^2*RATIO[-40931/648 + 10/(3*x) + (239*x)/6 + (175*x^2)/24] + 
          (Pi^2*RATIO[3] + RATIO[-11575/54 + 20/x + (71*x)/4 + 11*x^2])*
           Zeta[3] + RATIO[8]*Zeta[5])) + 
      (G[0, 0, 0, 0, 0, 0, x]*RATIO[-85] + G[0, 0, 0, 1, 1, 1, x]*RATIO[-8] + 
        G[0, 0, 0, 0, 1, 1, x]*RATIO[-6] + Log[mu2]^5*(RATIO[-5/16] + 
          I*Pi*RATIO[-5/24]) + Pi^6*RATIO[-16879/120960] + 
        Log[mu2]^6*RATIO[-5/144] + G[0, 0, 0, 1, 0, 1, x]*RATIO[2] + 
        G[0, 0, 0, 1, 1, 0, x]*RATIO[2] + G[0, 1, 0, 0, 0, 1, x]*RATIO[12] + 
        G[0, 1, 0, 0, 1, 0, x]*RATIO[12] + G[0, 0, 0, 1, 0, 0, x]*RATIO[17] + 
        G[0, 0, 1, 0, 0, 0, x]*RATIO[18] + G[1, 0, 0, 0, 0, 0, x]*RATIO[20] + 
        G[0, 1, 0, 0, 0, 0, x]*RATIO[21] + G[0, 0, 1, 0, 0, 1, x]*RATIO[22] + 
        G[0, 0, 1, 0, 1, 0, x]*RATIO[22] + G[0, 0, 0, 0, 0, x]*
         (I*Pi*RATIO[-45] + Log[mu2]*RATIO[40] + RATIO[15 - 45/(-1 + x)]) + 
        G[0, 0, 0, 0, 1, x]*(I*Pi*RATIO[-6] + RATIO[25 + 25/(-1 + x)]) + 
        G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[19] + RATIO[25 + 25/(-1 + x)]) + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[-2 - 23/x^2] + G[1, 0, 1, 0, 1, 1, x]*
         RATIO[6 - 9/x^2] + G[0, 1, 1, 0, 1, 1, x]*RATIO[-16 - 5/x^2] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[2 - 3/x^2] + G[0, 0, 1, 0, 1, 1, x]*
         RATIO[-18 + x^(-2)] + G[0, 1, 0, 0, 1, 1, x]*RATIO[-4 + 5/x^2] + 
        G[1, 1, 1, 1, 0, 1, x]*RATIO[34 + 170/x^2 - 204/x] + 
        G[1, 1, 1, 1, 1, 0, x]*RATIO[34 + 170/x^2 - 204/x] + 
        G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-8] + I*Pi*RATIO[25] + 
          RATIO[11 - 13/(-1 + x) - 168/x]) + G[1, 0, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-6] + I*Pi*RATIO[14] + 
          RATIO[43/2 + 13/(2*(-1 + x)) - 168/x]) + G[1, 1, 0, 1, 0, 1, x]*
         RATIO[28 + 162/x^2 - 168/x] + G[1, 1, 0, 1, 1, 0, x]*
         RATIO[28 + 162/x^2 - 168/x] + G[1, 1, 1, 0, 0, 1, x]*
         RATIO[20 + 102/x^2 - 120/x] + G[1, 1, 1, 0, 1, 0, x]*
         RATIO[20 + 102/x^2 - 120/x] + G[0, 0, 1, 0, 0, x]*
         (Log[mu2]*RATIO[-10] + I*Pi*RATIO[30] + 
          RATIO[31/2 + 5/(2*(-1 + x)) - 112/x]) + G[1, 0, 0, 1, 0, 1, x]*
         RATIO[14 + 98/x^2 - 96/x] + G[1, 0, 0, 1, 1, 0, x]*
         RATIO[14 + 98/x^2 - 96/x] + G[1, 1, 0, 0, 0, x]*
         (I*Pi*RATIO[5 - 8/x^2] + RATIO[121 + 91/x^2 - 104/x] + 
          Log[mu2]*RATIO[112/x^2 - 96/x]) + G[0, 1, 1, 1, 1, 1, x]*
         RATIO[14 + 90/x^2 - 84/x] + G[1, 0, 1, 0, 0, 1, x]*
         RATIO[6 + 78/x^2 - 72/x] + G[1, 0, 1, 0, 1, 0, x]*
         RATIO[6 + 78/x^2 - 72/x] + G[1, 0, 1, 1, 0, 1, x]*
         RATIO[10 + 62/x^2 - 60/x] + G[1, 0, 1, 1, 1, 0, x]*
         RATIO[10 + 62/x^2 - 60/x] + G[1, 0, 1, 0, 0, x]*
         (I*Pi*RATIO[4 - 6/x^2] + Log[mu2]*RATIO[2 + 84/x^2 - 72/x] + 
          RATIO[87/2 - 1/(2*(-1 + x)) + 53/x^2 - 49/x]) + 
        G[1, 1, 0, 0, 0, 1, x]*RATIO[8 + 48/x^2 - 48/x] + 
        G[1, 1, 0, 0, 1, 0, x]*RATIO[8 + 48/x^2 - 48/x] + 
        G[0, 1, 1, 0, 0, 0, x]*RATIO[-36 + 56/x^2 - 48/x] + 
        G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[2 - 8/x^2] + 
          Log[mu2]*RATIO[-4 + 10/x^2] + RATIO[-6 + 7/(-1 + x) + 45/x^2 - 
            73/(2*x)]) + G[0, 1, 0, 1, 1, 1, x]*RATIO[-18 + 26/x^2 - 36/x] + 
        G[0, 1, 1, 1, 0, 0, x]*RATIO[9 + 26/x^2 - 36/x] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[-9 + 42/x^2 - 36/x] + 
        G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[-12 + 10/x^2] + 
          Log[mu2]*RATIO[24 + 52/x^2 - 72/x] + RATIO[-27 - 15/x^2 - 15/x]) + 
        G[0, 0, 1, 1, 0, 1, x]*RATIO[10 + 10/x^2 - 12/x] + 
        G[0, 0, 1, 1, 1, 0, x]*RATIO[10 + 10/x^2 - 12/x] + 
        G[1, 0, 1, 1, 0, 0, x]*RATIO[-13 + 26/x^2 - 12/x] + 
        G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[6 - 8/x^2] + 
          Log[mu2]*RATIO[12 + 2/x^2] + RATIO[-6 - 21/(-1 + x) + 3/x^2 - 
            21/(2*x)]) + G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[-2] + 
          Log[mu2]*RATIO[4] + RATIO[-11/2 - 13/(-1 + x) + x^(-2) - 7/x]) + 
        I*Pi^5*RATIO[23/720 - 1/(240*(-1 + x)) - 253/(1440*x)] + 
        Log[mu2]^4*(RATIO[-217/96] + Pi^2*RATIO[161/288] + 
          I*Pi*RATIO[-4/3 + 11/(24*x)]) + RATIO[-10323/128 + 3/x] + 
        G[0, 0, 1, 1, 0, 0, x]*RATIO[-23 - 14/x^2 + 12/x] + 
        G[0, 0, 1, 1, 1, 1, x]*RATIO[-26 - 13/x^2 + 12/x] + 
        G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[-12 + 6/x^2] + 
          RATIO[127/2 - 5/(2*(-1 + x)) - 12/x^2 - 15/x] + 
          Log[mu2]*RATIO[10 - 28/x^2 + 24/x]) + G[0, 1, 1, 0, 0, 1, x]*
         RATIO[14 - 22/x^2 + 24/x] + G[0, 1, 1, 0, 1, 0, x]*
         RATIO[14 - 22/x^2 + 24/x] + G[0, 1, 0, 1, 0, 1, x]*
         RATIO[12 - 36/x^2 + 36/x] + G[0, 1, 0, 1, 1, 0, x]*
         RATIO[12 - 36/x^2 + 36/x] + G[0, 1, 1, 1, 0, 1, x]*
         RATIO[-10 - 50/x^2 + 60/x] + G[0, 1, 1, 1, 1, 0, x]*
         RATIO[-10 - 50/x^2 + 60/x] + G[1, 0, 0, 1, 0, x]*
         (I*Pi*RATIO[9 - 14/x^2] + RATIO[-44 - 5/(-1 + x) - 29/x^2 + 68/x]) + 
        G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[2 - 3/x^2] + 
          RATIO[-44 - 5/(-1 + x) - 29/x^2 + 68/x]) + G[1, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[-2 - 19/x^2] + Log[mu2]*RATIO[-8 - 44/x^2 + 48/x] + 
          RATIO[-51 - 33/x^2 + 75/x]) + G[1, 1, 0, 1, 0, x]*
         (I*Pi*RATIO[-13 + 14/x^2] + Log[mu2]*RATIO[-8 - 44/x^2 + 48/x] + 
          RATIO[-51 - 33/x^2 + 75/x]) + G[1, 1, 1, 1, 0, 0, x]*
         RATIO[-90/x^2 + 84/x] + G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-12] + 
          I*Pi*RATIO[-4 + 5/x^2] + RATIO[-42 + 18/(-1 + x) + 6/x^2 + 90/x]) + 
        G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-12] + I*Pi*RATIO[-9 + 6/x^2] + 
          RATIO[-42 + 18/(-1 + x) + 6/x^2 + 90/x]) + G[0, 0, 1, 1, 0, x]*
         (Log[mu2]*RATIO[-4] + I*Pi*RATIO[-17 - 4/x^2] + 
          RATIO[-39 + 11/(-1 + x) - 2/x^2 + 94/x]) + G[1, 0, 0, 1, 1, 1, x]*
         RATIO[-8 - 116/x^2 + 96/x] + G[1, 0, 0, 1, 0, 0, x]*
         RATIO[-5 - 112/x^2 + 96/x] + G[0, 1, 1, 0, 1, x]*
         (I*Pi*RATIO[2 - 7/x^2] + Log[mu2]*RATIO[4 + 20/x^2 - 24/x] + 
          RATIO[-56 + 5/x^2 + 99/x]) + G[0, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[3 - 4/x^2] + Log[mu2]*RATIO[4 + 20/x^2 - 24/x] + 
          RATIO[-56 + 5/x^2 + 99/x]) + I*Pi*RATIO[-1675/16 + 875/(8*x)] + 
        G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[-15 + 16/x^2] + 
          Log[mu2]*RATIO[-12 - 72/x^2 + 72/x] + RATIO[-54 - 34/x^2 + 
            112/x]) + G[1, 1, 0, 1, 0, 0, x]*RATIO[-33 - 104/x^2 + 120/x] + 
        G[1, 1, 1, 1, 0, x]*(I*Pi*RATIO[14 - 20/x^2] + 
          RATIO[-44 - 21/x^2 + 65/x] + Log[mu2]*RATIO[-20 - 100/x^2 + 
             120/x]) + G[1, 0, 1, 1, 1, 1, x]*RATIO[-22 - 89/x^2 + 132/x] + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[-4 - 168/x^2 + 144/x] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[-3 - 168/x^2 + 144/x] + 
        G[1, 1, 0, 1, 1, 1, x]*RATIO[-28 - 122/x^2 + 168/x] + 
        G[1, 1, 1, 0, 0, 0, x]*RATIO[-56 - 144/x^2 + 192/x] + 
        G[1, 1, 1, 1, 1, 1, x]*RATIO[-62 - 395/x^2 + 372/x] + 
        G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[3/2] + 
          Pi^2*RATIO[-7/12 + 13/(3*x^2) - 6/x] + 
          I*Pi*RATIO[-91/2 + 4/(-1 + x) + 6/x^2 + 6/x] + 
          Log[mu2]*(I*Pi*RATIO[-17] + RATIO[-29/2 - (-1 + x)^(-1) + 84/x]) + 
          RATIO[-63/2 - 33/(4*(-1 + x)) + 207/x - 4*x]) + 
        I*Pi^3*RATIO[601/48 - 27/(16*(-1 + x)) + 589/(16*x) - (3*x)/4] + 
        G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[28 + 180/x^2 - 168/x] + 
          RATIO[113/2 + 40/x^2 - 164/x] + I*Pi*RATIO[-45/x^2]) + 
        G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[16] + 
          RATIO[23 - 28/(-1 + x) - 4/x^2 - 98/x] + I*Pi*RATIO[-3/x^2]) + 
        G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-12 - 72/x^2 + 72/x] + 
          RATIO[-54 - 34/x^2 + 112/x] + I*Pi*RATIO[-3/x^2]) + 
        G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-4] + 
          RATIO[-39 + 11/(-1 + x) - 2/x^2 + 94/x] + I*Pi*RATIO[x^(-2)]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[17 - 65/(2*x^2) + 20/x] + 
          Pi^2*RATIO[-13/3 - 311/(12*x^2) + 28/x] + 
          RATIO[-42 - 63/(4*x^2) + 275/(4*x) - 4*x] + 
          Log[mu2]*(RATIO[-20 - 3/(2*x^2) + 11/x] + I*Pi*RATIO[-17/x^2]) + 
          Log[mu2]^2*RATIO[3/(2*x^2)]) + G[0, 1, 1, 1, 1, x]*
         (RATIO[138 + 6/x^2 - 351/(2*x)] + Log[mu2]*
           RATIO[-4 - 26/x^2 + 24/x] + I*Pi*RATIO[14/x^2]) + 
        G[1, 1, 1, 0, 1, 1, x]*RATIO[17/x^2] + G[1, 1, 1, 0, 1, x]*
         (RATIO[-44 - 21/x^2 + 65/x] + Log[mu2]*RATIO[-20 - 100/x^2 + 
             120/x] + I*Pi*RATIO[19/x^2]) + G[1, 0, 1, 1, 1, x]*
         (RATIO[91 + 3/x^2 - 103/x] + Log[mu2]*RATIO[12 + 52/x^2 - 72/x] + 
          I*Pi*RATIO[25/x^2]) + G[1, 1, 0, 1, 1, x]*
         (RATIO[29 - 9/x^2 - 19/(2*x)] + Log[mu2]*RATIO[-10/x^2] + 
          I*Pi*RATIO[30/x^2]) + G[0, 0, 1, 1, x]*
         (Log[mu2]^2*RATIO[-4 + 1/(2*x^2)] + 
          I*Pi*RATIO[-3 - 3/(-1 + x) - 5/(2*x^2) - 2/x] + 
          Log[mu2]*(I*Pi*RATIO[4 + x^(-2)] + RATIO[13 + 14/(-1 + x) + 
              7/(2*x^2) + 2/x]) + Pi^2*RATIO[-8 - 35/(12*x^2) + 4/x] + 
          RATIO[169/4 + 13/(-1 + x) + 79/(4*x^2) + 11/x + (5*x)/2]) + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[59/2 + 20/x^2 - 3/x] + 
          Log[mu2]^2*RATIO[1/2 - 28/x^2 + 24/x] + 
          Log[mu2]*(I*Pi*RATIO[-7 + 12/x^2] + RATIO[-81/2 - 38/x^2 + 26/x]) + 
          Pi^2*RATIO[-23/12 - 47/x^2 + 42/x] + 
          RATIO[-481/4 + 15/(2*(-1 + x)) - 191/(2*x^2) + 91/x + (5*x)/2]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-9/2] + Pi^2*RATIO[-5/4] + 
          I*Pi*RATIO[79/2 - 7/(-1 + x)] + Log[mu2]*(I*Pi*RATIO[31] + 
            RATIO[-1/2 + 13/(-1 + x)]) + RATIO[-57/2 + 121/(4*(-1 + x)) + 
            (49*x)/2 - 36*x^2]) + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[-73/2 + 23/(2*x^2) + 4/x] + Log[mu2]^2*
           RATIO[-4 - 49/(2*x^2) + 24/x] + Pi^2*RATIO[-11 - 225/(4*x^2) + 
             66/x] + Log[mu2]*(RATIO[-49 - 15/(2*x^2) + 103/x] + 
            I*Pi*RATIO[31/x^2]) + RATIO[-495/4 - 5/(4*x^2) + 721/(4*x) + 
            (49*x)/2 - 36*x^2]) + G[0, 1, 1, 1, x]*
         (Pi^2*RATIO[2/3 + 49/(3*x^2) - 20/x] + I*Pi*RATIO[14 + 23/(2*x)] + 
          Log[mu2]*(RATIO[-68 - 11/x^2 + 88/x] + I*Pi*RATIO[-8/x^2]) + 
          Log[mu2]^2*RATIO[-x^(-2)] + RATIO[-175 - 40/x^2 + 263/x + 2*x - 
            12*x^2]) + G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + 
          I*Pi*RATIO[-83/2 + 3/(2*(-1 + x)) - 29/x^2 + 12/x] + 
          Pi^2*RATIO[-17/3 - 40/(3*x^2) + 16/x] + 
          Log[mu2]*(I*Pi*RATIO[-8] + RATIO[-19 + 112/x]) + 
          RATIO[-44 - 14/(-1 + x) + 315/x + 2*x - 12*x^2]) + 
        Pi^2*RATIO[-2299/64 + 887/(8*x) - (227*x)/8 - (85*x^2)/8] + 
        Pi^4*RATIO[-3673/1920 + 509/(720*(-1 + x)) + 17/(72*x) + (3*x)/16 - 
           (3*x^2)/20] + G[1, 1, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[12 - 8/x^2] + 
            RATIO[40 + 18/x^2 - 58/x]) + Log[mu2]^2*
           RATIO[4 + 20/x^2 - 24/x] + I*Pi*RATIO[-31 - 18/x^2 - 8/x] + 
          Pi^2*RATIO[-19 - 59/x^2 + 76/x] + RATIO[115 + 103/(2*x^2) - 169/x - 
            (19*x)/2 + 12*x^2]) + G[1, 1, 0, 1, x]*
         (Log[mu2]^2*RATIO[4 + 20/x^2 - 24/x] + 
          I*Pi*RATIO[18 - 24/x^2 + 15/(2*x)] + 
          Pi^2*RATIO[-38/3 - 425/(6*x^2) + 78/x] + 
          Log[mu2]*(RATIO[40 + 18/x^2 - 58/x] + I*Pi*RATIO[-14/x^2]) + 
          RATIO[115 + 103/(2*x^2) - 169/x - (19*x)/2 + 12*x^2]) + 
        G[0, 0, 0, 1, x]*(Pi^2*RATIO[-2] + Log[mu2]*(I*Pi*RATIO[4] + 
            RATIO[-10 - 10/(-1 + x)]) + I*Pi*RATIO[19/2 + 2/(-1 + x) + 
             x^(-2) - 7/x] + RATIO[-31/2 - 7/(-1 + x) - 29/x - (19*x)/2 + 
            12*x^2]) + G[0, 0, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[-14] + 
            RATIO[-10 - 10/(-1 + x)]) + I*Pi*RATIO[-67/2 + 7/(2*(-1 + x)) - 
             2/x^2 - 18/x] + Pi^2*RATIO[-13/2 - x^(-2) + 2/x] + 
          RATIO[-31/2 - 7/(-1 + x) - 29/x - (19*x)/2 + 12*x^2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[-10 + 12/x^2] + 
            RATIO[38 + 22/x^2 - 60/x]) + I*Pi*RATIO[55/2 - 1/(2*(-1 + x)) + 
             41/x^2 + 3/x] + Pi^2*RATIO[9/2 - 134/(3*x^2) + 34/x] + 
          RATIO[165/2 + (-1 + x)^(-1) + 69/x^2 - 381/(2*x) - 3*x + 12*x^2]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]*(I*Pi*RATIO[-4 + 10/x^2] + 
            RATIO[38 + 22/x^2 - 60/x]) + I*Pi*RATIO[-12 + 2/(-1 + x) + 
             38/x^2 - 57/(2*x)] + Pi^2*RATIO[-14/3 - 287/(6*x^2) + 44/x] + 
          RATIO[165/2 + (-1 + x)^(-1) + 69/x^2 - 381/(2*x) - 3*x + 12*x^2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[14 - 8/x^2] + 
            RATIO[42 - 4/x^2 - 80/x]) + Pi^2*RATIO[-21/2 + 20/x^2 - 18/x] + 
          I*Pi*RATIO[99/2 - 5/(2*(-1 + x)) - 11/x^2 + 4/x] + 
          RATIO[93 - 11/(2*(-1 + x)) - 31/(2*x^2) - 183/x - 3*x + 12*x^2]) + 
        G[0, 1, 0, 1, x]*(Pi^2*RATIO[-19/3 + 97/(6*x^2) - 16/x] + 
          I*Pi*RATIO[-6 - 3/(-1 + x) + 5/x^2 - 1/(2*x)] + 
          Log[mu2]*(RATIO[42 - 4/x^2 - 80/x] + I*Pi*RATIO[2/x^2]) + 
          RATIO[93 - 11/(2*(-1 + x)) - 31/(2*x^2) - 183/x - 3*x + 12*x^2]) + 
        (I*Pi^3*RATIO[-275/36] + I*Pi*RATIO[193/4 + 95/(4*(-1 + x)) + 18/x] + 
          Pi^2*RATIO[-407/24 + 259/(24*(-1 + x)) + 76/(3*x)] + 
          RATIO[101/24 + 81/(8*(-1 + x)) - 175/x - (15*x)/2 - 15*x^2])*
         Zeta[3] + RATIO[-725/9]*Zeta[3]^2 + Log[mu2]^3*
         (RATIO[-253/24] + I*Pi^3*RATIO[53/72] + 
          Pi^2*RATIO[109/48 - 3/(2*x)] + I*Pi*RATIO[-13/2 + 11/(4*x)] + 
          RATIO[56/9]*Zeta[3]) + G[0, 0, 0, x]*(I*Pi^3*RATIO[-35/12] + 
          Log[mu2]^3*RATIO[-4/3] + Log[mu2]^2*(I*Pi*RATIO[-17/2] + 
            RATIO[-11/2 + 1/(2*(-1 + x))]) + 
          I*Pi*RATIO[-37 + 35/(4*(-1 + x)) - 29/x] + 
          Pi^2*RATIO[2/3 - 49/(6*(-1 + x)) - 40/(3*x)] + 
          Log[mu2]*(Pi^2*RATIO[-5/3] + I*Pi*RATIO[-43/2 + 4/(-1 + x)] + 
            RATIO[7 - 29/(2*(-1 + x)) - 15*x + 24*x^2]) + 
          RATIO[345/4 - 57/(-1 + x) + 17*x + 30*x^2] + RATIO[101/3]*
           Zeta[3]) + G[1, 1, 1, x]*(I*Pi^3*RATIO[-7/3 + 43/(12*x^2)] + 
          I*Pi*RATIO[107/2 + 147/(4*x^2) - 263/(4*x)] + 
          Pi^2*RATIO[377/24 + 6/x^2 - 289/(12*x)] + Log[mu2]^2*
           (RATIO[61/4 - 5/x^2 - 23/x] + I*Pi*RATIO[-17/(2*x^2)]) + 
          Log[mu2]^3*RATIO[-4/(3*x^2)] + Log[mu2]*
           (Pi^2*RATIO[20/3 + 95/(3*x^2) - 40/x] + 
            I*Pi*RATIO[43/2 + 1/(2*x^2) - x^(-1)] + 
            RATIO[249/4 - 27/(2*x^2) - 77/x - 15*x + 24*x^2]) + 
          RATIO[107 + 75/x^2 - 851/(4*x) + x + 30*x^2] + 
          RATIO[74 + 884/(3*x^2) - 360/x]*Zeta[3]) + 
        G[1, 0, 0, x]*(Log[mu2]^3*RATIO[2/3] + I*Pi^3*RATIO[5/6] + 
          Pi^2*RATIO[281/24 + 35/(24*(-1 + x)) + 5/(2*x^2) - 77/(2*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[1] + RATIO[27/4 - 1/(4*(-1 + x)) - 28/x]) + 
          I*Pi*RATIO[141/2 - 27/(4*(-1 + x)) + 69/x^2 - 51/(2*x)] + 
          Log[mu2]*(Pi^2*RATIO[35/6 + 26/(3*x^2) - 12/x] + 
            I*Pi*RATIO[65/2 - 1/(2*(-1 + x)) + 22/x^2 - 4/x] + 
            RATIO[32 + 25/(4*(-1 + x)) - 150/x + x]) + 
          RATIO[547/8 + 175/(8*(-1 + x)) - 741/(2*x) + 6*x] + 
          RATIO[38/3 + 46/x^2 - 60/x]*Zeta[3]) + G[1, 1, 0, x]*
         (I*Pi^3*RATIO[-7/12 + 8/(3*x^2)] + 
          Pi^2*RATIO[122/3 + 185/(6*x^2) - 42/x] + Log[mu2]^2*
           (I*Pi*RATIO[9/2 - 8/x^2] + RATIO[-14 - 6/x^2 + 20/x]) + 
          I*Pi*RATIO[-325/4 + 15/(2*(-1 + x)) - 84/x^2 + 43/x] + 
          RATIO[-168 - 369/(4*x^2) + 1209/(4*x) - (19*x)/2 - 15*x^2] + 
          Log[mu2]*(Pi^2*RATIO[1/3 + 40/x^2 - 36/x] + 
            I*Pi*RATIO[-57/2 - 32/x^2 + 8/x] + RATIO[-76 - 40/x^2 + 121/x + 
              7*x - 12*x^2]) + RATIO[-2 + 52/x^2 - 60/x]*Zeta[3]) + 
        G[1, 0, 1, x]*(I*Pi^3*RATIO[17/6 + 1/(4*x^2)] + 
          Pi^2*RATIO[92/3 + 1/(2*(-1 + x)) + 13/x^2 - 569/(12*x)] + 
          I*Pi*RATIO[-71/2 + (-1 + x)^(-1) + 53/(4*x^2) - 3/(4*x)] + 
          Log[mu2]^2*(RATIO[-14 - 6/x^2 + 20/x] + I*Pi*RATIO[3/(2*x^2)]) + 
          RATIO[-168 - 369/(4*x^2) + 1209/(4*x) - (19*x)/2 - 15*x^2] + 
          Log[mu2]*(Pi^2*RATIO[6 + 100/(3*x^2) - 32/x] + 
            I*Pi*RATIO[-10 + 17/(2*x^2) - 9/x] + RATIO[-76 - 40/x^2 + 121/x + 
              7*x - 12*x^2]) + RATIO[-1 + 62/x^2 - 48/x]*Zeta[3]) + 
        G[0, 0, 1, x]*(I*Pi^3*RATIO[11/2 + 1/(4*x^2)] + I*Pi*Log[mu2]^2*
           RATIO[-4 + 1/(2*x^2)] + Pi^2*RATIO[51/4 - 10/(-1 + x) - 
             2/(3*x^2) - 251/(6*x)] + I*Pi*RATIO[91/4 + 9/(-1 + x) + 
             79/(4*x^2) + 4/x] + RATIO[-59/2 + 47/(4*(-1 + x)) + 104/x - 
            (3*x)/2 - 15*x^2] + Log[mu2]*(Pi^2*RATIO[16/3 - x^(-2)] + 
            I*Pi*RATIO[3 + 4/(-1 + x) + 7/(2*x^2) + 2/x] + 
            RATIO[-4 + 3/(-1 + x) + 22/x + 7*x - 12*x^2]) + 
          RATIO[-23 + 3/x^2 - 12/x]*Zeta[3]) + Log[mu2]^2*
         (Pi^4*RATIO[-409/2880] + I*Pi^3*RATIO[19/6 + 1/(24*(-1 + x)) - 
             3/(8*x)] + RATIO[-559/16 + 1/(2*x)] + 
          I*Pi*RATIO[-105/4 + 155/(8*x)] + Pi^2*RATIO[119/32 - 1/(12*x) + 
             2*x - 3*x^2] + (I*Pi*RATIO[61/6] + RATIO[-9/4 - 1/(4*(-1 + x)) + 
              6/x])*Zeta[3]) + G[0, 1, 0, x]*(I*Pi*Log[mu2]^2*RATIO[3/2] + 
          I*Pi^3*RATIO[15/4] + Pi^2*RATIO[39/4 - 97/(12*(-1 + x)) + 
             2/(3*x^2) - 99/(2*x)] + I*Pi*RATIO[115/2 - 43/(4*(-1 + x)) - 
             31/(2*x^2) + 46/x] + RATIO[-59/2 + 47/(4*(-1 + x)) + 104/x - 
            (3*x)/2 - 15*x^2] + Log[mu2]*(I*Pi*RATIO[55/2 - (-1 + x)^(-1) - 4/
                x^2 + 4/x] + Pi^2*RATIO[16/3 - 2/x^2 + 4/x] + 
            RATIO[-4 + 3/(-1 + x) + 22/x + 7*x - 12*x^2]) + 
          RATIO[-1 - 2/x^2 + 12/x]*Zeta[3]) + G[0, 1, 1, x]*
         (I*Pi^3*RATIO[-5/6 + x^(-2)] + Pi^2*RATIO[109/4 - 13/(6*(-1 + x)) + 
             4/(3*x^2) - 351/(8*x)] + I*Pi*RATIO[-91/2 - 11/(2*(-1 + x)) - 
             125/(4*x^2) + 73/(4*x)] + RATIO[783/8 + 47/(2*x^2) - 
            1275/(8*x) - 2*x] + Log[mu2]^3*RATIO[2/(3*x^2)] + 
          Log[mu2]^2*(RATIO[6 + 9/(2*x^2) - 21/(4*x)] + I*Pi*RATIO[x^(-2)]) + 
          Log[mu2]*(I*Pi*RATIO[-14 - 6/x^2 - 5/(2*x)] + 
            Pi^2*RATIO[-2/3 - 29/(6*x^2) + 8/x] + RATIO[73/2 + 97/(4*x^2) - 
              247/(4*x) + x]) + RATIO[-7 - 223/(3*x^2) + 84/x]*Zeta[3]) + 
        G[0, 0, x]*(Pi^4*RATIO[-593/1440] + Log[mu2]^4*RATIO[11/24] + 
          I*Pi^3*RATIO[35/8 - 3/(4*(-1 + x))] + Log[mu2]^3*
           (I*Pi*RATIO[1/2] + RATIO[29/12 - 1/(3*(-1 + x))]) + 
          I*Pi*RATIO[99/4 - 77/(4*(-1 + x)) + 104/x - (3*x)/2] + 
          RATIO[-2339/16 + 1203/(16*(-1 + x)) + x^(-1) - (335*x)/4 - 
            (85*x^2)/4] + Log[mu2]^2*(Pi^2*RATIO[61/24] + 
            I*Pi*RATIO[7/4 - 1/(2*(-1 + x))] + RATIO[2 + 21/(8*(-1 + x)) + 
              4*x - 6*x^2]) + Pi^2*RATIO[-187/24 + 251/(48*(-1 + x)) + 
             121/(6*x) + (7*x)/2 - (11*x^2)/2] + 
          (I*Pi*RATIO[-13] + RATIO[-115/3 + 116/(3*(-1 + x)) + 46/x])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[41/12] + 
            Pi^2*RATIO[3/8 + 29/(12*(-1 + x)) + 26/(3*x)] + 
            I*Pi*RATIO[7 - 25/(4*(-1 + x)) + 22/x] + 
            RATIO[-32 + 26/(-1 + x) - 17*x - 15*x^2] + RATIO[-44/3]*
             Zeta[3])) + G[0, 1, x]*(Pi^4*RATIO[7/24 + 127/(180*x^2) - 
             23/(30*x)] + I*Pi^3*RATIO[-11 - 1/(12*(-1 + x)) + 25/(12*x^2) + 
             173/(24*x)] + I*Pi*Log[mu2]^3*RATIO[2/(3*x^2)] + 
          I*Pi*RATIO[795/8 + 47/(4*(-1 + x)) + 47/(2*x^2) - 971/(8*x) + 
             (3*x)/2] + Pi^2*RATIO[-441/8 + 2/(3*(-1 + x)) - 31/(24*x^2) + 
             1313/(12*x) + (11*x)/4 - (13*x^2)/2] + Log[mu2]^2*
           (Pi^2*RATIO[2/3 - 7/(4*x^2)] + I*Pi*RATIO[6 + 9/(2*x^2) - 21/
                (4*x)] + RATIO[4 - 6/x - 4*x + 6*x^2]) + 
          RATIO[171/2 - 879/(4*x) + (227*x)/4 + (85*x^2)/4] + 
          (I*Pi*RATIO[3 - 13/(3*x^2)] + RATIO[19 + 3/(2*(-1 + x)) - 32/x^2 + 
              179/(2*x)])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-5/3] + 
            I*Pi*RATIO[81/2 + 3/(-1 + x) + 97/(4*x^2) - 207/(4*x)] + 
            Pi^2*RATIO[-43/2 + (-1 + x)^(-1) - 31/(12*x^2) + 257/(6*x)] + 
            RATIO[31 - 66/x + 5*x + 15*x^2] + RATIO[30 + 6/x^2 - 24/x]*
             Zeta[3])) + G[1, 0, x]*(I*Pi*Log[mu2]^3*RATIO[2/3] + 
          Pi^4*RATIO[-13/40 - 271/(180*x^2) + 41/(30*x)] + 
          I*Pi^3*RATIO[-97/24 + 7/(24*(-1 + x)) - 9/(2*x^2) + 25/(3*x)] + 
          I*Pi*RATIO[-549/8 + 175/(8*(-1 + x)) - 369/(4*x^2) - 537/(4*x) + 
             (3*x)/2] + Pi^2*RATIO[-761/24 - 11/(3*(-1 + x)) - 14/(3*x^2) + 
             359/(3*x) + (11*x)/4 - (13*x^2)/2] + Log[mu2]^2*
           (I*Pi*RATIO[-29/4 - 1/(4*(-1 + x)) - 6/x^2 - 8/x] + 
            Pi^2*RATIO[-37/12 - 2/x^2 + 4/x] + RATIO[4 - 6/x - 4*x + 
              6*x^2]) + RATIO[171/2 - 879/(4*x) + (227*x)/4 + (85*x^2)/4] + 
          (I*Pi*RATIO[14/3] + RATIO[-16 - 4/(-1 + x) + 22/x^2 + 41/x])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-1] + 
            I*Pi*RATIO[-36 + 25/(4*(-1 + x)) - 40/x^2 - 41/x] + 
            Pi^2*RATIO[-197/12 + 1/(2*(-1 + x)) - 5/(3*x^2) + 127/(3*x)] + 
            RATIO[31 - 66/x + 5*x + 15*x^2] + RATIO[-12 - 4/x^2 + 24/x]*
             Zeta[3])) + G[1, 1, x]*(I*Pi^3*RATIO[131/24 - 25/(24*x^2) + 
             25/(12*x)] + Pi^4*RATIO[7/20 - 8693/(1440*x^2) + 23/(6*x)] + 
          I*Pi*RATIO[-285/4 - 47/x^2 + 465/(4*x) - (3*x)/2] + 
          Log[mu2]^4*RATIO[11/(24*x^2)] + Log[mu2]^3*
           (RATIO[-5/3 + 25/(12*x^2) + 1/(3*x)] + I*Pi*RATIO[1/(2*x^2)]) + 
          RATIO[379/16 - 1441/(8*x^2) + 2665/(16*x) - (119*x)/4 - 
            (85*x^2)/4] + Log[mu2]^2*(I*Pi*RATIO[-15/4 - 19/(4*x^2) - 2/x] + 
            Pi^2*RATIO[-4/3 - 33/(8*x^2) + 8/x] + RATIO[-57/8 + 67/(8*x^2) - 
              15/(8*x) + 4*x - 6*x^2]) + Pi^2*RATIO[-1961/48 - 697/(48*x^2) + 
             1037/(16*x) + (7*x)/2 - (11*x^2)/2] + 
          (I*Pi*RATIO[-2 - 22/x^2] + RATIO[-823/6 - 29/(3*x^2) + 1025/(6*x)])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-2 + 29/(12*x^2)] + 
            Pi^2*RATIO[-203/12 - 53/(24*x^2) + 89/(4*x)] + 
            I*Pi*RATIO[-28 - 147/(4*x^2) + 161/(4*x)] + 
            RATIO[-41/4 - 119/(4*x^2) + 107/(4*x) + 7*x - 15*x^2] + 
            RATIO[-16 - 446/(3*x^2) + 168/x]*Zeta[3])) + 
        (I*Pi*RATIO[34] + RATIO[-79/2 + 33/(-1 + x) + 50/x])*Zeta[5] + 
        Log[mu2]*(I*Pi^5*RATIO[119/1440] + 
          Pi^4*RATIO[-3011/2880 + 7/(30*(-1 + x)) + 299/(180*x)] + 
          RATIO[-2321/32 + 2/x] + I*Pi^3*RATIO[9 - 13/(24*(-1 + x)) + 
             197/(24*x)] + I*Pi*RATIO[-293/4 + 68/x] + 
          Pi^2*RATIO[-71/12 + 667/(24*x) - (5*x)/2 - (15*x^2)/2] + 
          (Pi^2*RATIO[-215/9] + I*Pi*RATIO[95/3 + 11/(2*(-1 + x)) - 26/
                (3*x)] + RATIO[61/12 + 13/(4*(-1 + x)) - 54/x + 6*x - 
              12*x^2])*Zeta[3] + RATIO[2]*Zeta[5]) + 
        G[0, x]*(I*Pi^5*RATIO[1/96] + I*Pi*Log[mu2]^4*RATIO[11/24] + 
          Log[mu2]^3*(Pi^2*RATIO[-3/2] + RATIO[1/3] + 
            I*Pi*RATIO[29/12 - 1/(3*(-1 + x))]) + 
          I*Pi*RATIO[-1247/16 + 1203/(16*(-1 + x)) - 879/(4*x)] + 
          I*Pi^3*RATIO[-119/24 - 31/(48*(-1 + x)) - 9/(2*x)] + 
          Pi^4*RATIO[95/144 - 149/(240*(-1 + x)) - 271/(180*x)] + 
          RATIO[-665/16 - 2/x + (193*x)/4] + 
          Pi^2*RATIO[1049/24 - 327/(16*(-1 + x)) - 59/(2*x) + (19*x)/12 + 
             (15*x^2)/2] + (Pi^2*RATIO[271/12] + 
            I*Pi*RATIO[-29/6 + 2/(3*(-1 + x))] + 
            RATIO[145/12 - 9/(2*(-1 + x)) - 26/x - (11*x)/2 + 12*x^2])*
           Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[-47/24] + 
            I*Pi*RATIO[7 + 21/(8*(-1 + x)) - 6/x] + 
            Pi^2*RATIO[-15/8 + 7/(8*(-1 + x)) - 2/x] + RATIO[-19/8 + 6*x] + 
            RATIO[-9/2]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[31/90] + 
            I*Pi^3*RATIO[-121/24 + 5/(6*(-1 + x))] + 
            I*Pi*RATIO[-23/4 + 26/(-1 + x) - 66/x] + 
            RATIO[-69/4 - x^(-1) + 27*x] + Pi^2*RATIO[103/12 - 95/
                (24*(-1 + x)) - 37/(3*x) - (7*x)/2 + 6*x^2] + 
            (I*Pi*RATIO[-11/3] + RATIO[37/2 - 8/(-1 + x) - 4/x])*Zeta[3]) + 
          RATIO[47]*Zeta[5]) + G[1, x]*
         (I*Pi^5*RATIO[23/120 - 253/(1440*x^2)] + 
          I*Pi^3*RATIO[23/2 - 13/(12*(-1 + x)) + 1439/(48*x^2) - 
             983/(48*x)] + Pi^4*RATIO[-2269/2880 + 19/(120*(-1 + x)) - 
             79/(40*x^2) - 4153/(1440*x)] + 
          I*Pi*RATIO[1969/16 - 1441/(8*x^2) + 237/(16*x)] + 
          RATIO[301/32 + 875/(8*x) - (193*x)/4] + Log[mu2]^3*
           (I*Pi*RATIO[-3/4 + 25/(12*x^2) + 13/(6*x)] + 
            RATIO[53/24 + 11/(4*x)] + Pi^2*RATIO[-3/(2*x^2)]) + 
          Log[mu2]^4*(RATIO[11/48 + 11/(24*x)] + I*Pi*RATIO[11/(24*x^2)]) + 
          Pi^2*RATIO[649/12 + 1865/(24*x^2) - 1227/(8*x) + (47*x)/12 + 
             (15*x^2)/2] + (I*Pi*RATIO[2 + 3/(-1 + x) + 67/(3*x^2) - 197/
                (6*x)] + Pi^2*RATIO[-55/12 + 76/(3*x^2) - 8/x] + 
            RATIO[847/12 + 13/(2*(-1 + x)) - 174/x^2 - 353/(4*x) - (11*x)/2 + 
              12*x^2])*Zeta[3] + Log[mu2]*
           (I*Pi^3*RATIO[45/8 + 197/(24*x^2) - 43/(12*x)] + 
            Pi^4*RATIO[6/5 + 299/(180*x^2) - 23/(15*x)] + 
            I*Pi*RATIO[145/4 - 119/(4*x^2) - 1/(2*x)] + 
            RATIO[111/8 + 68/x - 27*x] + Pi^2*RATIO[1355/48 + 409/(24*x^2) - 
               659/(12*x) - (7*x)/2 + 6*x^2] + (I*Pi*RATIO[-3 - 26/(3*x^2)] + 
              RATIO[265/6 - 64/x^2 - 281/(3*x)])*Zeta[3]) + 
          Log[mu2]^2*(I*Pi^3*RATIO[-3/4 - 3/(8*x^2)] + 
            Pi^2*RATIO[331/48 - 1/(3*x^2) - 17/(2*x)] + 
            I*Pi*RATIO[7/2 + 67/(8*x^2) + 3/(8*x)] + 
            RATIO[31/4 + 155/(8*x) - 6*x] + RATIO[17/2 + 6/x^2 - 24/x]*
             Zeta[3]) + RATIO[24 + 50/x^2 - 78/x]*Zeta[5]))/Nc^2) + 
    Nfv*(Nc*(G[0, 0, 1, 1, 1, x]*RATIO[16 + 16/(-1 + x)] + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[48 + 96/x^2 - 144/x] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[48 + 96/x^2 - 144/x] + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[32 + 64/x^2 - 96/x] + 
        G[1, 1, 1, 1, 0, 0, x]*RATIO[28 + 56/x^2 - 84/x] + 
        I*Pi*RATIO[-3391/108 - 1460/(27*x)] + G[0, 1, 1, 1, 0, 0, x]*
         RATIO[12 + 24/x^2 - 36/x] + G[0, 0, 1, 1, 0, 0, x]*
         RATIO[4 + 8/x^2 - 12/x] + G[1, 0, 1, 1, 1, x]*RATIO[-8 + 8/x] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[-12 - 24/x^2 + 36/x] + 
        G[0, 1, 1, 0, 0, 0, x]*RATIO[-16 - 32/x^2 + 48/x] + 
        G[1, 1, 0, 1, 0, 0, x]*RATIO[-28 - 56/x^2 + 84/x] + 
        G[0, 1, 0, 0, 0, x]*RATIO[-96 + 96/x] + G[1, 0, 0, 0, 0, x]*
         RATIO[-96 + 96/x] + G[1, 1, 0, 0, 0, x]*(RATIO[88 - 8/x^2 - 80/x] + 
          I*Pi*RATIO[16 + 32/x^2 - 48/x] + Log[mu2]*
           RATIO[-32 - 64/x^2 + 96/x]) + G[1, 0, 1, 1, 0, 0, x]*
         RATIO[-40 - 80/x^2 + 120/x] + G[1, 1, 1, 0, 0, 0, x]*
         RATIO[-48 - 96/x^2 + 144/x] + G[1, 1, 1, 0, 1, x]*
         RATIO[24 + 8/x^2 - 24/x - 8*x] + G[1, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[28 + 56/x^2 - 84/x] + RATIO[24 + 8/x^2 - 24/x - 8*x]) + 
        G[1, 1, 1, 1, x]*(RATIO[36 - 12/x^2 - 12/x - 12*x] + 
          I*Pi*RATIO[24 + 8/x^2 - 24/x - 8*x]) + G[1, 0, 0, 0, 1, x]*
         RATIO[16 + 16/(3*x^2) - 16/x - 8*x] + G[1, 0, 0, 1, 0, x]*
         (I*Pi*RATIO[32 + 64/x^2 - 96/x] + RATIO[16 + 16/(3*x^2) - 16/x - 
            8*x]) + G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[64 - 64/x] + 
          Pi^2*RATIO[-16/3 - 32/(3*x^2) + 16/x] + 
          RATIO[100 - 24/(-1 + x) - 136/x - 12*x] + 
          I*Pi*RATIO[-16 + 16/(3*x^2) + 16/x - 8*x]) + G[0, 0, 0, 1, 1, x]*
         RATIO[-12 - 12/(-1 + x) - (22*x)/3] + G[0, 1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[8 + 16/x^2 - 24/x] + 
          I*Pi*RATIO[-8 - 16/x^2 + 24/x] + RATIO[80 + 4/(3*x^2) - 82/x - 
            (22*x)/3]) + G[1, 1, 0, 0, 1, x]*RATIO[18 + 6/x^2 - 18/x - 
           (16*x)/3] + G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[-28 - 56/x^2 + 84/x] + 
          RATIO[18 + 6/x^2 - 18/x - (16*x)/3]) + G[1, 0, 1, 0, 1, x]*
         RATIO[10 + 10/(3*x^2) - 10/x - (16*x)/3] + G[1, 0, 1, 1, 0, x]*
         (I*Pi*RATIO[-40 - 80/x^2 + 120/x] + RATIO[10 + 10/(3*x^2) - 10/x - 
            (16*x)/3]) + G[1, 1, 0, 1, 1, x]*RATIO[8/(3*x^2) - (8*x)/3] + 
        G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[24 + 48/x^2 - 72/x] + 
          Log[mu2]*RATIO[-24 - 48/x^2 + 72/x] + RATIO[56 - 4/x^2 - 50/x - 
            (8*x)/3]) + Pi^4*RATIO[-743/1080 + 116/(135*(-1 + x)) + 
           461/(180*x) + (151*x)/648] + 
        I*Pi^5*RATIO[-29/45 - 4/(45*(-1 + x)) + 5/(9*x) + (191*x)/540] + 
        G[0, 0, 0, 0, 1, x]*RATIO[8*x] + G[0, 0, 0, 1, 0, x]*RATIO[8*x] + 
        G[0, 0, 0, 0, x]*(RATIO[84 + 36/(-1 + x) - 12*x] + I*Pi*RATIO[8*x]) + 
        G[1, 0, 1, 1, x]*(RATIO[-50/3 - 53/(18*x^2) + 27/(2*x) - (53*x)/9] + 
          I*Pi*RATIO[2 + 2/x^2 - 2/x - 4*x] + Log[mu2]*
           RATIO[-4/(3*x^2) + (4*x)/3]) + G[0, 1, 1, 0, x]*
         (Pi^2*RATIO[-14/3 - 28/(3*x^2) + 14/x] + 
          Log[mu2]*(I*Pi*RATIO[8 + 16/x^2 - 24/x] + 
            RATIO[4 + 4/(3*x^2) - 4/x - (16*x)/3]) + 
          I*Pi*RATIO[76 - 78/x - (14*x)/3] + RATIO[-7/3 + (-1 + x)^(-1) + 
            53/(18*x^2) - 9/(2*x) + (14*x)/9]) + G[0, 1, 0, 1, 1, x]*
         RATIO[12 + 12/(-1 + x) - 2/(3*x^2) + (8*x)/3] + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[4 + 4/(3*x^2) - 4/x - (16*x)/3] + 
          RATIO[-7/3 + (-1 + x)^(-1) + 53/(18*x^2) - 9/(2*x) + (14*x)/9] + 
          I*Pi*RATIO[10 + 12/(-1 + x) - 4/(3*x^2) + 2/x + (8*x)/3]) + 
        G[0, 0, 1, 0, 0, x]*RATIO[-64 + 64/x + (8*x)/3] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[-12 - 12/(-1 + x) - (14*x)/3] + 
          Log[mu2]*RATIO[(-16*x)/3] + RATIO[-12 + 4/(3*(-1 + x)) + 16/(3*x) + 
            (32*x)/9]) + G[0, 0, 1, 0, x]*
         (Pi^2*RATIO[-2/3 - 4/(3*x^2) + 2/x] + Log[mu2]*RATIO[(-16*x)/3] + 
          I*Pi*RATIO[-62 + 2/(3*x^2) + 62/x + (8*x)/3] + 
          RATIO[-12 + 4/(3*(-1 + x)) + 16/(3*x) + (32*x)/9]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-8 - 8/(-1 + x) - (4*x)/3] + 
          RATIO[91/3 - 8/(3*(-1 + x)) + 2/x^2 - 24/x + (17*x)/9] + 
          I*Pi*RATIO[10 + 8/(-1 + x) + 2/(3*x^2) - 2/x + 4*x]) + 
        G[0, 1, 0, 0, x]*(Pi^2*RATIO[2 + 4/x^2 - 6/x] + 
          RATIO[223/3 - 35/(3*(-1 + x)) - 92/x - (73*x)/9] + 
          Log[mu2]*RATIO[48 - 48/x - (4*x)/3] + 
          I*Pi*RATIO[-54 - 2/x^2 + 54/x + 4*x]) + G[1, 1, 0, 0, x]*
         (Pi^2*RATIO[28/3 + 56/(3*x^2) - 28/x] + Log[mu2]^2*
           RATIO[8 + 16/x^2 - 24/x] + I*Pi*RATIO[58 + 2/(3*x^2) - 54/x - 
             4*x] + Log[mu2]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
            RATIO[-48 + 8/(3*x^2) + 44/x + (4*x)/3]) + 
          RATIO[-206/3 + 12/(-1 + x) + 73/(18*x^2) + 169/(2*x) + (37*x)/9]) + 
        G[0, 0, 1, 0, 1, x]*RATIO[2 + 2/(3*x^2) - 2/x + (16*x)/3] + 
        G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[4 + 8/x^2 - 12/x] + 
          RATIO[2 + 2/(3*x^2) - 2/x + (16*x)/3]) + G[0, 1, 0, 0, 1, x]*
         RATIO[-6 - 2/x^2 + 6/x + (16*x)/3] + G[0, 1, 0, 1, 0, x]*
         (I*Pi*RATIO[-12 - 24/x^2 + 36/x] + RATIO[-6 - 2/x^2 + 6/x + 
            (16*x)/3]) + G[1, 0, 0, 1, 1, x]*RATIO[-20 - 4/(-1 + x) - 8/x^2 + 
           16/x + (22*x)/3] + G[1, 1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[24 + 48/x^2 - 72/x] + 
          I*Pi*RATIO[-24 - 48/x^2 + 72/x] + RATIO[-72 - 4/(3*x^2) + 66/x + 
            (22*x)/3]) + G[0, 1, 1, 0, 1, x]*RATIO[-8 - 8/(3*x^2) + 8/x + 
           8*x] + G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[12 + 24/x^2 - 36/x] + 
          RATIO[-8 - 8/(3*x^2) + 8/x + 8*x]) + G[0, 1, 1, 1, x]*
         (RATIO[-28 + 24/x - 12*x] + I*Pi*RATIO[-8 - 8/(3*x^2) + 8/x + 
             8*x]) + G[1, 0, 0, 1, x]*
         (I*Pi*RATIO[-16 - 4/(-1 + x) - 20/(3*x^2) + 12/x + (14*x)/3] + 
          Log[mu2]*RATIO[-12 - 4/x^2 + 12/x + (16*x)/3] + 
          RATIO[-91/3 - 1/(3*(-1 + x)) - 53/(6*x^2) + 59/(2*x) + (94*x)/9]) + 
        G[1, 0, 1, 0, x]*(Pi^2*RATIO[44/3 + 88/(3*x^2) - 44/x] + 
          I*Pi*RATIO[54 - 14/(3*x^2) - 48/x - (8*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-24 - 48/x^2 + 72/x] + 
            RATIO[-12 - 4/x^2 + 12/x + (16*x)/3]) + 
          RATIO[-91/3 - 1/(3*(-1 + x)) - 53/(6*x^2) + 59/(2*x) + (94*x)/9]) + 
        G[1, 1, 0, 1, x]*(I*Pi*RATIO[2 + 10/(3*x^2) - 2/x - (8*x)/3] + 
          Log[mu2]*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
          RATIO[-40 - 106/(9*x^2) + 118/(3*x) + (112*x)/9]) + 
        G[1, 1, 1, 0, x]*(Pi^2*RATIO[-38/3 - 76/(3*x^2) + 38/x] + 
          I*Pi*RATIO[-64 + 4/(3*x^2) + 58/x + (14*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[24 + 48/x^2 - 72/x] + 
            RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3]) + 
          RATIO[-40 - 106/(9*x^2) + 118/(3*x) + (112*x)/9]) + 
        Pi^2*RATIO[12761/324 + 7739/(648*x) - (171*x)/8 - (75*x^2)/8] + 
        I*Pi^3*RATIO[1003/108 - 959/(216*(-1 + x)) - 302/(27*x) - 
           (779*x)/324 + x^2/2] + G[0, 0, 0, x]*
         (Pi^2*RATIO[32/3 - 32/(3*x) - (32*x)/9] + 
          I*Pi*RATIO[16 + 40/(3*(-1 + x)) + 16/(3*x) - (4*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[(-16*x)/3] + RATIO[-56 - 24/(-1 + x) + 8*x]) + 
          RATIO[-152 - 52/(-1 + x) + (100*x)/3 + 10*x^2]) + 
        (I*Pi*RATIO[97/3 - 16/(3*(-1 + x)) - 50/(3*x) - (83*x)/9] + 
          Pi^2*RATIO[68/3 + 8/(-1 + x) - 44/(3*x) + (34*x)/9] + 
          RATIO[15/2 + 959/(36*(-1 + x)) + 686/(9*x) - (2407*x)/54 - 2*x^2])*
         Zeta[3] + G[1, 1, 1, x]*(I*Pi^3*RATIO[-14/3 - 28/(3*x^2) + 14/x] + 
          Pi^2*RATIO[-28/3 - 32/(9*x^2) + 28/(3*x) + (32*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
            RATIO[-24 + 8/x^2 + 8/x + 8*x]) + 
          I*Pi*RATIO[-28 - 142/(9*x^2) + 106/(3*x) + (76*x)/9] + 
          RATIO[-72 + 64/(3*x^2) + 18/x + (68*x)/3 + 10*x^2] + 
          RATIO[28 + 56/x^2 - 84/x]*Zeta[3]) + G[1, 0, 0, x]*
         (I*Pi^3*RATIO[-4/3 - 8/(3*x^2) + 4/x] + Log[mu2]^2*
           RATIO[-16 + 16/x] + I*Pi*RATIO[23 - 37/(3*(-1 + x)) - 53/(6*x^2) - 
             239/(6*x) + (22*x)/9] + Pi^2*RATIO[-24 - 10/(9*x^2) + 23/x + 
             (32*x)/9] + Log[mu2]*(Pi^2*RATIO[4 + 8/x^2 - 12/x] + 
            RATIO[-140/3 + 12/(-1 + x) + 200/(3*x) + 4*x] + 
            I*Pi*RATIO[20 - 4/x^2 - 20/x + (16*x)/3]) + 
          RATIO[-821/9 + 25/(-1 + x) + 2329/(18*x) + (29*x)/3 - 2*x^2] + 
          RATIO[20 + 40/x^2 - 60/x]*Zeta[3]) + G[0, 1, 1, x]*
         (I*Pi^3*RATIO[-2 - 4/x^2 + 6/x] + I*Pi*RATIO[-13 + (-1 + x)^(-1) + 
             53/(18*x^2) + 37/(6*x) - (58*x)/9] + 
          Pi^2*RATIO[2 - 2/(-1 + x) + 13/(9*x^2) - 4/x - (32*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[4 + 4/(3*x^2) - 4/x - (16*x)/3] + 
            RATIO[52/3 - 40/(3*x) + 4*x]) + RATIO[241/9 - 4/(3*x^2) - 
            226/(9*x) + (61*x)/3 - 2*x^2] + RATIO[12 + 24/x^2 - 36/x]*
           Zeta[3]) + G[0, 0, 1, x]*(I*Pi^3*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          Log[mu2]*(I*Pi*RATIO[-8 - 8/(-1 + x) - 4*x] + 
            RATIO[28/3 - 2/(3*(-1 + x)) - 4/x - (34*x)/9]) + 
          Pi^2*RATIO[3 + 14/(3*(-1 + x)) - 5/(9*x^2) + 5/(3*x) - (2*x)/9] + 
          Log[mu2]^2*RATIO[(4*x)/3] + I*Pi*RATIO[83/3 - 2/(-1 + x) + 2/x^2 - 
             68/(3*x) + (5*x)/3] + RATIO[713/18 - 59/(36*(-1 + x)) - 
            97/(6*x) - (1013*x)/54 - 4*x^2] + RATIO[4 + 8/x^2 - 12/x]*
           Zeta[3]) + G[0, 1, 0, x]*(I*Pi^3*RATIO[2/3 + 4/(3*x^2) - 2/x] + 
          I*Pi*RATIO[244/3 - 34/(3*(-1 + x)) + 53/(18*x^2) - 201/(2*x) - 
             (31*x)/3] + Log[mu2]*(Pi^2*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
            I*Pi*RATIO[52 + 4/(3*x^2) - 52/x - 4*x] + 
            RATIO[28/3 - 2/(3*(-1 + x)) - 4/x - (34*x)/9]) + 
          Pi^2*RATIO[-27 + 5/(9*x^2) + 82/(3*x) - (2*x)/9] + 
          Log[mu2]^2*RATIO[(4*x)/3] + RATIO[713/18 - 59/(36*(-1 + x)) - 
            97/(6*x) - (1013*x)/54 - 4*x^2] + RATIO[-4 - 8/x^2 + 12/x]*
           Zeta[3]) + G[1, 1, 0, x]*
         (Log[mu2]^2*(I*Pi*RATIO[8 + 16/x^2 - 24/x] + 
            RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3]) + 
          Pi^2*RATIO[62/3 - 28/(9*x^2) - 55/(3*x) + (2*x)/9] + 
          Log[mu2]*(Pi^2*RATIO[-28/3 - 56/(3*x^2) + 28/x] + 
            RATIO[70/3 + 53/(9*x^2) - 21/x - (74*x)/9] + 
            I*Pi*RATIO[-56 + 52/x + 4*x]) + 
          I*Pi*RATIO[-256/3 + 12/(-1 + x) - 11/(6*x^2) + 617/(6*x) + 
             (25*x)/3] + RATIO[1145/18 + 1319/(108*x^2) - 583/(12*x) - 
            (1309*x)/54 - 4*x^2] + RATIO[-20 - 40/x^2 + 60/x]*Zeta[3]) + 
        G[1, 0, 1, x]*(I*Pi^3*RATIO[20/3 + 40/(3*x^2) - 20/x] + 
          I*Pi*RATIO[-71/3 - 1/(3*(-1 + x)) - 53/(9*x^2) + 22/x - (11*x)/3] + 
          Log[mu2]^2*RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3] + 
          Pi^2*RATIO[2/(3*(-1 + x)) + 2/(3*x^2) + 2/(3*x) + (2*x)/9] + 
          Log[mu2]*(RATIO[70/3 + 53/(9*x^2) - 21/x - (74*x)/9] + 
            I*Pi*RATIO[-4 - 8/(3*x^2) + 4/x + 4*x]) + 
          RATIO[1145/18 + 1319/(108*x^2) - 583/(12*x) - (1309*x)/54 - 
            4*x^2] + RATIO[-40 - 80/x^2 + 120/x]*Zeta[3]) + 
        Log[mu2]^2*(I*Pi*RATIO[-8/3 - 10/(3*x)] + 
          Pi^2*RATIO[-5/9 + 14/(9*x) - x] + I*Pi^3*
           RATIO[8/3 - 8/(3*x) + (2*x)/9] + RATIO[-16 + 16/x - (4*x)/3]*
           Zeta[3]) + G[0, 0, x]*(Pi^2*RATIO[-4/9 + 43/(9*(-1 + x)) + 
             122/(9*x) - (7*x)/27] + Log[mu2]^2*
           (RATIO[14 + 6/(-1 + x) - 2*x] + I*Pi*RATIO[(4*x)/3]) + 
          I*Pi^3*RATIO[8/3 - 8/(3*x) + x] + RATIO[6271/36 + 
            271/(6*(-1 + x)) - (195*x)/4 - (75*x^2)/4] + 
          Log[mu2]*(I*Pi*RATIO[-56/3 - 38/(3*(-1 + x)) - 4/x + (2*x)/9] + 
            Pi^2*RATIO[-8 + 8/x + (26*x)/9] + RATIO[238/3 + 26/(-1 + x) - 
              14*x - 5*x^2]) + I*Pi*RATIO[-595/18 - 995/(36*(-1 + x)) - 
             97/(6*x) + (31*x)/54 + x^2] + RATIO[-40 + 40/x + 2*x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-139/9 - 209/(9*x)] + 
          I*Pi^3*RATIO[34/9 - 19/(9*(-1 + x)) - 62/(9*x) - (17*x)/27] + 
          Pi^4*RATIO[-19/9 + 11/(45*(-1 + x)) + 106/(45*x) + (143*x)/270] + 
          Pi^2*RATIO[236/27 + 407/(54*x) - 7*x - (5*x^2)/2] + 
          (RATIO[-4 + 38/(3*(-1 + x)) + 116/(3*x) - (110*x)/9] + 
            I*Pi*RATIO[-24 - 8/(-1 + x) + 16/x + (28*x)/3])*Zeta[3]) + 
        G[1, 1, x]*(Pi^4*RATIO[161/90 + 161/(45*x^2) - 161/(30*x)] + 
          Pi^2*RATIO[433/18 + 563/(108*x^2) - 799/(36*x) - (137*x)/27] + 
          I*Pi^3*RATIO[44/3 + 4/(3*x^2) - 41/(3*x) - (20*x)/9] + 
          Log[mu2]^2*(RATIO[6 - 2/x^2 - 2/x - 2*x] + 
            I*Pi*RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3]) + 
          RATIO[3571/36 - 521/(36*x^2) - 263/(9*x) - (147*x)/4 - 
            (75*x^2)/4] + I*Pi*RATIO[485/18 + 2471/(108*x^2) - 145/(4*x) - 
             (841*x)/54 + x^2] + (I*Pi*RATIO[4 + 8/x^2 - 12/x] + 
            RATIO[-58 + 52/x + (16*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-4 - 8/x^2 + 12/x] + 
            I*Pi*RATIO[34/3 + 89/(9*x^2) - 17/x - (38*x)/9] + 
            Pi^2*RATIO[8 + 26/(9*x^2) - 8/x - (26*x)/9] + 
            RATIO[106/3 - 32/(3*x^2) - 17/(3*x) - 14*x - 5*x^2] + 
            RATIO[24 + 48/x^2 - 72/x]*Zeta[3])) + 
        G[0, 1, x]*(Pi^4*RATIO[53/90 + 53/(45*x^2) - 53/(30*x)] + 
          Pi^2*RATIO[-227/18 + 1/(18*(-1 + x)) - 301/(108*x^2) + 499/(36*x) - 
             (52*x)/27] + Log[mu2]^2*(I*Pi*RATIO[(4*x)/3] + 
            RATIO[-10/3 + 4/(3*x) + 2*x]) + I*Pi^3*
           RATIO[-41/3 + 4/(3*(-1 + x)) - 7/(9*x^2) + 46/(3*x) + (20*x)/9] + 
          I*Pi*RATIO[221/6 - 59/(36*(-1 + x)) - 4/(3*x^2) - 541/(18*x) + 
             (841*x)/54 - x^2] + RATIO[-2498/27 + 3671/(108*x) + (171*x)/4 + 
            (75*x^2)/4] + (I*Pi*RATIO[4 + 8/x^2 - 12/x] + 
            RATIO[72 - 8/(-1 + x) + 10/(3*x^2) - 82/x - (16*x)/3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
            Pi^2*RATIO[-2 + 4/(3*(-1 + x)) - 10/(9*x^2) + 10/(3*x) + (26*x)/
                9] + I*Pi*RATIO[20 - 2/(3*(-1 + x)) - 44/(3*x) + (38*x)/9] + 
            RATIO[-266/9 + 101/(9*x) + 14*x + 5*x^2] + 
            RATIO[8 + 16/x^2 - 24/x]*Zeta[3])) + G[1, 0, x]*
         (Pi^4*RATIO[-41/90 - 41/(45*x^2) + 41/(30*x)] + 
          Pi^2*RATIO[353/9 - 103/(18*(-1 + x)) + 149/(54*x^2) - 431/(9*x) - 
             (182*x)/27] + I*Pi^3*RATIO[5/3 + 7/(9*x^2) - 2/x - x] + 
          Log[mu2]^2*(Pi^2*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
            I*Pi*RATIO[-12 + 4/(3*x^2) + 12/x - (4*x)/3] + 
            RATIO[-10/3 + 4/(3*x) + 2*x]) + 
          I*Pi*RATIO[-343/6 + 25/(-1 + x) + 1319/(108*x^2) + 3313/(36*x) - 
             (31*x)/54 - x^2] + RATIO[-2498/27 + 3671/(108*x) + (171*x)/4 + 
            (75*x^2)/4] + (I*Pi*RATIO[12 + 24/x^2 - 36/x] + 
            RATIO[50 + 2/x^2 - 48/x - 2*x])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
            Pi^2*RATIO[70/3 + 10/(9*x^2) - 68/(3*x) - (26*x)/9] + 
            I*Pi*RATIO[-30 + 12/(-1 + x) + 53/(9*x^2) + 145/(3*x) - (2*x)/
                9] + RATIO[-266/9 + 101/(9*x) + 14*x + 5*x^2] + 
            RATIO[-8 - 16/x^2 + 24/x]*Zeta[3])) + 
        G[0, x]*(RATIO[-1460/27 - (3391*x)/108] + 
          I*Pi*RATIO[6313/108 + 271/(6*(-1 + x)) + 3671/(108*x) - 
             (193*x)/9] + Log[mu2]^2*(I*Pi*RATIO[32/3 + 6/(-1 + x) + 4/
                (3*x)] + RATIO[-10/3 - (8*x)/3] + 
            Pi^2*RATIO[8/3 - 8/(3*x) - (10*x)/9]) + 
          Pi^4*RATIO[41/45 - 41/(45*x) - (47*x)/540] + 
          I*Pi^3*RATIO[-41/6 - 2/(9*(-1 + x)) + 43/(9*x) + (31*x)/54] + 
          Pi^2*RATIO[-2381/108 - 2477/(216*(-1 + x)) - 841/(54*x) + 
             (3679*x)/324 + 2*x^2] + (I*Pi*RATIO[-24 + 24/x - (22*x)/3] + 
            RATIO[20 - 13/(-1 + x) - 46/x + (19*x)/3])*Zeta[3] + 
          Log[mu2]*(RATIO[-209/9 - (139*x)/9] + 
            I*Pi*RATIO[388/9 + 26/(-1 + x) + 101/(9*x) - (16*x)/3] + 
            I*Pi^3*RATIO[-8/3 + 8/(3*x) - (10*x)/9] + 
            Pi^2*RATIO[-44/9 - 49/(9*(-1 + x)) - 86/(9*x) + (31*x)/27] + 
            RATIO[16 - 16/x + 4*x]*Zeta[3])) + 
        RATIO[-60 - 8/(-1 + x) + 52/x - (7*x)/3]*Zeta[5] + 
        G[1, x]*(I*Pi^5*RATIO[5/18 + 5/(9*x^2) - 5/(6*x)] + 
          Pi^4*RATIO[-251/90 + 11/(90*(-1 + x)) + 17/(36*x^2) + 157/(60*x) + 
             (47*x)/540] + I*Pi^3*RATIO[29/18 - 37/(18*(-1 + x)) - 
             80/(27*x^2) - 77/(18*x) + (23*x)/54] + 
          I*Pi*RATIO[1561/108 - 521/(36*x^2) - 1993/(108*x) + (193*x)/9] + 
          RATIO[2449/108 - 1460/(27*x) + (3391*x)/108] + 
          Pi^2*RATIO[-5405/108 - 4147/(648*x^2) + 8981/(216*x) + 
             (3287*x)/324 + 2*x^2] + (Pi^2*RATIO[-22/3 - 44/(3*x^2) + 22/x] + 
            I*Pi*RATIO[-28 - 4/(-1 + x) - 2/(3*x^2) + 22/x + (22*x)/3] + 
            RATIO[-254/3 + 37/(3*(-1 + x)) + 98/(9*x^2) + 280/(3*x) + 
              (35*x)/3])*Zeta[3] + Log[mu2]^2*
           (I*Pi*RATIO[8/3 - 2/x^2 - 2/(3*x)] + I*Pi^3*
             RATIO[-4/3 - 8/(3*x^2) + 4/x] + Pi^2*RATIO[-10/3 - 10/(9*x^2) + 
               10/(3*x) + (10*x)/9] + RATIO[2/3 - 10/(3*x) + (8*x)/3] + 
            RATIO[8 + 16/x^2 - 24/x]*Zeta[3]) + Log[mu2]*
           (Pi^4*RATIO[53/45 + 106/(45*x^2) - 53/(15*x)] + 
            I*Pi^3*RATIO[14/3 - 14/(9*x^2) - 4/x + (10*x)/9] + 
            Pi^2*RATIO[-197/9 - 193/(54*x^2) + 347/(18*x) + (131*x)/27] + 
            I*Pi*RATIO[64/9 - 32/(3*x^2) - 10/(9*x) + (16*x)/3] + 
            RATIO[70/9 - 209/(9*x) + (139*x)/9] + 
            (I*Pi*RATIO[8 + 16/x^2 - 24/x] + RATIO[-48 + 20/(3*x^2) + 44/x - 
                4*x])*Zeta[3]) + RATIO[26 + 52/x^2 - 78/x]*Zeta[5])) + 
      (G[0, 0, 1, 1, 1, x]*RATIO[-64 - 64/(-1 + x)] + G[1, 1, 1, 0, 0, 0, x]*
         RATIO[192 + 384/x^2 - 576/x] + G[1, 0, 1, 1, 0, 0, x]*
         RATIO[160 + 320/x^2 - 480/x] + G[0, 1, 0, 0, 0, x]*
         RATIO[384 - 384/x] + G[1, 0, 0, 0, 0, x]*RATIO[384 - 384/x] + 
        G[1, 1, 0, 1, 0, 0, x]*RATIO[112 + 224/x^2 - 336/x] + 
        G[0, 1, 1, 0, 0, 0, x]*RATIO[64 + 128/x^2 - 192/x] + 
        G[0, 1, 0, 1, 0, 0, x]*RATIO[48 + 96/x^2 - 144/x] + 
        G[1, 0, 1, 1, 1, x]*RATIO[32 - 32/x] + G[0, 0, 1, 1, 0, 0, x]*
         RATIO[-16 - 32/x^2 + 48/x] + G[0, 1, 1, 1, 0, 0, x]*
         RATIO[-48 - 96/x^2 + 144/x] + I*Pi*RATIO[3391/27 + 5840/(27*x)] + 
        G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[128 + 256/x^2 - 384/x] + 
          I*Pi*RATIO[-64 - 128/x^2 + 192/x] + RATIO[-352 + 32/x^2 + 320/x]) + 
        G[1, 1, 1, 1, 0, 0, x]*RATIO[-112 - 224/x^2 + 336/x] + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[-128 - 256/x^2 + 384/x] + 
        G[1, 0, 1, 0, 0, 0, x]*RATIO[-192 - 384/x^2 + 576/x] + 
        G[1, 1, 0, 0, 0, 0, x]*RATIO[-192 - 384/x^2 + 576/x] + 
        G[0, 1, 1, 0, 1, x]*RATIO[32 + 32/(3*x^2) - 32/x - 32*x] + 
        G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-48 - 96/x^2 + 144/x] + 
          RATIO[32 + 32/(3*x^2) - 32/x - 32*x]) + G[1, 1, 1, 0, 0, x]*
         (I*Pi*RATIO[96 + 192/x^2 - 288/x] + Log[mu2]*
           RATIO[-96 - 192/x^2 + 288/x] + RATIO[288 + 16/(3*x^2) - 264/x - 
            (88*x)/3]) + G[1, 0, 0, 1, 1, x]*RATIO[80 + 16/(-1 + x) + 
           32/x^2 - 64/x - (88*x)/3] + G[0, 1, 0, 0, 1, x]*
         RATIO[24 + 8/x^2 - 24/x - (64*x)/3] + G[0, 1, 0, 1, 0, x]*
         (I*Pi*RATIO[48 + 96/x^2 - 144/x] + RATIO[24 + 8/x^2 - 24/x - 
            (64*x)/3]) + G[0, 0, 1, 0, 1, x]*RATIO[-8 - 8/(3*x^2) + 8/x - 
           (64*x)/3] + G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
          RATIO[-8 - 8/(3*x^2) + 8/x - (64*x)/3]) + G[1, 1, 1, 0, x]*
         (Pi^2*RATIO[152/3 + 304/(3*x^2) - 152/x] + 
          RATIO[160 + 424/(9*x^2) - 472/(3*x) - (448*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-96 - 192/x^2 + 288/x] + 
            RATIO[64 + 64/(3*x^2) - 64/x - (64*x)/3]) + 
          I*Pi*RATIO[256 - 16/(3*x^2) - 232/x - (56*x)/3]) + 
        G[1, 0, 0, 1, x]*(RATIO[364/3 + 4/(3*(-1 + x)) + 106/(3*x^2) - 
            118/x - (376*x)/9] + Log[mu2]*RATIO[48 + 16/x^2 - 48/x - 
             (64*x)/3] + I*Pi*RATIO[64 + 16/(-1 + x) + 80/(3*x^2) - 48/x - 
             (56*x)/3]) + G[0, 1, 0, 1, 1, x]*RATIO[-48 - 48/(-1 + x) + 
           8/(3*x^2) - (32*x)/3] + G[0, 0, 1, 0, 0, x]*
         RATIO[256 - 256/x - (32*x)/3] + 
        I*Pi^5*RATIO[116/45 + 16/(45*(-1 + x)) - 20/(9*x) - (191*x)/135] + 
        Pi^4*RATIO[743/270 - 464/(135*(-1 + x)) - 461/(45*x) - (151*x)/162] + 
        G[0, 0, 0, 0, 1, x]*RATIO[-32*x] + G[0, 0, 0, 1, 0, x]*RATIO[-32*x] + 
        G[0, 0, 1, 0, x]*(Pi^2*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
          RATIO[48 - 16/(3*(-1 + x)) - 64/(3*x) - (128*x)/9] + 
          I*Pi*RATIO[248 - 8/(3*x^2) - 248/x - (32*x)/3] + 
          Log[mu2]*RATIO[(64*x)/3]) + G[0, 0, 1, 1, x]*
         (I*Pi*RATIO[-40 - 32/(-1 + x) - 8/(3*x^2) + 8/x - 16*x] + 
          RATIO[-364/3 + 32/(3*(-1 + x)) - 8/x^2 + 96/x - (68*x)/9] + 
          Log[mu2]*RATIO[32 + 32/(-1 + x) + (16*x)/3]) + 
        G[1, 1, 0, 1, 1, x]*RATIO[-32/(3*x^2) + (32*x)/3] + 
        G[1, 1, 0, 1, x]*(RATIO[160 + 424/(9*x^2) - 472/(3*x) - (448*x)/9] + 
          Log[mu2]*RATIO[64 + 64/(3*x^2) - 64/x - (64*x)/3] + 
          I*Pi*RATIO[-8 - 40/(3*x^2) + 8/x + (32*x)/3]) + 
        G[1, 0, 1, 0, x]*(Pi^2*RATIO[-176/3 - 352/(3*x^2) + 176/x] + 
          RATIO[364/3 + 4/(3*(-1 + x)) + 106/(3*x^2) - 118/x - (376*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[96 + 192/x^2 - 288/x] + 
            RATIO[48 + 16/x^2 - 48/x - (64*x)/3]) + 
          I*Pi*RATIO[-216 + 56/(3*x^2) + 192/x + (32*x)/3]) + 
        G[1, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[96 + 192/x^2 - 288/x] + 
          I*Pi*RATIO[-96 - 192/x^2 + 288/x] + RATIO[-224 + 16/x^2 + 200/x + 
            (32*x)/3]) + G[1, 1, 0, 0, x]*
         (Log[mu2]^2*RATIO[-32 - 64/x^2 + 96/x] + 
          Pi^2*RATIO[-112/3 - 224/(3*x^2) + 112/x] + 
          RATIO[824/3 - 48/(-1 + x) - 146/(9*x^2) - 338/x - (148*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[64 + 128/x^2 - 192/x] + 
            RATIO[192 - 32/(3*x^2) - 176/x - (16*x)/3]) + 
          I*Pi*RATIO[-232 - 8/(3*x^2) + 216/x + 16*x]) + 
        G[0, 0, 0, 1, x]*(RATIO[48 - 16/(3*(-1 + x)) - 64/(3*x) - 
            (128*x)/9] + Log[mu2]*RATIO[(64*x)/3] + 
          I*Pi*RATIO[48 + 48/(-1 + x) + (56*x)/3]) + G[0, 1, 0, 1, x]*
         (I*Pi*RATIO[-40 - 48/(-1 + x) + 16/(3*x^2) - 8/x - (32*x)/3] + 
          RATIO[28/3 - 4/(-1 + x) - 106/(9*x^2) + 18/x - (56*x)/9] + 
          Log[mu2]*RATIO[-16 - 16/(3*x^2) + 16/x + (64*x)/3]) + 
        G[0, 1, 1, 0, x]*(Pi^2*RATIO[56/3 + 112/(3*x^2) - 56/x] + 
          RATIO[28/3 - 4/(-1 + x) - 106/(9*x^2) + 18/x - (56*x)/9] + 
          I*Pi*RATIO[-304 + 312/x + (56*x)/3] + Log[mu2]*
           (I*Pi*RATIO[-32 - 64/x^2 + 96/x] + RATIO[-16 - 16/(3*x^2) + 16/x + 
              (64*x)/3])) + G[1, 0, 1, 0, 1, x]*
         RATIO[-40 - 40/(3*x^2) + 40/x + (64*x)/3] + G[1, 0, 1, 1, 0, x]*
         (I*Pi*RATIO[160 + 320/x^2 - 480/x] + RATIO[-40 - 40/(3*x^2) + 40/x + 
            (64*x)/3]) + G[1, 1, 0, 0, 1, x]*RATIO[-72 - 24/x^2 + 72/x + 
           (64*x)/3] + G[1, 1, 0, 1, 0, x]*
         (I*Pi*RATIO[112 + 224/x^2 - 336/x] + RATIO[-72 - 24/x^2 + 72/x + 
            (64*x)/3]) + G[1, 0, 1, 1, x]*
         (Log[mu2]*RATIO[16/(3*x^2) - (16*x)/3] + 
          I*Pi*RATIO[-8 - 8/x^2 + 8/x + 16*x] + RATIO[200/3 + 106/(9*x^2) - 
            54/x + (212*x)/9]) + G[0, 0, 0, 1, 1, x]*
         RATIO[48 + 48/(-1 + x) + (88*x)/3] + G[0, 1, 1, 0, 0, x]*
         (I*Pi*RATIO[32 + 64/x^2 - 96/x] + Log[mu2]*
           RATIO[-32 - 64/x^2 + 96/x] + RATIO[-320 - 16/(3*x^2) + 328/x + 
            (88*x)/3]) + G[1, 0, 0, 0, 1, x]*RATIO[-64 - 64/(3*x^2) + 64/x + 
           32*x] + G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-128 - 256/x^2 + 384/x] + 
          RATIO[-64 - 64/(3*x^2) + 64/x + 32*x]) + G[1, 1, 1, 0, 1, x]*
         RATIO[-96 - 32/x^2 + 96/x + 32*x] + G[1, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[-112 - 224/x^2 + 336/x] + RATIO[-96 - 32/x^2 + 96/x + 
            32*x]) + G[0, 1, 0, 0, x]*(Pi^2*RATIO[-8 - 16/x^2 + 24/x] + 
          I*Pi*RATIO[216 + 8/x^2 - 216/x - 16*x] + 
          Log[mu2]*RATIO[-192 + 192/x + (16*x)/3] + 
          RATIO[-892/3 + 140/(3*(-1 + x)) + 368/x + (292*x)/9]) + 
        G[0, 0, 0, 0, x]*(I*Pi*RATIO[-32*x] + RATIO[-336 - 144/(-1 + x) + 
            48*x]) + G[0, 1, 1, 1, x]*
         (I*Pi*RATIO[32 + 32/(3*x^2) - 32/x - 32*x] + 
          RATIO[112 - 96/x + 48*x]) + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[-96 - 32/x^2 + 96/x + 32*x] + 
          RATIO[-144 + 48/x^2 + 48/x + 48*x]) + G[1, 0, 0, 0, x]*
         (Pi^2*RATIO[64/3 + 128/(3*x^2) - 64/x] + 
          Log[mu2]*RATIO[-256 + 256/x] + I*Pi*RATIO[64 - 64/(3*x^2) - 64/x + 
             32*x] + RATIO[-400 + 96/(-1 + x) + 544/x + 48*x]) + 
        G[0, 0, 0, x]*(Log[mu2]*(RATIO[224 + 96/(-1 + x) - 32*x] + 
            I*Pi*RATIO[(64*x)/3]) + I*Pi*RATIO[-64 - 160/(3*(-1 + x)) - 
             64/(3*x) + (16*x)/9] + Pi^2*RATIO[-128/3 + 128/(3*x) + 
             (128*x)/9] + RATIO[608 + 208/(-1 + x) - (400*x)/3 - 40*x^2]) + 
        I*Pi^3*RATIO[-1003/27 + 959/(54*(-1 + x)) + 1208/(27*x) + 
           (779*x)/81 - 2*x^2] + Pi^2*RATIO[-12761/81 - 7739/(162*x) + 
           (171*x)/2 + (75*x^2)/2] + 
        (Pi^2*RATIO[-272/3 - 32/(-1 + x) + 176/(3*x) - (136*x)/9] + 
          I*Pi*RATIO[-388/3 + 64/(3*(-1 + x)) + 200/(3*x) + (332*x)/9] + 
          RATIO[-30 - 959/(9*(-1 + x)) - 2744/(9*x) + (4814*x)/27 + 8*x^2])*
         Zeta[3] + G[1, 0, 1, x]*(I*Pi^3*RATIO[-80/3 - 160/(3*x^2) + 80/x] + 
          Pi^2*RATIO[-8/(3*(-1 + x)) - 8/(3*x^2) - 8/(3*x) - (8*x)/9] + 
          Log[mu2]^2*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
          I*Pi*RATIO[284/3 + 4/(3*(-1 + x)) + 212/(9*x^2) - 88/x + 
             (44*x)/3] + Log[mu2]*(I*Pi*RATIO[16 + 32/(3*x^2) - 16/x - 16*
                x] + RATIO[-280/3 - 212/(9*x^2) + 84/x + (296*x)/9]) + 
          RATIO[-2290/9 - 1319/(27*x^2) + 583/(3*x) + (2618*x)/27 + 16*x^2] + 
          RATIO[160 + 320/x^2 - 480/x]*Zeta[3]) + G[1, 1, 0, x]*
         (I*Pi*RATIO[1024/3 - 48/(-1 + x) + 22/(3*x^2) - 1234/(3*x) - 
             (100*x)/3] + Pi^2*RATIO[-248/3 + 112/(9*x^2) + 220/(3*x) - 
             (8*x)/9] + Log[mu2]^2*(I*Pi*RATIO[-32 - 64/x^2 + 96/x] + 
            RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3]) + 
          Log[mu2]*(Pi^2*RATIO[112/3 + 224/(3*x^2) - 112/x] + 
            I*Pi*RATIO[224 - 208/x - 16*x] + RATIO[-280/3 - 212/(9*x^2) + 
              84/x + (296*x)/9]) + RATIO[-2290/9 - 1319/(27*x^2) + 
            583/(3*x) + (2618*x)/27 + 16*x^2] + RATIO[80 + 160/x^2 - 240/x]*
           Zeta[3]) + G[0, 1, 0, x]*(I*Pi^3*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
          Pi^2*RATIO[108 - 20/(9*x^2) - 328/(3*x) + (8*x)/9] + 
          Log[mu2]^2*RATIO[(-16*x)/3] + Log[mu2]*
           (Pi^2*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
            RATIO[-112/3 + 8/(3*(-1 + x)) + 16/x + (136*x)/9] + 
            I*Pi*RATIO[-208 - 16/(3*x^2) + 208/x + 16*x]) + 
          I*Pi*RATIO[-976/3 + 136/(3*(-1 + x)) - 106/(9*x^2) + 402/x + 
             (124*x)/3] + RATIO[-1426/9 + 59/(9*(-1 + x)) + 194/(3*x) + 
            (2026*x)/27 + 16*x^2] + RATIO[16 + 32/x^2 - 48/x]*Zeta[3]) + 
        G[0, 0, 1, x]*(I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
          I*Pi*RATIO[-332/3 + 8/(-1 + x) - 8/x^2 + 272/(3*x) - (20*x)/3] + 
          Pi^2*RATIO[-12 - 56/(3*(-1 + x)) + 20/(9*x^2) - 20/(3*x) + 
             (8*x)/9] + Log[mu2]^2*RATIO[(-16*x)/3] + 
          Log[mu2]*(RATIO[-112/3 + 8/(3*(-1 + x)) + 16/x + (136*x)/9] + 
            I*Pi*RATIO[32 + 32/(-1 + x) + 16*x]) + 
          RATIO[-1426/9 + 59/(9*(-1 + x)) + 194/(3*x) + (2026*x)/27 + 
            16*x^2] + RATIO[-16 - 32/x^2 + 48/x]*Zeta[3]) + 
        G[0, 1, 1, x]*(I*Pi^3*RATIO[8 + 16/x^2 - 24/x] + 
          Pi^2*RATIO[-8 + 8/(-1 + x) - 52/(9*x^2) + 16/x + (128*x)/9] + 
          Log[mu2]*(RATIO[-208/3 + 160/(3*x) - 16*x] + 
            I*Pi*RATIO[-16 - 16/(3*x^2) + 16/x + (64*x)/3]) + 
          I*Pi*RATIO[52 - 4/(-1 + x) - 106/(9*x^2) - 74/(3*x) + (232*x)/9] + 
          RATIO[-964/9 + 16/(3*x^2) + 904/(9*x) - (244*x)/3 + 8*x^2] + 
          RATIO[-48 - 96/x^2 + 144/x]*Zeta[3]) + G[1, 0, 0, x]*
         (Log[mu2]^2*RATIO[64 - 64/x] + I*Pi^3*RATIO[16/3 + 32/(3*x^2) - 
             16/x] + Log[mu2]*(Pi^2*RATIO[-16 - 32/x^2 + 48/x] + 
            I*Pi*RATIO[-80 + 16/x^2 + 80/x - (64*x)/3] + 
            RATIO[560/3 - 48/(-1 + x) - 800/(3*x) - 16*x]) + 
          Pi^2*RATIO[96 + 40/(9*x^2) - 92/x - (128*x)/9] + 
          I*Pi*RATIO[-92 + 148/(3*(-1 + x)) + 106/(3*x^2) + 478/(3*x) - 
             (88*x)/9] + RATIO[3284/9 - 100/(-1 + x) - 4658/(9*x) - 
            (116*x)/3 + 8*x^2] + RATIO[-80 - 160/x^2 + 240/x]*Zeta[3]) + 
        G[1, 1, 1, x]*(I*Pi^3*RATIO[56/3 + 112/(3*x^2) - 56/x] + 
          I*Pi*RATIO[112 + 568/(9*x^2) - 424/(3*x) - (304*x)/9] + 
          Log[mu2]*(RATIO[96 - 32/x^2 - 32/x - 32*x] + 
            I*Pi*RATIO[64 + 64/(3*x^2) - 64/x - (64*x)/3]) + 
          Pi^2*RATIO[112/3 + 128/(9*x^2) - 112/(3*x) - (128*x)/9] + 
          RATIO[288 - 256/(3*x^2) - 72/x - (272*x)/3 - 40*x^2] + 
          RATIO[-112 - 224/x^2 + 336/x]*Zeta[3]) + 
        G[0, 0, x]*(I*Pi^3*RATIO[-32/3 + 32/(3*x) - 4*x] + 
          Pi^2*RATIO[16/9 - 172/(9*(-1 + x)) - 488/(9*x) + (28*x)/27] + 
          Log[mu2]^2*(I*Pi*RATIO[(-16*x)/3] + RATIO[-56 - 24/(-1 + x) + 
              8*x]) + I*Pi*RATIO[1190/9 + 995/(9*(-1 + x)) + 194/(3*x) - 
             (62*x)/27 - 4*x^2] + Log[mu2]*
           (Pi^2*RATIO[32 - 32/x - (104*x)/9] + 
            I*Pi*RATIO[224/3 + 152/(3*(-1 + x)) + 16/x - (8*x)/9] + 
            RATIO[-952/3 - 104/(-1 + x) + 56*x + 20*x^2]) + 
          RATIO[-6271/9 - 542/(3*(-1 + x)) + 195*x + 75*x^2] + 
          RATIO[160 - 160/x - 8*x]*Zeta[3]) + Log[mu2]^2*
         (I*Pi*RATIO[32/3 + 40/(3*x)] + I*Pi^3*RATIO[-32/3 + 32/(3*x) - 
             (8*x)/9] + Pi^2*RATIO[20/9 - 56/(9*x) + 4*x] + 
          RATIO[64 - 64/x + (16*x)/3]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[556/9 + 836/(9*x)] + 
          Pi^4*RATIO[76/9 - 44/(45*(-1 + x)) - 424/(45*x) - (286*x)/135] + 
          I*Pi^3*RATIO[-136/9 + 76/(9*(-1 + x)) + 248/(9*x) + (68*x)/27] + 
          Pi^2*RATIO[-944/27 - 814/(27*x) + 28*x + 10*x^2] + 
          (I*Pi*RATIO[96 + 32/(-1 + x) - 64/x - (112*x)/3] + 
            RATIO[16 - 152/(3*(-1 + x)) - 464/(3*x) + (440*x)/9])*Zeta[3]) + 
        G[1, 0, x]*(Pi^4*RATIO[82/45 + 164/(45*x^2) - 82/(15*x)] + 
          I*Pi^3*RATIO[-20/3 - 28/(9*x^2) + 8/x + 4*x] + 
          Log[mu2]^2*(Pi^2*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
            RATIO[40/3 - 16/(3*x) - 8*x] + I*Pi*RATIO[48 - 16/(3*x^2) - 48/
                x + (16*x)/3]) + Pi^2*RATIO[-1412/9 + 206/(9*(-1 + x)) - 
             298/(27*x^2) + 1724/(9*x) + (728*x)/27] + 
          RATIO[9992/27 - 3671/(27*x) - 171*x - 75*x^2] + 
          I*Pi*RATIO[686/3 - 100/(-1 + x) - 1319/(27*x^2) - 3313/(9*x) + 
             (62*x)/27 + 4*x^2] + (I*Pi*RATIO[-48 - 96/x^2 + 144/x] + 
            RATIO[-200 - 8/x^2 + 192/x + 8*x])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-16/3 - 32/(3*x^2) + 16/x] + 
            I*Pi*RATIO[120 - 48/(-1 + x) - 212/(9*x^2) - 580/(3*x) + (8*x)/
                9] + Pi^2*RATIO[-280/3 - 40/(9*x^2) + 272/(3*x) + (104*x)/
                9] + RATIO[1064/9 - 404/(9*x) - 56*x - 20*x^2] + 
            RATIO[32 + 64/x^2 - 96/x]*Zeta[3])) + 
        G[0, 1, x]*(Pi^4*RATIO[-106/45 - 212/(45*x^2) + 106/(15*x)] + 
          I*Pi^3*RATIO[164/3 - 16/(3*(-1 + x)) + 28/(9*x^2) - 184/(3*x) - 
             (80*x)/9] + Log[mu2]^2*(RATIO[40/3 - 16/(3*x) - 8*x] + 
            I*Pi*RATIO[(-16*x)/3]) + Pi^2*RATIO[454/9 - 2/(9*(-1 + x)) + 
             301/(27*x^2) - 499/(9*x) + (208*x)/27] + 
          RATIO[9992/27 - 3671/(27*x) - 171*x - 75*x^2] + 
          I*Pi*RATIO[-442/3 + 59/(9*(-1 + x)) + 16/(3*x^2) + 1082/(9*x) - 
             (1682*x)/27 + 4*x^2] + (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
            RATIO[-288 + 32/(-1 + x) - 40/(3*x^2) + 328/x + (64*x)/3])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
            I*Pi*RATIO[-80 + 8/(3*(-1 + x)) + 176/(3*x) - (152*x)/9] + 
            Pi^2*RATIO[8 - 16/(3*(-1 + x)) + 40/(9*x^2) - 40/(3*x) - (104*x)/
                9] + RATIO[1064/9 - 404/(9*x) - 56*x - 20*x^2] + 
            RATIO[-32 - 64/x^2 + 96/x]*Zeta[3])) + 
        G[1, 1, x]*(Pi^4*RATIO[-322/45 - 644/(45*x^2) + 322/(15*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
            RATIO[-24 + 8/x^2 + 8/x + 8*x]) + 
          I*Pi^3*RATIO[-176/3 - 16/(3*x^2) + 164/(3*x) + (80*x)/9] + 
          Pi^2*RATIO[-866/9 - 563/(27*x^2) + 799/(9*x) + (548*x)/27] + 
          I*Pi*RATIO[-970/9 - 2471/(27*x^2) + 145/x + (1682*x)/27 - 4*x^2] + 
          RATIO[-3571/9 + 521/(9*x^2) + 1052/(9*x) + 147*x + 75*x^2] + 
          (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + RATIO[232 - 208/x - (64*x)/3])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[16 + 32/x^2 - 48/x] + 
            Pi^2*RATIO[-32 - 104/(9*x^2) + 32/x + (104*x)/9] + 
            I*Pi*RATIO[-136/3 - 356/(9*x^2) + 68/x + (152*x)/9] + 
            RATIO[-424/3 + 128/(3*x^2) + 68/(3*x) + 56*x + 20*x^2] + 
            RATIO[-96 - 192/x^2 + 288/x]*Zeta[3])) + 
        G[0, x]*(I*Pi^3*RATIO[82/3 + 8/(9*(-1 + x)) - 172/(9*x) - 
             (62*x)/27] + Pi^4*RATIO[-164/45 + 164/(45*x) + (47*x)/135] + 
          Log[mu2]^2*(I*Pi*RATIO[-128/3 - 24/(-1 + x) - 16/(3*x)] + 
            Pi^2*RATIO[-32/3 + 32/(3*x) + (40*x)/9] + 
            RATIO[40/3 + (32*x)/3]) + I*Pi*RATIO[-6313/27 - 
             542/(3*(-1 + x)) - 3671/(27*x) + (772*x)/9] + 
          RATIO[5840/27 + (3391*x)/27] + 
          Pi^2*RATIO[2381/27 + 2477/(54*(-1 + x)) + 1682/(27*x) - 
             (3679*x)/81 - 8*x^2] + (RATIO[-80 + 52/(-1 + x) + 184/x - 
              (76*x)/3] + I*Pi*RATIO[96 - 96/x + (88*x)/3])*Zeta[3] + 
          Log[mu2]*(Pi^2*RATIO[176/9 + 196/(9*(-1 + x)) + 344/(9*x) - (124*x)/
                27] + I*Pi^3*RATIO[32/3 - 32/(3*x) + (40*x)/9] + 
            I*Pi*RATIO[-1552/9 - 104/(-1 + x) - 404/(9*x) + (64*x)/3] + 
            RATIO[836/9 + (556*x)/9] + RATIO[-64 + 64/x - 16*x]*Zeta[3])) + 
        RATIO[240 + 32/(-1 + x) - 208/x + (28*x)/3]*Zeta[5] + 
        G[1, x]*(I*Pi^5*RATIO[-10/9 - 20/(9*x^2) + 10/(3*x)] + 
          RATIO[-2449/27 + 5840/(27*x) - (3391*x)/27] + 
          I*Pi*RATIO[-1561/27 + 521/(9*x^2) + 1993/(27*x) - (772*x)/9] + 
          I*Pi^3*RATIO[-58/9 + 74/(9*(-1 + x)) + 320/(27*x^2) + 154/(9*x) - 
             (46*x)/27] + Pi^4*RATIO[502/45 - 22/(45*(-1 + x)) - 17/(9*x^2) - 
             157/(15*x) - (47*x)/135] + Pi^2*RATIO[5405/27 + 4147/(162*x^2) - 
             8981/(54*x) - (3287*x)/81 - 8*x^2] + 
          (Pi^2*RATIO[88/3 + 176/(3*x^2) - 88/x] + 
            RATIO[1016/3 - 148/(3*(-1 + x)) - 392/(9*x^2) - 1120/(3*x) - 
              (140*x)/3] + I*Pi*RATIO[112 + 16/(-1 + x) + 8/(3*x^2) - 88/x - 
               (88*x)/3])*Zeta[3] + Log[mu2]^2*
           (I*Pi^3*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
            I*Pi*RATIO[-32/3 + 8/x^2 + 8/(3*x)] + RATIO[-8/3 + 40/(3*x) - 
              (32*x)/3] + Pi^2*RATIO[40/3 + 40/(9*x^2) - 40/(3*x) - (40*x)/
                9] + RATIO[-32 - 64/x^2 + 96/x]*Zeta[3]) + 
          Log[mu2]*(Pi^4*RATIO[-212/45 - 424/(45*x^2) + 212/(15*x)] + 
            RATIO[-280/9 + 836/(9*x) - (556*x)/9] + 
            I*Pi*RATIO[-256/9 + 128/(3*x^2) + 40/(9*x) - (64*x)/3] + 
            Pi^2*RATIO[788/9 + 386/(27*x^2) - 694/(9*x) - (524*x)/27] + 
            I*Pi^3*RATIO[-56/3 + 56/(9*x^2) + 16/x - (40*x)/9] + 
            (I*Pi*RATIO[-32 - 64/x^2 + 96/x] + RATIO[192 - 80/(3*x^2) - 
                176/x + 16*x])*Zeta[3]) + RATIO[-104 - 208/x^2 + 312/x]*
           Zeta[5]))/Nc))}


==> anc/H_qqb_ga_-+-+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^2*Qf*((RATIO[-125159/26244] + Log[mu2]^3*(RATIO[-38/81] + 
        I*Pi*RATIO[-4/27]) + Log[mu2]^4*RATIO[-1/27] + Pi^4*RATIO[43/2430] + 
      G[0, 0, 0, x]*(RATIO[-152/27] + Log[mu2]*RATIO[-16/9] + 
        I*Pi*RATIO[8/9]) + G[0, 0, 0, 0, x]*RATIO[8/3] + 
      G[0, 0, x]*(I*Pi*RATIO[-76/27] + Pi^2*RATIO[8/27] + 
        Log[mu2]^2*RATIO[4/9] + Log[mu2]*(I*Pi*RATIO[-8/9] + RATIO[76/27]) + 
        RATIO[406/81]) + G[0, x]*(Pi^2*RATIO[-76/81] + 
        I*Pi*Log[mu2]^2*RATIO[4/9] + Log[mu2]*(Pi^2*RATIO[-8/27] + 
          I*Pi*RATIO[76/27]) + I*Pi*RATIO[406/81]) + 
      Pi^2*RATIO[325/243 - 76/(81*x)] + Log[mu2]^2*(RATIO[-185/81] + 
        Pi^2*RATIO[4/27] + I*Pi*RATIO[-32/27 + 4/(9*x)]) + 
      I*Pi*RATIO[-4118/729 + 406/(81*x)] + G[1, 1, x]*
       (RATIO[-40/27 + 406/(81*x^2) - 152/(27*x)] + 
        I*Pi*RATIO[4/9 - 76/(27*x^2) + 8/(9*x)] + 
        Log[mu2]*(RATIO[-8/9 + 76/(27*x^2) - 16/(9*x)] + 
          I*Pi*RATIO[-8/(9*x^2)]) + Pi^2*RATIO[8/(27*x^2)] + 
        Log[mu2]^2*RATIO[4/(9*x^2)]) + 
      G[1, x]*(I*Pi*RATIO[-26/27 + 406/(81*x^2) - 76/(27*x)] + 
        Pi^2*RATIO[4/27 - 76/(81*x^2) + 8/(27*x)] + 
        RATIO[-25/81 + 406/(81*x)] + Log[mu2]*
         (I*Pi*RATIO[-4/9 + 76/(27*x^2) - 8/(9*x)] + 
          RATIO[14/27 + 76/(27*x)] + Pi^2*RATIO[-8/(27*x^2)]) + 
        Log[mu2]^2*(RATIO[2/9 + 4/(9*x)] + I*Pi*RATIO[4/(9*x^2)])) + 
      G[1, 1, 1, x]*(RATIO[4/3 - 152/(27*x^2) + 8/(3*x)] + 
        Log[mu2]*RATIO[-16/(9*x^2)] + I*Pi*RATIO[8/(9*x^2)]) + 
      G[1, 1, 1, 1, x]*RATIO[8/(3*x^2)] + 
      (RATIO[-208/243] + I*Pi*RATIO[-8/27])*Zeta[3] + 
      Log[mu2]*(RATIO[-3893/729] + Pi^2*RATIO[64/81 - 8/(27*x)] + 
        I*Pi*RATIO[-328/81 + 76/(27*x)] + RATIO[-8/27]*Zeta[3]))/Nc + 
    Nc*(G[0, 0, 0, 0, x]*RATIO[-16/9] + G[1, 1, 1, 1, x]*RATIO[-16/9] + 
      G[0, 1, 1, 1, x]*RATIO[-8/9] + G[1, 0, 0, 0, x]*RATIO[-8/9] + 
      Pi^4*RATIO[-1/45] + Log[mu2]^4*RATIO[2/27] + Log[mu2]^3*RATIO[58/81] + 
      G[0, 0, 0, 1, x]*RATIO[8/9] + G[0, 0, 1, 0, x]*RATIO[8/9] + 
      G[0, 1, 0, 1, x]*RATIO[8/9] + G[0, 1, 1, 0, x]*RATIO[8/9] + 
      G[1, 0, 0, 1, x]*RATIO[8/9] + G[1, 0, 1, 0, x]*RATIO[8/9] + 
      G[1, 1, 0, 1, x]*RATIO[8/9] + G[1, 1, 1, 0, x]*RATIO[8/9] + 
      Log[mu2]^2*(Pi^2*RATIO[-2/9] + RATIO[217/81]) + RATIO[107407/26244] + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[8/9] + RATIO[76/27 - (8*x^2)/3]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[8/9] + RATIO[112/27 - (8*x^2)/3]) + 
      G[0, 1, x]*(Pi^2*RATIO[-4/9] + Log[mu2]^2*RATIO[4/9] + 
        RATIO[424/81 - 2*x - 2*x^2] + Log[mu2]*RATIO[76/27 - (4*x^2)/3]) + 
      G[1, 0, x]*(Pi^2*RATIO[-4/9] + Log[mu2]^2*RATIO[4/9] + 
        RATIO[424/81 - 2*x - 2*x^2] + Log[mu2]*RATIO[76/27 - (4*x^2)/3]) + 
      Pi^2*RATIO[-646/243 + x + x^2] + G[0, 0, 1, x]*(Log[mu2]*RATIO[-8/9] + 
        RATIO[-76/27 + (4*x^2)/3]) + G[0, 1, 0, x]*(Log[mu2]*RATIO[-8/9] + 
        RATIO[-76/27 + (4*x^2)/3]) + G[1, 0, 1, x]*(Log[mu2]*RATIO[-8/9] + 
        RATIO[-76/27 + (4*x^2)/3]) + G[1, 1, 0, x]*(Log[mu2]*RATIO[-8/9] + 
        RATIO[-76/27 + (4*x^2)/3]) + G[1, 1, x]*(Pi^2*RATIO[-4/9] + 
        Log[mu2]*RATIO[(4*x^2)/3] + RATIO[2/9 + (2*x)/3 + 2*x^2]) + 
      G[0, 0, x]*(Pi^2*RATIO[-4/9] + Log[mu2]*RATIO[-4/3 + (4*x^2)/3] + 
        RATIO[-16/3 + (10*x)/3 + 2*x^2]) + RATIO[-496/243 + (4*x^2)/3]*
       Zeta[3] + Log[mu2]*(RATIO[3817/729] + Pi^2*RATIO[-38/27 + (2*x^2)/3] + 
        RATIO[-8/27]*Zeta[3]) + G[0, x]*(Log[mu2]^2*RATIO[-20/27] + 
        Log[mu2]^3*RATIO[-4/27] + RATIO[1966/729 - (10*x)/3] + 
        Log[mu2]*(Pi^2*RATIO[4/9] + RATIO[8/81 - (4*x)/3]) + 
        Pi^2*RATIO[38/27 - (2*x^2)/3] + RATIO[16/27]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^2*RATIO[-38/27] + Log[mu2]^3*RATIO[-4/27] + 
        Log[mu2]*(Pi^2*RATIO[4/9] + RATIO[-442/81 + (4*x)/3]) + 
        RATIO[-5783/729 + (10*x)/3] + Pi^2*RATIO[38/27 - (2*x^2)/3] + 
        RATIO[16/27]*Zeta[3]))) + 
  Nf*(Nfv*((G[1, 0, 0, 0, x]*RATIO[128/3 - 128/(3*x)] + 
        G[1, 1, 1, 0, 0, x]*RATIO[32/3 + 64/(3*x^2) - 32/x] + 
        I*Pi*RATIO[-536/27 - 832/(27*x)] + G[1, 0, 1, 0, 0, x]*
         RATIO[-64/3 - 128/(3*x^2) + 64/x] + G[1, 1, 0, 0, 0, x]*
         RATIO[-64/3 - 128/(3*x^2) + 64/x] + G[0, 1, 0, 0, x]*
         RATIO[128/3 - 128/(3*x) - (32*x)/9] + 
        I*Pi^3*RATIO[452/27 - 4/(3*(-1 + x)) - 464/(27*x) - (136*x)/81] + 
        Pi^4*RATIO[-40/9 + 40/(9*x) + (4*x)/81] + G[0, 0, 0, 1, x]*
         RATIO[(-32*x)/9] + G[0, 0, 1, 0, x]*RATIO[(-32*x)/9] + 
        G[0, 0, 1, 1, x]*RATIO[(-32*x)/9] + G[0, 1, 0, 1, x]*
         RATIO[(-32*x)/9] + G[0, 1, 1, 0, x]*RATIO[(-32*x)/9] + 
        G[0, 1, 0, x]*(I*Pi*RATIO[128/3 - 128/(3*x) - (32*x)/9] + 
          RATIO[80/9 - 32/(9*x) + (16*x)/27] + Log[mu2]*RATIO[(32*x)/9]) + 
        G[0, 0, 1, x]*(RATIO[80/9 - 32/(9*x) + (16*x)/27] + 
          I*Pi*RATIO[(-32*x)/9] + Log[mu2]*RATIO[(32*x)/9]) + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[64/3 + 128/(3*x^2) - 64/x] + 
          RATIO[128/9 + 800/(9*x^2) - 320/(3*x) + (32*x)/9]) + 
        G[1, 1, 0, x]*(Pi^2*RATIO[-16 - 32/x^2 + 48/x] + 
          RATIO[104/3 + 304/(27*x^2) - 104/(3*x) - (304*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[64/3 + 128/(3*x^2) - 64/x] + 
            RATIO[32/3 + 32/(9*x^2) - 32/(3*x) - (32*x)/9]) + 
          I*Pi*RATIO[128/9 + 800/(9*x^2) - 320/(3*x) + (32*x)/9]) + 
        G[1, 0, 1, 1, x]*RATIO[-16/3 - 32/(9*x^2) + 16/(3*x) + (32*x)/9] + 
        G[1, 0, 1, x]*(RATIO[104/3 + 304/(27*x^2) - 104/(3*x) - (304*x)/27] + 
          Log[mu2]*RATIO[32/3 + 32/(9*x^2) - 32/(3*x) - (32*x)/9] + 
          I*Pi*RATIO[-16/3 - 32/(9*x^2) + 16/(3*x) + (32*x)/9]) + 
        G[1, 0, 0, 1, x]*RATIO[-32/3 - 32/(9*x^2) + 32/(3*x) + (32*x)/9] + 
        G[1, 1, 0, 1, x]*RATIO[-32/3 - 32/(9*x^2) + 32/(3*x) + (32*x)/9] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[32/3 + 64/(3*x^2) - 32/x] + 
          RATIO[-32/3 - 32/(9*x^2) + 32/(3*x) + (32*x)/9]) + 
        G[1, 0, 1, 0, x]*(I*Pi*RATIO[-64/3 - 128/(3*x^2) + 64/x] + 
          RATIO[-32/3 - 32/(9*x^2) + 32/(3*x) + (32*x)/9]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[(-32*x)/9] + RATIO[-112/3 - 16/(-1 + x) + 
            (16*x)/3]) + G[0, 1, 1, x]*(I*Pi*RATIO[(-32*x)/9] + 
          RATIO[-40/9 - 8/(9*x) + (16*x)/3]) + G[1, 1, 1, x]*
         (I*Pi*RATIO[-32/3 - 32/(9*x^2) + 32/(3*x) + (32*x)/9] + 
          RATIO[-16 + 16/(3*x^2) + 16/(3*x) + (16*x)/3]) + 
        G[1, 0, 0, x]*(Pi^2*RATIO[32/9 + 64/(9*x^2) - 32/(3*x)] + 
          Log[mu2]*RATIO[-128/3 + 128/(3*x)] + 
          I*Pi*RATIO[-32/3 - 32/(9*x^2) + 32/(3*x) + (32*x)/9] + 
          RATIO[-1064/9 + 8/(-1 + x) + 1184/(9*x) + (16*x)/3]) + 
        G[0, 0, x]*(I*Pi*RATIO[80/9 - 32/(9*x) + (16*x)/27] + 
          Pi^2*RATIO[-64/9 + 64/(9*x) + (16*x)/27] + 
          Log[mu2]*(RATIO[112/3 + 16/(-1 + x) - (16*x)/3] + 
            I*Pi*RATIO[(32*x)/9]) + RATIO[1072/9 + 128/(3*(-1 + x)) - 
            (176*x)/9 - (8*x^2)/3]) + Pi^2*RATIO[568/81 + 1304/(81*x) - 
           (88*x)/9 - (4*x^2)/3] + G[0, 1, x]*(Pi^2*RATIO[(16*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[(32*x)/9] + RATIO[-80/9 + 32/(9*x) + 
              (16*x)/3]) + I*Pi*RATIO[-40/9 - 8/(9*x) + (304*x)/27] + 
          RATIO[-1000/27 + 400/(27*x) + (176*x)/9 + (8*x^2)/3]) + 
        (RATIO[-440/9 + 8/(-1 + x) + 704/(9*x) - (448*x)/27] + 
          I*Pi*RATIO[-64 + 64/x + (64*x)/9])*Zeta[3] + 
        G[1, 1, x]*(I*Pi^3*RATIO[-16/9 - 32/(9*x^2) + 16/(3*x)] + 
          I*Pi*RATIO[104/3 + 304/(27*x^2) - 104/(3*x) - (304*x)/27] + 
          Log[mu2]*(RATIO[16 - 16/(3*x^2) - 16/(3*x) - (16*x)/3] + 
            I*Pi*RATIO[32/3 + 32/(9*x^2) - 32/(3*x) - (32*x)/9]) + 
          Pi^2*RATIO[8/9 + 16/(27*x^2) - 8/(9*x) - (16*x)/27] + 
          RATIO[512/9 - 16/x^2 - 56/(3*x) - (176*x)/9 - (8*x^2)/3] + 
          RATIO[32/3 + 64/(3*x^2) - 32/x]*Zeta[3]) + 
        G[1, 0, x]*(Pi^2*RATIO[704/27 - 400/(27*x^2) - 32/(3*x) - 
             (16*x)/27] + I*Pi*RATIO[-832/9 + 8/(-1 + x) + 304/(27*x^2) + 
             904/(9*x) - (16*x)/27] + Log[mu2]*
           (Pi^2*RATIO[-32/9 - 64/(9*x^2) + 32/(3*x)] + 
            I*Pi*RATIO[-32 + 32/(9*x^2) + 32/x - (32*x)/9] + 
            RATIO[-80/9 + 32/(9*x) + (16*x)/3]) + 
          RATIO[-1000/27 + 400/(27*x) + (176*x)/9 + (8*x^2)/3] + 
          RATIO[32/3 + 64/(3*x^2) - 32/x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[-64/9 - 80/(9*x)] + 
          Pi^2*RATIO[-40/27 + 112/(27*x) - (8*x)/3] + 
          I*Pi^3*RATIO[64/9 - 64/(9*x) + (16*x)/27] + 
          RATIO[-128/3 + 128/(3*x) - (32*x)/9]*Zeta[3]) + 
        G[0, x]*(RATIO[-832/27 - (536*x)/27] + 
          I*Pi*RATIO[1976/27 + 128/(3*(-1 + x)) + 400/(27*x) - (64*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[256/9 + 16/(-1 + x) + 32/(9*x)] + 
            RATIO[-80/9 - (64*x)/9] + Pi^2*RATIO[64/9 - 64/(9*x) - (80*x)/
                27]) + Pi^2*RATIO[-140/27 - 12/(-1 + x) - 592/(27*x) - 
             (184*x)/81] + I*Pi^3*RATIO[(-16*x)/9] + 
          RATIO[-64/3 + 64/(3*x) + (64*x)/9]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[20/9 + 40/(9*x^2) - 20/(3*x)] + 
          I*Pi^3*RATIO[-256/27 - 464/(27*x^2) + 224/(9*x) + (16*x)/9] + 
          I*Pi*RATIO[584/27 - 16/x^2 - 344/(27*x) + (64*x)/9] + 
          Pi^2*RATIO[-848/27 - 472/(81*x^2) + 800/(27*x) + (616*x)/81] + 
          RATIO[296/27 - 832/(27*x) + (536*x)/27] + 
          (I*Pi*RATIO[32 + 64/x^2 - 96/x] + RATIO[272/9 + 896/(9*x^2) - 
              368/(3*x) - (64*x)/9])*Zeta[3] + Log[mu2]*
           (I*Pi*RATIO[64/9 - 16/(3*x^2) - 16/(9*x)] + 
            I*Pi^3*RATIO[-32/9 - 64/(9*x^2) + 32/(3*x)] + 
            Pi^2*RATIO[-80/9 - 80/(27*x^2) + 80/(9*x) + (80*x)/27] + 
            RATIO[16/9 - 80/(9*x) + (64*x)/9] + 
            RATIO[64/3 + 128/(3*x^2) - 64/x]*Zeta[3])))/Nc + 
      Nc*(G[1, 0, 1, 0, 0, x]*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
        G[1, 1, 0, 0, 0, x]*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
        I*Pi*RATIO[134/27 + 208/(27*x)] + G[1, 1, 1, 0, 0, x]*
         RATIO[-8/3 - 16/(3*x^2) + 8/x] + G[1, 0, 0, 0, x]*
         RATIO[-32/3 + 32/(3*x)] + G[1, 0, 0, 1, x]*
         RATIO[8/3 + 8/(9*x^2) - 8/(3*x) - (8*x)/9] + G[1, 1, 0, 1, x]*
         RATIO[8/3 + 8/(9*x^2) - 8/(3*x) - (8*x)/9] + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[16/3 + 32/(3*x^2) - 16/x] + RATIO[8/3 + 8/(9*x^2) - 
            8/(3*x) - (8*x)/9]) + G[1, 1, 1, 0, x]*
         (I*Pi*RATIO[-8/3 - 16/(3*x^2) + 8/x] + RATIO[8/3 + 8/(9*x^2) - 
            8/(3*x) - (8*x)/9]) + G[1, 0, 0, x]*
         (Log[mu2]*RATIO[32/3 - 32/(3*x)] + 
          Pi^2*RATIO[-8/9 - 16/(9*x^2) + 8/(3*x)] + 
          RATIO[266/9 - 2/(-1 + x) - 296/(9*x) - (4*x)/3] + 
          I*Pi*RATIO[8/3 + 8/(9*x^2) - 8/(3*x) - (8*x)/9]) + 
        G[1, 1, 1, x]*(RATIO[4 - 4/(3*x^2) - 4/(3*x) - (4*x)/3] + 
          I*Pi*RATIO[8/3 + 8/(9*x^2) - 8/(3*x) - (8*x)/9]) + 
        G[1, 0, 1, 1, x]*RATIO[4/3 + 8/(9*x^2) - 4/(3*x) - (8*x)/9] + 
        G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[-16/3 - 32/(3*x^2) + 16/x] + 
          RATIO[-32/9 - 200/(9*x^2) + 80/(3*x) - (8*x)/9]) + 
        Pi^4*RATIO[10/9 - 10/(9*x) - x/81] + 
        I*Pi^3*RATIO[-113/27 + 1/(3*(-1 + x)) + 116/(27*x) + (34*x)/81] + 
        G[0, 1, 0, 0, x]*RATIO[-32/3 + 32/(3*x) + (8*x)/9] + 
        G[0, 1, 0, x]*(RATIO[-20/9 + 8/(9*x) - (4*x)/27] + 
          I*Pi*RATIO[-32/3 + 32/(3*x) + (8*x)/9] + 
          Log[mu2]*RATIO[(-8*x)/9]) + G[0, 0, 0, 1, x]*RATIO[(8*x)/9] + 
        G[0, 0, 1, 0, x]*RATIO[(8*x)/9] + G[0, 0, 1, 1, x]*RATIO[(8*x)/9] + 
        G[0, 1, 0, 1, x]*RATIO[(8*x)/9] + G[0, 1, 1, 0, x]*RATIO[(8*x)/9] + 
        G[0, 0, 0, x]*(RATIO[28/3 + 4/(-1 + x) - (4*x)/3] + 
          I*Pi*RATIO[(8*x)/9]) + G[0, 1, 1, x]*
         (RATIO[10/9 + 2/(9*x) - (4*x)/3] + I*Pi*RATIO[(8*x)/9]) + 
        G[0, 0, 1, x]*(RATIO[-20/9 + 8/(9*x) - (4*x)/27] + 
          Log[mu2]*RATIO[(-8*x)/9] + I*Pi*RATIO[(8*x)/9]) + 
        G[1, 0, 1, x]*(I*Pi*RATIO[4/3 + 8/(9*x^2) - 4/(3*x) - (8*x)/9] + 
          Log[mu2]*RATIO[-8/3 - 8/(9*x^2) + 8/(3*x) + (8*x)/9] + 
          RATIO[-26/3 - 76/(27*x^2) + 26/(3*x) + (76*x)/27]) + 
        G[1, 1, 0, x]*(Pi^2*RATIO[4 + 8/x^2 - 12/x] + 
          I*Pi*RATIO[-32/9 - 200/(9*x^2) + 80/(3*x) - (8*x)/9] + 
          Log[mu2]*(I*Pi*RATIO[-16/3 - 32/(3*x^2) + 16/x] + 
            RATIO[-8/3 - 8/(9*x^2) + 8/(3*x) + (8*x)/9]) + 
          RATIO[-26/3 - 76/(27*x^2) + 26/(3*x) + (76*x)/27]) + 
        G[0, 1, x]*(I*Pi*RATIO[10/9 + 2/(9*x) - (76*x)/27] + 
          Log[mu2]*(RATIO[20/9 - 8/(9*x) - (4*x)/3] + I*Pi*RATIO[(-8*x)/9]) + 
          Pi^2*RATIO[(-4*x)/27] + RATIO[250/27 - 100/(27*x) - (44*x)/9 - 
            (2*x^2)/3]) + Pi^2*RATIO[-142/81 - 326/(81*x) + (22*x)/9 + 
           x^2/3] + G[0, 0, x]*(Pi^2*RATIO[16/9 - 16/(9*x) - (4*x)/27] + 
          I*Pi*RATIO[-20/9 + 8/(9*x) - (4*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[(-8*x)/9] + RATIO[-28/3 - 4/(-1 + x) + 
              (4*x)/3]) + RATIO[-268/9 - 32/(3*(-1 + x)) + (44*x)/9 + 
            (2*x^2)/3]) + (I*Pi*RATIO[16 - 16/x - (16*x)/9] + 
          RATIO[110/9 - 2/(-1 + x) - 176/(9*x) + (112*x)/27])*Zeta[3] + 
        G[1, 0, x]*(I*Pi*RATIO[208/9 - 2/(-1 + x) - 76/(27*x^2) - 226/(9*x) + 
             (4*x)/27] + Pi^2*RATIO[-176/27 + 100/(27*x^2) + 8/(3*x) + 
             (4*x)/27] + Log[mu2]*(Pi^2*RATIO[8/9 + 16/(9*x^2) - 8/(3*x)] + 
            RATIO[20/9 - 8/(9*x) - (4*x)/3] + I*Pi*RATIO[8 - 8/(9*x^2) - 8/
                x + (8*x)/9]) + RATIO[250/27 - 100/(27*x) - (44*x)/9 - 
            (2*x^2)/3] + RATIO[-8/3 - 16/(3*x^2) + 8/x]*Zeta[3]) + 
        G[1, 1, x]*(I*Pi^3*RATIO[4/9 + 8/(9*x^2) - 4/(3*x)] + 
          Pi^2*RATIO[-2/9 - 4/(27*x^2) + 2/(9*x) + (4*x)/27] + 
          Log[mu2]*(I*Pi*RATIO[-8/3 - 8/(9*x^2) + 8/(3*x) + (8*x)/9] + 
            RATIO[-4 + 4/(3*x^2) + 4/(3*x) + (4*x)/3]) + 
          I*Pi*RATIO[-26/3 - 76/(27*x^2) + 26/(3*x) + (76*x)/27] + 
          RATIO[-128/9 + 4/x^2 + 14/(3*x) + (44*x)/9 + (2*x^2)/3] + 
          RATIO[-8/3 - 16/(3*x^2) + 8/x]*Zeta[3]) + 
        G[0, x]*(Pi^2*RATIO[35/27 + 3/(-1 + x) + 148/(27*x) + (46*x)/81] + 
          I*Pi^3*RATIO[(4*x)/9] + Log[mu2]*
           (I*Pi*RATIO[-64/9 - 4/(-1 + x) - 8/(9*x)] + 
            Pi^2*RATIO[-16/9 + 16/(9*x) + (20*x)/27] + 
            RATIO[20/9 + (16*x)/9]) + I*Pi*RATIO[-494/27 - 32/(3*(-1 + x)) - 
             100/(27*x) + (16*x)/9] + RATIO[208/27 + (134*x)/27] + 
          RATIO[16/3 - 16/(3*x) - (16*x)/9]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[16/9 + 20/(9*x)] + 
          I*Pi^3*RATIO[-16/9 + 16/(9*x) - (4*x)/27] + 
          Pi^2*RATIO[10/27 - 28/(27*x) + (2*x)/3] + 
          RATIO[32/3 - 32/(3*x) + (8*x)/9]*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[-5/9 - 10/(9*x^2) + 5/(3*x)] + 
          RATIO[-74/27 + 208/(27*x) - (134*x)/27] + 
          Pi^2*RATIO[212/27 + 118/(81*x^2) - 200/(27*x) - (154*x)/81] + 
          I*Pi*RATIO[-146/27 + 4/x^2 + 86/(27*x) - (16*x)/9] + 
          I*Pi^3*RATIO[64/27 + 116/(27*x^2) - 56/(9*x) - (4*x)/9] + 
          (I*Pi*RATIO[-8 - 16/x^2 + 24/x] + RATIO[-68/9 - 224/(9*x^2) + 
              92/(3*x) + (16*x)/9])*Zeta[3] + Log[mu2]*
           (I*Pi^3*RATIO[8/9 + 16/(9*x^2) - 8/(3*x)] + 
            I*Pi*RATIO[-16/9 + 4/(3*x^2) + 4/(9*x)] + 
            RATIO[-4/9 + 20/(9*x) - (16*x)/9] + 
            Pi^2*RATIO[20/9 + 20/(27*x^2) - 20/(9*x) - (20*x)/27] + 
            RATIO[-16/3 - 32/(3*x^2) + 16/x]*Zeta[3])))) + 
    Qf*(G[0, 0, 0, 0, 1, x]*RATIO[-28/3] + G[0, 0, 0, 1, 0, x]*RATIO[-28/3] + 
      Log[mu2]^4*(RATIO[-211/108] + I*Pi*RATIO[-5/9]) + 
      Log[mu2]^5*RATIO[-2/9] + G[0, 0, 0, 0, 0, x]*RATIO[20/3] + 
      G[0, 0, 1, 1, 1, x]*RATIO[10/3 - 8/(3*x^2)] + G[1, 0, 0, 1, 0, x]*
       RATIO[8/3 - 2/x^2] + G[0, 1, 0, 1, 1, x]*RATIO[-10/3 - 4/(3*x^2)] + 
      G[1, 0, 1, 1, 1, x]*RATIO[-8/3 + 2/(3*x^2)] + G[0, 1, 0, 0, 1, x]*
       RATIO[-2/3 + 8/(3*x^2)] + G[0, 1, 0, 1, 0, x]*
       RATIO[-2/3 + 8/(3*x^2)] + G[1, 1, 1, 1, 1, x]*RATIO[4 + 8/(3*x^2)] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[48 + 96/x^2 - 144/x] + 
      G[1, 1, 1, 0, 0, x]*(I*Pi*RATIO[48 + 96/x^2 - 144/x] + 
        RATIO[284/3 + 2/(3*x^2) - 96/x]) + 
      I*Pi*RATIO[225247/2916 - 17527/(216*x)] + G[1, 1, 0, 1, 0, 0, x]*
       RATIO[24 + 48/x^2 - 72/x] + G[1, 0, 0, 0, 0, x]*RATIO[184/3 - 64/x] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[16 + 32/x^2 - 48/x] + 
      G[0, 1, 0, 0, 0, x]*RATIO[30 - 32/x] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[8 + 16/x^2 - 24/x] + G[1, 0, 0, 1, 0, 0, x]*
       RATIO[8 + 16/x^2 - 24/x] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[8 + 16/x^2 - 24/x] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[8 + 16/x^2 - 24/x] + G[1, 0, 0, 0, 1, x]*(RATIO[8/3 - 2/x^2] + 
        I*Pi*RATIO[8 + 16/x^2 - 24/x]) + G[0, 0, 1, 0, 1, x]*
       RATIO[12 + 2/(3*x^2) - 16/x] + G[0, 0, 1, 1, 0, x]*
       RATIO[12 + 2/(3*x^2) - 16/x] + G[0, 1, 1, 1, 1, x]*
       RATIO[10/3 + 2/x^2 - 8/x] + G[1, 1, 0, 1, 0, x]*
       (I*Pi*RATIO[32 + 64/x^2 - 96/x] + RATIO[2/3 + 4/x^2 - 8/x]) + 
      RATIO[14627557/104976 - 1/(2*x)] + I*Pi^5*RATIO[-7/18 + 14/(45*x)] + 
      Log[mu2]^3*(RATIO[-1397/324] + Pi^2*RATIO[14/27] + 
        I*Pi*RATIO[-67/27 + 8/(9*x)]) + G[1, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[8 + 16/x^2 - 24/x] + RATIO[-2 - 28/(3*x^2) + 8/x]) + 
      G[0, 1, 1, 0, 1, x]*RATIO[-2 - 16/(3*x^2) + 8/x] + 
      G[0, 1, 1, 1, 0, x]*RATIO[-2 - 16/(3*x^2) + 8/x] + 
      G[0, 0, 1, 0, 0, x]*RATIO[-58/3 + 16/x] + G[0, 0, 0, 1, 1, x]*
       RATIO[-16 - 2/(3*x^2) + 16/x] + G[1, 0, 1, 0, 1, x]*
       RATIO[-40/3 - 2/(3*x^2) + 16/x] + G[1, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[16 + 32/x^2 - 48/x] + RATIO[-40/3 - 2/(3*x^2) + 16/x]) + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-8 - 16/x^2 + 24/x] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-8 - 16/x^2 + 24/x] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-8 - 16/x^2 + 24/x] + 
      G[1, 0, 0, 1, 1, x]*(RATIO[34/3 - 4/(3*x^2) - 16/x] + 
        I*Pi*RATIO[-8 - 16/x^2 + 24/x]) + G[1, 1, 0, 0, 1, x]*
       (RATIO[2/3 + 4/x^2 - 8/x] + I*Pi*RATIO[-8 - 16/x^2 + 24/x]) + 
      G[0, 1, 1, 0, 0, x]*RATIO[-34 + 4/x^2 + 24/x] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-16 - 32/x^2 + 48/x] + 
      G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[-160/3 + 2/(3*x^2) + 48/x]) + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[-32 - 64/x^2 + 96/x] + G[1, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[-32 - 64/x^2 + 96/x] + RATIO[-96 - 22/(3*x^2) + 104/x]) + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[-48 - 96/x^2 + 144/x] + 
      G[1, 1, 1, 0, 1, x]*RATIO[-28/(3*x^2)] + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[-48 - 96/x^2 + 144/x] + RATIO[-28/(3*x^2)]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[8/3] + 
        I*Pi*RATIO[32 + 8/(3*x^2) - 32/x] + RATIO[455/9 - 46/(3*x) - 8*x - 
          27*x^2]) + G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[8/3] + 
        I*Pi*RATIO[-40/3 + 16/x] + RATIO[334/9 - 215/(9*x^2) + 13/x + 4*x - 
          27*x^2]) + G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[4] + 
        I*Pi*RATIO[68 - 2/x^2 - 64/x] + RATIO[277/9 + 74/(3*x) - 8*x - 
          25*x^2]) + G[0, 1, 1, 1, x]*(I*Pi*RATIO[4/3 + 2/(3*x^2)] + 
        Log[mu2]*RATIO[4/x^2] + RATIO[29 + 124/(9*x^2) - 61/(3*x) + 4*x - 
          25*x^2]) + I*Pi^3*RATIO[12977/972 + 5/(18*(-1 + x)) - 59/(18*x) + 
         (5*x)/2 - (131*x^2)/12] + G[1, 1, 0, 1, x]*(I*Pi*RATIO[-4/3] + 
        Pi^2*RATIO[-4 - 8/x^2 + 12/x] + Log[mu2]*RATIO[16/(3*x^2)] + 
        RATIO[77/3 + 1/(3*x^2) - 61/(3*x) - 5*x^2]) + 
      G[1, 1, 1, 0, x]*(I*Pi*RATIO[284/3 - 10/(3*x^2) - 96/x] + 
        Pi^2*RATIO[-8 - 16/x^2 + 24/x] + Log[mu2]*RATIO[16/(3*x^2)] + 
        RATIO[77/3 + 1/(3*x^2) - 61/(3*x) - 5*x^2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[16/3] + I*Pi*RATIO[-2 + 2/(3*x^2)] + 
        RATIO[71/3 + 10/(-1 + x) - 2/x - 5*x^2]) + G[0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[16/3] + I*Pi*RATIO[-20 - 2/(3*x^2) + 16/x] + 
        RATIO[71/3 + 10/(-1 + x) - 2/x - 5*x^2]) + 
      Pi^4*RATIO[30653/9720 - 17/(36*(-1 + x)) - 253/(135*x) - x/2 - 
         (127*x^2)/60] + G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-2/3] + 
        Log[mu2]*(I*Pi*RATIO[8/3 - 4/(3*x^2)] + RATIO[-32/9 + 4/(3*x)]) + 
        Pi^2*RATIO[-31/6 + 5/(9*x^2) + 4/x] + 
        I*Pi*RATIO[317/9 - 44/(9*x^2) + 23/(3*x) - 8*x - 22*x^2] + 
        RATIO[-1301/54 + 2/(3*(-1 + x)) + 260/(9*x) - (65*x)/3 + 
          (8*x^2)/3]) + G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[-4/3 + 4/(3*x^2)] + 
        I*Pi*RATIO[38/3 - 2/x^2 - 16/x] + Pi^2*RATIO[4 + 8/x^2 - 12/x] + 
        RATIO[-80/9 + 218/(9*x^2) - 79/(3*x) + 5*x^2]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-4/3 + 4/(3*x^2)] + 
        Pi^2*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        I*Pi*RATIO[-68 + 4/(3*x^2) + 64/x] + RATIO[-80/9 + 218/(9*x^2) - 
          79/(3*x) + 5*x^2]) + G[0, 1, 0, 1, x]*(I*Pi*RATIO[-8/3] + 
        Log[mu2]*RATIO[4/3 - 4/(3*x^2)] + RATIO[-106/9 - 44/(9*x^2) + 
          65/(3*x) + 5*x^2]) + G[0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[4/3 - 4/(3*x^2)] + 
        I*Pi*RATIO[-104/3 - 8/(3*x^2) + 32/x] + 
        RATIO[-106/9 - 44/(9*x^2) + 65/(3*x) + 5*x^2]) + 
      Pi^2*RATIO[-2523091/69984 + 2573/(81*x) - (58*x)/3 + (130*x^2)/9] + 
      G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-2/3] + 
        Log[mu2]*(I*Pi*RATIO[4 + 4/(3*x^2)] + RATIO[-32/9 + 4/(3*x)]) + 
        Pi^2*RATIO[-119/18 - 8/(9*x^2) + 8/x] + 
        RATIO[-1301/54 + 2/(3*(-1 + x)) + 260/(9*x) - (65*x)/3 + (8*x^2)/3] + 
        I*Pi*RATIO[37/9 + 47/(9*x^2) - 53/(3*x) - 4*x + 18*x^2]) + 
      G[0, 1, 1, x]*(Pi^2*RATIO[4/9 + 10/(9*x^2) - 8/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[4/3 + 2/(3*x^2)] + RATIO[-4/3 - 65/(9*x^2) + 
            16/(3*x)]) + Log[mu2]^2*RATIO[-x^(-2)] + 
        I*Pi*RATIO[143/9 + 5/(3*x^2) + 20/(3*x) + 4*x - 20*x^2] + 
        RATIO[-31/2 - 379/(27*x^2) + 70/(3*x) - 10*x + 19*x^2]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[46/3 - 2/(3*x^2) - 16/x] + 
        Log[mu2]*RATIO[4/(3*x^2)] + RATIO[-16 - 10/(-1 + x) + 47/(9*x^2) - 
          17/x - 4*x + 23*x^2]) + G[1, 1, 0, 0, x]*
       (Pi^2*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
        I*Pi*RATIO[-286/3 - 2/x^2 + 96/x] + Log[mu2]*RATIO[4/(3*x^2)] + 
        RATIO[-98/3 - 52/(9*x^2) - 1/(3*x) + 8*x + 23*x^2]) + 
      G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-14/3] + Pi^2*RATIO[25/18] + 
        Log[mu2]*(I*Pi*RATIO[4/3] + RATIO[62/9]) + 
        RATIO[2440/27 - 10/(3*(-1 + x)) + (34*x)/3 - (73*x^2)/3] + 
        I*Pi*RATIO[-421/9 - 2/x + 8*x + 24*x^2]) + G[1, 1, 1, 1, x]*
       (I*Pi*RATIO[8/3] + Log[mu2]*RATIO[-4/3 + 20/(3*x^2)] + 
        RATIO[-551/9 - 16/(9*x^2) + 80/(3*x) - 4*x + 29*x^2]) + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[8/3] + Log[mu2]*RATIO[16/3] + 
        RATIO[-232/3 - 10/(-1 + x) + 8*x + 29*x^2]) + 
      (Pi^2*RATIO[167/18 - 8/x] + I*Pi*RATIO[380/9 + 14/(9*x) - 4*x - 
           42*x^2] + RATIO[-533/27 - 5/(3*(-1 + x)) - 394/(9*x) + (74*x)/3 - 
          (49*x^2)/3])*Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[1/3] + 
        RATIO[17663/1296] + I*Pi*RATIO[88/27 - 1/(6*x)] + 
        Pi^2*RATIO[241/216 - 2/(9*x) - x^2/4] + RATIO[-14/9]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^2*RATIO[1/3 - x^(-2)] + 
        Pi^2*RATIO[287/18 - 19/(9*x^2) - 40/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[2/3 + 14/(3*x^2)] + 
          RATIO[1 - 11/(9*x^2) + 4/x]) + I*Pi^3*RATIO[-4 - 8/x^2 + 12/x] + 
        RATIO[50/9 + 224/(27*x^2) - 203/(9*x) + (44*x)/3 + (8*x^2)/3] + 
        I*Pi*RATIO[-6 - 20/(3*x^2) - 50/(3*x) + 8*x + 18*x^2] + 
        RATIO[56 + 112/x^2 - 168/x]*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[61/45 + 122/(45*x^2) - 61/(15*x)] + 
        I*Pi^3*RATIO[-15 + 2/(9*x^2) + 16/x] + Log[mu2]^3*RATIO[8/(9*x^2)] + 
        I*Pi*RATIO[349/18 + 74/(9*x^2) - 262/(9*x) + (101*x)/3 - 
           (131*x^2)/6] + Pi^2*RATIO[-187/27 - 371/(54*x^2) + 235/(18*x) + 
           (2*x)/3 - (9*x^2)/4] + Log[mu2]^2*(I*Pi*RATIO[-8/(3*x^2)] + 
          RATIO[-5/3 - 1/(6*x^2) - 10/(3*x) - x^2/2]) + 
        Log[mu2]*(Pi^2*RATIO[-2/9 + 1/(3*x^2)] + 
          I*Pi*RATIO[-2/3 - 13/(3*x^2) + 16/(3*x) - x^2] + 
          RATIO[50/9 - 28/x^2 + 52/(9*x) - x^2/6]) + 
        RATIO[1007/54 - 22759/(216*x^2) + 6589/(54*x) - (187*x)/3 + 
          (260*x^2)/9] + (RATIO[290/3 - 82/(9*x^2) - 96/x] + 
          I*Pi*RATIO[32 + 64/x^2 - 96/x])*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[8/9] + I*Pi^3*RATIO[10/3 - 8/(3*x)] + 
        I*Pi*RATIO[406/9 - 2/(3*(-1 + x)) + 260/(9*x) - (31*x)/3 - 
           (131*x^2)/6] + Pi^2*RATIO[-365/108 - 10/(3*(-1 + x)) + 5/(9*x) - 
           (4*x)/3 - (9*x^2)/4] + Log[mu2]^2*(I*Pi*RATIO[-8/3] + 
          RATIO[1/3 - x^2/2]) + Log[mu2]*(Pi^2*RATIO[1/9] + 
          I*Pi*RATIO[4 + 4/(3*x) - x^2] + RATIO[-127/6 + 2/(-1 + x) - 
            x^2/6]) + RATIO[-11875/216 - 17/(3*(-1 + x)) - 15*x + 
          (260*x^2)/9] + RATIO[386/9 - 48/x]*Zeta[3]) + 
      G[1, 0, 1, x]*(Log[mu2]^2*RATIO[1/3 - x^(-2)] + 
        Pi^2*RATIO[35/6 + 14/(9*x^2) - 8/x] + 
        Log[mu2]*(I*Pi*RATIO[2 - 2/(3*x^2)] + RATIO[1 - 11/(9*x^2) + 4/x]) + 
        I*Pi^3*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
        I*Pi*RATIO[263/9 - 8/(9*x^2) - 28/(3*x) + 4*x - 22*x^2] + 
        RATIO[50/9 + 224/(27*x^2) - 203/(9*x) + (44*x)/3 + (8*x^2)/3] + 
        RATIO[16 + 32/x^2 - 48/x]*Zeta[3]) + 
      Log[mu2]*(Pi^4*RATIO[-31/180] + RATIO[64756/729] + 
        I*Pi*RATIO[8959/216 - 86/(3*x)] + 
        I*Pi^3*RATIO[43/27 - 1/(9*x) - x^2/2] + 
        Pi^2*RATIO[-7939/972 + 154/(27*x) - x^2/12] + 
        (I*Pi*RATIO[22/9] + RATIO[-253/18 + 28/(3*x)])*Zeta[3]) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-4/9] + 
        I*Pi^3*RATIO[19/3 + 11/(9*x^2) - 16/(3*x)] + 
        RATIO[9673/648 - 742/(27*x) + (116*x)/3 - (260*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - x^(-2)] + RATIO[-65/18 - x^(-1) + 
            x^2/2]) + Log[mu2]*(Pi^2*RATIO[-5/18 + 14/(9*x^2)] + 
          RATIO[-377/54 - 35/(9*x) + x^2/6] + 
          I*Pi*RATIO[-109/9 - 65/(9*x^2) + 14/(3*x) + x^2]) + 
        Pi^2*RATIO[31/18 - 5/(3*(-1 + x)) + 35/(6*x^2) - 91/(9*x) - (2*x)/3 + 
           (9*x^2)/4] + I*Pi*RATIO[-2515/54 + 2/(3*(-1 + x)) - 379/(27*x^2) + 
           145/(3*x) - (95*x)/3 + (131*x^2)/6] + 
        RATIO[-319/9 - 26/(3*x^2) + 40/x]*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + Log[mu2]*
         (I*Pi*RATIO[2/3 + 4/(3*x^2)] + RATIO[-41/9 + 4/(3*x)]) + 
        I*Pi^3*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
        Pi^2*RATIO[-37/3 + 5/(9*x^2) + 32/(3*x)] + 
        I*Pi*RATIO[52/3 + 218/(9*x^2) - 1/(3*x) - 8*x - 20*x^2] + 
        RATIO[-880/27 - (-1 + x)^(-1) + 122/(9*x) - (19*x)/3 + 19*x^2] + 
        RATIO[-24 - 48/x^2 + 72/x]*Zeta[3]) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[-4/9] + 
        I*Pi^3*RATIO[92/9 - 4/(9*x^2) - 8/x] + 
        Pi^4*RATIO[17/15 + 34/(15*x^2) - 17/(5*x)] + 
        RATIO[9673/648 - 742/(27*x) + (116*x)/3 - (260*x^2)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - x^(-2)] + RATIO[-65/18 - x^(-1) + 
            x^2/2]) + Log[mu2]*(Pi^2*RATIO[35/18 - 2/(3*x^2)] + 
          RATIO[-377/54 - 35/(9*x) + x^2/6] + 
          I*Pi*RATIO[-97/9 - 11/(9*x^2) + 10/(3*x) + x^2]) + 
        Pi^2*RATIO[-1/54 - 358/(27*x^2) + 104/(9*x) + (4*x)/3 + (9*x^2)/4] + 
        I*Pi*RATIO[-1837/54 - (-1 + x)^(-1) + 224/(27*x^2) - 116/(9*x) + 
           (25*x)/3 + (131*x^2)/6] + RATIO[-985/9 + 4/x^2 + 104/x]*Zeta[3]) + 
      G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-1/3 - 13/(3*x^2)] + 
        I*Pi^3*RATIO[8 + 16/x^2 - 24/x] + 
        Pi^2*RATIO[17/18 - 8/(9*x^2) + 4/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 10/(3*x^2)] + RATIO[5/3 - 25/(9*x^2) + 
            8/x]) + RATIO[149/18 + 754/(27*x^2) - 37/(3*x) + 19*x - 
          (73*x^2)/3] + I*Pi*RATIO[-305/9 - 38/(9*x^2) + 43/(3*x) - 4*x + 
           24*x^2] + RATIO[-48 - 96/x^2 + 144/x]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^4*RATIO[5/18] + Log[mu2]^3*(I*Pi*RATIO[14/9] + 
          RATIO[19/9]) + Pi^4*RATIO[-229/108 + 34/(15*x)] + 
        RATIO[-1973/72 - (59*x)/9] + Log[mu2]^2*(Pi^2*RATIO[-29/36] + 
          I*Pi*RATIO[55/18 - x^(-1)] + RATIO[53/9 + x/2]) + 
        I*Pi*RATIO[-8663/216 - 17/(3*(-1 + x)) - 742/(27*x) + (143*x)/6] + 
        Pi^2*RATIO[1342/81 - 23/(18*(-1 + x)) - 358/(27*x) + (283*x)/36 - 
           (4*x^2)/3] + I*Pi^3*RATIO[-497/54 + 20/(9*x) + (4*x)/3 + 
           (13*x^2)/3] + (I*Pi*RATIO[-46/9] + RATIO[128/9 + 10/(-1 + x) + 
            52/x - 8*x - 18*x^2])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-2/3] + 
          Pi^2*RATIO[137/108 - 2/(3*x)] + RATIO[-37/648 + x/6] + 
          I*Pi*RATIO[-442/27 + 2/(-1 + x) - 35/(9*x) + x] + 
          RATIO[37/9]*Zeta[3])) + G[1, x]*(Log[mu2]^4*RATIO[5/18] + 
        I*Pi^5*RATIO[7/45 + 14/(45*x^2) - 7/(15*x)] + 
        Log[mu2]^3*(I*Pi*RATIO[2/3 + 8/(9*x^2)] + RATIO[29/9 + 8/(9*x)]) + 
        Pi^4*RATIO[-547/180 + 53/(135*x^2) + 106/(45*x)] + 
        I*Pi*RATIO[1292/27 - 22759/(216*x^2) + 3557/(54*x) - (143*x)/6] + 
        Log[mu2]^2*(Pi^2*RATIO[-7/12 - 2/(9*x^2)] + 
          I*Pi*RATIO[79/18 - 1/(6*x^2) - 5/(3*x)] + 
          RATIO[371/36 - 1/(6*x) - x/2]) + RATIO[1139/72 - 17527/(216*x) + 
          (59*x)/9] + I*Pi^3*RATIO[-121/27 - 41/(18*x^2) + 55/(6*x) - 
           (4*x)/3 - (7*x^2)/3] + Pi^2*RATIO[-25/324 + 2287/(162*x^2) - 
           88/(27*x) - (157*x)/36 - (4*x^2)/3] + 
        (Pi^2*RATIO[-4 - 8/x^2 + 12/x] + I*Pi*RATIO[-218/3 + 14/(9*x^2) + 
             64/x] + RATIO[-205/18 + 152/(9*x^2) - 424/(9*x) + 8*x + 22*x^2])*
         Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-11/9 - 1/(9*x^2)] + 
          Pi^2*RATIO[-29/27 + 94/(27*x^2) - 17/(9*x)] + 
          I*Pi*RATIO[518/27 - 28/x^2 + 14/(9*x) - x] + 
          RATIO[9251/648 - 86/(3*x) - x/6] + RATIO[-11/9 + 28/(3*x^2)]*
           Zeta[3])) + RATIO[-404/9]*Zeta[5] + 
      Nc^2*(G[0, 0, 1, 0, 1, x]*RATIO[-20/3] + G[0, 0, 1, 1, 0, x]*
         RATIO[-20/3] + G[0, 1, 0, 0, 1, x]*RATIO[-14/3] + 
        G[0, 1, 0, 1, 0, x]*RATIO[-14/3] + G[1, 0, 1, 0, 1, x]*RATIO[-14/3] + 
        G[1, 0, 1, 1, 0, x]*RATIO[-14/3] + G[0, 0, 0, 1, 1, x]*RATIO[-4] + 
        G[1, 1, 1, 0, 0, x]*RATIO[-4] + G[1, 0, 0, 0, 1, x]*RATIO[-10/3] + 
        G[1, 0, 0, 1, 0, x]*RATIO[-10/3] + G[1, 0, 0, 1, 1, x]*RATIO[-8/3] + 
        G[0, 1, 0, 1, 1, x]*RATIO[-4/3] + G[1, 0, 1, 0, 0, x]*RATIO[-4/3] + 
        Log[mu2]^3*(RATIO[-803/324] + Pi^2*RATIO[-1/3]) + 
        Log[mu2]^5*RATIO[2/9] + Log[mu2]^4*RATIO[61/54] + 
        G[0, 0, 0, 0, 1, x]*RATIO[8/3] + G[0, 0, 0, 1, 0, x]*RATIO[8/3] + 
        G[0, 0, 1, 1, 1, x]*RATIO[8/3] + G[1, 1, 1, 0, 1, x]*RATIO[8/3] + 
        G[1, 1, 1, 1, 0, x]*RATIO[8/3] + G[0, 0, 1, 0, 0, x]*RATIO[16/3] + 
        G[0, 1, 0, 0, 0, x]*RATIO[16/3] + G[1, 0, 0, 0, 0, x]*RATIO[16/3] + 
        G[1, 0, 1, 1, 1, x]*RATIO[16/3] + G[0, 1, 1, 0, 1, x]*
         RATIO[-10/3 + 4/x^2 - 4/x] + G[0, 1, 1, 1, 0, x]*
         RATIO[-10/3 + 4/x^2 - 4/x] + G[1, 1, 0, 0, 0, x]*
         RATIO[8/3 + 4/x^2 - 4/x] + G[1, 1, 0, 1, 1, x]*
         RATIO[16/3 + 4/x^2 - 4/x] + RATIO[-12398123/104976 + 14/(9*x)] + 
        G[1, 1, 0, 0, 1, x]*RATIO[-20/3 - 4/x^2 + 4/x] + 
        G[1, 1, 0, 1, 0, x]*RATIO[-20/3 - 4/x^2 + 4/x] + 
        G[0, 1, 1, 0, 0, x]*RATIO[-8/3 - 4/x^2 + 4/x] + 
        G[0, 1, 1, 1, 1, x]*RATIO[16/3 - 4/x^2 + 4/x] + 
        Pi^2*RATIO[223723/8748 + 17/(9*x) + (5*x)/4 - (589*x^2)/36] + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[6] + RATIO[44/9 - 4*x^2]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[6] + RATIO[44/9 - 4*x^2]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[6] + RATIO[53/9 - 4/x - 4*x^2]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[6] + RATIO[53/9 - 4/x - 4*x^2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[4] + RATIO[148/9 + 6/(-1 + x) - 
            3*x^2]) + G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[4] + 
          RATIO[103/9 - 10/(3*x^2) - 2/(3*x) - 3*x^2]) + 
        Pi^4*RATIO[3019/3240 + 17/(60*(-1 + x)) - 8/(45*x) - (7*x^2)/120] + 
        G[1, 0, 1, x]*(Log[mu2]^2*RATIO[-8/3] + Pi^2*RATIO[14/9] + 
          RATIO[29/2 + 22/(3*x) - (23*x^2)/2] + Log[mu2]*RATIO[-5/3 + x^2]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[-8/3] + 
          Pi^2*RATIO[2 + 4/(3*x^2) - 4/(3*x)] + RATIO[29/2 + 22/(3*x) - 
            (23*x^2)/2] + Log[mu2]*RATIO[-5/3 + x^2]) + 
        G[0, 0, 1, x]*(Log[mu2]^2*RATIO[-8/3] + Pi^2*RATIO[2] + 
          RATIO[203/6 + x - (23*x^2)/2] + Log[mu2]*RATIO[10/3 + x^2]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[-8/3] + 
          Pi^2*RATIO[14/9 - 2/(3*x^2) + 2/(3*x)] + 
          RATIO[203/6 + x - (23*x^2)/2] + Log[mu2]*RATIO[10/3 + x^2]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-8/3] + RATIO[230/9 + 6/(-1 + x) + 
            x^2]) + G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[-8/3] + 
          RATIO[167/9 - 10/(3*x^2) - 2/(3*x) + x^2]) + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[4/3] + RATIO[-178/9 - 6/(-1 + x) + 
            2*x^2]) + G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[4/3] + 
          RATIO[-178/9 - 6/(-1 + x) + 2*x^2]) + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[4/3] + RATIO[-88/9 + 10/(3*x^2) + 2/(3*x) + 
            2*x^2]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[4/3] + 
          RATIO[-88/9 + 10/(3*x^2) + 2/(3*x) + 2*x^2]) + 
        G[0, 1, 1, x]*(Log[mu2]^2*RATIO[-2] + 
          Pi^2*RATIO[10/9 - 4/(3*x^2) + 4/(3*x)] + 
          Log[mu2]*RATIO[-94/9 + x^2] + RATIO[-380/27 - 3*x + 2*x^2]) + 
        G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-2] + Pi^2*RATIO[10/9] + 
          Log[mu2]*RATIO[-49/9 + x^2] + RATIO[142/27 - 22/(3*x) - 2*x + 
            2*x^2]) + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-2/3] + 
          RATIO[-74/9 + 3*x^2]) + G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-2] + 
          RATIO[50/9 + 3*x^2]) + G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[-2/3] + 
          RATIO[-38/9 + 4/x + 3*x^2]) + G[1, 0, 0, 0, x]*
         (Log[mu2]*RATIO[-2] + RATIO[-4/9 + 4/x + 3*x^2]) + 
        G[0, 0, 0, x]*(Log[mu2]^2*RATIO[2/3] + Log[mu2]*
           RATIO[-52/9 - 3*x^2] + RATIO[-1226/27 - x + 21*x^2]) + 
        G[1, 1, 1, x]*(Log[mu2]^2*RATIO[2/3] + 
          Pi^2*RATIO[2/(3*x^2) - 2/(3*x)] + Log[mu2]*RATIO[-79/9 - 3*x^2] + 
          RATIO[-1489/54 - 22/(3*x) + 4*x + 21*x^2]) + 
        (Pi^2*RATIO[4/27] + RATIO[5887/81 + 34/(3*x) + 3*x - (27*x^2)/2])*
         Zeta[3] + G[0, 0, x]*(Log[mu2]^3*RATIO[2/3] + 
          Pi^2*RATIO[62/9 + 2/(-1 + x)] + RATIO[715/18 - 7*x - 
            (589*x^2)/18] + Log[mu2]*(Pi^2*RATIO[-2/3] + 
            RATIO[625/54 - (19*x^2)/2]) + Log[mu2]^2*RATIO[11/9 + x^2] + 
          RATIO[-8/3]*Zeta[3]) + G[1, 1, x]*(Log[mu2]^3*RATIO[2/3] + 
          Pi^2*RATIO[41/9 - 10/(9*x^2) + 4/(9*x)] + 
          RATIO[-137/18 + 12*x - (589*x^2)/18] + Log[mu2]*(Pi^2*RATIO[-2/3] + 
            RATIO[353/27 - 4*x - (19*x^2)/2]) + Log[mu2]^2*
           RATIO[47/9 + x^2] + RATIO[-8/3]*Zeta[3]) + 
        Log[mu2]^2*(RATIO[-7123/216] + Pi^2*RATIO[43/54 + x^2/2] + 
          RATIO[-10/9]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[2/135] + 
          RATIO[-1185539/11664 + 1/(3*x)] + 
          Pi^2*RATIO[6805/486 - x - (19*x^2)/4] + RATIO[31]*Zeta[3]) + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[14/9] + Log[mu2]^2*RATIO[32/9 - x^2] + 
          Pi^2*RATIO[115/54 + (-1 + x)^(-1) + x^2] + 
          Log[mu2]*(Pi^2*RATIO[-5/3] + RATIO[-1067/54 + 2*x + (19*x^2)/2]) + 
          RATIO[-10591/216 - (5*x)/2 + (589*x^2)/18] + 
          RATIO[-22/9 + 4/x^2 - 4/x]*Zeta[3]) + G[1, 0, x]*
         (Log[mu2]^3*RATIO[14/9] + Log[mu2]^2*RATIO[32/9 - x^2] + 
          Pi^2*RATIO[26/27 - 5/(9*x^2) + 11/(9*x) + x^2] + 
          Log[mu2]*(Pi^2*RATIO[-5/3] + RATIO[-1067/54 + 2*x + (19*x^2)/2]) + 
          RATIO[-10591/216 - (5*x)/2 + (589*x^2)/18] + 
          RATIO[-22/9 - 4/x^2 + 4/x]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^3*RATIO[-43/27] + Log[mu2]^4*RATIO[-5/9] + 
          Pi^4*RATIO[-1/90] + Log[mu2]^2*(Pi^2*RATIO[2/3] + 
            RATIO[221/54 - x]) + RATIO[-105679/5832 - 1/(3*x) + (398*x)/9] + 
          Pi^2*RATIO[-15193/972 - 11/(9*x) - x/3 + (23*x^2)/4] + 
          RATIO[-24 - 6/(-1 + x) - 4/x - x^2]*Zeta[3] + 
          Log[mu2]*(RATIO[2011/216 + (19*x)/2] + 
            Pi^2*RATIO[-175/54 - x^2/2] + RATIO[22/9]*Zeta[3])) + 
        G[1, x]*(Log[mu2]^3*RATIO[-79/27] + Log[mu2]^4*RATIO[-5/9] + 
          Pi^4*RATIO[-37/270 - 8/(45*x^2) + 8/(45*x)] + 
          RATIO[1396897/11664 - (398*x)/9] + Log[mu2]^2*(Pi^2*RATIO[2/3] + 
            RATIO[361/108 + x]) + Pi^2*RATIO[-3076/243 - 22/(9*x) - x/6 + 
             (23*x^2)/4] + RATIO[-46/3 + 10/(3*x^2) + 2/(3*x) - x^2]*
           Zeta[3] + Log[mu2]*(RATIO[12235/216 - (19*x)/2] + 
            Pi^2*RATIO[-74/27 - x^2/2] + RATIO[22/9]*Zeta[3])) + 
        RATIO[-88/9]*Zeta[5]) + (G[0, 0, 0, 0, 0, x]*RATIO[-40/3] + 
        G[0, 0, 1, 1, 1, x]*RATIO[-8/3] + G[0, 1, 0, 1, 1, x]*RATIO[-8/3] + 
        Log[mu2]^5*RATIO[1/18] + Log[mu2]^4*(I*Pi*RATIO[5/18] + 
          RATIO[25/36]) + G[0, 1, 0, 0, 1, x]*RATIO[8/3] + 
        G[0, 1, 0, 1, 0, x]*RATIO[8/3] + G[1, 1, 1, 1, 0, 0, x]*
         RATIO[144 + 288/x^2 - 432/x] + G[1, 1, 0, 0, 0, 0, x]*
         RATIO[96 + 192/x^2 - 288/x] + G[1, 1, 0, 0, 0, x]*
         (RATIO[872/3 + 8/(3*x^2) - 296/x] + 
          I*Pi*RATIO[96 + 192/x^2 - 288/x]) + G[1, 0, 1, 0, 0, 0, x]*
         RATIO[48 + 96/x^2 - 144/x] + G[1, 0, 1, 0, 0, x]*
         (I*Pi*RATIO[48 + 96/x^2 - 144/x] + RATIO[434/3 - 58/(3*x^2) - 
            128/x]) + G[0, 1, 1, 0, 0, x]*RATIO[284/3 - 24/x^2 - 72/x] + 
        G[1, 0, 0, 1, 0, 1, x]*RATIO[24 + 48/x^2 - 72/x] + 
        G[1, 0, 0, 1, 1, 0, x]*RATIO[24 + 48/x^2 - 72/x] + 
        G[1, 1, 0, 0, 1, 1, x]*RATIO[24 + 48/x^2 - 72/x] + 
        G[1, 0, 1, 0, 1, x]*RATIO[152/3 + 16/x^2 - 64/x] + 
        G[0, 0, 0, 1, 1, x]*RATIO[44 - 48/x] + G[0, 0, 1, 0, 0, x]*
         RATIO[152/3 - 48/x] + G[1, 1, 1, 0, 1, x]*
         RATIO[20/3 + 100/(3*x^2) - 40/x] + G[1, 1, 1, 1, 0, x]*
         (I*Pi*RATIO[144 + 288/x^2 - 432/x] + RATIO[20/3 + 100/(3*x^2) - 
            40/x]) + G[0, 1, 1, 0, 1, x]*RATIO[24/x^2 - 24/x] + 
        G[0, 1, 1, 1, 0, x]*RATIO[24/x^2 - 24/x] + 
        I*Pi*RATIO[14809/324 - 2195/(648*x)] + 
        RATIO[-29069/1944 - 19/(18*x)] + I*Pi^5*RATIO[119/135 - 14/(15*x)] + 
        Log[mu2]^3*(Pi^2*RATIO[-55/108] + RATIO[193/54] + 
          I*Pi*RATIO[23/9 - 4/(9*x)]) + G[1, 0, 1, 1, 1, x]*
         RATIO[-8/3 - 12/x^2 + 16/x] + G[0, 1, 1, 1, 1, x]*
         RATIO[-24/x^2 + 24/x] + G[1, 1, 0, 0, 1, x]*
         (I*Pi*RATIO[24 + 48/x^2 - 72/x] + RATIO[-24/x^2 + 24/x]) + 
        G[0, 0, 1, 0, 1, x]*RATIO[-48 + 48/x] + G[0, 0, 1, 1, 0, x]*
         RATIO[-48 + 48/x] + G[1, 0, 0, 1, 1, x]*
         (I*Pi*RATIO[24 + 48/x^2 - 72/x] + RATIO[-48 - 4/(3*x^2) + 48/x]) + 
        G[1, 1, 1, 1, 1, x]*RATIO[-28/3 - 60/x^2 + 56/x] + 
        I*Pi*G[1, 0, 0, 0, 1, x]*RATIO[-24 - 48/x^2 + 72/x] + 
        G[1, 0, 0, 0, 1, 1, x]*RATIO[-24 - 48/x^2 + 72/x] + 
        G[1, 0, 0, 1, 0, 0, x]*RATIO[-24 - 48/x^2 + 72/x] + 
        G[1, 1, 0, 1, 0, 1, x]*RATIO[-24 - 48/x^2 + 72/x] + 
        G[1, 1, 0, 1, 1, 0, x]*RATIO[-24 - 48/x^2 + 72/x] + 
        G[1, 1, 0, 1, 1, x]*(RATIO[8/3 + 40/x^2 - 40/x] + 
          I*Pi*RATIO[-24 - 48/x^2 + 72/x]) + G[0, 1, 0, 0, 0, x]*
         RATIO[-284/3 + 96/x] + G[1, 0, 1, 1, 0, 0, x]*
         RATIO[-48 - 96/x^2 + 144/x] + G[1, 0, 1, 1, 0, x]*
         (RATIO[152/3 + 16/x^2 - 64/x] + I*Pi*RATIO[-48 - 96/x^2 + 144/x]) + 
        G[1, 0, 0, 0, 0, x]*RATIO[-192 + 192/x] + G[1, 1, 0, 1, 0, 0, x]*
         RATIO[-72 - 144/x^2 + 216/x] + G[1, 1, 0, 1, 0, x]*
         (RATIO[-24/x^2 + 24/x] + I*Pi*RATIO[-96 - 192/x^2 + 288/x]) + 
        G[1, 1, 1, 0, 0, 0, x]*RATIO[-144 - 288/x^2 + 432/x] + 
        G[1, 1, 1, 0, 0, x]*(RATIO[-880/3 - 68/(3*x^2) + 312/x] + 
          I*Pi*RATIO[-144 - 288/x^2 + 432/x]) + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[-14/3 - 4/(3*x^2) + 4/x] + 
          Pi^2*RATIO[-4/9 - 8/x^2 + 8/x] + I*Pi*RATIO[-68/3 - 82/(3*x) + 
             36*x] + RATIO[559/18 + 109/(9*x^2) + 19/(3*x) - (35*x)/3 - 
            60*x^2]) + Pi^2*RATIO[149887/7776 - 865/(27*x) + (2041*x)/36 - 
           (211*x^2)/6] + G[0, 1, 0, 1, x]*RATIO[40 - 44/x - 12*x^2] + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[284/3 - 96/x] + 
          RATIO[40 - 44/x - 12*x^2]) + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[586/3 - 10/(3*x^2) - 192/x] + 
          Pi^2*RATIO[-8 - 16/x^2 + 24/x] + RATIO[4 - 248/(3*x^2) + 
            260/(3*x) - 12*x^2]) + G[1, 0, 0, 1, x]*
         (Pi^2*RATIO[-12 - 24/x^2 + 36/x] + 
          I*Pi*RATIO[-48 - 4/(3*x^2) + 48/x] + RATIO[4 - 248/(3*x^2) + 
            260/(3*x) - 12*x^2]) + G[0, 0, 0, 0, x]*(I*Pi*RATIO[-28/3] + 
          Log[mu2]*RATIO[4] + RATIO[398/3 + 24/(-1 + x) - 72*x - 12*x^2]) + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[872/3 - 8/(3*x^2) - 288/x] + 
          Log[mu2]*RATIO[56/(3*x^2) - 16/x] + 
          Pi^2*RATIO[-16 - 32/x^2 + 48/x] + RATIO[326/3 + 988/(9*x^2) - 
            84/x - 72*x - 12*x^2]) + G[1, 1, 1, 1, x]*
         (Log[mu2]*RATIO[8/3 + 52/(3*x^2) - 16/x] + I*Pi*RATIO[-28/(3*x^2)] + 
          RATIO[1456/9 + 194/(9*x^2) - 428/(3*x) - 36*x - 12*x^2]) + 
        G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[8/3] + I*Pi*RATIO[-48 + 48/x] + 
          RATIO[412/9 + 24/(-1 + x) + 2/(3*x^2) + 38/x - 36*x - 12*x^2]) + 
        Pi^4*RATIO[-43001/3888 + 17/(15*(-1 + x)) + 248/(45*x) + (67*x)/10 - 
           x^2/2] + G[0, 0, 1, x]*(I*Pi*Log[mu2]*RATIO[8/3] + 
          Pi^2*RATIO[206/9 - 24/x] + I*Pi*RATIO[196/9 + 2/(3*x^2) + 38/x - 
             36*x] + RATIO[160/3 - 3/(-1 + x) - 248/(3*x) + 51*x + 4*x^2]) + 
        G[0, 1, 0, x]*(I*Pi*Log[mu2]*RATIO[-4/3] + 
          Pi^2*RATIO[46/3 - 4/x^2 - 12/x] + 
          I*Pi*RATIO[-845/9 - 46/(3*x) + 72*x] + RATIO[160/3 - 3/(-1 + x) - 
            248/(3*x) + 51*x + 4*x^2]) + G[0, 0, 1, 0, x]*
         (I*Pi*RATIO[8/3] + RATIO[-24 - 24/(-1 + x) + 12*x^2]) + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[44 - 48/x] + 
          RATIO[-24 - 24/(-1 + x) + 12*x^2]) + G[1, 1, 1, 0, x]*
         (Pi^2*RATIO[24 + 48/x^2 - 72/x] + Log[mu2]*
           RATIO[-8/3 - 40/(3*x^2) + 16/x] + 
          I*Pi*RATIO[-868/3 - 8/(3*x^2) + 288/x] + 
          RATIO[-754/9 - 134/(9*x^2) + 260/(3*x) + 12*x^2]) + 
        G[1, 1, 0, 1, x]*(Pi^2*RATIO[12 + 24/x^2 - 36/x] + 
          Log[mu2]*RATIO[-8/3 - 40/(3*x^2) + 16/x] + I*Pi*RATIO[8/(3*x^2)] + 
          RATIO[-754/9 - 134/(9*x^2) + 260/(3*x) + 12*x^2]) + 
        G[1, 0, 1, 1, x]*(I*Pi*RATIO[48 + 8/(3*x^2) - 48/x] + 
          Log[mu2]*RATIO[-4/(3*x^2)] + RATIO[-215/3 + 625/(9*x^2) - 46/x + 
            36*x + 12*x^2]) + G[0, 1, 1, 1, x]*RATIO[-58 + 4/(3*x^2) + 
           38/(3*x) + 36*x + 12*x^2] + G[1, 0, 0, 0, x]*
         (I*Pi*RATIO[-192 + 192/x] + RATIO[-170/3 - 280/(3*x) + 72*x + 
            12*x^2]) + G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-4/3] + 
          I*Pi*RATIO[-280/3 + 96/x] + RATIO[-1205/9 + 86/(3*x) + 72*x + 
            12*x^2]) + I*Pi^3*RATIO[-10429/324 + 2/(9*(-1 + x)) + 25/(6*x) - 
           21*x + 30*x^2] + G[0, 0, 0, x]*(Pi^2*RATIO[5/9] + 
          Log[mu2]^2*RATIO[2/3] + Log[mu2]*(RATIO[2] + I*Pi*RATIO[16/3]) + 
          I*Pi*RATIO[332/3 - 72*x] + RATIO[-76 + 43/(3*(-1 + x)) - 
            (271*x)/3 + 52*x^2]) + (Pi^2*RATIO[-2291/108 + 24/x] + 
          I*Pi*RATIO[-1153/9 + 35/(9*x) + 108*x] + 
          RATIO[-8876/81 - 4/(3*(-1 + x)) + 713/(3*x) - 33*x + 64*x^2])*
         Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[-5/12] + RATIO[10799/1296] + 
          I*Pi*RATIO[19/2 - 28/(9*x)] + Pi^2*RATIO[-167/54 + 10/(9*x)] + 
          RATIO[-35/18]*Zeta[3]) + G[1, 1, 1, x]*
         (Pi^2*RATIO[-16/9 - 13/(3*x^2) + 20/(3*x)] + 
          I*Pi^3*RATIO[-24 - 48/x^2 + 72/x] + 
          I*Pi*RATIO[208/3 + 26/(3*x^2) - 124/(3*x) - 36*x] + 
          Log[mu2]^2*RATIO[2/(3*x^2)] + Log[mu2]*
           (RATIO[-26/3 + 2/x^2 + 44/(3*x)] + I*Pi*RATIO[16/(3*x^2)]) + 
          RATIO[-811/9 - 37/(3*x^2) + 502/(9*x) + (16*x)/3 + 52*x^2] + 
          RATIO[144 + 288/x^2 - 432/x]*Zeta[3]) + 
        G[1, 0, x]*(Pi^4*RATIO[-17/5 - 34/(5*x^2) + 51/(5*x)] + 
          I*Pi^3*RATIO[-218/9 - 2/(9*x^2) + 24/x] + 
          I*Pi*RATIO[310/9 - 13/(3*(-1 + x)) + 13/x^2 + 815/(9*x) + 42*x - 
             60*x^2] + Log[mu2]*(Pi^2*RATIO[8/9 + 4/(3*x^2) - 8/(3*x)] + 
            I*Pi*RATIO[20/3 + 4/x^2 + 16/(3*x)] + RATIO[-8/3 + 4/x + 
              (8*x)/3 - 4*x^2]) + Pi^2*RATIO[511/27 + 340/(9*x^2) - 
             424/(9*x) - 12*x + 2*x^2] + RATIO[-821/18 + 287/(3*x) - 
            (2041*x)/18 + (211*x^2)/3] + RATIO[1004/3 - 32/x^2 - 304/x]*
           Zeta[3]) + G[1, 0, 0, x]*(Pi^2*RATIO[278/9 - 2/x^2 - 88/(3*x)] + 
          I*Pi^3*RATIO[4 + 8/x^2 - 12/x] + Log[mu2]*RATIO[-8/3 + 56/(3*x)] + 
          I*Pi*RATIO[-166/3 - 248/(3*x^2) + 12/x + 72*x] + 
          RATIO[350/9 - 13/(3*(-1 + x)) + 514/(9*x) + 84*x - 60*x^2] + 
          RATIO[72 + 144/x^2 - 216/x]*Zeta[3]) + G[0, 1, x]*
         (I*Pi^3*RATIO[-146/9 + 16/x] + I*Pi*RATIO[1471/18 - 3/(-1 + x) + 
             109/(9*x^2) - 217/(3*x) + 42*x - 60*x^2] + 
          Log[mu2]*(Pi^2*RATIO[-4/9] + I*Pi*RATIO[-14/3 - 4/(3*x^2) + 4/x] + 
            RATIO[-8/3 + 4/x + (8*x)/3 - 4*x^2]) + 
          Pi^2*RATIO[-74/27 + 4/(-1 + x) + 7/(9*x^2) + 131/(9*x) - 6*x + 
             2*x^2] + RATIO[-821/18 + 287/(3*x) - (2041*x)/18 + 
            (211*x^2)/3] + RATIO[280/3 + 24/x^2 - 120/x]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[7/135] + I*Pi*RATIO[11543/648 - 352/(27*x)] + 
          RATIO[1313/432 - 1/(3*x)] + I*Pi^3*RATIO[-275/108 - 5/(18*x)] + 
          Pi^2*RATIO[-779/162 + 10/(9*x) - (4*x)/3 + 2*x^2] + 
          (I*Pi*RATIO[13/9] + RATIO[19/18 - 4/x])*Zeta[3]) + 
        G[0, 0, x]*(Log[mu2]^2*(RATIO[-28/9] + I*Pi*RATIO[-2/3]) + 
          Log[mu2]^3*RATIO[-4/9] + I*Pi^3*RATIO[-53/6 + 8/x] + 
          RATIO[42157/648 + 103/(18*(-1 + x)) + (1033*x)/18 - (211*x^2)/3] + 
          Pi^2*RATIO[-238/27 + 8/(-1 + x) - 2/x + 12*x - 2*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-38/9] + Pi^2*RATIO[-25/18] + 
            RATIO[-64/27 - 8/(3*(-1 + x)) - (8*x)/3 + 4*x^2]) + 
          I*Pi*RATIO[-676/27 + 26/(3*(-1 + x)) - 248/(3*x) - 42*x + 60*x^2] + 
          RATIO[-1309/9 + 144/x]*Zeta[3]) + G[1, 0, 1, x]*
         (I*Pi^3*RATIO[8 + 16/x^2 - 24/x] + 
          Pi^2*RATIO[-76/3 - 22/(3*x^2) + 32/x] + 
          Log[mu2]*(RATIO[28/3 + 4/x^2 - 40/(3*x)] + 
            I*Pi*RATIO[-4/(3*x^2)]) + I*Pi*RATIO[-175/3 - 83/(9*x^2) + 
             82/(3*x) + 36*x] + RATIO[-16/9 + 13/x^2 + 265/(9*x) - 
            (134*x)/3 + 4*x^2] + RATIO[-48 - 96/x^2 + 144/x]*Zeta[3]) + 
        G[1, 1, x]*(I*Pi^3*RATIO[434/9 + 1/(18*x^2) - 48/x] + 
          Pi^4*RATIO[-61/15 - 122/(15*x^2) + 61/(5*x)] + 
          Log[mu2]^2*(RATIO[1/3 - 28/(9*x^2) + 2/(3*x)] + 
            I*Pi*RATIO[-2/(3*x^2)]) + Log[mu2]^3*RATIO[-4/(9*x^2)] + 
          RATIO[143/9 + 51517/(648*x^2) - 190/x + (3049*x)/18 - 
            (211*x^2)/3] + Pi^2*RATIO[1181/54 + 763/(27*x^2) - 502/(9*x) + 
             6*x - 2*x^2] + Log[mu2]*(Pi^2*RATIO[8/9 + 55/(18*x^2) - 16/
                (3*x)] + I*Pi*RATIO[4/3 - 2/(9*x^2) + 8/(3*x)] + 
            RATIO[1/3 - 208/(27*x^2) + 4/x - (8*x)/3 + 4*x^2]) + 
          I*Pi*RATIO[-824/9 - 190/(27*x^2) + 803/(9*x) - 42*x + 60*x^2] + 
          (RATIO[-844/3 + 299/(9*x^2) + 240/x] + 
            I*Pi*RATIO[-96 - 192/x^2 + 288/x])*Zeta[3]) + 
        G[1, 1, 0, x]*(I*Pi^3*RATIO[12 + 24/x^2 - 36/x] + 
          Log[mu2]*(I*Pi*RATIO[-8/3 + 16/(3*x^2)] + 
            RATIO[28/3 + 4/x^2 - 40/(3*x)]) + 
          Pi^2*RATIO[-48 + 2/(9*x^2) + 140/(3*x)] + 
          I*Pi*RATIO[308/9 + 890/(9*x^2) - 32/(3*x) - 72*x] + 
          RATIO[-16/9 + 13/x^2 + 265/(9*x) - (134*x)/3 + 4*x^2] + 
          RATIO[-168 - 336/x^2 + 504/x]*Zeta[3]) + 
        G[0, x]*(I*Pi*Log[mu2]^3*RATIO[-4/9] + Log[mu2]^2*
           (I*Pi*RATIO[-28/9] + Pi^2*RATIO[10/9]) + 
          Pi^4*RATIO[914/135 - 34/(5*x)] + 
          I*Pi*RATIO[14329/648 + 103/(18*(-1 + x)) + 287/(3*x) - 60*x] + 
          I*Pi^3*RATIO[656/27 - 74/(9*x) - 12*x] + 
          RATIO[719/18 + 1/(3*x) + (19*x)/3] + 
          Pi^2*RATIO[-1159/54 + 10/(9*(-1 + x)) + 322/(9*x) - (86*x)/9 - 
             2*x^2] + (I*Pi*RATIO[-37/9] + RATIO[94/9 - 24/(-1 + x) - 176/x + 
              72*x])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[5/6] + 
            Pi^2*RATIO[26/9 + 4/(3*x)] + I*Pi*RATIO[-136/27 - 8/
                (3*(-1 + x)) + 4/x] + RATIO[8/3 - 4*x] + 
            RATIO[8/3]*Zeta[3])) + G[1, x]*
         (Pi^4*RATIO[1072/135 - 58/(45*x^2) - 101/(15*x)] + 
          I*Pi^5*RATIO[-7/15 - 14/(15*x^2) + 7/(5*x)] + 
          RATIO[3529/1296 - 2195/(648*x) - (19*x)/3] + 
          Log[mu2]^3*(RATIO[-2/9 - 4/(9*x)] + I*Pi*RATIO[-4/(9*x^2)]) + 
          Log[mu2]^2*(RATIO[-11/9 - 28/(9*x)] + 
            I*Pi*RATIO[-1/3 - 28/(9*x^2) - 2/(3*x)] + 
            Pi^2*RATIO[10/(9*x^2)]) + I*Pi^3*RATIO[317/108 - 73/(18*x^2) - 
             121/(6*x) + 12*x] + I*Pi*RATIO[-1687/54 + 51517/(648*x^2) - 
             2899/(27*x) + 60*x] + Pi^2*RATIO[-265/54 - 28/(27*x^2) - 
             1/(54*x) + (115*x)/18 - 2*x^2] + 
          (I*Pi*RATIO[568/3 + 35/(9*x^2) - 192/x] + 
            Pi^2*RATIO[12 + 24/x^2 - 36/x] + RATIO[-275/18 + 113/(3*x^2) + 
              1121/(9*x) - 72*x])*Zeta[3] + Log[mu2]*
           (I*Pi^3*RATIO[4/9 - 5/(18*x^2)] + I*Pi*RATIO[-43/9 - 208/
                (27*x^2) + 16/(9*x)] + Pi^2*RATIO[-97/36 + 22/(9*x^2) + 55/
                (18*x)] + RATIO[-41/27 - 352/(27*x) + 4*x] + 
            RATIO[-16/3 - 4/x^2 + 16/x]*Zeta[3])) + RATIO[914/9]*Zeta[5])/
       Nc^2)) + Nfv*(G[1, 0, 1, 0, 0, 1, x]*RATIO[16 - 16/x^2] + 
    G[1, 0, 1, 0, 1, 0, x]*RATIO[16 - 16/x^2] + G[1, 1, 0, 0, 1, 1, x]*
     RATIO[148 + 488/x^2 - 636/x] + G[1, 1, 1, 0, 0, 0, x]*
     RATIO[84 + 168/x^2 - 252/x] + G[1, 0, 1, 0, 0, 0, x]*
     RATIO[52 + 152/x^2 - 204/x] + G[1, 1, 0, 1, 0, 0, x]*
     RATIO[64 + 128/x^2 - 192/x] + G[1, 0, 1, 0, 1, 1, x]*
     RATIO[28 + 104/x^2 - 132/x] + G[1, 1, 0, 0, 0, 0, x]*
     RATIO[4 + 104/x^2 - 108/x] + G[1, 1, 1, 1, 0, 0, x]*
     RATIO[28 + 56/x^2 - 84/x] + G[1, 0, 1, 1, 0, 0, x]*
     RATIO[20 + 64/x^2 - 84/x] + G[1, 0, 0, 1, 0, 0, x]*
     RATIO[32 + 40/x^2 - 72/x] + G[1, 0, 0, 0, 1, 1, x]*
     RATIO[16 + 56/x^2 - 72/x] + G[0, 0, 1, 1, 0, 0, x]*
     RATIO[16 + 32/x^2 - 48/x] + G[1, 0, 0, 1, 0, 1, x]*
     RATIO[12 + 24/x^2 - 36/x] + G[1, 0, 0, 1, 1, 0, x]*
     RATIO[12 + 24/x^2 - 36/x] + G[0, 1, 1, 1, 1, x]*RATIO[4/x^2 - 4/x] + 
    G[1, 1, 0, 0, 0, 1, x]*RATIO[16 - 64/x^2 + 48/x] + 
    G[1, 1, 0, 0, 1, 0, x]*RATIO[16 - 64/x^2 + 48/x] + 
    G[0, 1, 1, 0, 0, 0, x]*RATIO[-16 - 32/x^2 + 48/x] + 
    G[1, 1, 0, 1, 0, 1, x]*RATIO[-20 - 40/x^2 + 60/x] + 
    G[1, 1, 0, 1, 1, 0, x]*RATIO[-20 - 40/x^2 + 60/x] + 
    G[1, 0, 0, 0, 0, x]*RATIO[-56 + 104/x] + G[1, 1, 1, 0, 0, 1, x]*
     RATIO[-56 - 112/x^2 + 168/x] + G[1, 1, 1, 0, 1, 0, x]*
     RATIO[-56 - 112/x^2 + 168/x] + I*Pi*RATIO[1475/18 + 9959/(36*x)] + 
    G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[-28 - 56/x^2 + 84/x] + 
      Log[mu2]*RATIO[-48 - 96/x^2 + 144/x] + 
      RATIO[358/3 + 542/x^2 - 638/x - (70*x)/3]) + 
    G[1, 0, 1, 1, 1, x]*RATIO[58 + 142/(3*x^2) - 82/x - (70*x)/3] + 
    G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[52 + 104/x^2 - 156/x] + 
      Log[mu2]*RATIO[-16 - 32/x^2 + 48/x] + 
      RATIO[454/3 + 1478/(3*x^2) - 618/x - 18*x]) + 
    G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-20 - 40/x^2 + 60/x] + 
      RATIO[48 + 26/x^2 - 56/x - 18*x]) + G[1, 1, 1, 0, 0, x]*
     (I*Pi*RATIO[-20 - 40/x^2 + 60/x] + 
      Log[mu2]*RATIO[-48 - 96/x^2 + 144/x] + 
      RATIO[-392/3 - 1120/(3*x^2) + 512/x - 8*x]) + 
    G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[12 + 24/x^2 - 36/x] + 
      RATIO[-382 - 100/(3*x^2) + 514/x - 8*x]) + G[1, 0, 0, 1, 0, x]*
     (I*Pi*RATIO[44 + 64/x^2 - 108/x] + RATIO[34 + 22/(3*x^2) - 82/x - 
        2*x]) + G[1, 0, 0, 0, 1, x]*(I*Pi*RATIO[16 + 56/x^2 - 72/x] + 
      RATIO[34 + 22/(3*x^2) - 82/x - 2*x]) + G[1, 1, 1, 1, 0, x]*
     (I*Pi*RATIO[28 + 56/x^2 - 84/x] + RATIO[6 + 2/x^2 - 6/x - 2*x]) + 
    G[1, 1, 1, 0, 1, x]*(I*Pi*RATIO[-56 - 112/x^2 + 168/x] + 
      RATIO[6 + 2/x^2 - 6/x - 2*x]) + G[1, 1, 0, 0, 1, x]*
     (I*Pi*RATIO[148 + 392/x^2 - 540/x] + 
      Log[mu2]*RATIO[-16 - 32/x^2 + 48/x] + 
      RATIO[136 + 16/x^2 - 148/x - (4*x)/3]) + G[1, 1, 0, 1, 0, x]*
     (I*Pi*RATIO[28 + 56/x^2 - 84/x] + Log[mu2]*RATIO[-16 - 32/x^2 + 48/x] + 
      RATIO[136 + 16/x^2 - 148/x - (4*x)/3]) + G[1, 0, 1, 0, 1, x]*
     (I*Pi*RATIO[44 + 88/x^2 - 132/x] + RATIO[34 - 4/x^2 - 34/x - (4*x)/3]) + 
    G[1, 0, 1, 1, 0, x]*(I*Pi*RATIO[20 + 64/x^2 - 84/x] + 
      RATIO[34 - 4/x^2 - 34/x - (4*x)/3]) + 
    I*Pi^5*RATIO[-47/18 + 149/(45*x) - (11*x)/90] + 
    G[0, 0, 0, 0, 1, x]*RATIO[2*x] + G[0, 0, 0, 1, 0, x]*RATIO[2*x] + 
    G[0, 0, 1, 1, 1, x]*RATIO[(70*x)/3] + G[0, 1, 0, 0, 1, x]*
     RATIO[-16 - 16/(3*x^2) - 8/x + (4*x)/3] + G[0, 1, 0, 1, 0, x]*
     RATIO[-16 - 16/(3*x^2) - 8/x + (4*x)/3] + G[0, 0, 1, 0, 1, x]*
     RATIO[-16 + 8/(3*x^2) + 16/x + (4*x)/3] + G[0, 0, 1, 1, 0, x]*
     (I*Pi*RATIO[16 + 32/x^2 - 48/x] + RATIO[-16 + 8/(3*x^2) + 16/x + 
        (4*x)/3]) + G[0, 1, 1, 0, 1, x]*RATIO[16 + 4/(3*x^2) - 12/x + 2*x] + 
    G[0, 1, 1, 1, 0, x]*RATIO[16 + 4/(3*x^2) - 12/x + 2*x] + 
    G[0, 0, 0, 1, 1, x]*RATIO[-44 + 56/x + 8*x] + 
    G[0, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-16 - 32/x^2 + 48/x] + 
      I*Pi*RATIO[-32 - 64/x^2 + 96/x] + RATIO[-108 - 244/(3*x^2) + 196/x + 
        8*x]) + G[0, 0, 1, 0, 0, x]*RATIO[-52 + 40/x + 18*x] + 
    G[0, 1, 0, 1, 1, x]*RATIO[-68 + 8/x^2 + 92/x + 18*x] + 
    G[0, 1, 0, 0, 0, x]*RATIO[-128 + 152/x + (70*x)/3] + 
    G[1, 1, 1, 1, x]*(I*Pi*RATIO[6 + 2/x^2 - 6/x - 2*x] + 
      RATIO[-7 - 65/x^2 + 85/x + 5*x - 18*x^2]) + 
    G[1, 1, 0, 0, x]*(Log[mu2]^2*RATIO[18 + 36/x^2 - 54/x] + 
      Pi^2*RATIO[7 + 46/x^2 - 53/x] + 
      I*Pi*RATIO[216 + 378/x^2 - 572/x - (58*x)/3] + 
      Log[mu2]*(I*Pi*RATIO[-28 - 56/x^2 + 84/x] + 
        RATIO[-118/3 - 180/x^2 + 214/x + (16*x)/3]) + 
      RATIO[1900/9 + 27/(-1 + x) - 1522/(3*x^2) + 923/(3*x) + (203*x)/9 - 
        18*x^2]) + G[0, 0, 0, 0, x]*(I*Pi*RATIO[2*x] + 
      RATIO[91 + 39/(-1 + x) + 23*x - 18*x^2]) + 
    G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[(-16*x)/3] + 
      I*Pi*RATIO[-16 + 8/(3*x^2) + 16/x + (58*x)/3] + 
      RATIO[1702/3 + 264/(-1 + x) - 4/x^2 - 271/(3*x) + (337*x)/9 - 
        18*x^2]) + G[0, 0, 0, x]*(Pi^2*RATIO[28/3 - 28/(3*x) + (7*x)/3] + 
      Log[mu2]*(I*Pi*RATIO[-8*x] + RATIO[-84 - 36/(-1 + x) + 12*x]) + 
      I*Pi*RATIO[-148/3 - 7/(-1 + x) + 22/(3*x) + (590*x)/9 - 20*x^2] + 
      RATIO[631/2 + 341/(2*(-1 + x)) - (19*x)/6 - 11*x^2]) + 
    G[1, 1, 0, 1, x]*(Pi^2*RATIO[26/3 + 52/(3*x^2) - 26/x] + 
      I*Pi*RATIO[160 + 34/x^2 - 180/x - (34*x)/3] + 
      Log[mu2]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[-24 - 8/x^2 + 24/x + 8*x]) + 
      RATIO[358/3 + 734/(9*x^2) - 535/(3*x) - (185*x)/9 - 2*x^2]) + 
    G[1, 1, 1, 0, x]*(Pi^2*RATIO[62 + 124/x^2 - 186/x] + 
      I*Pi*RATIO[-446/3 - 1138/(3*x^2) + 530/x - 2*x] + 
      Log[mu2]*(I*Pi*RATIO[-48 - 96/x^2 + 144/x] + 
        RATIO[-24 - 8/x^2 + 24/x + 8*x]) + 
      RATIO[358/3 + 734/(9*x^2) - 535/(3*x) - (185*x)/9 - 2*x^2]) + 
    G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-8*x] + I*Pi*RATIO[-44 + 56/x + 2*x] + 
      RATIO[-169/3 - 10/(-1 + x) + 22/(3*x) + (275*x)/9 - 2*x^2]) + 
    G[0, 0, 1, 0, x]*(Pi^2*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
      Log[mu2]*RATIO[-8*x] + I*Pi*RATIO[-68 + 8/(3*x^2) + 56/x + (34*x)/3] + 
      RATIO[-169/3 - 10/(-1 + x) + 22/(3*x) + (275*x)/9 - 2*x^2]) + 
    I*Pi^3*RATIO[-4129/54 + 173/(12*(-1 + x)) + 11993/(108*x) + (715*x)/108 + 
       x^2/6] + G[1, 0, 0, 1, x]*(Pi^2*RATIO[-46/3 - 92/(3*x^2) + 46/x] + 
      I*Pi*RATIO[-332 - 94/(3*x^2) + 416/x - (22*x)/3] + 
      Log[mu2]*RATIO[16 - 16/(3*x^2) - 16/x + (8*x)/3] + 
      RATIO[-58/3 - 24/(-1 + x) - 158/(9*x^2) - 23/(3*x) - (203*x)/9 + 
        2*x^2]) + G[1, 0, 1, 0, x]*(Pi^2*RATIO[-20 - 24/x^2 + 44/x] + 
      I*Pi*RATIO[604/3 + 1450/(3*x^2) - 668/x - (50*x)/3] + 
      Log[mu2]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[16 - 16/(3*x^2) - 16/x + (8*x)/3]) + 
      RATIO[-58/3 - 24/(-1 + x) - 158/(9*x^2) - 23/(3*x) - (203*x)/9 + 
        2*x^2]) + G[0, 1, 1, 0, x]*(Pi^2*RATIO[64/3 + 128/(3*x^2) - 64/x] + 
      Log[mu2]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[-8 - 8/(3*x^2) + 8/x - (8*x)/3]) + 
      I*Pi*RATIO[-100 - 248/(3*x^2) + 192/x + (22*x)/3] + 
      RATIO[3 - 28/(9*x^2) - 7/x + (257*x)/9 + 2*x^2]) + 
    G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[-8 - 8/(3*x^2) + 8/x - (8*x)/3] + 
      I*Pi*RATIO[-92 + 92/x + (50*x)/3] + RATIO[3 - 28/(9*x^2) - 7/x + 
        (257*x)/9 + 2*x^2]) + Pi^4*RATIO[-2483/1080 - 2891/(360*(-1 + x)) - 
       589/(108*x) - (2584*x)/405 + (9*x^2)/4] + 
    G[1, 0, 1, 1, x]*(Pi^2*RATIO[-20/3 - 40/(3*x^2) + 20/x] + 
      I*Pi*RATIO[76 + 38/x^2 - 100/x - (58*x)/3] + 
      Log[mu2]*RATIO[-16 - 16/(3*x^2) + 16/x + (16*x)/3] + 
      RATIO[138 + 1219/(9*x^2) - 250/x - (373*x)/9 + 18*x^2]) + 
    G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[96 - 96/x] + 
      Pi^2*RATIO[-14/3 - 28/(3*x^2) + 14/x] + 
      I*Pi*RATIO[74 + 22/(3*x^2) - 74/x - 2*x] + 
      RATIO[-239 + 15/(-1 + x) + 358/x - 35*x + 18*x^2]) + 
    G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[32 - 32/x - (16*x)/3] + 
      I*Pi*RATIO[-112 - 16/(3*x^2) + 112/x + (58*x)/3] + 
      RATIO[-1094/3 + 9/(-1 + x) + 1358/(3*x) - (239*x)/9 + 18*x^2]) + 
    G[0, 1, 1, 1, x]*(I*Pi*RATIO[16 + 16/(3*x^2) - 16/x + 2*x] + 
      RATIO[-40/3 - 8/x^2 + 70/(3*x) - 17*x + 18*x^2]) + 
    G[0, 1, 1, x]*(Pi^2*RATIO[40/3 + 4/(3*x^2) - 44/(3*x) - 3*x] + 
      Log[mu2]*(RATIO[4/3 + 4/x^2 - 4/(3*x) - 4*x] + 
        I*Pi*RATIO[-8 - 8/(3*x^2) + 8/x - (8*x)/3]) + 
      RATIO[-11267/18 - 185/(3*x^2) + 3859/(9*x) + (19*x)/2 - (35*x^2)/3] + 
      I*Pi*RATIO[-9 - 64/(9*x^2) + 15/x + (68*x)/9 + 20*x^2]) + 
    Pi^2*RATIO[-25697/216 - 7751/(108*x) + (3209*x)/72 + (433*x^2)/12] + 
    (Pi^2*RATIO[14/3 - 14/(3*x) + (95*x)/6] + 
      RATIO[1843/3 - 173/(2*(-1 + x)) - 2707/(3*x) + (953*x)/18 + 23*x^2] + 
      I*Pi*RATIO[320 + 152/(-1 + x) - 100/x - 127*x + 40*x^2])*Zeta[3] + 
    G[1, 1, 1, x]*(I*Pi^3*RATIO[-14 - 28/x^2 + 42/x] + 
      Pi^2*RATIO[20/3 + 5/(3*x^2) - 6/x - (7*x)/3] + 
      Log[mu2]*(I*Pi*RATIO[-24 - 8/x^2 + 24/x + 8*x] + 
        RATIO[-36 + 12/x^2 + 12/x + 12*x]) + 
      I*Pi*RATIO[229/3 + 257/(9*x^2) - 244/(3*x) - (32*x)/9 - 20*x^2] + 
      RATIO[860/3 + 40/x^2 - 761/(3*x) - 62*x - 11*x^2] + 
      RATIO[84 + 168/x^2 - 252/x]*Zeta[3]) + 
    G[0, 0, 1, x]*(I*Pi^3*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
      Pi^2*RATIO[24 - 20/(9*x^2) - 24/x - (13*x)/6] + 
      Log[mu2]*(RATIO[-44/3 - 12/(-1 + x) - 16/(3*x) - (167*x)/9] + 
        I*Pi*RATIO[(-22*x)/3]) + Log[mu2]^2*RATIO[3*x] + 
      I*Pi*RATIO[1489/3 + 242/(-1 + x) - 4/x^2 - 265/(3*x) + (445*x)/9 - 
         20*x^2] + RATIO[-235/9 - 34/(-1 + x) - 272/(9*x) - (179*x)/18 + 
        (34*x^2)/3] + RATIO[16 + 32/x^2 - 48/x]*Zeta[3]) + 
    G[0, 1, 0, x]*(I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
      Pi^2*RATIO[48 + 170/(9*x^2) - 54/x - (15*x)/2] + 
      Log[mu2]*(Pi^2*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        RATIO[-44/3 - 12/(-1 + x) - 16/(3*x) - (167*x)/9] + 
        I*Pi*RATIO[24 - 8/(3*x^2) - 24/x - 2*x]) + Log[mu2]^2*RATIO[3*x] + 
      RATIO[-235/9 - 34/(-1 + x) - 272/(9*x) - (179*x)/18 + (34*x^2)/3] + 
      I*Pi*RATIO[-1129/3 - 3/(-1 + x) - 28/(9*x^2) + 1321/(3*x) - (149*x)/9 + 
         20*x^2] + RATIO[-16 - 32/x^2 + 48/x]*Zeta[3]) + 
    G[1, 0, 1, x]*(I*Pi^3*RATIO[-2 - 12/x^2 + 14/x] + 
      Log[mu2]^2*RATIO[9 + 3/x^2 - 9/x - 3*x] + 
      Pi^2*RATIO[-51/2 - 143/(18*x^2) + 185/(6*x) + (15*x)/2] + 
      Log[mu2]*(Pi^2*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        I*Pi*RATIO[18 - 14/(3*x^2) - 18/x + 2*x] + 
        RATIO[-127/3 - 95/(9*x^2) + 127/(3*x) + (95*x)/9]) + 
      RATIO[-6515/18 - 2537/(18*x^2) + 3862/(9*x) + (562*x)/9 + (34*x^2)/3] + 
      I*Pi*RATIO[229/3 - 24/(-1 + x) + 322/(3*x^2) - 646/(3*x) - (481*x)/9 + 
         20*x^2] + RATIO[-68 - 184/x^2 + 252/x]*Zeta[3]) + 
    G[1, 0, 0, x]*(I*Pi^3*RATIO[-2 + 2/x] + Log[mu2]^2*RATIO[-36 + 36/x] + 
      Log[mu2]*(Pi^2*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
        RATIO[160 - 12/(-1 + x) - 180/x - 4*x] + 
        I*Pi*RATIO[40 - 16/(3*x^2) - 40/x + (8*x)/3]) + 
      Pi^2*RATIO[-641/9 - 643/(9*x^2) + 467/(3*x) + 3*x] + 
      RATIO[2213/3 - 241/(2*(-1 + x)) - 3028/(3*x) - (148*x)/3 - 
        (35*x^2)/3] + I*Pi*RATIO[-295/3 - 21/(-1 + x) - 158/(9*x^2) + 
         511/(3*x) - (554*x)/9 + 20*x^2] + RATIO[-68 - 208/x^2 + 276/x]*
       Zeta[3]) + G[1, 1, 0, x]*(I*Pi^3*RATIO[-5/3 - 10/(3*x^2) + 5/x] + 
      Log[mu2]^2*(I*Pi*RATIO[18 + 36/x^2 - 54/x] + 
        RATIO[9 + 3/x^2 - 9/x - 3*x]) + 
      Pi^2*RATIO[-499/6 + 893/(18*x^2) + 175/(6*x) + (13*x)/6] + 
      Log[mu2]*(Pi^2*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
        I*Pi*RATIO[-136/3 - 182/x^2 + 220/x + (22*x)/3] + 
        RATIO[-127/3 - 95/(9*x^2) + 127/(3*x) + (95*x)/9]) + 
      I*Pi*RATIO[2593/9 + 27/(-1 + x) - 1309/(3*x^2) + 515/(3*x) + 
         (113*x)/9 - 20*x^2] + RATIO[-6515/18 - 2537/(18*x^2) + 3862/(9*x) + 
        (562*x)/9 + (34*x^2)/3] + RATIO[-140 - 376/x^2 + 516/x]*Zeta[3]) + 
    G[0, 0, x]*(I*Pi^3*RATIO[2 + (5*x)/6] + Log[mu2]^2*
       (RATIO[63/2 + 27/(2*(-1 + x)) - (9*x)/2] + I*Pi*RATIO[3*x]) + 
      Log[mu2]*(I*Pi*RATIO[-107/3 - 21/(-1 + x) - 16/(3*x) - (140*x)/9] + 
        Pi^2*RATIO[-32/3 + 32/(3*x) + (34*x)/9] + 
        RATIO[-279/2 - 131/(2*(-1 + x)) + (65*x)/2]) + 
      I*Pi*RATIO[1349/9 + 71/(-1 + x) - 272/(9*x) + (349*x)/18 + x^2/3] + 
      Pi^2*RATIO[3607/36 + 179/(12*(-1 + x)) - 559/(9*x) - (2339*x)/108 + 
         (11*x^2)/3] + RATIO[-10837/12 - 3769/(12*(-1 + x)) + (3197*x)/36 + 
        (433*x^2)/6] + RATIO[172 - 208/x - (62*x)/3]*Zeta[3]) + 
    Log[mu2]^2*(I*Pi*RATIO[-6 - 15/(2*x)] + 
      Pi^2*RATIO[-5/4 + 7/(2*x) - (9*x)/4] + I*Pi^3*RATIO[6 - 6/x + x/2] + 
      RATIO[-36 + 36/x - 3*x]*Zeta[3]) + 
    Log[mu2]*(I*Pi*RATIO[262/9 + 655/(18*x)] + 
      I*Pi^3*RATIO[-529/18 + 269/(9*x) - (79*x)/27] + 
      Pi^4*RATIO[-4/3 + 4/(3*x) - x/9] + 
      Pi^2*RATIO[799/108 - 827/(54*x) + (131*x)/12] + 
      (I*Pi*RATIO[-8 + 8/x - (2*x)/3] + RATIO[524/3 - 524/(3*x) + (131*x)/9])*
       Zeta[3]) + G[0, 1, x]*
     (Pi^4*RATIO[-152/45 - 304/(45*x^2) + 152/(15*x)] + 
      I*Pi^3*RATIO[22 + 140/(9*x^2) - 118/(3*x) - (37*x)/18] + 
      Log[mu2]^2*(I*Pi*RATIO[3*x] + RATIO[-15/2 + 3/x + (9*x)/2]) + 
      RATIO[11705/36 - 635/(6*x) - (3209*x)/36 - (433*x^2)/6] + 
      Pi^2*RATIO[-1343/36 - 74/(3*(-1 + x)) + 52/(27*x^2) + 169/(18*x) - 
         (1385*x)/108 - (11*x^2)/3] + 
      I*Pi*RATIO[-1831/3 - 34/(-1 + x) - 185/(3*x^2) + 1172/(3*x) - 
         (401*x)/18 - x^2/3] + (I*Pi*RATIO[-32 - 64/x^2 + 96/x] + 
        RATIO[132 - 260/(3*x^2) - 72/x - 30*x])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        RATIO[751/18 - 71/(9*x) - (131*x)/6] + 
        I*Pi*RATIO[-85/3 - 12/(-1 + x) + 4/x^2 - 2/(3*x) - (122*x)/9] + 
        Pi^2*RATIO[4/3 + 20/(9*x^2) - 4/(3*x) - (2*x)/3] + 
        RATIO[-16 - 32/x^2 + 48/x]*Zeta[3])) + 
    G[1, 0, x]*(Pi^4*RATIO[47/90 + 4/(9*x^2) - 29/(30*x)] + 
      I*Pi^3*RATIO[-35/2 - 89/(2*x^2) + 361/(6*x) + (65*x)/18] + 
      Log[mu2]^2*(Pi^2*RATIO[-3 - 6/x^2 + 9/x] + 
        I*Pi*RATIO[-27 + 3/x^2 + 27/x - 3*x] + 
        RATIO[-15/2 + 3/x + (9*x)/2]) + RATIO[11705/36 - 635/(6*x) - 
        (3209*x)/36 - (433*x^2)/6] + 
      Pi^2*RATIO[-8357/108 + 45/(2*(-1 + x)) + 2164/(27*x^2) + 149/(6*x) + 
         (1907*x)/108 - (11*x^2)/3] + 
      I*Pi*RATIO[3757/9 - 241/(2*(-1 + x)) - 2537/(18*x^2) - 5293/(9*x) - 
         (157*x)/18 - x^2/3] + (I*Pi*RATIO[-64 - 200/x^2 + 264/x] + 
        RATIO[640/3 - 22/x^2 - 260/x + (62*x)/3])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[2 + 4/x^2 - 6/x] + 
        RATIO[751/18 - 71/(9*x) - (131*x)/6] + 
        Pi^2*RATIO[197/9 + 92/(3*x^2) - 51/x + (2*x)/3] + 
        I*Pi*RATIO[308/3 - 12/(-1 + x) - 95/(9*x^2) - 395/(3*x) + 
           (140*x)/9] + RATIO[-16 - 32/x^2 + 48/x]*Zeta[3])) + 
    G[1, 1, x]*(Pi^4*RATIO[-119/15 - 214/(15*x^2) + 111/(5*x)] + 
      Log[mu2]^2*(RATIO[27/2 - 9/(2*x^2) - 9/(2*x) - (9*x)/2] + 
        I*Pi*RATIO[9 + 3/x^2 - 9/x - 3*x]) + 
      I*Pi^3*RATIO[977/18 + 1219/(18*x^2) - 715/(6*x) - (43*x)/18] + 
      I*Pi*RATIO[-1291/9 - 712/(9*x^2) + 3791/(18*x) + (209*x)/18 + x^2/3] + 
      Pi^2*RATIO[-833/12 - 6425/(108*x^2) + 1397/(12*x) + (953*x)/108 + 
         (11*x^2)/3] + RATIO[-4807/36 + 8785/(36*x^2) - 9797/(36*x) + 
        (3221*x)/36 + (433*x^2)/6] + (I*Pi*RATIO[-40 + 16/x^2 + 24/x] + 
        RATIO[-1088/3 - 446/x^2 + 776/x + 30*x])*Zeta[3] + 
      Log[mu2]*(I*Pi^3*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
        Pi^2*RATIO[34/3 + 34/(9*x^2) - 34/(3*x) - (34*x)/9] + 
        RATIO[-409/6 + 131/(6*x^2) + 211/(6*x) + (67*x)/6] + 
        I*Pi*RATIO[-154/3 - 68/(9*x^2) + 136/(3*x) + (122*x)/9] + 
        RATIO[-32 - 64/x^2 + 96/x]*Zeta[3])) + 
    G[0, x]*(Log[mu2]^2*(I*Pi*RATIO[24 + 27/(2*(-1 + x)) + 3/x] + 
        RATIO[-15/2 - 6*x] + Pi^2*RATIO[6 - 6/x - (5*x)/2]) + 
      Pi^4*RATIO[-67/90 + 4/(9*x) + (179*x)/540] + 
      I*Pi*RATIO[-4874/9 - 3769/(12*(-1 + x)) - 635/(6*x) + (259*x)/9] + 
      RATIO[8399/36 + (2255*x)/18] + 
      Pi^2*RATIO[-1871/54 + 685/(12*(-1 + x)) + 4207/(27*x) + (335*x)/54 - 
         (17*x^2)/3] + I*Pi^3*RATIO[193/6 + 5/(4*(-1 + x)) - 235/(6*x) + 
         (709*x)/54 - (10*x^2)/3] + (I*Pi*RATIO[164 - 200/x - (64*x)/3] + 
        RATIO[-355 - 88/(-1 + x) + 154/x - 78*x + 20*x^2])*Zeta[3] + 
      Log[mu2]*(I*Pi*RATIO[-1015/9 - 131/(2*(-1 + x)) - 71/(9*x) - (4*x)/3] + 
        I*Pi^3*RATIO[-4 + 4/x - x] + Pi^2*RATIO[-100/3 - 3/(-1 + x) + 
           76/(3*x) + (763*x)/54] + RATIO[655/18 + (262*x)/9] + 
        RATIO[32 - 32/x + (8*x)/3]*Zeta[3])) + 
    RATIO[-518/3 + 16/x - (160*x)/3]*Zeta[5] + 
    G[1, x]*(I*Pi^5*RATIO[43/45 + 149/(45*x^2) - 64/(15*x)] + 
      RATIO[-5449/36 + 9959/(36*x) - (2255*x)/18] + 
      I*Pi*RATIO[553/3 + 8785/(36*x^2) - 4099/(12*x) - (259*x)/9] + 
      Pi^4*RATIO[106/9 + 943/(540*x^2) - 539/(45*x) + (301*x)/540] + 
      Pi^2*RATIO[34381/108 + 9997/(108*x^2) - 37597/(108*x) - (3505*x)/108 - 
         (17*x^2)/3] + I*Pi^3*RATIO[-1031/27 - 17/(2*(-1 + x)) + 
         7235/(108*x^2) - 1243/(36*x) - (601*x)/54 + (10*x^2)/3] + 
      (Pi^2*RATIO[-7/3 - 14/(3*x^2) + 7/x] + 
        I*Pi*RATIO[-178 - 236/x^2 + 446/x + (80*x)/3] + 
        RATIO[1/9 + 51/(-1 + x) - 2177/(3*x^2) + 2210/(3*x) + 90*x - 20*x^2])*
       Zeta[3] + Log[mu2]^2*(I*Pi*RATIO[6 - 9/(2*x^2) - 3/(2*x)] + 
        I*Pi^3*RATIO[-3 - 6/x^2 + 9/x] + 
        Pi^2*RATIO[-15/2 - 5/(2*x^2) + 15/(2*x) + (5*x)/2] + 
        RATIO[3/2 - 15/(2*x) + 6*x] + RATIO[18 + 36/x^2 - 54/x]*Zeta[3]) + 
      Log[mu2]*(Pi^4*RATIO[2/3 + 4/(3*x^2) - 2/x] + 
        RATIO[-131/18 + 655/(18*x) - (262*x)/9] + 
        Pi^2*RATIO[217/6 + 709/(54*x^2) - 235/(6*x) - (547*x)/54] + 
        I*Pi^3*RATIO[68/9 + 257/(9*x^2) - 110/(3*x) + x/9] + 
        I*Pi*RATIO[-211/9 + 131/(6*x^2) + 221/(18*x) + (4*x)/3] + 
        (I*Pi*RATIO[4 + 8/x^2 - 12/x] + RATIO[-166/3 - 524/(3*x^2) + 230/x + 
            (8*x)/3])*Zeta[3]) + RATIO[98 + 16/x^2 - 114/x]*Zeta[5]) + 
    Nc^2*(I*Pi*RATIO[-775/36 - 2669/(36*x)] + G[1, 0, 0, 0, 0, x]*
       RATIO[36 - 48/x] + G[1, 1, 1, 0, 0, 1, x]*RATIO[14 + 28/x^2 - 42/x] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[14 + 28/x^2 - 42/x] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[24/x^2 - 24/x] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[24/x^2 - 24/x] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[6 + 12/x^2 - 18/x] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[6 + 12/x^2 - 18/x] + G[0, 1, 1, 0, 0, 0, x]*
       RATIO[4 + 8/x^2 - 12/x] + G[0, 0, 1, 0, 1, x]*
       RATIO[6 - 2/(3*x^2) - 6/x] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[-2 + 8/x^2 - 6/x] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[-2 + 8/x^2 - 6/x] + G[0, 1, 0, 0, 1, x]*RATIO[4/(3*x^2) + 6/x] + 
      G[0, 1, 0, 1, 0, x]*RATIO[4/(3*x^2) + 6/x] + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[-4 - 8/x^2 + 12/x] + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[-4 - 8/x^2 + 12/x] + G[1, 0, 0, 1, 1, 0, x]*
       RATIO[-4 - 8/x^2 + 12/x] + G[0, 0, 1, 1, 0, x]*
       (RATIO[6 - 2/(3*x^2) - 6/x] + I*Pi*RATIO[-4 - 8/x^2 + 12/x]) + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-6 - 6/x^2 + 12/x] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[-4 - 14/x^2 + 18/x] + 
      G[1, 0, 1, 1, 0, 0, x]*RATIO[-4 - 14/x^2 + 18/x] + 
      G[1, 0, 1, 1, 0, x]*(RATIO[-9 + 4/(3*x^2) + 9/x] + 
        I*Pi*RATIO[-4 - 14/x^2 + 18/x]) + G[1, 0, 1, 0, 1, x]*
       (RATIO[-9 + 4/(3*x^2) + 9/x] + I*Pi*RATIO[-10 - 20/x^2 + 30/x]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[4 + 8/x^2 - 12/x] + 
        I*Pi*RATIO[-4 - 8/x^2 + 12/x] + RATIO[-32 - 8/(3*x^2) + 34/x]) + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-8 - 28/x^2 + 36/x] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[-12 - 24/x^2 + 36/x] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-14 - 28/x^2 + 42/x] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-14 - 28/x^2 + 42/x] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-12 - 48/x^2 + 60/x] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-20 - 52/x^2 + 72/x] + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[4 + 8/x^2 - 12/x] + 
        RATIO[-32 - 8/(3*x^2) + 34/x] + I*Pi*RATIO[-38 - 100/x^2 + 138/x]) + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-42 - 132/x^2 + 174/x] + 
      G[0, 1, 0, 0, 0, x]*RATIO[46 - 52/x - (22*x)/3] + 
      G[0, 1, 0, 1, 1, x]*RATIO[19 - 2/x^2 - 25/x - 6*x] + 
      G[0, 0, 1, 0, 0, x]*RATIO[9 - 6/x - 6*x] + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[8 + 16/x^2 - 24/x] + Log[mu2]*RATIO[4 + 8/x^2 - 12/x] + 
        RATIO[25 + 64/(3*x^2) - 48/x - 2*x]) + G[0, 0, 0, 1, 1, x]*
       RATIO[11 - 14/x - 2*x] + G[0, 1, 1, 0, 1, x]*
       RATIO[-4 - 4/(3*x^2) + 4/x - (2*x)/3] + G[0, 1, 1, 1, 0, x]*
       RATIO[-4 - 4/(3*x^2) + 4/x - (2*x)/3] + 
      I*Pi^5*RATIO[259/360 - 161/(180*x) + (2*x)/45] + 
      G[0, 1, 0, 1, x]*(RATIO[-29/6 + 7/(9*x^2) + 29/(6*x) - (53*x)/9] + 
        I*Pi*RATIO[21 - 21/x - (16*x)/3] + Log[mu2]*
         RATIO[2 + 2/(3*x^2) - 2/x + (2*x)/3]) + G[0, 1, 1, 0, x]*
       (Pi^2*RATIO[-16/3 - 32/(3*x^2) + 16/x] + 
        RATIO[-29/6 + 7/(9*x^2) + 29/(6*x) - (53*x)/9] + 
        I*Pi*RATIO[23 + 62/(3*x^2) - 46/x - 2*x] + 
        Log[mu2]*(I*Pi*RATIO[4 + 8/x^2 - 12/x] + RATIO[2 + 2/(3*x^2) - 2/x + 
            (2*x)/3])) + G[1, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[14 + 28/x^2 - 42/x] + RATIO[-2 - 2/(3*x^2) + 2/x + 
          (2*x)/3]) + G[1, 1, 1, 1, 0, x]*(I*Pi*RATIO[-12 - 24/x^2 + 36/x] + 
        RATIO[-2 - 2/(3*x^2) + 2/x + (2*x)/3]) + G[1, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[-4 - 14/x^2 + 18/x] + RATIO[-17 - 2/x^2 + 29/x + 
          (2*x)/3]) + G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-10 - 14/x^2 + 24/x] + 
        RATIO[-17 - 2/x^2 + 29/x + (2*x)/3]) + G[0, 0, 1, 1, 1, x]*
       RATIO[(-22*x)/3] + G[0, 0, 0, 0, 1, x]*RATIO[(-2*x)/3] + 
      G[0, 0, 0, 1, 0, x]*RATIO[(-2*x)/3] + G[0, 0, 1, 0, x]*
       (Pi^2*RATIO[2/3 + 4/(3*x^2) - 2/x] + RATIO[43/2 + 11/(2*(-1 + x)) - 
          2/x - (71*x)/9] + I*Pi*RATIO[15 - 2/(3*x^2) - 12/x - 4*x] + 
        Log[mu2]*RATIO[2*x]) + G[0, 0, 0, 1, x]*
       (RATIO[43/2 + 11/(2*(-1 + x)) - 2/x - (71*x)/9] + 
        I*Pi*RATIO[11 - 14/x - (2*x)/3] + Log[mu2]*RATIO[2*x]) + 
      G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[-4 - 8/x^2 + 12/x] + 
        RATIO[105 + 25/(3*x^2) - 138/x + 2*x]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[12 + 24/x^2 - 36/x] + Log[mu2]*RATIO[12 + 24/x^2 - 36/x] + 
        RATIO[125/3 + 280/(3*x^2) - 137/x + 2*x]) + 
      G[1, 1, 1, 0, x]*(Pi^2*RATIO[-17 - 34/x^2 + 51/x] + 
        Log[mu2]*(I*Pi*RATIO[12 + 24/x^2 - 36/x] + 
          RATIO[6 + 2/x^2 - 6/x - 2*x]) + 
        I*Pi*RATIO[137/3 + 284/(3*x^2) - 141/x + (2*x)/3] + 
        RATIO[-139/6 - 179/(9*x^2) + 235/(6*x) + (35*x)/9]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[-10/3 - 20/(3*x^2) + 10/x] + 
        Log[mu2]*(I*Pi*RATIO[4 + 8/x^2 - 12/x] + RATIO[6 + 2/x^2 - 6/x - 
            2*x]) + RATIO[-139/6 - 179/(9*x^2) + 235/(6*x) + (35*x)/9] + 
        I*Pi*RATIO[-42 - 29/(3*x^2) + 47/x + 4*x]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[13/3 + 26/(3*x^2) - 13/x] + 
        Log[mu2]*RATIO[-4 + 4/(3*x^2) + 4/x - (2*x)/3] + 
        I*Pi*RATIO[84 + 23/(3*x^2) - 105/x + 2*x] + 
        RATIO[9 + 6/(-1 + x) + 98/(9*x^2) - 10/x + (53*x)/9]) + 
      G[1, 0, 1, 0, x]*(Pi^2*RATIO[17/3 + 22/(3*x^2) - 13/x] + 
        Log[mu2]*(I*Pi*RATIO[4 + 8/x^2 - 12/x] + RATIO[-4 + 4/(3*x^2) + 4/x - 
            (2*x)/3]) + I*Pi*RATIO[-172/3 - 121/x^2 + 173/x + (16*x)/3] + 
        RATIO[9 + 6/(-1 + x) + 98/(9*x^2) - 10/x + (53*x)/9]) + 
      G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[6 + 12/x^2 - 18/x] + 
        RATIO[-16 - 9/x^2 + 19/x + 6*x]) + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[4 + 8/x^2 - 12/x] + I*Pi*RATIO[-18 - 36/x^2 + 54/x] + 
        RATIO[-133/3 - 371/(3*x^2) + 160/x + 6*x]) + 
      G[1, 0, 1, 1, 1, x]*RATIO[-18 - 40/(3*x^2) + 24/x + (22*x)/3] + 
      G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[12 + 24/x^2 - 36/x] + 
        RATIO[-139/3 - 134/x^2 + 173/x + (22*x)/3]) + 
      Pi^2*RATIO[691/27 + 2531/(108*x) - (893*x)/72 - (179*x^2)/24] + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[38 + 4/(3*x^2) - 38/x - 6*x] + 
        Log[mu2]*RATIO[-8 + 8/x + (4*x)/3] + RATIO[296/3 - 3/(-1 + x) - 
          353/(3*x) + (43*x)/18 - 6*x^2]) + G[0, 1, 1, 1, x]*
       (I*Pi*RATIO[-4 - 4/(3*x^2) + 4/x - (2*x)/3] + 
        RATIO[41/6 + 2/x^2 - 47/(6*x) + 4*x - 6*x^2]) + 
      G[1, 0, 0, 0, x]*(Pi^2*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
        Log[mu2]*RATIO[-24 + 24/x] + I*Pi*RATIO[-5 - 2/x^2 + 5/x + (2*x)/3] + 
        RATIO[51 - 3/(-1 + x) - 74/x + 6*x - 6*x^2]) + 
      G[1, 0, 1, 1, x]*(Pi^2*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
        Log[mu2]*RATIO[4 + 4/(3*x^2) - 4/x - (4*x)/3] + 
        I*Pi*RATIO[-23 - 32/(3*x^2) + 29/x + 6*x] + 
        RATIO[-67/2 - 713/(18*x^2) + 139/(2*x) + (173*x)/18 - 6*x^2]) + 
      I*Pi^3*RATIO[2429/108 - 43/(12*(-1 + x)) - 812/(27*x) - (83*x)/54 - 
         (3*x^2)/2] + Pi^4*RATIO[19/144 + 683/(360*(-1 + x)) + 37/(20*x) + 
         (8311*x)/6480 - (13*x^2)/20] + G[1, 1, 1, 1, x]*
       (I*Pi*RATIO[-2 - 2/(3*x^2) + 2/x + (2*x)/3] + 
        RATIO[-6 + 18/x^2 - 18/x + 6*x^2]) + G[0, 0, 0, x]*
       (Pi^2*RATIO[-8/3 + 8/(3*x) - x/3] + Log[mu2]*
         (RATIO[21 + 9/(-1 + x) - 3*x] + I*Pi*RATIO[2*x]) + 
        RATIO[-62 - 39/(-1 + x) + (7*x)/6] + 
        I*Pi*RATIO[9/2 + 1/(2*(-1 + x)) - 2/x - (116*x)/9 + 6*x^2]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[6 - 2/(3*x^2) - 6/x - 6*x] + 
        Log[mu2]*RATIO[(4*x)/3] + RATIO[-899/6 - 69/(-1 + x) + x^(-2) + 
          67/(3*x) - (173*x)/18 + 6*x^2]) + G[0, 1, 1, x]*
       (Log[mu2]*(I*Pi*RATIO[2 + 2/(3*x^2) - 2/x + (2*x)/3] + 
          RATIO[-1/3 - x^(-2) + 1/(3*x) + x]) + 
        Pi^2*RATIO[-8/3 + 8/(3*x) + x] + 
        I*Pi*RATIO[5/3 + 16/(9*x^2) - 8/(3*x) - (8*x)/9 - 6*x^2] + 
        RATIO[5845/36 + 18/x^2 - 4123/(36*x) - (23*x)/6 + 6*x^2]) + 
      G[1, 1, 0, 0, x]*(Log[mu2]^2*RATIO[-4 - 8/x^2 + 12/x] + 
        Pi^2*RATIO[-5/3 - 34/(3*x^2) + 13/x] + 
        Log[mu2]*(I*Pi*RATIO[8 + 16/x^2 - 24/x] + 
          RATIO[34/3 + 48/x^2 - 58/x - (4*x)/3]) + 
        I*Pi*RATIO[-67 - 266/(3*x^2) + 149/x + 6*x] + 
        RATIO[-1013/18 - 6/(-1 + x) + 403/(3*x^2) - 254/(3*x) - (43*x)/18 + 
          6*x^2]) + G[0, 0, 0, 0, x]*(I*Pi*RATIO[(-2*x)/3] + 
        RATIO[-38 - 14/(-1 + x) - 2*x + 6*x^2]) + 
      (Pi^2*RATIO[10/3 - 10/(3*x) - (41*x)/9] + 
        I*Pi*RATIO[-217/3 - 73/(2*(-1 + x)) + 82/(3*x) + (55*x)/2 - 12*x^2] + 
        RATIO[-162 + 43/(2*(-1 + x)) + 1385/(6*x) - (179*x)/18 - 9*x^2])*
       Zeta[3] + G[1, 1, 0, x]*(I*Pi^3*RATIO[-1/3 - 2/(3*x^2) + x^(-1)] + 
        Log[mu2]*(Pi^2*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
          RATIO[34/3 + 26/(9*x^2) - 34/(3*x) - (26*x)/9] + 
          I*Pi*RATIO[40/3 + 146/(3*x^2) - 60/x - 2*x]) + 
        Pi^2*RATIO[22 - 301/(18*x^2) - 23/(6*x) - (8*x)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-4 - 8/x^2 + 12/x] + 
          RATIO[-2 - 2/(3*x^2) + 2/x + (2*x)/3]) + 
        RATIO[832/9 + 635/(18*x^2) - 1997/(18*x) - (124*x)/9 - 3*x^2] + 
        I*Pi*RATIO[-613/9 - 6/(-1 + x) + 352/(3*x^2) - 341/(6*x) - 
           (25*x)/18 + 6*x^2] + RATIO[48 + 120/x^2 - 168/x]*Zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[1/3 + 8/(3*x^2) - 3/x] + 
        Pi^2*RATIO[9 + 7/(3*x^2) - 31/(3*x) - (20*x)/9] + 
        Log[mu2]*(Pi^2*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          RATIO[34/3 + 26/(9*x^2) - 34/(3*x) - (26*x)/9] + 
          I*Pi*RATIO[-4 + 4/(3*x^2) + 4/x - (2*x)/3]) + 
        Log[mu2]^2*RATIO[-2 - 2/(3*x^2) + 2/x + (2*x)/3] + 
        I*Pi*RATIO[-79/6 + 6/(-1 + x) - 155/(6*x^2) + 289/(6*x) + 
           (227*x)/18 - 6*x^2] + RATIO[832/9 + 635/(18*x^2) - 1997/(18*x) - 
          (124*x)/9 - 3*x^2] + RATIO[18 + 48/x^2 - 66/x]*Zeta[3]) + 
      G[1, 0, 0, x]*(I*Pi^3*RATIO[1/3 - 1/(3*x^2)] + 
        Log[mu2]^2*RATIO[8 - 8/x] + Pi^2*RATIO[325/18 + 160/(9*x^2) - 
           233/(6*x) - x] + Log[mu2]*(Pi^2*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
          I*Pi*RATIO[-12 + 4/(3*x^2) + 12/x - (2*x)/3] + 
          RATIO[-43 + 3/(-1 + x) + 48/x + x]) + 
        I*Pi*RATIO[17 + 6/(-1 + x) + 98/(9*x^2) - 36/x + (116*x)/9 - 6*x^2] + 
        RATIO[-2351/12 + 119/(4*(-1 + x)) + 796/(3*x) + (21*x)/2 + 6*x^2] + 
        RATIO[16 + 50/x^2 - 66/x]*Zeta[3]) + G[0, 1, 0, x]*
       (I*Pi^3*RATIO[-2/3 - 4/(3*x^2) + 2/x] + Log[mu2]^2*RATIO[(-2*x)/3] + 
        Pi^2*RATIO[-40/3 - 41/(9*x^2) + 44/(3*x) + (20*x)/9] + 
        Log[mu2]*(Pi^2*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          I*Pi*RATIO[-6 + 2/(3*x^2) + 6/x + (2*x)/3] + 
          RATIO[11/3 + 3/(-1 + x) + 4/(3*x) + (44*x)/9]) + 
        I*Pi*RATIO[195/2 + 7/(9*x^2) - 223/(2*x) + (25*x)/18 - 6*x^2] + 
        RATIO[-131/36 + 33/(4*(-1 + x)) + 128/(9*x) + (19*x)/9 - 3*x^2] + 
        RATIO[4 + 8/x^2 - 12/x]*Zeta[3]) + G[0, 0, 1, x]*
       (I*Pi^3*RATIO[2/3 + 4/(3*x^2) - 2/x] + 
        Pi^2*RATIO[-7 + 5/(9*x^2) + 7/x + (8*x)/9] + 
        Log[mu2]^2*RATIO[(-2*x)/3] + Log[mu2]*(I*Pi*RATIO[2*x] + 
          RATIO[11/3 + 3/(-1 + x) + 4/(3*x) + (44*x)/9]) + 
        RATIO[-131/36 + 33/(4*(-1 + x)) + 128/(9*x) + (19*x)/9 - 3*x^2] + 
        I*Pi*RATIO[-374/3 - 121/(2*(-1 + x)) + x^(-2) + 65/(3*x) - 
           (227*x)/18 + 6*x^2] + RATIO[-4 - 8/x^2 + 12/x]*Zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[13/3 + 26/(3*x^2) - 13/x] + 
        Log[mu2]*(RATIO[9 - 3/x^2 - 3/x - 3*x] + 
          I*Pi*RATIO[6 + 2/x^2 - 6/x - 2*x]) + 
        Pi^2*RATIO[-1 - 1/(3*x^2) + x^(-1) + x/3] + 
        RATIO[-403/6 - 11/x^2 + 188/(3*x) + (31*x)/2] + 
        I*Pi*RATIO[-121/6 - 44/(9*x^2) + 109/(6*x) + (8*x)/9 + 6*x^2] + 
        RATIO[-26 - 52/x^2 + 78/x]*Zeta[3]) + 
      Log[mu2]*(I*Pi*RATIO[-70/9 - 175/(18*x)] + 
        Pi^2*RATIO[-175/108 + 245/(54*x) - (35*x)/12] + 
        I*Pi^3*RATIO[70/9 - 70/(9*x) + (35*x)/54] + 
        RATIO[-140/3 + 140/(3*x) - (35*x)/9]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[4/3 + 5/(3*x)] + 
        I*Pi^3*RATIO[-4/3 + 4/(3*x) - x/9] + 
        Pi^2*RATIO[5/18 - 7/(9*x) + x/2] + RATIO[8 - 8/x + (2*x)/3]*
         Zeta[3]) + G[0, 0, x]*(I*Pi^3*RATIO[-1/6 - 1/(3*x)] + 
        Log[mu2]^2*(I*Pi*RATIO[(-2*x)/3] + RATIO[-7 - 3/(-1 + x) + x]) + 
        Log[mu2]*(RATIO[75/2 + 35/(2*(-1 + x)) - (17*x)/2] + 
          Pi^2*RATIO[8/3 - 8/(3*x) - (10*x)/9] + 
          I*Pi*RATIO[32/3 + 6/(-1 + x) + 4/(3*x) + (35*x)/9]) + 
        RATIO[1369/6 + 487/(6*(-1 + x)) - (785*x)/36 - (179*x^2)/12] + 
        I*Pi*RATIO[-1013/36 - 53/(4*(-1 + x)) + 128/(9*x) - (47*x)/9 - 
           3*x^2] + Pi^2*RATIO[-229/9 - 9/(2*(-1 + x)) + 136/(9*x) + 
           (497*x)/108 - x^2] + RATIO[-41 + 50/x + (20*x)/3]*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[361/180 + 65/(18*x^2) - 337/(60*x)] + 
        I*Pi^3*RATIO[-133/9 - 152/(9*x^2) + 31/x + (5*x)/9] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - 2/(3*x^2) + 2/x + (2*x)/3] + 
          RATIO[-3 + x^(-2) + x^(-1) + x]) + RATIO[431/18 - 2707/(36*x^2) + 
          3383/(36*x) - (1001*x)/36 - (179*x^2)/12] + 
        I*Pi*RATIO[391/9 + 166/(9*x^2) - 517/(9*x) - (13*x)/9 - 3*x^2] + 
        Pi^2*RATIO[145/12 + 1235/(108*x^2) - 85/(4*x) - (137*x)/108 - x^2] + 
        (I*Pi*RATIO[16 + 8/x^2 - 24/x] + RATIO[314/3 + 114/x^2 - 208/x - 
            10*x])*Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[-4/3 - 8/(3*x^2) + 4/x] + 
          I*Pi*RATIO[43/3 + 17/(9*x^2) - 37/(3*x) - (35*x)/9] + 
          RATIO[109/6 - 35/(6*x^2) - 55/(6*x) - (19*x)/6] + 
          Pi^2*RATIO[-10/3 - 10/(9*x^2) + 10/(3*x) + (10*x)/9] + 
          RATIO[8 + 16/x^2 - 24/x]*Zeta[3])) + 
      G[1, 0, x]*(Pi^4*RATIO[-1/30 + 1/(12*x^2) - 1/(20*x)] + 
        I*Pi^3*RATIO[35/6 + 21/(2*x^2) - 47/(3*x) - (10*x)/9] + 
        Log[mu2]^2*(Pi^2*RATIO[2/3 + 4/(3*x^2) - 2/x] + 
          RATIO[5/3 - 2/(3*x) - x] + I*Pi*RATIO[6 - 2/(3*x^2) - 6/x + 
             (2*x)/3]) + Pi^2*RATIO[1081/54 - 6/(-1 + x) - 703/(27*x^2) - 
           85/(36*x) - (389*x)/108 + x^2] + 
        I*Pi*RATIO[-4123/36 + 119/(4*(-1 + x)) + 635/(18*x^2) + 2819/(18*x) + 
           (23*x)/9 + 3*x^2] + RATIO[-2657/36 + 119/(6*x) + (893*x)/36 + 
          (179*x^2)/12] + (I*Pi*RATIO[18 + 54/x^2 - 72/x] + 
          RATIO[-223/3 + 10/x^2 + 83/x - (20*x)/3])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          Pi^2*RATIO[-38/9 - 25/(3*x^2) + 12/x] + 
          I*Pi*RATIO[-85/3 + 3/(-1 + x) + 26/(9*x^2) + 106/(3*x) - 
             (35*x)/9] + RATIO[-199/18 + 20/(9*x) + (35*x)/6] + 
          RATIO[4 + 8/x^2 - 12/x]*Zeta[3])) + 
      G[0, 1, x]*(Pi^4*RATIO[38/45 + 76/(45*x^2) - 38/(15*x)] + 
        I*Pi^3*RATIO[-31/6 - 35/(9*x^2) + 19/(2*x) + (5*x)/9] + 
        Log[mu2]^2*(RATIO[5/3 - 2/(3*x) - x] + I*Pi*RATIO[(-2*x)/3]) + 
        Pi^2*RATIO[29/3 + 17/(3*(-1 + x)) - 13/(27*x^2) - 41/(12*x) + 
           (245*x)/108 + x^2] + I*Pi*RATIO[443/3 + 33/(4*(-1 + x)) + 18/x^2 - 
           1177/(12*x) + (37*x)/9 + 3*x^2] + RATIO[-2657/36 + 119/(6*x) + 
          (893*x)/36 + (179*x^2)/12] + (I*Pi*RATIO[8 + 16/x^2 - 24/x] + 
          RATIO[-35 + 62/(3*x^2) + 21/x + 10*x])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-1/3 - 5/(9*x^2) + 1/(3*x)] + 
          I*Pi^3*RATIO[-2/3 - 4/(3*x^2) + 2/x] + 
          I*Pi*RATIO[20/3 + 3/(-1 + x) - x^(-2) + 1/(3*x) + (35*x)/9] + 
          RATIO[-199/18 + 20/(9*x) + (35*x)/6] + RATIO[4 + 8/x^2 - 12/x]*
           Zeta[3])) + G[0, x]*(RATIO[-2237/36 - (1207*x)/36] + 
        I*Pi*RATIO[5207/36 + 487/(6*(-1 + x)) + 119/(6*x) - (43*x)/9] + 
        Pi^4*RATIO[-1/120 + 1/(12*x) - (17*x)/108] + 
        Log[mu2]^2*(I*Pi*RATIO[-16/3 - 3/(-1 + x) - 2/(3*x)] + 
          Pi^2*RATIO[-4/3 + 4/(3*x) + (5*x)/9] + RATIO[5/3 + (4*x)/3]) + 
        I*Pi^3*RATIO[-53/6 - 1/(2*(-1 + x)) + 19/(2*x) - (305*x)/108 + x^2] + 
        Pi^2*RATIO[265/27 - 49/(3*(-1 + x)) - 1198/(27*x) - (89*x)/54 + 
           (3*x^2)/2] + (I*Pi*RATIO[-45 + 54/x + (20*x)/3] + 
          RATIO[98 + 53/(2*(-1 + x)) - 32/x + (35*x)/2 - 6*x^2])*Zeta[3] + 
        Log[mu2]*(I*Pi*RATIO[268/9 + 35/(2*(-1 + x)) + 20/(9*x)] + 
          RATIO[-175/18 - (70*x)/9] + Pi^2*RATIO[15/2 - 7/x - (101*x)/27] + 
          I*Pi^3*RATIO[4/3 - 4/(3*x) + x/9] + RATIO[-8 + 8/x - (2*x)/3]*
           Zeta[3])) + RATIO[197/6 + 3/x + (47*x)/3]*Zeta[5] + 
      G[1, x]*(I*Pi^5*RATIO[-49/180 - 161/(180*x^2) + 7/(6*x)] + 
        Pi^4*RATIO[-1003/360 + 11/(45*x^2) + 749/(360*x) - (7*x)/108] + 
        I*Pi*RATIO[-575/12 - 2707/(36*x^2) + 1249/(12*x) + (43*x)/9] + 
        RATIO[731/18 - 2669/(36*x) + (1207*x)/36] + 
        I*Pi^3*RATIO[779/108 + 2/(-1 + x) - 1045/(54*x^2) + 121/(9*x) + 
           (305*x)/108 - x^2] + Pi^2*RATIO[-17135/216 - 2473/(108*x^2) + 
           18917/(216*x) + (202*x)/27 + (3*x^2)/2] + 
        (Pi^2*RATIO[-5/3 - 10/(3*x^2) + 5/x] + 
          I*Pi*RATIO[37 + 196/(3*x^2) - 109/x - 8*x] + 
          RATIO[29/9 - 12/(-1 + x) + 1165/(6*x^2) - 608/(3*x) - (39*x)/2 + 
            6*x^2])*Zeta[3] + Log[mu2]^2*
         (I*Pi^3*RATIO[2/3 + 4/(3*x^2) - 2/x] + 
          I*Pi*RATIO[-4/3 + x^(-2) + 1/(3*x)] + RATIO[-1/3 + 5/(3*x) - 
            (4*x)/3] + Pi^2*RATIO[5/3 + 5/(9*x^2) - 5/(3*x) - (5*x)/9] + 
          RATIO[-4 - 8/x^2 + 12/x]*Zeta[3]) + 
        Log[mu2]*(I*Pi*RATIO[58/9 - 35/(6*x^2) - 65/(18*x)] + 
          I*Pi^3*RATIO[-23/9 - 70/(9*x^2) + 31/(3*x) + x/9] + 
          Pi^2*RATIO[-10 - 175/(54*x^2) + 21/(2*x) + (74*x)/27] + 
          RATIO[35/18 - 175/(18*x) + (70*x)/9] + 
          RATIO[46/3 + 140/(3*x^2) - 62/x - (2*x)/3]*Zeta[3]) + 
        RATIO[-21 + 3/x^2 + 18/x]*Zeta[5])) + 
    (G[1, 1, 0, 0, 0, 0, x]*RATIO[176 + 352/x^2 - 528/x] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[112 + 224/x^2 - 336/x] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[80 + 160/x^2 - 240/x] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[80 + 160/x^2 - 240/x] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[16 + 32/x^2 - 48/x] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[16 + 32/x^2 - 48/x] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[16 + 32/x^2 - 48/x] + 
      G[0, 1, 1, 0, 0, x]*RATIO[32 - 16/x^2 - 16/x] + 
      G[0, 1, 1, 1, 1, x]*RATIO[-16/x^2 + 16/x] + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[-16 - 32/x^2 + 48/x] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[-16 - 32/x^2 + 48/x] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[-16 - 32/x^2 + 48/x] + I*Pi*RATIO[50/3 + 239/(3*x)] + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-32 - 64/x^2 + 96/x] + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[-32 - 64/x^2 + 96/x] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-32 - 64/x^2 + 96/x] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[-32 - 64/x^2 + 96/x] + 
      G[1, 0, 0, 1, 1, x]*(I*Pi*RATIO[16 + 32/x^2 - 48/x] + 
        RATIO[-152 + 152/x]) + G[1, 1, 0, 0, 0, 1, x]*
       RATIO[-64 - 128/x^2 + 192/x] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[-64 - 128/x^2 + 192/x] + G[1, 1, 1, 0, 0, 0, x]*
       RATIO[-112 - 224/x^2 + 336/x] + G[1, 1, 1, 0, 0, x]*
       (RATIO[-144 + 144/x] + I*Pi*RATIO[-112 - 224/x^2 + 336/x]) + 
      G[1, 0, 0, 0, 0, x]*RATIO[-352 + 352/x] + G[1, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[112 + 224/x^2 - 336/x] + RATIO[264 - 24/x^2 - 216/x - 
          24*x]) + G[1, 0, 1, 0, 0, x]*(I*Pi*RATIO[80 + 160/x^2 - 240/x] + 
        RATIO[104 + 8/x^2 - 88/x - 24*x]) + G[1, 1, 0, 1, 1, x]*
       (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + RATIO[64 + 40/x^2 - 80/x - 24*x]) + 
      G[1, 0, 1, 1, 1, x]*RATIO[56 + 24/x^2 - 56/x - 24*x] + 
      G[0, 1, 0, 0, 1, x]*RATIO[64 - 64/x - (16*x)/3] + 
      G[0, 1, 0, 1, 0, x]*RATIO[64 - 64/x - (16*x)/3] + 
      G[0, 0, 1, 0, 1, x]*RATIO[-32 + 32/x - (16*x)/3] + 
      G[0, 0, 1, 1, 0, x]*RATIO[-32 + 32/x - (16*x)/3] + 
      G[1, 0, 0, 0, 1, x]*RATIO[136 + 8/(3*x^2) - 136/x - (8*x)/3] + 
      G[1, 0, 0, 1, 0, x]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[136 + 8/(3*x^2) - 136/x - (8*x)/3]) + G[1, 1, 1, 0, 1, x]*
       RATIO[8 + 8/(3*x^2) - 8/x - (8*x)/3] + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[80 + 160/x^2 - 240/x] + RATIO[8 + 8/(3*x^2) - 8/x - 
          (8*x)/3]) + I*Pi^5*RATIO[-16/15 + 16/(15*x) - (2*x)/9] + 
      G[0, 0, 0, 0, 1, x]*RATIO[(8*x)/3] + G[0, 0, 0, 1, 0, x]*
       RATIO[(8*x)/3] + G[0, 0, 1, 1, 1, x]*RATIO[24*x] + 
      G[0, 1, 1, 0, 1, x]*RATIO[16/x^2 - 16/x + (8*x)/3] + 
      G[0, 1, 1, 1, 0, x]*RATIO[16/x^2 - 16/x + (8*x)/3] + 
      G[1, 0, 1, 0, 1, x]*(I*Pi*RATIO[-16 - 32/x^2 + 48/x] + 
        RATIO[8 - 16/(3*x^2) - 8/x + (16*x)/3]) + G[1, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + RATIO[8 - 16/(3*x^2) - 8/x + 
          (16*x)/3]) + G[1, 1, 0, 0, 1, x]*(I*Pi*RATIO[16 + 32/x^2 - 48/x] + 
        RATIO[-32 - 64/(3*x^2) + 48/x + (16*x)/3]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi*RATIO[-48 - 96/x^2 + 144/x] + 
        RATIO[-32 - 64/(3*x^2) + 48/x + (16*x)/3]) + 
      G[0, 0, 1, 0, 0, x]*RATIO[64 - 64/x + 24*x] + G[0, 1, 0, 1, 1, x]*
       RATIO[-32 + 32/x + 24*x] + G[0, 1, 0, 0, 0, x]*
       RATIO[-224 + 224/x + 24*x] + 
      Pi^2*RATIO[1195/18 - 791/(9*x) + (121*x)/6 - 25*x^2] + 
      G[0, 0, 0, 0, x]*(I*Pi*RATIO[(8*x)/3] + RATIO[244 + 68/(-1 + x) - 
          60*x - 24*x^2]) + G[1, 1, 0, 0, x]*
       (Pi^2*RATIO[-4/3 - 8/(3*x^2) + 4/x] + Log[mu2]^2*
         RATIO[-8 - 16/x^2 + 24/x] + Log[mu2]*
         (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + RATIO[-24 - 48/x^2 + 72/x]) + 
        I*Pi*RATIO[208 - 280/(3*x^2) - 96/x - (56*x)/3] + 
        RATIO[56 - 12/(-1 + x) - 120/x^2 + 124/x - 52*x - 24*x^2]) + 
      G[1, 1, 1, 1, x]*(I*Pi*RATIO[8 + 8/(3*x^2) - 8/x - (8*x)/3] + 
        RATIO[124 - 28/x^2 - 52/x - 20*x - 24*x^2]) + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[-32 + 32/x + (56*x)/3] + 
        RATIO[128 + 48/(-1 + x) + 4/x + 4*x - 24*x^2]) + 
      G[0, 1, 1, 0, x]*(I*Pi*RATIO[32 - 32/x + (8*x)/3] + 
        RATIO[196/3 - 148/(3*x) - 20*x - 8*x^2]) + G[0, 1, 0, 1, x]*
       (I*Pi*RATIO[32 - 32/x + (56*x)/3] + RATIO[196/3 - 148/(3*x) - 20*x - 
          8*x^2]) + G[1, 0, 1, 0, x]*(Pi^2*RATIO[-32/3 - 64/(3*x^2) + 32/x] + 
        I*Pi*RATIO[112 + 8/(3*x^2) - 96/x - (56*x)/3] + 
        RATIO[-200/3 - 104/x^2 + 572/(3*x) - 4*x - 8*x^2]) + 
      G[1, 0, 0, 1, x]*(Pi^2*RATIO[-8 - 16/x^2 + 24/x] + 
        I*Pi*RATIO[-16 + 8/(3*x^2) + 16/x - (8*x)/3] + 
        RATIO[-200/3 - 104/x^2 + 572/(3*x) - 4*x - 8*x^2]) + 
      Pi^4*RATIO[1913/270 + 53/(30*(-1 + x)) - 1051/(135*x) + 5*x + 
         (7*x^2)/5] + G[0, 0, 1, x]*(Pi^2*RATIO[16 - 16/x - (50*x)/9] + 
        Log[mu2]*(RATIO[-4*x] + I*Pi*RATIO[(-8*x)/3]) + 
        Log[mu2]^2*RATIO[(-4*x)/3] + I*Pi*RATIO[28/3 + 20/(3*x) + 4*x - 
           16*x^2] + RATIO[488/3 + 4/(-1 + x) - 320/(3*x) + 6*x + 
          (8*x^2)/3]) + G[0, 0, 0, 1, x]*(I*Pi*RATIO[(8*x)/3] + 
        RATIO[-356/3 - 48/(-1 + x) + 8/(3*x) + 4*x + 8*x^2]) + 
      G[0, 0, 1, 0, x]*(I*Pi*RATIO[32 - 32/x + (56*x)/3] + 
        RATIO[-356/3 - 48/(-1 + x) + 8/(3*x) + 4*x + 8*x^2]) + 
      G[1, 1, 0, 1, x]*(Pi^2*RATIO[56/3 + 112/(3*x^2) - 56/x] + 
        I*Pi*RATIO[32 + 56/(3*x^2) - 32/x - (56*x)/3] + 
        RATIO[-320/3 - 8/x^2 + 260/(3*x) + 20*x + 8*x^2]) + 
      G[1, 1, 1, 0, x]*(Pi^2*RATIO[24 + 48/x^2 - 72/x] + 
        I*Pi*RATIO[-136 + 8/(3*x^2) + 136/x - (8*x)/3] + 
        RATIO[-320/3 - 8/x^2 + 260/(3*x) + 20*x + 8*x^2]) + 
      G[0, 1, 1, x]*(Pi^2*RATIO[-32/3 - 16/(3*x^2) + 16/x - 4*x] + 
        RATIO[-94 - 124/(3*x^2) + 352/(3*x) + (70*x)/3 - (148*x^2)/3] + 
        I*Pi*RATIO[28/3 - 52/(3*x) - 16*x + 16*x^2]) + 
      G[0, 1, 0, x]*(Pi^2*RATIO[64/3 - 8/(3*x^2) - 56/(3*x) - (50*x)/9] + 
        Log[mu2]*(RATIO[-4*x] + I*Pi*RATIO[(-8*x)/3]) + 
        Log[mu2]^2*RATIO[(-4*x)/3] + RATIO[488/3 + 4/(-1 + x) - 320/(3*x) + 
          6*x + (8*x^2)/3] + I*Pi*RATIO[-164/3 + 12/(-1 + x) + 68/(3*x) + 
           44*x + 16*x^2]) + I*Pi^3*RATIO[-54 - 1/(3*(-1 + x)) + 37/x - 
         (17*x)/9 + (70*x^2)/3] + G[0, 1, 1, 1, x]*(I*Pi*RATIO[(8*x)/3] + 
        RATIO[-56 + 32/x + 4*x + 24*x^2]) + G[1, 0, 1, 1, x]*
       (Pi^2*RATIO[16/3 + 32/(3*x^2) - 16/x] + 
        I*Pi*RATIO[64 + 56/(3*x^2) - 64/x - (56*x)/3] + 
        RATIO[-16 + 92/x^2 - 112/x + 12*x + 24*x^2]) + 
      G[1, 0, 0, 0, x]*(Pi^2*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
        I*Pi*RATIO[-216 + 8/(3*x^2) + 216/x - (8*x)/3] + 
        RATIO[140 - 12/(-1 + x) - 248/x + 44*x + 24*x^2]) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[-160 + 160/x + (56*x)/3] + 
        RATIO[-120 + 12/(-1 + x) + 72/x + 68*x + 24*x^2]) + 
      G[0, 0, 0, x]*(Pi^2*RATIO[16/3 - 16/(3*x) - 4*x] + 
        I*Pi*RATIO[376/3 + 20/(-1 + x) + 8/(3*x) - 56*x - 16*x^2] + 
        RATIO[-270 - 58/(-1 + x) - 6*x + 44*x^2]) + 
      (Pi^2*RATIO[-72 + 72/x + (86*x)/9] + 
        I*Pi*RATIO[-368/3 - 24/(-1 + x) - 112/(3*x) + 68*x + 32*x^2] + 
        RATIO[404/3 + 2/(-1 + x) - 84/x - (158*x)/3 + 52*x^2])*Zeta[3] + 
      G[1, 1, 1, x]*(I*Pi^3*RATIO[-40/3 - 80/(3*x^2) + 40/x] + 
        Pi^2*RATIO[-32/3 - 4/(3*x^2) + 8/x + 4*x] + 
        I*Pi*RATIO[52/3 - 36/x^2 + 104/(3*x) - 16*x^2] + 
        RATIO[-72 + 16/x^2 + 12/x + 44*x^2] + RATIO[80 + 160/x^2 - 240/x]*
         Zeta[3]) + G[1, 0, 0, x]*(Log[mu2]*(RATIO[48 - 48/x] + 
          I*Pi*RATIO[32 - 32/x]) + Log[mu2]^2*RATIO[16 - 16/x] + 
        I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        Pi^2*RATIO[-4 + 4/(3*x^2) - 4/(3*x) + 4*x] + 
        RATIO[184 + 6/(-1 + x) - 208/x + (88*x)/3 - (148*x^2)/3] + 
        I*Pi*RATIO[364/3 - 12/(-1 + x) - 104/x^2 - 316/(3*x) + 40*x + 
           16*x^2] + RATIO[16 + 32/x^2 - 48/x]*Zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + 
        Log[mu2]^2*RATIO[-4 - 4/(3*x^2) + 4/x + (4*x)/3] + 
        Log[mu2]*(I*Pi*RATIO[-8 - 8/(3*x^2) + 8/x + (8*x)/3] + 
          RATIO[-12 - 4/x^2 + 12/x + 4*x]) + 
        Pi^2*RATIO[-42 - 50/(9*x^2) + 42/x + (50*x)/9] + 
        RATIO[-94/3 - 2/(3*x^2) + 176/(3*x) - (88*x)/3 + (8*x^2)/3] + 
        I*Pi*RATIO[-284/3 - 16/x^2 + 272/(3*x) + 12*x + 16*x^2] + 
        RATIO[-16 - 32/x^2 + 48/x]*Zeta[3]) + G[1, 1, 0, x]*
       (I*Pi^3*RATIO[12 + 24/x^2 - 36/x] + Log[mu2]^2*
         (I*Pi*RATIO[-8 - 16/x^2 + 24/x] + RATIO[-4 - 4/(3*x^2) + 4/x + 
            (4*x)/3]) + Log[mu2]*(Pi^2*RATIO[16 + 32/x^2 - 48/x] + 
          I*Pi*RATIO[-32 - 152/(3*x^2) + 80/x + (8*x)/3] + 
          RATIO[-12 - 4/x^2 + 12/x + 4*x]) + 
        Pi^2*RATIO[-58/3 + 622/(9*x^2) - 166/(3*x) + (50*x)/9] + 
        I*Pi*RATIO[-188/3 - 12/(-1 + x) - 132/x^2 + 668/(3*x) - 28*x - 
           16*x^2] + RATIO[-94/3 - 2/(3*x^2) + 176/(3*x) - (88*x)/3 + 
          (8*x^2)/3] + RATIO[-208 - 416/x^2 + 624/x]*Zeta[3]) + 
      G[0, 1, x]*(I*Pi^3*RATIO[-16/3 + 16/(3*x) - (2*x)/3] + 
        Log[mu2]^2*(RATIO[10/3 - 4/(3*x) - 2*x] + I*Pi*RATIO[(-4*x)/3]) + 
        Log[mu2]*(I*Pi*RATIO[20/3 - 8/(3*x) - 8*x] + RATIO[10 - 4/x - 6*x] + 
          Pi^2*RATIO[(8*x)/3]) + I*Pi*RATIO[236/3 + 4/(-1 + x) - 
           124/(3*x^2) + 20/(3*x) + (70*x)/3 - (140*x^2)/3] + 
        Pi^2*RATIO[-49/9 + 8/(-1 + x) + 154/(9*x) + 15*x - (4*x^2)/3] + 
        RATIO[-359/3 + 106/x - (121*x)/3 + 50*x^2] + 
        RATIO[32 + 16/x^2 - 48/x - 40*x]*Zeta[3]) + 
      G[0, 0, x]*(I*Pi^3*RATIO[-16/3 + 16/(3*x) - (10*x)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[(-4*x)/3] + RATIO[-14 - 6/(-1 + x) + 2*x]) + 
        Log[mu2]*(I*Pi*RATIO[-28 - 12/(-1 + x)] + Pi^2*RATIO[(8*x)/3] + 
          RATIO[-42 - 18/(-1 + x) + 6*x]) + RATIO[-115/3 - 127/(3*(-1 + x)) - 
          (19*x)/3 - 50*x^2] + Pi^2*RATIO[19/3 + 37/(3*(-1 + x)) + 20/(3*x) + 
           13*x + (4*x^2)/3] + I*Pi*RATIO[-448/3 - 72/(-1 + x) - 320/(3*x) + 
           6*x + (140*x^2)/3] + RATIO[-32 + 32/x - 24*x]*Zeta[3]) + 
      Log[mu2]^2*(I*Pi*RATIO[8/3 + 10/(3*x)] + 
        I*Pi^3*RATIO[-8/3 + 8/(3*x) - (2*x)/9] + 
        Pi^2*RATIO[5/9 - 14/(9*x) + x] + RATIO[16 - 16/x + (4*x)/3]*
         Zeta[3]) + Log[mu2]*(I*Pi*RATIO[8 + 10/x] + 
        Pi^4*RATIO[16/3 - 16/(3*x) + (4*x)/9] + 
        I*Pi^3*RATIO[-62/9 + 44/(9*x) + (4*x)/3] + 
        Pi^2*RATIO[-11/3 - 34/(3*x) + 3*x] + 
        (I*Pi*RATIO[32 - 32/x + (8*x)/3] + RATIO[48 - 48/x + 4*x])*Zeta[3]) + 
      G[1, 0, x]*(Pi^4*RATIO[-14/9 - 28/(9*x^2) + 14/(3*x)] + 
        Log[mu2]*(I*Pi*RATIO[128/3 - 4/x^2 - 116/(3*x)] + 
          I*Pi^3*RATIO[8/3 + 16/(3*x^2) - 8/x] + RATIO[10 - 4/x - 6*x] + 
          Pi^2*RATIO[-20 + 32/(3*x^2) + 12/x - (8*x)/3]) + 
        Log[mu2]^2*(Pi^2*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
          RATIO[10/3 - 4/(3*x) - 2*x] + I*Pi*RATIO[12 - 4/(3*x^2) - 12/x + 
             (4*x)/3]) + I*Pi^3*RATIO[-70/3 + 10/x^2 + 10/x + (10*x)/3] + 
        I*Pi*RATIO[488/3 + 6/(-1 + x) - 2/(3*x^2) - 460/(3*x) - 6*x - 
           (140*x^2)/3] + Pi^2*RATIO[-97/9 + 6/(-1 + x) + 96/x^2 - 
           554/(9*x) - 13*x - (4*x^2)/3] + RATIO[-359/3 + 106/x - (121*x)/3 + 
          50*x^2] + (I*Pi*RATIO[-32 - 64/x^2 + 96/x] + 
          RATIO[336 - 72/x^2 - 288/x + 24*x])*Zeta[3]) + 
      G[1, 1, x]*(Pi^4*RATIO[-16/45 - 32/(45*x^2) + 16/(15*x)] + 
        I*Pi^3*RATIO[58/3 - 2/(3*x^2) - 58/(3*x) + (2*x)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-4 - 4/(3*x^2) + 4/x + (4*x)/3] + 
          RATIO[-6 + 2/x^2 + 2/x + 2*x]) + Log[mu2]*
         (Pi^2*RATIO[8 + 8/(3*x^2) - 8/x - (8*x)/3] + 
          RATIO[-18 + 6/x^2 + 6/x + 6*x] + I*Pi*RATIO[-24 + 16/x + 8*x]) + 
        RATIO[151 + 227/x^2 - 415/x + 87*x - 50*x^2] + 
        Pi^2*RATIO[253/3 + 55/x^2 - 377/(3*x) - 15*x + (4*x^2)/3] + 
        I*Pi*RATIO[-364/3 + 64/(3*x^2) + 230/(3*x) - (70*x)/3 + 
           (140*x^2)/3] + (I*Pi*RATIO[-96 - 192/x^2 + 288/x] + 
          RATIO[-224 - 40/x^2 + 224/x + 40*x])*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[-148 - 127/(3*(-1 + x)) + 106/x - (116*x)/3] + 
        Pi^4*RATIO[28/9 - 28/(9*x) + (161*x)/135] + 
        Log[mu2]^2*(I*Pi*RATIO[-32/3 - 6/(-1 + x) - 4/(3*x)] + 
          Pi^2*RATIO[-8/3 + 8/(3*x) + (10*x)/9] + RATIO[10/3 + (8*x)/3]) + 
        Log[mu2]*(I*Pi^3*RATIO[-16/3 + 16/(3*x) + (20*x)/9] + 
          Pi^2*RATIO[40/3 + 12/(-1 + x) + 32/(3*x) + (10*x)/3] + 
          I*Pi*RATIO[-76/3 - 18/(-1 + x) - 4/x + (16*x)/3] + 
          RATIO[10 + 8*x]) + RATIO[61 + (106*x)/3] + 
        I*Pi^3*RATIO[38/3 + 3/(-1 + x) + 14/(3*x) - (22*x)/3 - (8*x^2)/3] + 
        Pi^2*RATIO[-166/9 + 33/(-1 + x) + 260/(3*x) + (14*x)/9 - (4*x^2)/3] + 
        (I*Pi*RATIO[64 - 64/x - (64*x)/3] + RATIO[-148 - 72/(-1 + x) - 
            104/x + 32*x + 16*x^2])*Zeta[3]) + 
      RATIO[496/3 - 112/x - (112*x)/3]*Zeta[5] + 
      G[1, x]*(I*Pi^5*RATIO[8/15 + 16/(15*x^2) - 8/(5*x)] + 
        RATIO[-133/3 + 239/(3*x) - (106*x)/3] + 
        Pi^4*RATIO[-38/15 - 1471/(135*x^2) + 658/(45*x) - (161*x)/135] + 
        I*Pi*RATIO[88/3 + 227/x^2 - 299/x + (116*x)/3] + 
        Pi^2*RATIO[-37/9 - 35/(9*x^2) - 79/(9*x) + (91*x)/9 - (4*x^2)/3] + 
        I*Pi^3*RATIO[112/3 + 2/(-1 + x) + 125/(3*x^2) - 77/x - (2*x)/3 + 
           (8*x^2)/3] + (Pi^2*RATIO[36 + 72/x^2 - 108/x] + 
          I*Pi*RATIO[120 - 304/(3*x^2) - 40/x + (64*x)/3] + 
          RATIO[-52 - 12/(-1 + x) - 204/x^2 + 296/x - 48*x - 16*x^2])*
         Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[4/3 + 8/(3*x^2) - 4/x] + 
          I*Pi*RATIO[-8/3 + 2/x^2 + 2/(3*x)] + RATIO[-2/3 + 10/(3*x) - 
            (8*x)/3] + Pi^2*RATIO[10/3 + 10/(9*x^2) - 10/(3*x) - (10*x)/9] + 
          RATIO[-8 - 16/x^2 + 24/x]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-8/3 - 16/(3*x^2) + 8/x] + 
          RATIO[-2 + 10/x - 8*x] + I*Pi*RATIO[-28/3 + 6/x^2 + 26/(3*x) - 
             (16*x)/3] + Pi^2*RATIO[46/3 - 2/(3*x^2) - 34/(3*x) - (10*x)/3] + 
          I*Pi^3*RATIO[32/3 + 92/(9*x^2) - 56/(3*x) - (20*x)/9] + 
          (I*Pi*RATIO[-16 - 32/x^2 + 48/x] + RATIO[-24 - 48/x^2 + 72/x])*
           Zeta[3]) + RATIO[-56 - 112/x^2 + 168/x]*Zeta[5]))/Nc^2) + 
  Qf*(Nc^3*(G[0, 0, 0, 0, 1, x]*RATIO[-44/3] + G[0, 0, 0, 1, 0, x]*
       RATIO[-44/3] + G[1, 1, 1, 0, 1, x]*RATIO[-44/3] + 
      G[1, 1, 1, 1, 0, x]*RATIO[-44/3] + G[0, 0, 1, 1, 1, 1, x]*RATIO[-10] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[-10] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-9] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[-9] + G[1, 0, 0, 1, 1, 1, x]*RATIO[-9] + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-9] + G[0, 1, 0, 0, 0, 1, x]*RATIO[-7] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-7] + G[0, 1, 0, 1, 0, 0, x]*RATIO[-7] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-7] + G[1, 0, 0, 1, 0, 0, x]*RATIO[-7] + 
      G[1, 0, 1, 0, 1, 1, x]*RATIO[-7] + G[1, 0, 1, 1, 0, 1, x]*RATIO[-7] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-7] + Log[mu2]^4*RATIO[-1493/216] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[-6] + G[1, 1, 0, 0, 1, 1, x]*RATIO[-6] + 
      G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-6] + RATIO[-14/3]) + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[-4] + G[0, 0, 1, 0, 1, 0, x]*RATIO[-4] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-4] + G[1, 1, 0, 1, 1, 0, x]*RATIO[-4] + 
      G[0, 0, 1, 1, 1, x]*(RATIO[-71/3] + Log[mu2]*RATIO[-4]) + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-3] + G[1, 0, 0, 0, 0, 0, x]*RATIO[-3] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-1] + G[0, 1, 1, 1, 1, 0, x]*RATIO[-1] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-1] + G[1, 0, 0, 0, 1, 0, x]*RATIO[-1] + 
      Log[mu2]^5*RATIO[-17/36] + Pi^6*RATIO[1093/29160] + 
      Log[mu2]^6*RATIO[1/6] + G[0, 0, 1, 0, 0, 0, x]*RATIO[2] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[2] + G[0, 0, 1, 0, 0, x]*
       (RATIO[-88/3] + Log[mu2]*RATIO[2]) + G[1, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-6] + RATIO[8/3]) + G[0, 1, 0, 0, 0, 0, x]*RATIO[3] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[3] + G[0, 1, 0, 0, 0, x]*
       (RATIO[-88/3] + Log[mu2]*RATIO[4]) + G[1, 0, 0, 0, 0, x]*
       (RATIO[-88/3] + Log[mu2]*RATIO[4]) + G[1, 0, 1, 1, 1, x]*
       (RATIO[-70/3] + Log[mu2]*RATIO[4]) + G[0, 0, 0, 1, 1, 1, x]*RATIO[6] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[6] + G[0, 1, 1, 1, 0, 0, x]*RATIO[9] + 
      G[1, 0, 0, 0, 1, 1, x]*RATIO[9] + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-6] + RATIO[31/3]) + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[12] + G[1, 1, 0, 1, 0, 0, x]*RATIO[12] + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[73/6]) + 
      G[1, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[73/6]) + 
      G[1, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-6] + RATIO[13]) + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[14] + G[0, 0, 1, 1, 1, 0, x]*RATIO[14] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[14] + G[1, 1, 0, 0, 1, 0, x]*RATIO[14] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[15] + G[0, 1, 0, 1, 0, 1, x]*RATIO[15] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[15] + G[0, 1, 1, 0, 0, 1, x]*RATIO[15] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[15] + G[1, 0, 0, 1, 0, 1, x]*RATIO[15] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[15] + G[1, 0, 1, 0, 0, 1, x]*RATIO[15] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[15] + G[1, 0, 1, 1, 0, 0, x]*RATIO[15] + 
      G[1, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[119/6]) + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[119/6]) + 
      G[0, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-6] + RATIO[22]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[163/6]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[163/6]) + 
      G[0, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[110/3]) + 
      G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[110/3]) + 
      RATIO[151316515/419904 - 439/(72*x)] + G[0, 1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[4] + RATIO[-88/3 + 10/x^2 - 4/x]) + 
      G[0, 1, 1, 0, 0, x]*(Log[mu2]*RATIO[-6] + RATIO[35/3 + 10/x^2 - 4/x]) + 
      G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[-8] + RATIO[56/3 + 10/x^2 - 4/x]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[56/3 + 10/x^2 - 4/x]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[2] + RATIO[-61/3 - 10/x^2 + 4/x]) + 
      G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-4] + 
        RATIO[-17/3 - 10/x^2 + 4/x]) + G[0, 1, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-8] + RATIO[65/6 - 10/x^2 + 4/x]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-8] + RATIO[65/6 - 10/x^2 + 4/x]) + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[-5/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[37/2] + RATIO[-11/4 - (9*x)/2 - (33*x^2)/4]) + 
      G[0, 1, 0, 0, x]*(Pi^2*RATIO[7/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[13/6] + RATIO[709/18 - (9*x)/2 - (33*x^2)/4]) + 
      G[1, 0, 0, 0, x]*(Pi^2*RATIO[-5/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[19/2] + RATIO[51/4 - 10/x - (9*x)/2 - (33*x^2)/4]) + 
      G[1, 0, 1, 1, x]*(Pi^2*RATIO[7/6] + Log[mu2]^2*RATIO[2] + 
        Log[mu2]*RATIO[67/6] + RATIO[241/18 - 10/x - (9*x)/2 - (33*x^2)/4]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-22/3] + Log[mu2]^2*RATIO[3] + 
        RATIO[557/9 + 18/(-1 + x) - 3*x - (11*x^2)/2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-22/3] + Pi^2*RATIO[1/3] + 
        Log[mu2]^2*RATIO[3] + RATIO[557/9 + 18/(-1 + x) - 3*x - 
          (11*x^2)/2]) + G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[5/3] + 
        Log[mu2]^2*RATIO[3] + RATIO[797/36 - 37/(3*x^2) - 2/(3*x) - 3*x - 
          (11*x^2)/2]) + G[1, 1, 0, 1, x]*(Pi^2*RATIO[1/3] + 
        Log[mu2]*RATIO[5/3] + Log[mu2]^2*RATIO[3] + 
        RATIO[797/36 - 37/(3*x^2) - 2/(3*x) - 3*x - (11*x^2)/2]) + 
      G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[44/3] + 
        RATIO[-2539/36 - 18/(-1 + x) - (3*x)/2 - (11*x^2)/4]) + 
      G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[44/3] + 
        RATIO[-1459/36 + 37/(3*x^2) + 2/(3*x) - (3*x)/2 - (11*x^2)/4]) + 
      Pi^4*RATIO[-6689/2160 - 17/(20*(-1 + x)) + 4/(9*x) + (7*x)/80 + 
         (77*x^2)/480] + G[0, 0, 0, x]*(Log[mu2]^2*RATIO[-11/3] + 
        Log[mu2]^3*RATIO[-1] + RATIO[6089/54 - (25*x)/4 - (451*x^2)/12] + 
        Log[mu2]*RATIO[311/36 + (9*x)/2 + (33*x^2)/4]) + 
      G[1, 1, 1, x]*(Log[mu2]^2*RATIO[-49/6] + Log[mu2]^3*RATIO[-1] + 
        Pi^2*RATIO[1 - 5/(3*x^2) + 2/(3*x)] + RATIO[14069/216 + 67/(3*x) - 
          (63*x)/4 - (451*x^2)/12] + Log[mu2]*RATIO[331/18 + (9*x)/2 + 
           (33*x^2)/4]) + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-13] + 
        Pi^2*RATIO[-7/3] + Log[mu2]^2*RATIO[6] + 
        RATIO[-2431/36 - 18/(-1 + x) + (9*x)/2 + (33*x^2)/4]) + 
      G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[-13] + Pi^2*RATIO[-7/3] + 
        Log[mu2]^2*RATIO[6] + RATIO[-1747/36 + 37/(3*x^2) + 2/(3*x) + 
          (9*x)/2 + (33*x^2)/4]) + G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[-45/2] + 
        Pi^2*RATIO[-19/6] + Log[mu2]^2*RATIO[7] + 
        RATIO[-1621/36 + 6*x + 11*x^2]) + G[0, 1, 0, 1, x]*
       (Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-13/6] + Log[mu2]^2*RATIO[7] + 
        RATIO[-1621/36 + 6*x + 11*x^2]) + G[1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-19/6] + Log[mu2]^2*RATIO[7] + 
        RATIO[-358/9 + 10/x + 6*x + 11*x^2]) + G[1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-45/2] + Pi^2*RATIO[-13/6] + Log[mu2]^2*RATIO[7] + 
        RATIO[-358/9 + 10/x + 6*x + 11*x^2]) + 
      Pi^2*RATIO[-475447/8748 - 50/(9*x) + (9*x)/4 + (4213*x^2)/144] + 
      (Pi^2*RATIO[272/27] + RATIO[-91478/243 - 97/(3*x) - (17*x)/4 + 
          (649*x^2)/24])*Zeta[3] + RATIO[308/9]*Zeta[3]^2 + 
      G[1, 0, 0, x]*(Pi^2*RATIO[-55/9] + Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*RATIO[13/2] + RATIO[-985/108 + 67/(3*x) + (29*x)/4 - 
          (11*x^2)/2] + Log[mu2]*(Pi^2*RATIO[1] + 
          RATIO[973/36 - (3*x)/2 - (11*x^2)/4]) + RATIO[-6]*Zeta[3]) + 
      G[0, 1, 1, x]*(Log[mu2]^3*RATIO[-3] + Log[mu2]^2*RATIO[2] + 
        Pi^2*RATIO[-119/18 + 10/(3*x^2) - 4/(3*x)] + 
        RATIO[1916/27 + (23*x)/4 - (11*x^2)/2] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[430/9 - (3*x)/2 - (11*x^2)/4]) + 
        RATIO[-6]*Zeta[3]) + G[1, 1, 0, x]*(Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*RATIO[17/3] + Pi^2*RATIO[-15/2 - 10/(3*x^2) + 4/(3*x)] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[475/18 - (3*x)/2 - (11*x^2)/4]) + 
        RATIO[341/216 - 67/(3*x) + (3*x)/2 + (517*x^2)/24] + 
        RATIO[-6]*Zeta[3]) + G[0, 0, 1, x]*(Pi^2*RATIO[-11] + 
        Log[mu2]^3*RATIO[-3] + Log[mu2]^2*RATIO[61/6] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[203/36 - (3*x)/2 - (11*x^2)/4]) + 
        RATIO[-16957/216 + 3*x + (517*x^2)/24] + RATIO[-6]*Zeta[3]) + 
      G[1, 0, 1, x]*(Pi^2*RATIO[-127/18] + Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*RATIO[17/3] + Log[mu2]*(Pi^2*RATIO[1] + 
          RATIO[475/18 - (3*x)/2 - (11*x^2)/4]) + 
        RATIO[341/216 - 67/(3*x) + (3*x)/2 + (517*x^2)/24] + 
        RATIO[-4]*Zeta[3]) + G[0, 1, 0, x]*(Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*RATIO[61/6] + Pi^2*RATIO[-86/9 + 5/(3*x^2) - 2/(3*x)] + 
        Log[mu2]*(Pi^2*RATIO[1] + RATIO[203/36 - (3*x)/2 - (11*x^2)/4]) + 
        RATIO[-16957/216 + 3*x + (517*x^2)/24] + RATIO[-4]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[13/72] + RATIO[119281/2592 + 1/(4*x)] + 
        Pi^2*RATIO[413/216 - (3*x)/4 - (11*x^2)/8] + RATIO[19/9]*Zeta[3]) + 
      Log[mu2]^3*(RATIO[-18551/1296] + Pi^2*RATIO[11/6] + RATIO[8]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[-13/6] + Log[mu2]^4*RATIO[1] + 
        Pi^2*RATIO[-1355/72 - 6/(-1 + x)] + Log[mu2]^2*
         RATIO[-257/36 - (3*x)/2 - (11*x^2)/4] + 
        RATIO[-1423/18 + (493*x)/24 + (4213*x^2)/72] + RATIO[44/3]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[11/3] + RATIO[-7399/216 + (13*x)/4 + 
            (385*x^2)/24] + RATIO[6]*Zeta[3])) + 
      G[1, 1, x]*(Pi^4*RATIO[17/180] + Log[mu2]^3*RATIO[5/6] + 
        Log[mu2]^4*RATIO[1] + Pi^2*RATIO[-191/18 + 37/(9*x^2) - 13/(9*x)] + 
        Log[mu2]^2*RATIO[-403/18 - (3*x)/2 - (11*x^2)/4] + 
        RATIO[-67/36 - (277*x)/24 + (4213*x^2)/72] + RATIO[71/3]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[11/3] + RATIO[-7205/108 + (57*x)/4 + 
            (385*x^2)/24] + RATIO[6]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^3*RATIO[-73/18] + Pi^4*RATIO[1/20] + 
        Log[mu2]^4*RATIO[3/2] + RATIO[224149/2592 + 1/(4*x) - (9*x)/2 - 
          (4213*x^2)/72] + Pi^2*RATIO[451/108 + 37/(18*x^2) - 29/(9*x) - 
           (3*x)/2 - (11*x^2)/4] + Log[mu2]^2*(Pi^2*RATIO[-1/2] + 
          RATIO[-641/24 + (3*x)/2 + (11*x^2)/4]) + 
        RATIO[-73/18 + 10/x^2 - 4/x]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[101/12] + RATIO[181/24 - (35*x)/4 - 
            (385*x^2)/24] + RATIO[14]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^3*RATIO[-73/18] + Pi^4*RATIO[1/3] + 
        Log[mu2]^4*RATIO[3/2] + RATIO[224149/2592 + 1/(4*x) - (9*x)/2 - 
          (4213*x^2)/72] + Pi^2*RATIO[149/54 - 3/(-1 + x) - (3*x)/2 - 
           (11*x^2)/4] + Log[mu2]^2*(Pi^2*RATIO[-1/2] + 
          RATIO[-641/24 + (3*x)/2 + (11*x^2)/4]) + 
        RATIO[143/18 - 10/x^2 + 4/x]*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[101/12] + RATIO[181/24 - (35*x)/4 - 
            (385*x^2)/24] + RATIO[14]*Zeta[3])) + RATIO[689/9]*Zeta[5] + 
      G[1, x]*(Log[mu2]^5*RATIO[-1/2] + Log[mu2]^4*RATIO[29/36] + 
        Log[mu2]^3*RATIO[3535/216] + Pi^4*RATIO[731/2160 + 4/(9*x^2) - 
           8/(45*x)] + RATIO[-12334523/46656 + (1441*x)/18] + 
        Pi^2*RATIO[98683/3888 + 67/(9*x) - x - (517*x^2)/48] + 
        (Pi^2*RATIO[-1/9] + RATIO[8585/108 - 37/(3*x^2) - 2/(3*x) + (3*x)/2 + 
            (11*x^2)/4])*Zeta[3] + Log[mu2]*(Pi^4*RATIO[-13/72] + 
          RATIO[-219325/2592 - 1/(4*x) + (385*x)/24] + 
          Pi^2*RATIO[445/216 + (3*x)/4 + (11*x^2)/8] + RATIO[-251/18]*
           Zeta[3]) + Log[mu2]^2*(Pi^2*RATIO[-11/3] + 
          RATIO[12781/432 - (11*x)/4] + RATIO[-11]*Zeta[3]) + 
        RATIO[-32]*Zeta[5]) + G[0, x]*(Log[mu2]^5*RATIO[-1/2] + 
        Pi^4*RATIO[11/60] + Log[mu2]^4*RATIO[14/9] + 
        Log[mu2]^3*RATIO[2437/216] + RATIO[17033/5832 + 35/(24*x) - 
          (1441*x)/18] + Pi^2*RATIO[147985/3888 + 67/(18*x) - (5*x)/4 - 
           (517*x^2)/48] + (Pi^2*RATIO[14/9] + RATIO[2981/27 + 18/(-1 + x) + 
            10/x + (3*x)/2 + (11*x^2)/4])*Zeta[3] + 
        Log[mu2]^2*(Pi^2*RATIO[-11/3] + RATIO[2885/216 + (11*x)/4] + 
          RATIO[-11]*Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-13/72] + 
          RATIO[-19237/2592 - 1/(4*x) - (385*x)/24] + 
          Pi^2*RATIO[1039/216 + (3*x)/4 + (11*x^2)/8] + 
          RATIO[-35/18]*Zeta[3]) + RATIO[-26]*Zeta[5]) + 
      Log[mu2]*(Pi^4*RATIO[-119/2160] + RATIO[12198259/46656 - 35/(24*x)] + 
        Pi^2*RATIO[-111785/3888 + (35*x)/8 + (385*x^2)/48] + 
        (RATIO[-4861/27] + Pi^2*RATIO[-16/9])*Zeta[3] + RATIO[76]*Zeta[5])) + 
    (G[0, 0, 1, 1, 0, 1, x]*RATIO[-20] + G[0, 0, 1, 1, 1, 0, x]*RATIO[-20] + 
      G[0, 1, 1, 1, 0, 0, x]*RATIO[-18] + G[0, 0, 1, 0, 1, 1, x]*RATIO[-12] + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-8] + G[0, 1, 1, 0, 1, 0, x]*RATIO[-8] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-6] + G[0, 1, 0, 0, 0, 1, x]*RATIO[-4] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-4] + G[0, 1, 0, 1, 1, 1, x]*RATIO[-4] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[-3] + G[0, 1, 0, 1, 0, 0, x]*RATIO[-3] + 
      Log[mu2]^5*(RATIO[-3/16] + I*Pi*RATIO[-1/8]) + 
      Pi^6*RATIO[-105569/1088640] + Log[mu2]^6*RATIO[-1/48] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[2] + G[0, 0, 1, 0, 1, 0, x]*RATIO[2] + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[2] + G[0, 1, 0, 1, 1, 0, x]*RATIO[2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[4] + G[0, 1, 0, 0, 0, 0, x]*RATIO[7] + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[8] + G[0, 1, 1, 1, 0, 1, x]*RATIO[8] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[8] + G[0, 1, 1, 0, 0, 0, x]*RATIO[10] + 
      G[0, 0, 1, 1, 0, 0, x]*RATIO[12] + I*Pi*G[0, 0, 0, 0, 0, x]*RATIO[15] + 
      G[0, 0, 0, 0, 0, 0, x]*RATIO[15] + G[0, 0, 1, 1, 1, 1, x]*RATIO[50] + 
      G[1, 1, 0, 0, 0, 0, x]*RATIO[12 + 242/x^2 - 204/x] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[38 + 145/x^2 - 168/x] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[20 + 96/x^2 - 108/x] + 
      G[0, 1, 1, 0, 1, x]*(I*Pi*RATIO[-14] + RATIO[173/3 + 22/(3*x^2) - 
          86/x]) + G[0, 1, 1, 1, 0, x]*(I*Pi*RATIO[-10] + 
        RATIO[173/3 + 22/(3*x^2) - 86/x]) + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[10 + 69/x^2 - 72/x] + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[6 + 46/x^2 - 60/x] + G[1, 0, 0, 1, 1, 0, x]*
       RATIO[6 + 46/x^2 - 60/x] + G[1, 1, 1, 0, 0, 1, x]*
       RATIO[11 + 43/x^2 - 54/x] + G[1, 1, 1, 0, 1, 0, x]*
       RATIO[11 + 43/x^2 - 54/x] + G[1, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[9 + 43/x^2 - 54/x] + RATIO[185/6 - 82/(3*x^2) - 50/x]) + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[6 + 38/x^2 - 48/x] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-1 + 55/x^2 - 42/x] + 
      G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-2] + RATIO[143/6 + 14/(3*x^2) - 
          39/x]) + G[0, 0, 1, 0, 0, x]*(I*Pi*RATIO[2] + RATIO[20 - 38/x]) + 
      G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[30] + RATIO[32 - 3/x^2 - 38/x]) + 
      G[1, 0, 0, 1, 0, x]*(RATIO[13/3 + 14/(3*x^2) - 66/x] + 
        I*Pi*RATIO[2 + 8/x^2 - 24/x]) + G[0, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[4] + RATIO[1/2 - 23/x]) + G[1, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[18 + 180/x^2 - 168/x] + RATIO[107/3 - 269/(3*x^2) - 
          6/x]) + G[1, 1, 0, 0, 1, x]*(RATIO[115/6 + 196/(3*x^2) - 71/x] + 
        I*Pi*RATIO[5 - 7/x^2 - 6/x]) + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[2 + 4/x^2 - 6/x] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[3 + 5/x^2 - 6/x] + G[1, 0, 1, 0, 1, 0, x]*
       RATIO[3 + 5/x^2 - 6/x] + G[1, 0, 1, 1, 1, x]*
       (I*Pi*RATIO[15/x^2 - 12/x] + RATIO[24 - 13/x^2 - 2/x]) + 
      I*Pi^5*RATIO[347/480 - 797/(480*x)] + Log[mu2]^4*
       (RATIO[-1] + Pi^2*RATIO[31/96] + I*Pi*RATIO[-7/8 + 1/(8*x)]) + 
      RATIO[-1127/64 + 5/(4*x)] + G[0, 0, 0, 1, 0, x]*
       (I*Pi*RATIO[-3] + RATIO[4 + 8/x]) + G[0, 0, 0, 0, 1, x]*
       (I*Pi*RATIO[8] + RATIO[4 + 8/x]) + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[-7 - 23/x^2 + 12/x] + G[1, 0, 0, 0, 1, x]*
       (RATIO[13/3 + 14/(3*x^2) - 66/x] + I*Pi*RATIO[-7 - 15/x^2 + 12/x]) + 
      G[1, 0, 1, 0, 1, x]*(RATIO[71/3 + 25/(3*x^2) - 38/x] + 
        I*Pi*RATIO[1 - 14/x^2 + 12/x]) + G[0, 1, 0, 0, 1, x]*
       (I*Pi*RATIO[-4] + RATIO[-47/6 - 8/(3*x^2) + 15/x]) + 
      G[0, 1, 0, 1, 0, x]*(I*Pi*RATIO[-1] + RATIO[-47/6 - 8/(3*x^2) + 
          15/x]) + G[1, 0, 1, 0, 1, 1, x]*RATIO[-2 - 19/x^2 + 18/x] + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-12 - 12/x^2 + 24/x] + 
      G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[2] + RATIO[-31 - 12/x^2 + 34/x]) + 
      I*Pi*RATIO[-91/32 + 3337/(96*x)] + G[1, 1, 0, 0, 0, 1, x]*
       RATIO[6 - 62/x^2 + 36/x] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[6 - 62/x^2 + 36/x] + G[1, 0, 0, 1, 0, 0, x]*
       RATIO[-4 - 38/x^2 + 36/x] + G[1, 1, 1, 1, 0, 1, x]*
       RATIO[-6 - 30/x^2 + 36/x] + G[1, 1, 1, 1, 1, 0, x]*
       RATIO[-6 - 30/x^2 + 36/x] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[-6 - 28/x^2 + 36/x] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[-6 - 28/x^2 + 36/x] + G[0, 1, 0, 0, 0, x]*
       (I*Pi*RATIO[3] + RATIO[-20 + 38/x]) + G[1, 0, 0, 1, 1, x]*
       (I*Pi*RATIO[-6 - 4/x^2 + 12/x] + RATIO[-28/3 + 119/(6*x^2) + 42/x]) + 
      G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[-10] + RATIO[-31 + 46/x]) + 
      G[0, 0, 1, 1, 0, x]*(I*Pi*RATIO[-8] + RATIO[-31 + 46/x]) + 
      G[1, 0, 1, 1, 0, x]*(RATIO[71/3 + 25/(3*x^2) - 38/x] + 
        I*Pi*RATIO[-8 - 50/x^2 + 54/x]) + G[1, 0, 1, 1, 0, 1, x]*
       RATIO[-10 - 54/x^2 + 60/x] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[-10 - 54/x^2 + 60/x] + G[1, 1, 0, 1, 1, x]*
       (RATIO[101/2 - 28/x^2 - 27/x] + I*Pi*RATIO[-18 - 40/x^2 + 60/x]) + 
      G[1, 1, 1, 1, 1, x]*(I*Pi*RATIO[32 + 115/x^2 - 132/x] + 
        RATIO[-135/2 + 21/x^2 + 69/x]) + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[-12 - 50/x^2 + 72/x] + G[1, 1, 0, 1, 0, 0, x]*
       RATIO[-7 - 83/x^2 + 78/x] + G[1, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[14 + 66/x^2 - 72/x] + RATIO[-33 - 61/x^2 + 94/x]) + 
      G[1, 1, 1, 0, 1, x]*(I*Pi*RATIO[-17 - 40/x^2 + 54/x] + 
        RATIO[-33 - 61/x^2 + 94/x]) + G[1, 1, 1, 0, 1, 1, x]*
       RATIO[-28 - 83/x^2 + 108/x] + G[1, 1, 0, 1, 0, x]*
       (RATIO[115/6 + 196/(3*x^2) - 71/x] + 
        I*Pi*RATIO[-13 - 111/x^2 + 114/x]) + G[1, 1, 1, 0, 0, x]*
       (RATIO[37/2 + 323/(2*x^2) - 129/x] + 
        I*Pi*RATIO[-27 - 119/x^2 + 150/x]) + G[0, 1, 1, 1, 1, x]*
       (I*Pi*RATIO[8] + RATIO[-201/2 - 21/x^2 + 153/x]) + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-38 - 162/x^2 + 204/x] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[8/x^2] + G[1, 0, 0, 0, 1, 0, x]*
       RATIO[8/x^2] + G[1, 0, 0, 0, 0, x]*(RATIO[-74 + 242/x] + 
        I*Pi*RATIO[8/x^2]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[143/3 - 19/(6*x^2) - 40/x] + 
        Pi^2*RATIO[7/3 + 197/(12*x^2) - 16/x] + Log[mu2]^2*RATIO[1/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[x^(-2)] + RATIO[3/(2*x^2)]) + 
        RATIO[59/6 - 953/(12*x^2) + 467/(6*x) + 58*x - (135*x^2)/2]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[1/2] + 
        Log[mu2]*(I*Pi*RATIO[1] + RATIO[3/2]) + Pi^2*RATIO[11/4] + 
        I*Pi*RATIO[-79/3 - 8/(3*x^2) + 53/x] + 
        RATIO[-313/6 + 32/(3*x) + 60*x - (135*x^2)/2]) + 
      G[0, 1, 1, 1, x]*(Pi^2*RATIO[1] + I*Pi*RATIO[-257/6 - 41/(3*x^2) + 
           67/x] + RATIO[20 + 11/x^2 - 17/x + 50*x - (131*x^2)/2]) + 
      G[1, 0, 0, 0, x]*(Pi^2*RATIO[2/3 + 7/(3*x^2) - 2/x] + 
        I*Pi*RATIO[-209/3 + 14/(3*x^2) + 176/x] + 
        RATIO[149/3 + 2/(-1 + x) - 383/(3*x) + 52*x - (131*x^2)/2]) + 
      I*Pi^3*RATIO[-1411/36 - 3/(2*(-1 + x)) + 909/(16*x) - (67*x)/6 - 
         (45*x^2)/4] + G[1, 1, 0, 1, x]*
       (I*Pi*RATIO[218/3 + 157/(3*x^2) - 116/x] + 
        Pi^2*RATIO[23/6 + 49/(2*x^2) - 25/x] + 
        Log[mu2]*(RATIO[3 + 15/x^2 - 18/x] + I*Pi*RATIO[2 + 10/x^2 - 12/x]) + 
        Log[mu2]^2*RATIO[1 + 5/x^2 - 6/x] + RATIO[439/6 + 79/(6*x^2) - 
          220/(3*x) - 4*x - 9*x^2]) + G[1, 1, 1, 0, x]*
       (I*Pi*RATIO[-23/2 + 231/(2*x^2) - 53/x] + 
        Pi^2*RATIO[5/3 + 29/(3*x^2) - 14/x] + 
        Log[mu2]*(RATIO[3 + 15/x^2 - 18/x] + I*Pi*RATIO[2 + 10/x^2 - 12/x]) + 
        Log[mu2]^2*RATIO[1 + 5/x^2 - 6/x] + RATIO[439/6 + 79/(6*x^2) - 
          220/(3*x) - 4*x - 9*x^2]) + G[0, 0, 0, 1, x]*
       (Pi^2*RATIO[-8/3] + I*Pi*RATIO[9/2 - 15/x] + 
        RATIO[-7/6 + 29/(-1 + x) - 10/(3*x) - 4*x - 9*x^2]) + 
      G[0, 0, 1, 0, x]*(Pi^2*RATIO[10/3] + I*Pi*RATIO[-11 + 8/x] + 
        RATIO[-7/6 + 29/(-1 + x) - 10/(3*x) - 4*x - 9*x^2]) + 
      Pi^4*RATIO[-25567/2880 - 5/(4*(-1 + x)) + 551/(80*x) + (121*x)/18 - 
         (1397*x^2)/240] + Pi^2*RATIO[3293/384 - 3503/(144*x) + (7*x)/8 + 
         (49*x^2)/24] + G[0, 1, 1, 0, x]*(Pi^2*RATIO[5/3] + 
        I*Pi*RATIO[80/3 - 14/(3*x^2) - 52/x] + 
        RATIO[107/12 - 13/(2*x^2) - 35/(3*x) + 4*x + 9*x^2]) + 
      G[0, 1, 0, 1, x]*(Pi^2*RATIO[2/3] + I*Pi*RATIO[16 + 2/x^2 - 24/x] + 
        RATIO[107/12 - 13/(2*x^2) - 35/(3*x) + 4*x + 9*x^2]) + 
      G[1, 0, 1, 0, x]*(I*Pi*RATIO[109/2 - 19/x^2 - 88/x] + 
        Pi^2*RATIO[-3/2 - 17/(6*x^2) + 5/x] + RATIO[-635/12 + 50/(3*x^2) + 
          105/(2*x) + 4*x + 9*x^2]) + G[1, 0, 0, 1, x]*
       (I*Pi*RATIO[-5 + 49/(2*x^2) - 24/x] + 
        Pi^2*RATIO[2/3 - 17/x^2 + 18/x] + RATIO[-635/12 + 50/(3*x^2) + 
          105/(2*x) + 4*x + 9*x^2]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[329/6 - 136/(3*x^2) - 59/x] + Log[mu2]^2*
         RATIO[-7/x^2 + 6/x] + Pi^2*RATIO[-10/3 - 35/(6*x^2) + 7/x] + 
        Log[mu2]*(I*Pi*RATIO[-14/x^2 + 12/x] + RATIO[-21/x^2 + 18/x]) + 
        RATIO[-179/2 + 2/(-1 + x) - 121/(2*x^2) + 255/x - 56*x + 
          (111*x^2)/2]) + G[0, 0, 1, 1, x]*(Pi^2*RATIO[-13/6] + 
        Log[mu2]*(RATIO[-3] + I*Pi*RATIO[-2]) + Log[mu2]^2*RATIO[-1] + 
        I*Pi*RATIO[-2 - 3/x^2 + 8/x] + RATIO[-142/3 - 28/(-1 + x) + 
          3/(2*x^2) + 293/(6*x) - 54*x + (111*x^2)/2]) + 
      G[0, 0, 0, 0, x]*(Pi^2*RATIO[-17/4] + Log[mu2]*(RATIO[-9/2] + 
          I*Pi*RATIO[-3]) + Log[mu2]^2*RATIO[-3/2] + I*Pi*RATIO[-1/2 + 8/x] + 
        RATIO[273/4 + 3/(-1 + x)^2 - 40/(-1 + x) - 56*x + (155*x^2)/2]) + 
      G[1, 1, 1, 1, x]*(Pi^2*RATIO[-5/2 - 19/(4*x^2) + 3/x] + 
        Log[mu2]^2*RATIO[-1 - 13/(2*x^2) + 6/x] + 
        Log[mu2]*(I*Pi*RATIO[-2 - 13/x^2 + 12/x] + 
          RATIO[-3 - 39/(2*x^2) + 18/x]) + 
        I*Pi*RATIO[-207/2 - 119/(2*x^2) + 181/x] + 
        RATIO[-39/2 + 163/(2*x^2) - 165/(2*x) - 54*x + (155*x^2)/2]) + 
      (I*Pi^3*RATIO[-65/6] + Pi^2*RATIO[-33/2 + 235/(12*x)] + 
        I*Pi*RATIO[-143/2 + (-1 + x)^(-1) + 17/(2*x) + 130*x - 107*x^2] + 
        RATIO[-5149/24 + 9/(-1 + x) + 995/(4*x) + (86*x)/3 - 10*x^2])*
       Zeta[3] + RATIO[2]*Zeta[3]^2 + G[0, 1, 0, x]*
       (I*Pi*Log[mu2]^2*RATIO[1/2] + Log[mu2]*(Pi^2*RATIO[-1] + 
          I*Pi*RATIO[3/2]) + I*Pi^3*RATIO[25/12] + 
        Pi^2*RATIO[-11/4 + 4/(3*x^2) - 23/(6*x)] + 
        I*Pi*RATIO[-173/4 - 13/(2*x^2) - x^(-1) + 64*x - (117*x^2)/2] + 
        RATIO[115/4 - 49/(3*(-1 + x)) + 52/(3*x) - (95*x)/2 + 4*x^2] + 
        RATIO[-2]*Zeta[3]) + Log[mu2]^3*(RATIO[-3] + I*Pi^3*RATIO[11/24] + 
        Pi^2*RATIO[23/16 - 1/(2*x)] + I*Pi*RATIO[-29/8 + 3/(4*x)] + 
        RATIO[3]*Zeta[3]) + G[0, 0, 0, x]*(I*Pi*Log[mu2]^2*RATIO[-3/2] + 
        I*Pi^3*RATIO[3/4] + Log[mu2]*(I*Pi*RATIO[-9/2] + Pi^2*RATIO[3]) + 
        Pi^2*RATIO[13/6 + 7/(3*x)] + RATIO[-757/12 + 65/(2*(-1 + x)) - 
          (137*x)/6 - 22*x^2] + I*Pi*RATIO[805/12 + 3/(-1 + x)^2 - 
           11/(-1 + x) - 10/(3*x) - 60*x + (137*x^2)/2] + RATIO[6]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi*Log[mu2]^2*RATIO[-1] + I*Pi^3*RATIO[7/6] + 
        Log[mu2]*(I*Pi*RATIO[-3] + Pi^2*RATIO[2]) + 
        Pi^2*RATIO[25/2 + x^(-2) - 21/x] + RATIO[115/4 - 49/(3*(-1 + x)) + 
          52/(3*x) - (95*x)/2 + 4*x^2] + 
        I*Pi*RATIO[-97/2 + (-1 + x)^(-1) + 3/(2*x^2) + 91/(2*x) - 58*x + 
           (93*x^2)/2] + RATIO[10]*Zeta[3]) + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[11/3] + Log[mu2]*(RATIO[21/4 + 3/(2*x^2) - 9/(2*x)] + 
          I*Pi*RATIO[7/2 + x^(-2) - 3/x]) + Log[mu2]^2*
         RATIO[7/4 + 1/(2*x^2) - 3/(2*x)] + 
        Pi^2*RATIO[-347/72 + 31/(36*x^2) + 157/(12*x)] + 
        I*Pi*RATIO[205/6 + 6/x^2 - 199/(6*x) + 54*x - (113*x^2)/2] + 
        RATIO[517/8 + 127/(6*x^2) - 1517/(12*x) + (17*x)/6 + 14*x^2] + 
        RATIO[22]*Zeta[3]) + G[1, 1, 1, x]*
       (Pi^2*RATIO[67/8 + 49/(6*x^2) - 239/(12*x)] + 
        I*Pi^3*RATIO[1/2 + 41/(12*x^2) - 5/x] + Log[mu2]^2*
         (RATIO[13/4 - 11/(2*x)] + I*Pi*RATIO[-3/(2*x^2)]) + 
        Log[mu2]*(RATIO[39/4 - 33/(2*x)] + I*Pi*RATIO[13/2 - 9/(2*x^2) - 
             11/x] + Pi^2*RATIO[3/x^2]) + RATIO[51/4 - 602/(3*x^2) + 
          351/(2*x) + (139*x)/6 - 22*x^2] + 
        I*Pi*RATIO[761/12 + 284/(3*x^2) - 517/(3*x) - 58*x + (137*x^2)/2] + 
        RATIO[25 + 106/x^2 - 114/x]*Zeta[3]) + G[1, 0, 0, x]*
       (Log[mu2]*(RATIO[3 - 21/x] + I*Pi*RATIO[2 - 14/x]) + 
        I*Pi^3*RATIO[7/6 + 67/(6*x^2) - 8/x] + Log[mu2]^2*RATIO[1 - 7/x] + 
        Pi^2*RATIO[-5/2 - 97/(6*x^2) + 73/(6*x)] + 
        I*Pi*RATIO[-1/4 + 2/(-1 + x) + 50/(3*x^2) - 577/(6*x) + 56*x - 
           (113*x^2)/2] + RATIO[845/6 - 22/(3*(-1 + x)) - 169/(2*x) + 
          (173*x)/6 + 14*x^2] + RATIO[11 + 67/x^2 - 60/x]*Zeta[3]) + 
      G[0, 1, x]*(Pi^4*RATIO[-61/90] + I*Pi^3*RATIO[-37/24 - 7/(12*x^2) + 
           39/(4*x)] + RATIO[-275/12 + 649/(12*x) - (7*x)/4 - (49*x^2)/12] + 
        Log[mu2]^2*(Pi^2*RATIO[1/6] + I*Pi*RATIO[7/4 + 1/(2*x^2) - 3/(2*x)] + 
          RATIO[1 - 3/(2*x) - x + (3*x^2)/2]) + 
        Log[mu2]*(I*Pi^3*RATIO[1/3] + Pi^2*RATIO[-3 - x^(-2) + 3/x] + 
          I*Pi*RATIO[29/4 + 3/(2*x^2) - 15/(2*x) - 2*x + 3*x^2] + 
          RATIO[3 - 9/(2*x) - 3*x + (9*x^2)/2]) + 
        Pi^2*RATIO[-1007/72 - 5/(-1 + x) + 541/(36*x) - (19*x)/2 + 
           (41*x^2)/6] + I*Pi*RATIO[771/8 - 49/(3*(-1 + x)) + 127/(6*x^2) - 
           1363/(12*x) - (143*x)/3 + (45*x^2)/2] + 
        (I*Pi*RATIO[-12] + RATIO[32 - 9/x^2 - 50/x])*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[-287/960] + I*Pi^3*RATIO[11/8 - 3/(8*x)] + 
        RATIO[-411/64 + 1/(8*x)] + I*Pi*RATIO[-73/8 + 19/(4*x)] + 
        Pi^2*RATIO[313/96 - 7/(12*x) + x/2 - (3*x^2)/4] + 
        (I*Pi*RATIO[7] + RATIO[6 + 3/(2*x)])*Zeta[3]) + 
      G[1, 0, x]*(Pi^4*RATIO[-139/360 - 35/(8*x^2) + 121/(30*x)] + 
        I*Pi^3*RATIO[-457/36 - 80/(9*x^2) + 94/(3*x)] + 
        RATIO[-275/12 + 649/(12*x) - (7*x)/4 - (49*x^2)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[-5/2 - 3/(2*x^2) - 2/x] + 
          Pi^2*RATIO[-1/3 - 1/(2*x^2) + x^(-1)] + 
          RATIO[1 - 3/(2*x) - x + (3*x^2)/2]) + 
        Log[mu2]*(I*Pi^3*RATIO[-2/3 - x^(-2) + 2/x] + 
          Pi^2*RATIO[4 + 3/(2*x^2) + 7/x] + 
          I*Pi*RATIO[-11/2 - 9/(2*x^2) - 9/x - 2*x + 3*x^2] + 
          RATIO[3 - 9/(2*x) - 3*x + (9*x^2)/2]) + 
        Pi^2*RATIO[889/72 - (-1 + x)^(-1) + 1/(6*x^2) - 7/(18*x) - (59*x)/6 + 
           (41*x^2)/6] + I*Pi*RATIO[118/3 - 22/(3*(-1 + x)) + 301/(4*x^2) - 
           393/(4*x) + (172*x)/3 + (45*x^2)/2] + 
        (RATIO[49 - 47/(2*x^2) - 54/x] + I*Pi*RATIO[1 - 9/x^2 + 12/x])*
         Zeta[3]) + G[1, 1, 0, x]*(I*Pi^3*RATIO[4/3 + 115/(6*x^2) - 19/x] + 
        Log[mu2]^2*(I*Pi*RATIO[1 - 2/x^2] + RATIO[-7/2 - 3/(2*x^2) + 5/x]) + 
        Log[mu2]*(Pi^2*RATIO[-2 + 4/x^2] + I*Pi*RATIO[-4 - 9/x^2 + 10/x] + 
          RATIO[-21/2 - 9/(2*x^2) + 15/x]) + 
        Pi^2*RATIO[-100/9 - 359/(36*x^2) + 76/(3*x)] + 
        RATIO[-209/2 + 301/(4*x^2) - 37/(4*x) + (63*x)/2 + 4*x^2] + 
        I*Pi*RATIO[-161/6 + 2/(-1 + x) - 311/(6*x^2) + 590/(3*x) - 60*x + 
           (93*x^2)/2] + RATIO[-13 - 45/x^2 + 66/x]*Zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi^3*RATIO[1/2 + 73/(12*x^2) - 4/x] + 
        Pi^2*RATIO[-541/36 - 119/(36*x^2) + 161/(6*x)] + 
        Log[mu2]*(I*Pi*RATIO[-7 - 3/(2*x^2) + 10/x] + 
          RATIO[-21/2 - 9/(2*x^2) + 15/x] + Pi^2*RATIO[-x^(-2)]) + 
        Log[mu2]^2*(RATIO[-7/2 - 3/(2*x^2) + 5/x] + I*Pi*RATIO[1/(2*x^2)]) + 
        I*Pi*RATIO[-643/12 - 269/(4*x^2) + 436/(3*x) + 62*x - (117*x^2)/2] + 
        RATIO[-209/2 + 301/(4*x^2) - 37/(4*x) + (63*x)/2 + 4*x^2] + 
        RATIO[-21 - 68/x^2 + 84/x]*Zeta[3]) + 
      G[0, 0, x]*(Pi^4*RATIO[-91/160] + Log[mu2]^4*RATIO[1/8] + 
        Log[mu2]^3*(I*Pi*RATIO[1/2] + RATIO[3/4]) + 
        I*Pi^3*RATIO[-67/24 + 67/(6*x)] + 
        I*Pi*RATIO[-215/6 + 115/(6*(-1 + x)) + 52/(3*x) - (202*x)/3 - 
           (45*x^2)/2] + Pi^2*RATIO[13/48 - (-1 + x)^(-2) - 41/(6*(-1 + x)) - 
           37/(2*x) + (59*x)/6 - (41*x^2)/6] + Log[mu2]^2*
         (Pi^2*RATIO[-7/24] + I*Pi*RATIO[9/4] + RATIO[3/4 + (-1 + x)^(-1) + 
            x - (3*x^2)/2]) + RATIO[795/32 - 29/(-1 + x) - 1/(4*x) + 
          (87*x)/4 + (49*x^2)/12] + (I*Pi*RATIO[10] + RATIO[-31 + 67/x])*
         Zeta[3] + Log[mu2]*(Pi^2*RATIO[-3/8] + I*Pi^3*RATIO[5/12] + 
          RATIO[-3/2 + 3/(-1 + x) + 3*x - (9*x^2)/2] + 
          I*Pi*RATIO[3/2 + 2/(-1 + x) + 2*x - 3*x^2] + RATIO[-6]*Zeta[3])) + 
      G[1, 1, x]*(Pi^4*RATIO[-293/360 - 1687/(1440*x^2) + 151/(60*x)] + 
        I*Pi^3*RATIO[-811/72 - 2105/(72*x^2) + 141/(4*x)] + 
        Log[mu2]^4*RATIO[1/(8*x^2)] + Log[mu2]^3*(I*Pi*RATIO[1/(2*x^2)] + 
          RATIO[3/(4*x^2)]) + I*Pi*RATIO[-91 - 1451/(12*x^2) + 164/x + 
           (173*x)/3 - (45*x^2)/2] + Pi^2*RATIO[-743/72 + 95/(144*x^2) + 
           631/(72*x) + (19*x)/2 - (41*x^2)/6] + Log[mu2]^2*
         (I*Pi*RATIO[-1/4 + 3/(4*x^2) - 1/(2*x)] + 
          Pi^2*RATIO[-1/3 - 47/(24*x^2) + 2/x] + RATIO[1/4 + 11/(4*x^2) - 
            3/(4*x) + x - (3*x^2)/2]) + RATIO[1811/24 + 6337/(96*x^2) - 
          3077/(24*x) - (73*x)/4 + (49*x^2)/12] + 
        (I*Pi*RATIO[-35 - 21/x^2 + 66/x] + RATIO[-401/3 - 29/(6*x^2) + 
            176/x])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[-2/3 - 35/(12*x^2) + 4/x] + 
          Pi^2*RATIO[-1/2 - 19/(8*x^2) + 7/x] + RATIO[3/4 + 9/(2*x^2) - 
            9/(4*x) + 3*x - (9*x^2)/2] + I*Pi*RATIO[-1/4 + x^(-2) - 3/x + 
             2*x - 3*x^2] + RATIO[-6/x^2]*Zeta[3])) + 
      (I*Pi*RATIO[34] + RATIO[-171/2 + 143/x])*Zeta[5] + 
      G[0, x]*(I*Pi^5*RATIO[-323/1440] + I*Pi*Log[mu2]^4*RATIO[1/8] + 
        Log[mu2]^3*(Pi^2*RATIO[-1/2] + I*Pi*RATIO[3/4]) + 
        Pi^4*RATIO[631/240 - 35/(8*x)] + RATIO[99/8 - 3/(8*x) + (239*x)/12] + 
        I*Pi*RATIO[-103/96 - 29/(-1 + x) + 323/(6*x) + (49*x)/2] + 
        Pi^2*RATIO[-247/36 + (-1 + x)^(-1) + 20/x + (227*x)/12 - 2*x^2] + 
        I*Pi^3*RATIO[3215/144 - 5/(6*(-1 + x)) - 361/(18*x) - (34*x)/3 + 
           (47*x^2)/4] + (Pi^2*RATIO[-7/6] + I*Pi*RATIO[-9/x] + 
          RATIO[39/2 + 29/(-1 + x) - 181/(2*x) + 60*x - (93*x^2)/2])*
         Zeta[3] + Log[mu2]*(Pi^4*RATIO[7/12] + I*Pi^3*RATIO[1/8 - x^(-1)] + 
          Pi^2*RATIO[-1/2 - 2/(-1 + x) + 3/(2*x)] + 
          I*Pi*RATIO[-1/2 + 3/(-1 + x) - 9/(2*x) + 3*x] + 
          RATIO[-3 + (9*x)/2] + (I*Pi*RATIO[-8] + RATIO[-3])*Zeta[3]) + 
        Log[mu2]^2*(I*Pi^3*RATIO[-19/24] + I*Pi*RATIO[7/4 + (-1 + x)^(-1) - 
             3/(2*x)] + Pi^2*RATIO[-5/4 - 1/(2*x)] + RATIO[-1 + (3*x)/2] + 
          RATIO[-1]*Zeta[3]) + RATIO[-11]*Zeta[5]) + 
      Log[mu2]*(I*Pi^5*RATIO[-7/480] + Pi^4*RATIO[-893/960 - 1/(4*x)] + 
        RATIO[-617/64 + 3/(8*x)] + I*Pi*RATIO[-483/32 + 43/(4*x)] + 
        Pi^2*RATIO[135/32 - 9/(2*x) + (3*x)/2 - (9*x^2)/4] + 
        I*Pi^3*RATIO[29/24 + 65/(24*x) + x - (3*x^2)/2] + 
        (Pi^2*RATIO[-29/6] + I*Pi*RATIO[3 - 3/x] + RATIO[7/2 + 9/(2*x)])*
         Zeta[3] + RATIO[30]*Zeta[5]) + 
      G[1, x]*(Pi^4*RATIO[11621/2880 + 201/(80*x^2) - 9163/(1440*x)] + 
        I*Pi^5*RATIO[1/24 - 797/(480*x^2) + 27/(20*x)] + 
        I*Pi*RATIO[1279/24 + 6337/(96*x^2) - 509/(8*x) - (49*x)/2] + 
        RATIO[-357/64 + 3337/(96*x) - (239*x)/12] + 
        Log[mu2]^3*(I*Pi*RATIO[1/4 + 3/(4*x^2) + 1/(2*x)] + 
          RATIO[3/8 + 3/(4*x)] + Pi^2*RATIO[-1/(2*x^2)]) + 
        Log[mu2]^4*(RATIO[1/16 + 1/(8*x)] + I*Pi*RATIO[1/(8*x^2)]) + 
        I*Pi^3*RATIO[2353/144 - 1/(3*(-1 + x)) + 1771/(48*x^2) - 
           2473/(36*x) + (28*x)/3 - (23*x^2)/4] + 
        Pi^2*RATIO[8291/288 - 277/(72*x^2) - 575/(144*x) - (131*x)/12 - 
           2*x^2] + (I*Pi*RATIO[75 - 1/(2*x^2) - 64/x] + 
          Pi^2*RATIO[7 + 235/(12*x^2) - 23/x] + RATIO[743/6 + 2/(-1 + x) + 
            669/(4*x^2) - 1349/(6*x) - 64*x + (117*x^2)/2])*Zeta[3] + 
        Log[mu2]*(Pi^4*RATIO[1/3 - 1/(4*x^2)] + 
          I*Pi^3*RATIO[29/24 + 41/(24*x^2) - 35/(12*x)] + 
          Pi^2*RATIO[-7/16 - 2/x^2 - 7/(8*x)] + RATIO[3/4 + 21/(2*x) - 
            (9*x)/2] + I*Pi*RATIO[11/2 + 9/(2*x^2) + 11/(4*x) - 3*x] + 
          (RATIO[3 + 9/(2*x^2) - 24/x] + I*Pi*RATIO[4 - 3/x^2 - 12/x])*
           Zeta[3]) + Log[mu2]^2*(I*Pi^3*RATIO[-1/6 - 3/(8*x^2)] + 
          I*Pi*RATIO[19/8 + 11/(4*x^2)] + Pi^2*RATIO[29/48 - 13/(12*x^2) - 
             47/(24*x)] + RATIO[7/8 + 19/(4*x) - (3*x)/2] + 
          RATIO[2 + 3/(2*x^2) - 6/x]*Zeta[3]) + RATIO[97/2 + 143/x^2 - 201/x]*
         Zeta[5]))/Nc^3 + Nc*(G[0, 0, 0, 0, 0, x]*RATIO[-110/3] + 
      G[0, 1, 0, 0, 0, 0, x]*RATIO[-9] + G[0, 1, 0, 1, 0, 1, x]*RATIO[-6] + 
      G[0, 1, 0, 1, 1, 0, x]*RATIO[-6] + G[0, 0, 1, 0, 0, 0, x]*RATIO[-5] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[-4] + G[0, 0, 0, 1, 0, 0, x]*RATIO[-3] + 
      Log[mu2]^5*(I*Pi*RATIO[-1/2] + RATIO[-5/18]) + Log[mu2]^6*RATIO[-1/4] + 
      Pi^6*RATIO[663451/816480] + G[1, 0, 0, 0, 0, 1, x]*RATIO[15 - 13/x^2] + 
      G[1, 0, 0, 0, 1, 0, x]*RATIO[15 - 13/x^2] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[11 - 4/x^2] + G[0, 0, 0, 1, 0, 1, x]*RATIO[25 - 3/x^2] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[25 - 3/x^2] + G[0, 0, 1, 0, 1, 1, x]*
       RATIO[-13 - 2/x^2] + G[0, 1, 0, 0, 0, 1, x]*RATIO[21 - 2/x^2] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[21 - 2/x^2] + G[0, 0, 1, 1, 0, 1, x]*
       RATIO[-10 - x^(-2)] + G[0, 0, 1, 1, 1, 0, x]*RATIO[-10 - x^(-2)] + 
      G[0, 0, 1, 0, 0, 1, x]*RATIO[22 + x^(-2)] + G[0, 0, 1, 0, 1, 0, x]*
       RATIO[22 + x^(-2)] + G[0, 1, 1, 0, 0, 0, x]*RATIO[-7 + 2/x^2] + 
      G[0, 1, 1, 1, 1, 1, x]*RATIO[-6 + 2/x^2] + G[0, 1, 0, 1, 1, 1, x]*
       RATIO[19 + 2/x^2] + G[0, 1, 0, 0, 1, 1, x]*RATIO[-6 + 3/x^2] + 
      G[1, 1, 1, 1, 1, 1, x]*RATIO[-3 + 3/x^2] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[1 + 3/x^2] + G[0, 0, 0, 0, 1, 1, x]*RATIO[10 + 3/x^2] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[-2 + 4/x^2] + G[0, 1, 1, 1, 1, 0, x]*
       RATIO[-2 + 4/x^2] + G[0, 0, 1, 1, 0, 0, x]*RATIO[-9 + 5/x^2] + 
      G[0, 0, 0, 1, 1, 1, x]*RATIO[-10 + 6/x^2] + G[0, 1, 1, 0, 1, 1, x]*
       RATIO[11 + 6/x^2] + G[0, 0, 1, 1, 1, 1, x]*RATIO[26 + 6/x^2] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[107 + 285/x^2 - 396/x] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[36 + 99/x^2 - 150/x] + 
      G[1, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-8] + I*Pi*RATIO[3 - 13/x^2] + 
        RATIO[787/6 - 133/x]) + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[6 + 76/x^2 - 78/x] + G[1, 1, 0, 1, 0, 1, x]*
       RATIO[43 + 46/x^2 - 66/x] + G[1, 1, 0, 1, 1, 0, x]*
       RATIO[43 + 46/x^2 - 66/x] + G[1, 1, 0, 0, 1, 1, x]*
       RATIO[-13 + 75/x^2 - 66/x] + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[55 - 10/x^2 - 48/x] + G[1, 0, 0, 1, 0, 0, x]*
       RATIO[22 + 37/x^2 - 42/x] + G[1, 0, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-2 - 3/x^2] + I*Pi*RATIO[19 + 60/x^2 - 78/x] + 
        RATIO[13/3 + 29/(2*x^2) - 39/x]) + G[1, 0, 1, 0, 1, 1, x]*
       RATIO[17 + 26/x^2 - 36/x] + G[1, 0, 1, 1, 0, 1, x]*
       RATIO[29 + 26/x^2 - 36/x] + G[1, 0, 1, 1, 1, 0, x]*
       RATIO[29 + 26/x^2 - 36/x] + G[0, 0, 0, 1, 0, x]*
       (Log[mu2]*RATIO[-12] + I*Pi*RATIO[10 - 3/x^2] + RATIO[269/6 - 13/x]) + 
      G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-12] + I*Pi*RATIO[-2 + 3/x^2] + 
        RATIO[269/6 - 13/x]) + G[1, 0, 0, 1, 1, 1, x]*
       RATIO[9 - 2/x^2 - 12/x] + RATIO[-85294841/419904 - 3/(4*x)] + 
      Log[mu2]^4*(Pi^2*RATIO[7/24] + RATIO[2975/432] + 
        I*Pi*RATIO[19/18 + 1/(2*x)]) + G[0, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[-11 - 3/x^2] + Log[mu2]*RATIO[-4 + x^(-2)] + 
        RATIO[-53 + 81/(2*x^2) + 2/x]) + 
      I*Pi^5*RATIO[-593/720 - 1/(30*(-1 + x)^2) + 4/(15*(-1 + x)) + 
         967/(360*x)] + G[0, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[1 - 9/x^2] + 
        I*Pi*RATIO[-7 - 3/x^2] + RATIO[-221/6 + 43/(2*x^2) + 9/x]) + 
      G[1, 1, 0, 1, 1, 1, x]*RATIO[-5 - 12/x^2 + 12/x] + 
      G[1, 0, 1, 1, 1, 1, x]*RATIO[-26 + 5/x^2 + 12/x] + 
      G[1, 1, 1, 1, 1, x]*(Log[mu2]*RATIO[5 - 5/x^2] + 
        RATIO[23 + 70/(3*x^2) - 83/x] + I*Pi*RATIO[-17 + 5/x^2 + 12/x]) + 
      G[1, 1, 1, 1, 0, 1, x]*RATIO[-19 + 7/x^2 + 12/x] + 
      G[1, 1, 1, 1, 1, 0, x]*RATIO[-19 + 7/x^2 + 12/x] + 
      G[1, 1, 1, 0, 1, 1, x]*RATIO[-6 - 21/x^2 + 24/x] + 
      G[1, 0, 0, 1, 0, x]*(Log[mu2]*RATIO[-2 - 3/x^2] + 
        RATIO[13/3 + 29/(2*x^2) - 39/x] + I*Pi*RATIO[-19 + x^(-2) + 24/x]) + 
      G[1, 0, 1, 0, 0, 0, x]*RATIO[-35 + 32/x^2 + 24/x] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[25 - 39/x^2 + 36/x] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[25 - 39/x^2 + 36/x] + 
      G[0, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[-3 - 2/x^2] + 
        I*Pi*RATIO[8 - 2/x^2] + RATIO[9/2 - 86/(3*x^2) + 52/x]) + 
      G[0, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[-3 - 2/x^2] + 
        I*Pi*RATIO[-4 + 5/x^2] + RATIO[9/2 - 86/(3*x^2) + 52/x]) + 
      G[1, 0, 0, 1, 1, x]*(Log[mu2]*RATIO[-2 - x^(-2)] + 
        RATIO[65/3 + 73/(3*x^2) + 35/x] + I*Pi*RATIO[-32 - 36/x^2 + 54/x]) + 
      G[1, 1, 1, 0, 1, x]*(Log[mu2]*RATIO[1 - 13/x^2] + 
        RATIO[17 + 169/(3*x^2) - 40/x] + I*Pi*RATIO[20 - 73/x^2 + 60/x]) + 
      G[1, 0, 1, 0, 0, 1, x]*RATIO[-17 - 49/x^2 + 60/x] + 
      G[1, 0, 1, 0, 1, 0, x]*RATIO[-17 - 49/x^2 + 60/x] + 
      G[1, 0, 0, 1, 0, 1, x]*RATIO[-39 - 33/x^2 + 66/x] + 
      G[1, 0, 0, 1, 1, 0, x]*RATIO[-39 - 33/x^2 + 66/x] + 
      G[1, 1, 0, 0, 0, 1, x]*RATIO[-41 - 42/x^2 + 72/x] + 
      G[1, 1, 0, 0, 1, 0, x]*RATIO[-41 - 42/x^2 + 72/x] + 
      G[0, 0, 0, 1, 1, x]*(I*Pi*RATIO[9] + Log[mu2]*RATIO[-6 - 3/x^2] + 
        RATIO[-125/2 - 16/(3*x^2) + 88/x]) + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[-27 - 133/x^2 + 192/x] + 
      I*Pi*RATIO[-4146253/23328 + 511645/(2592*x)] + 
      G[1, 1, 1, 1, 0, 0, x]*RATIO[-107 - 156/x^2 + 276/x] + 
      G[1, 1, 1, 1, 0, x]*(Log[mu2]*RATIO[1 - 13/x^2] + 
        RATIO[17 + 169/(3*x^2) - 40/x] + 
        I*Pi*RATIO[-125 - 162/x^2 + 288/x]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi*RATIO[132 + 237/x^2 - 360/x] + RATIO[352/3 - 263/(3*x^2) - 
          20/x] + Log[mu2]*RATIO[-9/x^2]) + G[0, 1, 1, 0, 0, 1, x]*
       RATIO[-6/x^2] + G[0, 1, 1, 0, 1, 0, x]*RATIO[-6/x^2] + 
      G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[-88/3] + Log[mu2]^2*RATIO[6] + 
        I*Pi*RATIO[-127/6 - 13/x] + RATIO[947/12 + 3/(2*(-1 + x)^2) + 
          83/(2*(-1 + x)) + (131*x)/2 - (203*x^2)/4]) + 
      G[1, 1, 1, 1, x]*(Pi^2*RATIO[47/6 - 47/(6*x^2)] + 
        Log[mu2]^2*RATIO[-1 + 7/x^2] + I*Pi*RATIO[263/6 + 153/(2*x^2) - 
           135/x] + Log[mu2]*(I*Pi*RATIO[4 - 4/x^2] + 
          RATIO[23/6 - 19/(6*x^2) - 12/x]) + RATIO[-2893/36 - 145/(18*x^2) + 
          401/(6*x) + (135*x)/2 - (203*x^2)/4]) + G[0, 0, 1, 1, x]*
       (Pi^2*RATIO[2/3 + 4/(3*x^2)] + I*Pi*RATIO[146/3 - 13/(3*x^2) - 58/x] + 
        Log[mu2]*(I*Pi*RATIO[-8 - 2/x^2] + RATIO[2 + 1/(6*x^2) - 8/x]) + 
        Log[mu2]^2*RATIO[2/x^2] + RATIO[213/4 + 67/(2*(-1 + x)) - 
          188/(9*x^2) - 43/x + (181*x)/2 - (161*x^2)/4]) + 
      G[1, 1, 0, 0, x]*(Pi^2*RATIO[25 + 43/x^2 - 66/x] + 
        Log[mu2]*(I*Pi*RATIO[-2 - 8/x^2] + RATIO[-53/(6*x^2) - 6/x]) + 
        I*Pi*RATIO[-563/3 + 67/(2*x^2) + 169/x] + Log[mu2]^2*RATIO[2/x^2] + 
        RATIO[241/6 + 3/(-1 + x) + 119/(18*x^2) - 461/(3*x) + (201*x)/2 - 
          (161*x^2)/4]) + I*Pi^3*RATIO[166813/3888 + 215/(72*(-1 + x)) - 
         1733/(36*x) + (45*x)/8 - (259*x^2)/48] + G[1, 0, 0, 1, x]*
       (Log[mu2]^2*RATIO[-3/2 + 2/x^2] + 
        Pi^2*RATIO[293/12 + 49/(3*x^2) - 31/x] + 
        I*Pi*RATIO[91/3 + 30/x^2 - 10/x] + Log[mu2]*(I*Pi*RATIO[-7] + 
          RATIO[13/3 - 53/(6*x^2) - 6/x]) + RATIO[149/9 - 7/(2*(-1 + x)) - 
          80/(9*x^2) - 445/(6*x) + 7*x - (15*x^2)/4]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]^2*RATIO[-3/2 + 2/x^2] + 
        Pi^2*RATIO[115/12 + 19/x^2 - 32/x] + 
        Log[mu2]*(I*Pi*RATIO[-5 - 2/x^2] + RATIO[13/3 - 53/(6*x^2) - 6/x]) + 
        I*Pi*RATIO[-84 - 119/(6*x^2) + 105/x] + 
        RATIO[149/9 - 7/(2*(-1 + x)) - 80/(9*x^2) - 445/(6*x) + 7*x - 
          (15*x^2)/4]) + G[0, 1, 0, 1, x]*(Log[mu2]^2*RATIO[1/2] + 
        Pi^2*RATIO[-11/4 - 2/(3*x^2)] + I*Pi*RATIO[59/3 + 9/x^2 - 29/x] + 
        Log[mu2]*(I*Pi*RATIO[-8 + x^(-2)] + RATIO[-19/3 + 22/(3*x^2) - 
            7/x]) + RATIO[-377/9 + 7/(2*(-1 + x)) + 1361/(36*x^2) - 
          217/(6*x) + 12*x - (15*x^2)/4]) + G[0, 1, 1, 0, x]*
       (Log[mu2]^2*RATIO[1/2] + Pi^2*RATIO[77/12 + 10/(3*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[-6 - x^(-2)] + RATIO[-19/3 + 22/(3*x^2) - 
            7/x]) + I*Pi*RATIO[-329/6 + 115/(6*x^2) + 47/x] + 
        RATIO[-377/9 + 7/(2*(-1 + x)) + 1361/(36*x^2) - 217/(6*x) + 12*x - 
          (15*x^2)/4]) + Pi^2*RATIO[21591271/279936 - 8230/(81*x) + 
         (41*x)/8 - (187*x^2)/144] + G[0, 1, 0, 0, 1, x]*
       (Log[mu2]*RATIO[-5 + x^(-2)] + I*Pi*RATIO[10 + 2/x^2] + 
        RATIO[37/6 - 109/(6*x^2) - 53/x + 5*x - x^2/2]) + 
      G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[-5 + x^(-2)] + I*Pi*RATIO[-3/x^2] + 
        RATIO[37/6 - 109/(6*x^2) - 53/x + 5*x - x^2/2]) + 
      G[1, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-3 - 5/x^2] + 
        I*Pi*RATIO[35 + 29/x^2 - 54/x] + RATIO[15/2 + 103/(3*x^2) - 43/x + 
          5*x - x^2/2]) + G[0, 0, 1, 1, 1, x]*(I*Pi*RATIO[16 - 2/x^2] + 
        Log[mu2]*RATIO[-7/x^2] + RATIO[-41/6 - 28/(3*x^2) - 4/x + 5*x - 
          x^2/2]) + G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-8] + 
        I*Pi*RATIO[9 + x^(-2)] + RATIO[-29/3 + 1/(2*(-1 + x)^2) - 
          4/(-1 + x) + 37/x + 5*x - x^2/2]) + G[1, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-1 - 3/x^2] + I*Pi*RATIO[83 + 13/x^2 - 84/x] + 
        RATIO[-283/6 - 154/(3*x^2) + 56/x + 5*x - x^2/2]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[-1 - 3/x^2] + 
        I*Pi*RATIO[-1 - 26/x^2 + 24/x] + RATIO[-283/6 - 154/(3*x^2) + 56/x + 
          5*x - x^2/2]) + G[1, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-4 - 3/x^2] + 
        I*Pi*RATIO[-72 - 178/x^2 + 264/x] + RATIO[-182 + 857/(6*x^2) + 94/x + 
          5*x - x^2/2]) + G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[1] + 
        Log[mu2]*RATIO[-8 + x^(-2)] + RATIO[107/2 + 29/(6*x^2) - 46/x - 5*x + 
          x^2/2]) + G[0, 0, 1, 1, 0, x]*(Log[mu2]*RATIO[-8 + x^(-2)] + 
        I*Pi*RATIO[-27 + 5/x^2] + RATIO[107/2 + 29/(6*x^2) - 46/x - 5*x + 
          x^2/2]) + G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[-2 + 31/x^2 - 24/x] + RATIO[-82/3 + 61/(3*x^2) + 24/x - 
          5*x + x^2/2]) + G[0, 1, 0, 1, 1, x]*(Log[mu2]*RATIO[-4] + 
        I*Pi*RATIO[9 + 2/x^2] + RATIO[119/6 + 119/(6*x^2) + 31/x - 5*x + 
          x^2/2]) + G[0, 1, 0, 0, 0, x]*(Log[mu2]*RATIO[-5] + 
        I*Pi*RATIO[7 - 2/x^2] + RATIO[111/2 - 1/(2*(-1 + x)^2) + 4/(-1 + x) + 
          32/x - 5*x + x^2/2]) + G[1, 0, 1, 0, 0, x]*
       (Log[mu2]*RATIO[-1 - 3/x^2] + I*Pi*RATIO[-53 - 20/x^2 + 84/x] + 
        RATIO[-247/6 + 121/(3*x^2) + 55/x - 5*x + x^2/2]) + 
      G[1, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[2 - 9/x^2] + 
        I*Pi*RATIO[81 + 136/x^2 - 216/x] + RATIO[-17/3 - 201/(2*x^2) + 81/x - 
          5*x + x^2/2]) + G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[2 - 9/x^2] + 
        I*Pi*RATIO[-52 + 24/x^2 + 6/x] + RATIO[-17/3 - 201/(2*x^2) + 81/x - 
          5*x + x^2/2]) + G[1, 1, 0, 1, x]*
       (Log[mu2]*(I*Pi*RATIO[-1 - 2/x^2] + RATIO[1 - 64/(3*x^2) - 9/x]) + 
        Pi^2*RATIO[-83/6 - 31/(6*x^2) + 15/x] + 
        I*Pi*RATIO[17/6 - 175/(2*x^2) + 29/x] + Log[mu2]^2*RATIO[6/x^2] + 
        RATIO[25/12 - 292/(3*x^2) + 274/(3*x) - (25*x)/2 + (7*x^2)/4]) + 
      G[1, 1, 1, 0, x]*(I*Pi*RATIO[406/3 - 158/(3*x^2) - 69/x] + 
        Log[mu2]*(I*Pi*RATIO[1 - 10/x^2] + RATIO[1 - 64/(3*x^2) - 9/x]) + 
        Pi^2*RATIO[-197/6 - 52/(3*x^2) + 46/x] + Log[mu2]^2*RATIO[6/x^2] + 
        RATIO[25/12 - 292/(3*x^2) + 274/(3*x) - (25*x)/2 + (7*x^2)/4]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]^2*RATIO[6] + Pi^2*RATIO[-7/3 - 5/(3*x^2)] + 
        I*Pi*RATIO[22 + 1/(2*(-1 + x)^2) - 4/(-1 + x) + 29/(6*x^2) - 12/x] + 
        Log[mu2]*(I*Pi*RATIO[-4 + x^(-2)] + RATIO[-131/6 - 3/x]) + 
        RATIO[-1091/12 - 12/(-1 + x) + 51/(2*x) - (13*x)/2 + (7*x^2)/4]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]^2*RATIO[6] + Pi^2*RATIO[-43/6 + 3/x^2] + 
        Log[mu2]*(I*Pi*RATIO[-6 - 3/x^2] + RATIO[-131/6 - 3/x]) + 
        I*Pi*RATIO[-79/2 - 16/(3*x^2) + 72/x] + 
        RATIO[-1091/12 - 12/(-1 + x) + 51/(2*x) - (13*x)/2 + (7*x^2)/4]) + 
      Pi^4*RATIO[65543/6480 - 319/(720*(-1 + x)) - 1169/(135*x) - 
         (3119*x)/360 + (1207*x^2)/240] + G[0, 1, 1, x]*
       (I*Pi^3*RATIO[7/6 - 11/(6*x^2)] + Log[mu2]^3*RATIO[1 - x^(-2)] + 
        Log[mu2]^2*(I*Pi*RATIO[4 + 2/x^2] + RATIO[4 + x^(-2) + 5/x]) + 
        Pi^2*RATIO[-319/36 + 323/(36*x^2) - 15/(2*x) - (5*x)/6 + x^2/12] + 
        Log[mu2]*(Pi^2*RATIO[2/3 - 13/(6*x^2)] + 
          I*Pi*RATIO[43/6 + 22/(3*x^2) - 9/x] + RATIO[175/12 + 314/(9*x^2) - 
            119/(6*x) + x^2]) + RATIO[-2501/24 + 17375/(216*x^2) - 
          121/(12*x) + (359*x)/12 + (247*x^2)/12] + 
        I*Pi*RATIO[287/18 + 7/(2*(-1 + x)) + 55/(12*x^2) + 16/(3*x) - 61*x + 
           41*x^2]) + G[0, 1, 1, 1, x]*(Pi^2*RATIO[13/4 + 4/(3*x^2)] + 
        Log[mu2]^2*RATIO[1/2 + 5/x^2] + Log[mu2]*(I*Pi*RATIO[-1 - x^(-2)] + 
          RATIO[11/2 - 2/x^2 - 12/x]) + I*Pi*RATIO[-161/6 - 55/(6*x^2) + 
           49/x] + RATIO[173/4 - 613/(9*x^2) + 184/(3*x) - 73*x + 
          (175*x^2)/4]) + G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[11/2] + 
        Pi^2*RATIO[-47/12 + 17/(2*x^2)] + 
        I*Pi*RATIO[121 + 29/(2*x^2) - 175/x] + 
        Log[mu2]*(I*Pi*RATIO[1 - 3/x^2] + RATIO[-29/2 - 3/x]) + 
        RATIO[-694/9 + 5/(2*(-1 + x)) + 677/(6*x) - 72*x + (175*x^2)/4]) + 
      G[0, 1, 0, 0, x]*(Log[mu2]^2*RATIO[9/2] + 
        Pi^2*RATIO[-71/12 + 1/(2*x^2)] + 
        I*Pi*RATIO[53 - 1/(2*(-1 + x)^2) + 4/(-1 + x) - 109/(6*x^2) - 24/x] + 
        Log[mu2]*(I*Pi*RATIO[-1 + x^(-2)] + RATIO[-26/3 - 3/x]) + 
        RATIO[743/18 + 11/(2*(-1 + x)) - 2/(3*x) - 94*x + (205*x^2)/4]) + 
      G[1, 0, 1, 1, x]*(Log[mu2]^2*RATIO[5/2 + 2/x^2] + 
        Log[mu2]*(I*Pi*RATIO[-1 + x^(-2)] + RATIO[-49/6 + 13/(2*x^2) - 
            10/x]) + Pi^2*RATIO[-121/12 + 26/(3*x^2) - 4/x] + 
        I*Pi*RATIO[-248/3 - 49/(2*x^2) + 70/x] + 
        RATIO[1109/36 + 893/(36*x^2) - 83/(2*x) - 85*x + (205*x^2)/4]) + 
      (I*Pi^3*RATIO[-118/9] + RATIO[982535/1944 - 215/(12*(-1 + x)) - 
          11885/(36*x) - (86*x)/3 - (385*x^2)/12] + 
        Pi^2*RATIO[355/36 - 1/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 71/(6*x) - 
           (25*x)/6 + (5*x^2)/12] + I*Pi*RATIO[10349/108 - 14/(-1 + x) - 
           626/(9*x) - 183*x + (187*x^2)/2])*Zeta[3] + 
      RATIO[-178/9]*Zeta[3]^2 + G[0, 0, 0, x]*(Log[mu2]^3*RATIO[-3] + 
        Log[mu2]^2*(I*Pi*RATIO[3] + RATIO[127/6]) + 
        I*Pi*RATIO[-82/9 + 3/(2*(-1 + x)^2) + 25/(-1 + x) + 51/(2*x) + 59*x - 
           52*x^2] + Log[mu2]*(I*Pi*RATIO[-53/6 - 3/x] + 
          RATIO[26/9 - 9/(2*(-1 + x)) - 3*x^2]) + 
        Pi^2*RATIO[-95/36 - 1/(12*(-1 + x)^2) + 2/(3*(-1 + x)) + 17/(2*x) + 
           (5*x)/6 - x^2/12] + RATIO[-4625/108 - 1/(12*(-1 + x)) + (83*x)/4 + 
          (29*x^2)/12] + RATIO[-9]*Zeta[3]) + 
      Log[mu2]^3*(Pi^2*RATIO[-535/216] + RATIO[11665/324] + 
        I*Pi*RATIO[3169/216 - 61/(18*x)] + RATIO[-5]*Zeta[3]) + 
      G[0, 1, 0, x]*(I*Pi^3*RATIO[-1/2 + 2/(3*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[5] + RATIO[14/3 + 2/x]) + 
        RATIO[-3169/216 + 31/(3*(-1 + x)) - 446/(9*x) + (221*x)/12 - 
          (23*x^2)/2] + Pi^2*RATIO[-151/12 + 1/(6*(-1 + x)^2) - 
           4/(3*(-1 + x)) + 61/(9*x^2) + 103/(6*x) - (5*x)/3 + x^2/6] + 
        Log[mu2]*(Pi^2*RATIO[-7/6 - 1/(3*x^2)] + 
          I*Pi*RATIO[-17/3 + 22/(3*x^2) - 6/x] + 
          RATIO[319/18 - 3/(2*(-1 + x)) - 29/(6*x) + x^2]) + 
        I*Pi*RATIO[154/9 + 15/(2*(-1 + x)) + 1361/(36*x^2) - 125/(3*x) - 
           82*x + (97*x^2)/2] + RATIO[-8 - 7/x^2]*Zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi^3*RATIO[16/3 - 3/(2*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[6 + 2/x^2] + RATIO[14/3 + 2/x]) + 
        I*Pi*RATIO[-359/18 + 20/(-1 + x) - 188/(9*x^2) - 67/(3*x) + 84*x - 
           (75*x^2)/2] + RATIO[-3169/216 + 31/(3*(-1 + x)) - 446/(9*x) + 
          (221*x)/12 - (23*x^2)/2] + Pi^2*RATIO[-547/18 - 7/(36*x^2) + 
           197/(6*x) + (5*x)/3 - x^2/6] + Log[mu2]*(Pi^2*RATIO[1/2 - 2/x^2] + 
          I*Pi*RATIO[-21/2 + 1/(6*x^2) - 7/x] + 
          RATIO[319/18 - 3/(2*(-1 + x)) - 29/(6*x) + x^2]) + 
        RATIO[-9 + 4/x^2]*Zeta[3]) + G[1, 1, 0, x]*
       (Log[mu2]^3*RATIO[1 - x^(-2)] + Log[mu2]^2*(I*Pi*RATIO[3 + 5/x^2] + 
          RATIO[19/6 + 11/(2*x^2) + 4/x]) + 
        I*Pi^3*RATIO[-21/2 - 25/(2*x^2) + 23/x] + 
        I*Pi*RATIO[91/2 + 3/(-1 + x) - 985/(12*x^2) - 229/(3*x) + 88*x - 
           (75*x^2)/2] + RATIO[3487/36 - 7661/(108*x^2) - 2011/(36*x) + 
          (5*x)/4 - (23*x^2)/2] + Pi^2*RATIO[857/36 + 1369/(36*x^2) - 
           124/(3*x) + (5*x)/3 - x^2/6] + Log[mu2]*
         (Pi^2*RATIO[-8/3 + 7/(6*x^2)] + I*Pi*RATIO[22/3 - 115/(6*x^2) - 
             7/x] + RATIO[13/4 + 311/(36*x^2) - 14/x + x^2]) + 
        RATIO[153 + 87/x^2 - 222/x]*Zeta[3]) + G[1, 0, 1, x]*
       (Log[mu2]^3*RATIO[1 - x^(-2)] + I*Pi^3*RATIO[-95/6 + 27/(2*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[4 + x^(-2)] + RATIO[19/6 + 11/(2*x^2) + 
            4/x]) + RATIO[3487/36 - 7661/(108*x^2) - 2011/(36*x) + (5*x)/4 - 
          (23*x^2)/2] + Pi^2*RATIO[299/12 + 487/(36*x^2) - 59/(6*x) - 
           (5*x)/3 + x^2/6] + Log[mu2]*(Pi^2*RATIO[-1 - 1/(2*x^2)] + 
          I*Pi*RATIO[5/2 + 26/(3*x^2) - 8/x] + RATIO[13/4 + 311/(36*x^2) - 
            14/x + x^2]) + I*Pi*RATIO[911/18 - 7/(2*(-1 + x)) + 221/(9*x^2) - 
           389/(3*x) - 78*x + (97*x^2)/2] + RATIO[52 + 56/x^2 - 108/x]*
         Zeta[3]) + Log[mu2]^2*(Pi^4*RATIO[-3/80] + 
        I*Pi*RATIO[2503/108 - 833/(72*x)] + RATIO[9997/192 - 1/(8*x)] + 
        I*Pi^3*RATIO[-7/4 + 1/(6*x)] + Pi^2*RATIO[-395/32 + 119/(36*x) + 
           (3*x)/8 + (19*x^2)/16] + (I*Pi*RATIO[-11] + RATIO[-467/18 + 7/x])*
         Zeta[3]) + G[1, 1, 1, x]*(I*Pi^3*RATIO[70/3 + 41/(3*x^2) - 36/x] + 
        Log[mu2]^2*(I*Pi*RATIO[-1 + 4/x^2] + RATIO[23/6 + 34/(3*x^2) + 
            6/x]) + Log[mu2]^3*RATIO[-3/x^2] + 
        I*Pi*RATIO[-3013/36 - 148/(3*x^2) + 392/(3*x) + 55*x - 52*x^2] + 
        Log[mu2]*(Pi^2*RATIO[1/2 - 1/(2*x^2)] + 
          I*Pi*RATIO[25/2 - 11/(6*x^2) - 9/x] + 
          RATIO[-65/12 + 1009/(18*x^2) - 55/(2*x) - 3*x^2]) + 
        Pi^2*RATIO[-125/18 - 28/(9*x^2) + 5/(3*x) + (5*x)/6 - x^2/12] + 
        RATIO[8131/72 + 21293/(216*x^2) - 1033/(6*x) - (613*x)/12 + 
          (29*x^2)/12] + RATIO[-140 - 103/x^2 + 228/x]*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^2*(I*Pi*RATIO[4 + 2/x^2] + RATIO[13/2 + 2/x]) + 
        I*Pi^3*RATIO[-19/6 - 16/(3*x^2) + 7/x] + 
        Pi^2*RATIO[-223/12 + 245/(18*x^2) + 125/(6*x) - (5*x)/6 + x^2/12] + 
        Log[mu2]*(Pi^2*RATIO[-17/6 + 4/(3*x^2)] + 
          I*Pi*RATIO[17/6 - 53/(6*x^2) - 5/x] + 
          RATIO[209/9 - 3/(2*(-1 + x)) - 29/(6*x) + x^2]) + 
        RATIO[-26047/216 - 91/(12*(-1 + x)) + 511/(9*x) - (467*x)/12 + 
          (247*x^2)/12] + I*Pi*RATIO[-112/3 - 5/(2*(-1 + x)) - 80/(9*x^2) + 
           203/(6*x) - 65*x + 41*x^2] + RATIO[-64 - 165/x^2 + 234/x]*
         Zeta[3]) + G[0, 0, x]*(Log[mu2]^3*(RATIO[-44/9] + I*Pi*RATIO[-3]) + 
        Pi^4*RATIO[13/72] + I*Pi^3*RATIO[17/12 - 1/(12*(-1 + x)^2) + 
           2/(3*(-1 + x)) - 16/(3*x)] + 
        I*Pi*RATIO[-5893/216 + 3/(2*(-1 + x)) - 446/(9*x) + (521*x)/12 - 
           (259*x^2)/24] + RATIO[107833/2592 - 169/(24*(-1 + x)) + 1/(4*x) + 
          (71*x)/6 - (187*x^2)/72] + Log[mu2]^2*(Pi^2*RATIO[7/12] + 
          I*Pi*RATIO[67/6 + 2/x] + RATIO[-457/36 + 3/(2*(-1 + x)) + (3*x)/4 + 
            (19*x^2)/8]) + Pi^2*RATIO[3127/144 - 1/(2*(-1 + x)^2) - 
           49/(12*(-1 + x)) + 101/(18*x) - (305*x)/24 + (305*x^2)/48] + 
        (I*Pi*RATIO[-6] + RATIO[1351/9 + 3/(2*(-1 + x)^2) - 12/(-1 + x) - 
            165/x - 15*x + (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(Pi^2*RATIO[-17/18 + 4/(3*x)] + 
          RATIO[3263/108 - 35/(4*(-1 + x)) + (17*x)/4 - (41*x^2)/24] + 
          I*Pi*RATIO[-43/9 - 3/(-1 + x) - 29/(6*x) + (3*x)/2 + (11*x^2)/4] + 
          RATIO[8]*Zeta[3])) + G[0, 1, x]*(Log[mu2]^4*RATIO[-1] + 
        Pi^4*RATIO[-17/18 - 1/(90*x^2)] + Log[mu2]^3*
         (I*Pi*RATIO[-3 - x^(-2)] + RATIO[-23/9 - x^(-1)]) + 
        I*Pi^3*RATIO[-59/12 - 311/(36*x^2) + 23/(6*x)] + 
        Pi^2*RATIO[961/144 - 11/(6*(-1 + x)) - 965/(24*x^2) + 229/(9*x) + 
           (223*x)/24 - (257*x^2)/48] + Log[mu2]^2*
         (Pi^2*RATIO[7/12 + x^(-2)] + I*Pi*RATIO[1 + x^(-2) + 4/x] + 
          RATIO[581/72 + 7/(2*x) - (3*x)/4 - (19*x^2)/8]) + 
        RATIO[5179/324 + 1751/(54*x) - (41*x)/4 + (187*x^2)/72] + 
        I*Pi*RATIO[-17927/216 + 31/(3*(-1 + x)) + 17375/(216*x^2) - 
           233/(6*x) + (553*x)/12 + (259*x^2)/24] + 
        (I*Pi*RATIO[18 - 18/x^2] + RATIO[-1225/18 - 103/(3*x^2) + 73/x + 
            15*x - (3*x^2)/2])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[7/6 - 1/(6*x^2)] + Pi^2*RATIO[25/36 - 269/(36*x^2) + 
             2/x] + I*Pi*RATIO[436/9 - 3/(2*(-1 + x)) + 314/(9*x^2) - 
             53/(3*x) - (3*x)/2 - (11*x^2)/4] + RATIO[7751/216 + 749/(36*x) - 
            (9*x)/4 + (41*x^2)/24] + RATIO[3 - 7/x^2]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[-1] + 
        I*Pi^3*RATIO[7/9 + 106/(9*x^2) - 149/(6*x)] + 
        Pi^4*RATIO[112/45 + 2161/(360*x^2) - 137/(20*x)] + 
        Log[mu2]^3*(I*Pi*RATIO[-3 - x^(-2)] + RATIO[-23/9 - x^(-1)]) + 
        Pi^2*RATIO[-6547/432 + 37/(12*(-1 + x)) + 4823/(216*x^2) + 
           437/(18*x) + (101*x)/8 - (257*x^2)/48] + 
        Log[mu2]^2*(Pi^2*RATIO[9/4 - 2/(3*x^2)] + 
          I*Pi*RATIO[2 + 11/(2*x^2) + 3/x] + RATIO[581/72 + 7/(2*x) - 
            (3*x)/4 - (19*x^2)/8]) + RATIO[5179/324 + 1751/(54*x) - 
          (41*x)/4 + (187*x^2)/72] + I*Pi*RATIO[1313/108 - 91/(12*(-1 + x)) - 
           7661/(108*x^2) + 391/(18*x) - (479*x)/12 + (259*x^2)/24] + 
        (I*Pi*RATIO[-30 - 34/x^2 + 60/x] + RATIO[-4393/18 - 135/(2*x^2) + 
            209/x + 15*x - (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[7/6 - 1/(6*x^2)] + 
          Pi^2*RATIO[-325/36 + 9/(4*x^2) + 2/x] + 
          I*Pi*RATIO[767/18 - 3/(2*(-1 + x)) + 311/(36*x^2) - 71/(6*x) - 
             (3*x)/2 - (11*x^2)/4] + RATIO[7751/216 + 749/(36*x) - (9*x)/4 + 
            (41*x^2)/24] + RATIO[3 - 7/x^2]*Zeta[3])) + 
      G[1, 1, x]*(Log[mu2]^4*RATIO[-1/2 + 1/(2*x^2)] + 
        I*Pi^3*RATIO[-44/3 + 221/(18*x^2) - 77/(6*x)] + 
        Pi^4*RATIO[691/120 + 1303/(360*x^2) - 557/(60*x)] + 
        Log[mu2]^3*(I*Pi*RATIO[-1 - 2/x^2] + RATIO[-4 - 61/(18*x^2) - 2/x]) + 
        I*Pi*RATIO[4567/24 + 8701/(108*x^2) - 7621/(36*x) - (595*x)/12 - 
           (259*x^2)/24] + RATIO[-2815/72 + 581233/(2592*x^2) - 1897/(12*x) + 
          (26*x)/3 - (187*x^2)/72] + Log[mu2]^2*
         (Pi^2*RATIO[5/12 + 1/(6*x^2)] + I*Pi*RATIO[-5 + 20/(3*x^2) + 4/x] + 
          RATIO[-11/6 - 797/(72*x^2) + 34/(3*x) + (3*x)/4 + (19*x^2)/8]) + 
        Pi^2*RATIO[281/54 + 1087/(216*x^2) - 32/(9*x) - (221*x)/24 + 
           (305*x^2)/48] + (I*Pi*RATIO[104 - 26/x^2 - 96/x] + 
          RATIO[1109/6 + 352/(9*x^2) - 138/x - 15*x + (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[4/3 - 1/(3*x^2)] + 
          Pi^2*RATIO[-1/9 - 29/(12*x^2) + 8/(3*x)] + 
          RATIO[-39/2 + 11431/(216*x^2) + 49/(3*x) + x/4 - (41*x^2)/24] + 
          I*Pi*RATIO[-35/6 + 383/(9*x^2) - 113/(6*x) + (3*x)/2 + 
             (11*x^2)/4] + RATIO[8 - 6/x^2]*Zeta[3])) + 
      (I*Pi*RATIO[-42] + RATIO[-7931/36 + 5/(-1 + x)^2 - 40/(-1 + x) + 
          187/x - 50*x + 5*x^2])*Zeta[5] + Log[mu2]*(I*Pi^5*RATIO[-13/72] + 
        Pi^4*RATIO[13/30] + RATIO[-3333047/46656 - 3/(8*x)] + 
        I*Pi*RATIO[-137509/2592 + 12007/(216*x)] + 
        Pi^2*RATIO[73223/7776 - 4165/(216*x) + (9*x)/8 - (41*x^2)/48] + 
        I*Pi^3*RATIO[-443/54 + 31/(36*x) + (3*x)/4 + (11*x^2)/8] + 
        (Pi^2*RATIO[68/9] + RATIO[1871/108 - 245/(6*x)] + 
          I*Pi*RATIO[-179/18 + 8/x])*Zeta[3] + RATIO[-26]*Zeta[5]) + 
      G[0, x]*(I*Pi^5*RATIO[5/24] + Log[mu2]^5*RATIO[1/2] + 
        Log[mu2]^4*(RATIO[13/18] + I*Pi*RATIO[3/2]) + 
        Log[mu2]^3*(RATIO[-49/9] + Pi^2*RATIO[-7/12] + 
          I*Pi*RATIO[-41/9 - x^(-1)]) + 
        I*Pi*RATIO[59713/2592 - 169/(24*(-1 + x)) + 3529/(108*x) + 
           (79*x)/24] + RATIO[1474/27 + 3/(8*x) + (1021*x)/72] + 
        I*Pi^3*RATIO[-2371/216 - 1/(12*(-1 + x)) + 160/(9*x) + (38*x)/3 - 
           (119*x^2)/12] + Pi^4*RATIO[-9247/2160 - 1/(180*(-1 + x)^2) + 
           2/(45*(-1 + x)) + 2161/(360*x) + (17*x)/36 - (17*x^2)/360] + 
        Pi^2*RATIO[4295/432 + 103/(72*(-1 + x)) + 4607/(216*x) - 
           (1823*x)/144 + (23*x^2)/4] + (Pi^2*RATIO[-209/12] + 
          I*Pi*RATIO[415/9 + 3/(2*(-1 + x)^2) - 12/(-1 + x) - 34/x] + 
          RATIO[-625/4 - 37/(-1 + x) + 181/(2*x) - (203*x)/2 + (73*x^2)/2])*
         Zeta[3] + Log[mu2]^2*(Pi^2*RATIO[38/9 - 2/(3*x)] + 
          I*Pi*RATIO[-503/24 + 3/(2*(-1 + x)) + 7/(2*x)] + 
          RATIO[-2551/72 - (19*x)/8] + RATIO[5/2]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-19/360] + I*Pi^3*RATIO[43/12 - 1/(6*x)] + 
          I*Pi*RATIO[-343/72 - 35/(4*(-1 + x)) + 749/(36*x) - (11*x)/4] + 
          RATIO[-5597/162 + (41*x)/24] + Pi^2*RATIO[49/12 + 7/(12*x) - 
             x^2/2] + (I*Pi*RATIO[14] + RATIO[98/9 - 7/x])*Zeta[3]) + 
        RATIO[-1]*Zeta[5]) + G[1, x]*(Log[mu2]^5*RATIO[1/2] + 
        I*Pi^5*RATIO[41/360 + 967/(360*x^2) - 37/(12*x)] + 
        Log[mu2]^3*(Pi^2*RATIO[-7/12] + RATIO[-535/72 - 61/(18*x)] + 
          I*Pi*RATIO[1/3 - 61/(18*x^2) - x^(-1)]) + 
        Log[mu2]^4*(I*Pi*RATIO[1 + 1/(2*x^2)] + RATIO[31/18 + 1/(2*x)]) + 
        RATIO[-834059/5184 + 511645/(2592*x) - (1021*x)/72] + 
        I*Pi*RATIO[-583/4 + 581233/(2592*x^2) - 5027/(72*x) - (79*x)/24] + 
        Pi^4*RATIO[-245/72 - 2857/(1080*x^2) + 404/(45*x) - (17*x)/36 + 
           (17*x^2)/360] + I*Pi^3*RATIO[-1681/216 - 13/(12*(-1 + x)) - 
           176/(9*x^2) + 89/(2*x) - (47*x)/3 + (53*x^2)/12] + 
        Pi^2*RATIO[-86371/2592 - 51937/(1296*x^2) + 1895/(27*x) + 
           (407*x)/144 + (23*x^2)/4] + 
        (Pi^2*RATIO[67/12 - 71/(6*x^2) + 9/x] + 
          I*Pi*RATIO[-49/3 - 770/(9*x^2) + 104/x] + 
          RATIO[538/9 + 13/(2*(-1 + x)) - 7787/(36*x^2) + 3863/(18*x) + 
            (191*x)/2 - (99*x^2)/2])*Zeta[3] + Log[mu2]^2*
         (I*Pi^3*RATIO[-2/3 + 1/(6*x^2)] + Pi^2*RATIO[27/8 + 59/(36*x^2) - 
             4/(3*x)] + I*Pi*RATIO[-289/18 - 797/(72*x^2) + 14/(3*x)] + 
          RATIO[-3557/72 - 833/(72*x) + (19*x)/8] + RATIO[-3/2 + 7/x^2]*
           Zeta[3]) + Log[mu2]*(Pi^4*RATIO[-19/360] + 
          I*Pi^3*RATIO[203/36 + 31/(36*x^2) - 1/(6*x)] + 
          RATIO[-79469/648 + 12061/(216*x) - (41*x)/24] + 
          I*Pi*RATIO[-17803/216 + 11431/(216*x^2) + 14/x + (11*x)/4] + 
          Pi^2*RATIO[4025/432 - 2065/(216*x^2) + 227/(36*x) - x^2/2] + 
          (I*Pi*RATIO[6 + 8/x^2] + RATIO[715/18 - 245/(6*x^2) + x^(-1)])*
           Zeta[3]) + RATIO[-50 + 187/x^2 - 126/x]*Zeta[5])) + 
    (G[0, 1, 0, 1, 1, 1, x]*RATIO[-21] + G[0, 0, 0, 1, 0, 1, x]*RATIO[-9] + 
      G[0, 0, 0, 1, 1, 0, x]*RATIO[-9] + Pi^6*RATIO[-166349/272160] + 
      Log[mu2]^6*RATIO[1/8] + Log[mu2]^5*(I*Pi*RATIO[1/2] + RATIO[91/144]) + 
      G[0, 0, 0, 0, 1, 1, x]*RATIO[6] + G[0, 0, 1, 0, 0, 0, x]*RATIO[8] + 
      G[0, 0, 0, 1, 0, 0, x]*RATIO[9] + G[0, 1, 0, 0, 0, 0, x]*RATIO[10] + 
      G[1, 0, 0, 0, 0, 0, x]*RATIO[14] + G[0, 0, 0, 0, 0, 1, x]*RATIO[15] + 
      G[0, 0, 0, 0, 1, 0, x]*RATIO[15] + G[0, 0, 0, 1, 1, 1, x]*RATIO[25] + 
      G[0, 0, 0, 0, 0, x]*(Log[mu2]*RATIO[-15] + RATIO[220/3]) + 
      G[0, 1, 0, 1, 0, 1, x]*RATIO[14 - 2/x^2] + G[0, 1, 0, 1, 1, 0, x]*
       RATIO[14 - 2/x^2] + G[0, 1, 0, 0, 0, 1, x]*RATIO[-8 - x^(-2)] + 
      G[0, 1, 0, 0, 1, 0, x]*RATIO[-8 - x^(-2)] + G[0, 1, 0, 1, 0, 0, x]*
       RATIO[-3 - x^(-2)] + G[0, 0, 1, 0, 1, 1, x]*RATIO[-10 + 2/x^2] + 
      G[0, 1, 0, 0, 1, 1, x]*RATIO[10 + 3/x^2] + G[1, 0, 1, 0, 0, 1, x]*
       RATIO[-4 + 16/x^2] + G[1, 0, 1, 0, 1, 0, x]*RATIO[-4 + 16/x^2] + 
      G[1, 0, 0, 0, 0, 1, x]*RATIO[-12 + 24/x^2] + G[1, 0, 0, 0, 1, 0, x]*
       RATIO[-12 + 24/x^2] + G[1, 1, 0, 0, 0, 0, x]*
       RATIO[11 + 326/x^2 - 276/x] + G[1, 1, 1, 0, 1, 1, x]*
       RATIO[21 + 102/x^2 - 114/x] + G[1, 1, 0, 1, 1, 1, x]*
       RATIO[17 + 69/x^2 - 78/x] + G[1, 1, 1, 1, 0, 0, x]*
       RATIO[9 + 75/x^2 - 78/x] + G[1, 0, 1, 1, 0, 0, x]*
       RATIO[23 + 50/x^2 - 60/x] + G[0, 1, 1, 1, 1, 1, x]*
       RATIO[10 + 64/x^2 - 60/x] + G[1, 0, 1, 1, 1, 1, x]*
       RATIO[10 + 48/x^2 - 48/x] + G[1, 0, 0, 1, 0, 1, x]*
       RATIO[6 + 30/x^2 - 42/x] + G[1, 0, 0, 1, 1, 0, x]*
       RATIO[6 + 30/x^2 - 42/x] + G[1, 1, 1, 1, 1, 1, x]*
       RATIO[5 + 37/x^2 - 42/x] + G[1, 0, 1, 0, 0, 0, x]*
       RATIO[8 + 7/x^2 - 36/x] + G[0, 1, 1, 1, 0, 0, x]*
       RATIO[-28 + 40/x^2 - 36/x] + G[0, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-6] + I*Pi*RATIO[10] + RATIO[37/2 - 3/x^2 - 34/x]) + 
      G[0, 1, 1, 0, 0, 1, x]*RATIO[-2 + 20/x^2 - 24/x] + 
      G[0, 1, 1, 0, 1, 0, x]*RATIO[-2 + 20/x^2 - 24/x] + 
      G[1, 0, 0, 1, 0, x]*(RATIO[107/6 + 26/(3*x^2) - 64/x] + 
        I*Pi*RATIO[-7 - 12/x]) + G[0, 1, 1, 0, 1, x]*
       (I*Pi*RATIO[-13 - 6/x^2] + RATIO[209/3 + 118/(3*x^2) - 121/x] + 
        Log[mu2]*RATIO[2 + 10/x^2 - 12/x]) + G[0, 1, 1, 1, 0, x]*
       (I*Pi*RATIO[-15 + 3/x^2] + RATIO[209/3 + 118/(3*x^2) - 121/x] + 
        Log[mu2]*RATIO[2 + 10/x^2 - 12/x]) + G[0, 0, 1, 1, 1, 1, x]*
       RATIO[60 + 13/x^2 - 12/x] + G[0, 0, 1, 1, 0, 0, x]*
       RATIO[11 + 16/x^2 - 12/x] + G[1, 0, 0, 1, 1, x]*
       (Log[mu2]*RATIO[-2 + 2/x^2] + RATIO[128/3 + 253/(6*x^2) - 58/x] + 
        I*Pi*RATIO[-2 + 23/x^2 - 12/x]) + G[1, 1, 1, 1, 0, 1, x]*
       RATIO[2 + 25/x^2 - 12/x] + G[1, 1, 1, 1, 1, 0, x]*
       RATIO[2 + 25/x^2 - 12/x] + 
      I*Pi^5*RATIO[1919/1080 - 1/(30*(-1 + x)^2) - 2/(15*(-1 + x)) - 
         623/(180*x)] + Log[mu2]^4*(Pi^2*RATIO[-19/24] + RATIO[41/144] + 
        I*Pi*RATIO[11/9 - 1/(2*x)]) + RATIO[-301451/5184 + 403/(72*x)] + 
      G[1, 1, 1, 0, 0, 1, x]*RATIO[3 - 24/x^2 + 12/x] + 
      G[1, 1, 1, 0, 1, 0, x]*RATIO[3 - 24/x^2 + 12/x] + 
      G[0, 1, 1, 0, 0, 0, x]*RATIO[14 - 11/x^2 + 12/x] + 
      G[0, 0, 1, 1, 0, 1, x]*RATIO[-24 - 10/x^2 + 12/x] + 
      G[0, 0, 1, 1, 1, 0, x]*RATIO[-24 - 10/x^2 + 12/x] + 
      G[0, 0, 0, 1, 0, x]*(I*Pi*RATIO[-3] + Log[mu2]*RATIO[-3] + 
        RATIO[15/2 + 24/x]) + G[0, 0, 0, 0, 1, x]*(Log[mu2]*RATIO[-3] + 
        I*Pi*RATIO[18] + RATIO[15/2 + 24/x]) + G[1, 1, 0, 0, 0, 1, x]*
       RATIO[16 - 62/x^2 + 24/x] + G[1, 1, 0, 0, 1, 0, x]*
       RATIO[16 - 62/x^2 + 24/x] + G[1, 0, 0, 0, 1, 1, x]*
       RATIO[-2 - 46/x^2 + 24/x] + G[1, 0, 1, 0, 1, 1, x]*
       RATIO[2 - 30/x^2 + 24/x] + G[1, 0, 0, 0, 1, x]*
       (RATIO[107/6 + 26/(3*x^2) - 64/x] + I*Pi*RATIO[-14 - 22/x^2 + 24/x]) + 
      G[1, 0, 0, 1, 0, 0, x]*RATIO[-13 - 30/x^2 + 30/x] + 
      G[1, 0, 0, 1, 1, 1, x]*RATIO[-6 - 9/x^2 + 30/x] + 
      G[0, 1, 1, 0, 1, 1, x]*RATIO[-13 - 36/x^2 + 36/x] + 
      G[0, 1, 1, 1, 0, 1, x]*RATIO[11 - 47/x^2 + 48/x] + 
      G[0, 1, 1, 1, 1, 0, x]*RATIO[11 - 47/x^2 + 48/x] + 
      G[1, 1, 0, 1, 0, 0, x]*RATIO[10 - 72/x^2 + 54/x] + 
      G[1, 1, 1, 1, 1, x]*(RATIO[29/6 + 149/x^2 - 103/x] + 
        I*Pi*RATIO[-3 - 3/x^2 + 6/x] + Log[mu2]*RATIO[-10 - 65/x^2 + 60/x]) + 
      G[1, 0, 1, 1, 0, 1, x]*RATIO[-16 - 53/x^2 + 60/x] + 
      G[1, 0, 1, 1, 1, 0, x]*RATIO[-16 - 53/x^2 + 60/x] + 
      G[1, 1, 0, 0, 1, 1, x]*RATIO[-31 - 26/x^2 + 72/x] + 
      G[1, 1, 0, 1, 0, 1, x]*RATIO[-26 - 66/x^2 + 90/x] + 
      G[1, 1, 0, 1, 1, 0, x]*RATIO[-26 - 66/x^2 + 90/x] + 
      G[0, 1, 1, 0, 0, x]*(I*Pi*RATIO[14 - 5/x^2] + 
        Log[mu2]*RATIO[2 - 14/x^2 + 12/x] + RATIO[-101/3 - 109/(2*x^2) + 
          109/x]) + G[0, 1, 1, 1, 1, x]*(I*Pi*RATIO[19 + 4/x^2] + 
        Log[mu2]*RATIO[-2 - 13/x^2 + 12/x] + RATIO[-221/2 - 59/x^2 + 
          186/x]) + I*Pi*RATIO[-10513/81 + 126599/(648*x)] + 
      G[1, 1, 1, 0, 0, 0, x]*RATIO[-54 - 155/x^2 + 234/x] + 
      G[1, 1, 1, 0, 1, x]*(I*Pi*RATIO[30 + 105/x^2 - 138/x] + 
        Log[mu2]*RATIO[6 + 27/x^2 - 36/x] + RATIO[-251/3 - 397/(3*x^2) + 
          234/x]) + G[1, 1, 1, 1, 0, x]*(I*Pi*RATIO[17 + 127/x^2 - 126/x] + 
        Log[mu2]*RATIO[6 + 27/x^2 - 36/x] + RATIO[-251/3 - 397/(3*x^2) + 
          234/x]) + G[1, 1, 1, 0, 0, x]*(RATIO[310/3 + 563/(3*x^2) - 236/x] + 
        Log[mu2]*RATIO[4 - 22/x^2 + 12/x] + 
        I*Pi*RATIO[-47 - 201/x^2 + 258/x]) + G[1, 0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[-3] + I*Pi*RATIO[-1 + 24/x^2] + 
        RATIO[-271/2 + 326/x]) + G[0, 0, 1, 0, 0, 1, x]*RATIO[-2/x^2] + 
      G[0, 0, 1, 0, 1, 0, x]*RATIO[-2/x^2] + G[0, 1, 1, 1, x]*
       (Pi^2*RATIO[-7/6 + 34/(3*x^2) - 10/x] + 
        I*Pi*RATIO[-143/6 - 59/(3*x^2) + 45/x] + 
        Log[mu2]*(RATIO[17 - 20/x] + I*Pi*RATIO[-5/x^2]) + 
        Log[mu2]^2*RATIO[-x^(-2)] + RATIO[-35/2 - 41/(6*x^2) + 473/(6*x) + 
          (25*x)/2 - 50*x^2]) + G[1, 0, 0, 0, x]*(Log[mu2]^2*RATIO[-1] + 
        Log[mu2]*(I*Pi*RATIO[-5] + RATIO[3 - 42/x]) + 
        Pi^2*RATIO[23/3 - 7/(2*x^2) - 4/x] + 
        I*Pi*RATIO[-344/3 + 26/(3*x^2) + 220/x] + 
        RATIO[125/6 - 3/(-1 + x) - 1/(3*x) + (91*x)/2 - 50*x^2]) + 
      G[1, 0, 1, 1, x]*(I*Pi*RATIO[133/6 - 77/(6*x^2)] + 
        Log[mu2]^2*RATIO[-1 - 1/(2*x^2)] + 
        Pi^2*RATIO[13/6 + 27/(4*x^2) - 3/x] + Log[mu2]*(I*Pi*RATIO[-2] + 
          RATIO[-7 + 7/(3*x^2) + 6/x]) + RATIO[-5/2 - 3499/(36*x^2) + 
          322/(3*x) + (71*x)/2 - 46*x^2]) + G[0, 1, 0, 0, x]*
       (Log[mu2]^2*RATIO[-3/2] + Pi^2*RATIO[65/12 + 1/(2*x^2)] + 
        Log[mu2]*(I*Pi*RATIO[-2] + RATIO[19/3 - 14/x]) + 
        I*Pi*RATIO[-43 - 1/(2*(-1 + x)^2) - 2/(-1 + x) - 7/(6*x^2) + 22/x] + 
        RATIO[-451/9 - 9/(-1 + x) + 150/x + (109*x)/2 - 46*x^2]) + 
      Pi^2*RATIO[-31747/7776 + 6923/(216*x) + (95*x)/9 - (1411*x^2)/48] + 
      I*Pi^3*RATIO[-77729/1296 - 227/(36*(-1 + x)) + 775/(6*x) - (17*x)/2 - 
         (209*x^2)/24] + Pi^4*RATIO[-400457/77760 + 227/(240*(-1 + x)) + 
         4733/(360*x) + (377*x)/72 - (37*x^2)/8] + G[1, 1, 1, 0, x]*
       (I*Pi*RATIO[101/6 + 601/(6*x^2) - 53/x] + 
        Log[mu2]*(I*Pi*RATIO[6 - 18/x^2] + RATIO[-17/6 + 269/(6*x^2) - 
            51/x]) + Pi^2*RATIO[5/3 + 161/(4*x^2) - 39/x] + 
        Log[mu2]^2*RATIO[-2 - 23/(2*x^2) + 12/x] + 
        RATIO[5149/36 + 1397/(9*x^2) - 293/x - 5*x - 4*x^2]) + 
      G[1, 1, 0, 1, x]*(Log[mu2]*(I*Pi*RATIO[2 - 8/x^2] + 
          RATIO[-17/6 + 269/(6*x^2) - 51/x]) + 
        Pi^2*RATIO[10/3 + 353/(12*x^2) - 24/x] + 
        I*Pi*RATIO[-287/6 + 125/(3*x^2) + 2/x] + Log[mu2]^2*
         RATIO[-2 - 23/(2*x^2) + 12/x] + RATIO[5149/36 + 1397/(9*x^2) - 
          293/x - 5*x - 4*x^2]) + G[0, 0, 0, 1, x]*
       (Log[mu2]*(I*Pi*RATIO[-12] + RATIO[-9/2]) + Log[mu2]^2*RATIO[-3/2] + 
        Pi^2*RATIO[35/12] + I*Pi*RATIO[43/2 - 3/x^2 - 10/x] + 
        RATIO[-361/6 - 39/(2*(-1 + x)) - 49/(3*x) + 3*x - 4*x^2]) + 
      G[0, 0, 1, 0, x]*(Log[mu2]*(I*Pi*RATIO[-6] + RATIO[-9/2]) + 
        Log[mu2]^2*RATIO[-3/2] + I*Pi*RATIO[-151/6 + 1/(2*(-1 + x)^2) + 
           2/(-1 + x) + 6/x^2 - 12/x] + Pi^2*RATIO[35/4 + 2/x^2 - 2/x] + 
        RATIO[-361/6 - 39/(2*(-1 + x)) - 49/(3*x) + 3*x - 4*x^2]) + 
      G[1, 0, 1, 0, x]*(Pi^2*RATIO[-7/4 - 5/(4*x^2)] + 
        Log[mu2]^2*RATIO[1/2 - 1/(2*x^2)] + 
        I*Pi*RATIO[86/3 + 47/(6*x^2) - 68/x] + 
        Log[mu2]*(I*Pi*RATIO[4 - 4/x^2] + RATIO[-21/2 - 15/(2*x^2) + 6/x]) + 
        RATIO[88/3 + 4/(-1 + x) + 605/(6*x^2) - 403/(6*x) + (3*x)/2 - 
          2*x^2]) + G[1, 0, 0, 1, x]*(Log[mu2]^2*RATIO[1/2 - 1/(2*x^2)] + 
        I*Pi*RATIO[50 + 130/(3*x^2) - 116/x] + 
        Log[mu2]*(I*Pi*RATIO[-1 + x^(-2)] + RATIO[-21/2 - 15/(2*x^2) + 
            6/x]) + Pi^2*RATIO[49/12 - 239/(12*x^2) + 12/x] + 
        RATIO[88/3 + 4/(-1 + x) + 605/(6*x^2) - 403/(6*x) + (3*x)/2 - 
          2*x^2]) + G[0, 1, 1, 0, x]*(Log[mu2]^2*RATIO[-1/2 + 1/(2*x^2)] + 
        Pi^2*RATIO[-109/12 + 21/(4*x^2)] + 
        I*Pi*RATIO[31 - 47/(3*x^2) - 5/x] + Log[mu2]*(I*Pi*RATIO[3 - 3/x^2] + 
          RATIO[-5 - 1/(2*x^2) + 7/x]) + RATIO[629/12 + 4/(-1 + x) - 8/x^2 - 
          359/(3*x) + (17*x)/2 - 2*x^2]) + G[0, 1, 0, 1, x]*
       (Log[mu2]^2*RATIO[-1/2 + 1/(2*x^2)] + 
        I*Pi*RATIO[57/2 + 11/(2*x^2) - 25/x] + 
        Pi^2*RATIO[-37/12 + 25/(12*x^2) - 2/x] + 
        Log[mu2]*(I*Pi*RATIO[-2 + 2/x^2] + RATIO[-5 - 1/(2*x^2) + 7/x]) + 
        RATIO[629/12 + 4/(-1 + x) - 8/x^2 - 359/(3*x) + (17*x)/2 - 2*x^2]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi*RATIO[27 + 222/x^2 - 216/x] + 
        Log[mu2]*RATIO[-42/x^2 + 36/x] + RATIO[70 + 53/(3*x^2) - 91/x - x - 
          x^2/2]) + G[0, 0, 1, 0, 0, x]*(Log[mu2]*RATIO[-1] + 
        I*Pi*RATIO[7 - 2/x^2] + RATIO[-8/3 + 1/(2*(-1 + x)^2) + 2/(-1 + x) - 
          30/x - x - x^2/2]) + G[0, 1, 0, 1, 0, x]*(Log[mu2]*RATIO[1] + 
        I*Pi*RATIO[12 - 3/x^2] + RATIO[5/2 - 7/(6*x^2) + 29/x - x - x^2/2]) + 
      G[0, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[1] + I*Pi*RATIO[3 + 2/x^2] + 
        RATIO[5/2 - 7/(6*x^2) + 29/x - x - x^2/2]) + 
      G[0, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-6] + I*Pi*RATIO[30 + 3/x^2] + 
        RATIO[1/6 - 11/x^2 + 33/x - x - x^2/2]) + G[1, 0, 1, 1, 0, x]*
       (I*Pi*RATIO[9 + 8/x^2 - 12/x] + Log[mu2]*RATIO[2 + 11/x^2 - 12/x] + 
        RATIO[21 - 317/(3*x^2) + 76/x - x - x^2/2]) + 
      G[1, 0, 1, 0, 1, x]*(Log[mu2]*RATIO[2 + 11/x^2 - 12/x] + 
        I*Pi*RATIO[-3/x^2 + 12/x] + RATIO[21 - 317/(3*x^2) + 76/x - x - 
          x^2/2]) + G[1, 1, 0, 1, 1, x]*(I*Pi*RATIO[-7 + 12/x^2] + 
        Log[mu2]*RATIO[2 + 9/x^2 - 12/x] + RATIO[-367/6 - 89/(2*x^2) + 
          103/x - x - x^2/2]) + G[1, 0, 1, 0, 0, x]*
       (I*Pi*RATIO[5 + 9/x^2 - 24/x] + Log[mu2]*RATIO[1 - 14/x^2 + 12/x] + 
        RATIO[109/6 + 121/x^2 - 150/x + x + x^2/2]) + 
      G[1, 0, 1, 1, 1, x]*(Log[mu2]*RATIO[-2 - 10/x^2 + 12/x] + 
        I*Pi*RATIO[-8 - 15/x^2 + 24/x] + RATIO[49/6 + 181/(2*x^2) - 82/x + 
          x + x^2/2]) + G[0, 1, 0, 1, 1, x]*(I*Pi*RATIO[-9 - x^(-2)] + 
        Log[mu2]*RATIO[-2 + x^(-2)] + RATIO[31 + 43/(6*x^2) - 61/x + x + 
          x^2/2]) + G[1, 1, 0, 0, 1, x]*(Log[mu2]*RATIO[4 + 6/x^2 - 12/x] + 
        I*Pi*RATIO[-11 - 82/x^2 + 84/x] + RATIO[97/6 + 124/(3*x^2) - 50/x + 
          x + x^2/2]) + G[1, 1, 0, 1, 0, x]*
       (Log[mu2]*RATIO[4 + 6/x^2 - 12/x] + 
        I*Pi*RATIO[-12 - 132/x^2 + 132/x] + RATIO[97/6 + 124/(3*x^2) - 50/x + 
          x + x^2/2]) + G[0, 1, 0, 0, 0, x]*(I*Pi*RATIO[2 - x^(-2)] + 
        RATIO[-311/6 - 1/(2*(-1 + x)^2) - 2/(-1 + x) + 7/x + x + x^2/2]) + 
      G[0, 0, 1, 0, 1, x]*(I*Pi*RATIO[-12] + Log[mu2]*RATIO[-2] + 
        RATIO[-18 + 6/x^2 + 18/x + x + x^2/2]) + G[0, 0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-2] + I*Pi*RATIO[-15 + 6/x^2] + 
        RATIO[-18 + 6/x^2 + 18/x + x + x^2/2]) + G[1, 1, 0, 0, x]*
       (I*Pi*RATIO[457/6 - 181/(6*x^2) - 79/x] + Log[mu2]^2*
         RATIO[27/(2*x^2) - 12/x] + Pi^2*RATIO[-19/2 - 39/(4*x^2) + 15/x] + 
        Log[mu2]*(I*Pi*RATIO[4 - 9/x^2] + RATIO[-10 - 535/(6*x^2) + 62/x]) + 
        RATIO[-2141/12 - 11/(2*(-1 + x)) - 7193/(18*x^2) + 1093/(2*x) - 
          52*x + 42*x^2]) + G[0, 0, 1, 1, x]*
       (Log[mu2]^2*RATIO[2 - 1/(2*x^2)] + Log[mu2]*(I*Pi*RATIO[-4 - x^(-2)] + 
          RATIO[-14/3 + 1/(2*x^2) - 6/x]) + 
        Pi^2*RATIO[-10/3 + 37/(12*x^2) - 4/x] + 
        I*Pi*RATIO[-45/2 - 9/(2*x^2) + 45/x] + 
        RATIO[-1619/18 - (-1 + x)^(-1) + 25/(12*x^2) + 298/(3*x) - 34*x + 
          42*x^2]) + G[0, 0, 0, x]*(Log[mu2]^3*RATIO[3/2] + 
        Log[mu2]^2*(RATIO[5/6] + I*Pi*RATIO[6]) + 
        Log[mu2]*(I*Pi*RATIO[-61/3] + Pi^2*RATIO[5/4] + 
          RATIO[-53/4 + 6/(-1 + x) + 6*x - 9*x^2]) + 
        Pi^2*RATIO[-68/9 - 1/(12*(-1 + x)^2) - 1/(3*(-1 + x)) - 7/(2*x) - 
           x/6 - x^2/12] + RATIO[-725/6 + 77/(3*(-1 + x)) - 48*x + 
          (95*x^2)/4] + I*Pi*RATIO[139/6 + 9/(2*(-1 + x)^2) - 13/(-1 + x) - 
           49/(3*x) - 47*x + 53*x^2]) + G[0, 0, 0, 0, x]*
       (Log[mu2]*(RATIO[-35/2] + I*Pi*RATIO[-12]) + Log[mu2]^2*RATIO[3] + 
        I*Pi*RATIO[190/3 + 24/x] + RATIO[1159/12 + 9/(2*(-1 + x)^2) + 
          1/(2*(-1 + x)) - 56*x + 66*x^2]) + G[1, 1, 1, 1, x]*
       (Pi^2*RATIO[55/12 + 221/(12*x^2) - 23/x] + 
        Log[mu2]^2*RATIO[5/2 + 25/(2*x^2) - 12/x] + 
        Log[mu2]*(I*Pi*RATIO[1 - 13/x^2] + RATIO[95/6 - 232/(3*x^2) + 
            26/x]) + I*Pi*RATIO[-63 - 182/(3*x^2) + 157/x] + 
        RATIO[-1207/9 - 1633/(18*x^2) + 590/(3*x) - 22*x + 66*x^2]) + 
      (I*Pi^3*RATIO[-193/12] + I*Pi*RATIO[254/3 - 3/(-1 + x) - 413/(9*x) + 
           110*x - 82*x^2] + RATIO[-18977/216 + 227/(6*(-1 + x)) + 
          215/(6*x) + (337*x)/6 - (171*x^2)/4] + 
        Pi^2*RATIO[-9305/216 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 
           367/(12*x) + (5*x)/6 + (5*x^2)/12])*Zeta[3] + 
      RATIO[-116/3]*Zeta[3]^2 + Log[mu2]^3*(RATIO[-4871/432] + 
        I*Pi^3*RATIO[-7/12] + I*Pi*RATIO[-203/36 + 7/(36*x)] + 
        Pi^2*RATIO[211/432 + x^(-1)] + RATIO[-11/2]*Zeta[3]) + 
      G[1, 0, 0, x]*(Log[mu2]^3*RATIO[1/2] + 
        I*Pi^3*RATIO[7/6 + 179/(12*x^2) - 9/x] + Log[mu2]^2*
         (I*Pi*RATIO[1 - 1/(2*x^2)] + RATIO[27/(2*x)]) + 
        I*Pi*RATIO[799/12 + 3/(-1 + x) + 605/(6*x^2) - 470/(3*x) + 45*x - 
           49*x^2] + Pi^2*RATIO[65/18 - 43/(12*x^2) - 67/(12*x) + x/6 + 
           x^2/12] + Log[mu2]*(I*Pi*RATIO[-15/2 - 15/(2*x^2) - 9/x] + 
          Pi^2*RATIO[-11/12 - x^(-2) + 4/x] + RATIO[197/12 + 2/(-1 + x) - 
            535/(6*x) - 2*x + 3*x^2]) + RATIO[23399/72 + 77/(6*(-1 + x)) - 
          5296/(9*x) + (13*x)/2 + (247*x^2)/12] + RATIO[25 + 123/x^2 - 120/x]*
         Zeta[3]) + G[1, 1, 1, x]*(I*Pi^3*RATIO[25/12 - 31/(12*x^2) - 3/x] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 11/(2*x^2)] + 
          RATIO[-27/4 + 29/(6*x^2) + 19/(2*x)]) + 
        Log[mu2]^3*RATIO[3/(2*x^2)] + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 137/(6*x^2) - 6/x] + 
          Pi^2*RATIO[-3 - 31/(4*x^2) + 12/x] + RATIO[116/3 + 43/(4*x^2) - 
            439/(6*x) + 6*x - 9*x^2]) + Pi^2*RATIO[281/72 + 439/(12*x^2) - 
           479/(12*x) - x/6 - x^2/12] + RATIO[1138/9 - 4787/(24*x^2) - 
          11/(18*x) - (49*x)/6 + (95*x^2)/4] + 
        I*Pi*RATIO[571/12 + 301/(4*x^2) - 339/(2*x) - 21*x + 53*x^2] + 
        RATIO[3 + 90/x^2 - 72/x]*Zeta[3]) + G[0, 1, 0, x]*
       (Log[mu2]^3*RATIO[1/2] + I*Pi^3*RATIO[25/12 + 5/(12*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(2*x^2)] + RATIO[2 - 1/(2*x)]) + 
        I*Pi*RATIO[127/18 - 3/(-1 + x) - 8/x^2 + 137/(6*x) + 61*x - 45*x^2] + 
        RATIO[125/8 - 25/(-1 + x) + 115/x - (70*x)/3 - (133*x^2)/6] + 
        Pi^2*RATIO[-21/2 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x)) - 15/(4*x^2) + 
           107/(12*x) + x/3 + x^2/6] + Log[mu2]*
         (I*Pi*RATIO[16/3 - 1/(2*x^2) - 8/x] + 
          Pi^2*RATIO[13/12 - 2/x^2 + 2/x] + RATIO[19/4 + 2/(-1 + x) - 
            15/(2*x) - 2*x + 3*x^2]) + RATIO[-5 + 3/x^2 - 12/x]*Zeta[3]) + 
      Log[mu2]^2*(Pi^4*RATIO[-17/1440] + I*Pi^3*RATIO[7/8 - 1/(3*x)] + 
        RATIO[-125875/2592 - 1/(4*x)] + I*Pi*RATIO[-159/4 + 277/(36*x)] + 
        Pi^2*RATIO[3455/216 - 539/(72*x) - x + (5*x^2)/4] + 
        (I*Pi*RATIO[1/2] + RATIO[853/36 - 13/(2*x)])*Zeta[3]) + 
      G[0, 0, 1, x]*(Log[mu2]^3*RATIO[1/2] + I*Pi^3*RATIO[1/2 - 7/(12*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[2 - 1/(2*x^2)] + RATIO[2 - 1/(2*x)]) + 
        RATIO[125/8 - 25/(-1 + x) + 115/x - (70*x)/3 - (133*x^2)/6] + 
        Pi^2*RATIO[301/36 - 4/(3*x^2) - 215/(12*x) - x/3 - x^2/6] + 
        Log[mu2]*(Pi^2*RATIO[37/12 + x^(-2)] + 
          I*Pi*RATIO[-31/6 + 1/(2*x^2) - 7/x] + RATIO[19/4 + 2/(-1 + x) - 
            15/(2*x) - 2*x + 3*x^2]) + 
        I*Pi*RATIO[-5233/36 - 37/(2*(-1 + x)) + 25/(12*x^2) + 151/(2*x) - 
           33*x + 41*x^2] + RATIO[4 - 6/x^2 + 12/x]*Zeta[3]) + 
      G[0, 1, 1, x]*(I*Pi^3*RATIO[27/4 - 5/(6*x^2)] + 
        Log[mu2]^2*(I*Pi*RATIO[-1/2 + x^(-2)] + RATIO[-11/4 + 2/x^2 + 
            3/(2*x)]) + Log[mu2]^3*RATIO[1/(2*x^2)] + 
        I*Pi*RATIO[745/12 + 4/(-1 + x) - 5/(4*x^2) - 211/(3*x) + 19*x - 
           49*x^2] + Pi^2*RATIO[13/8 - 127/(18*x^2) + 57/(4*x) + x/6 + 
           x^2/12] + Log[mu2]*(I*Pi*RATIO[13/2 + 7/(2*x^2) - 10/x] + 
          Pi^2*RATIO[1 - 35/(12*x^2) + 4/x] + RATIO[163/6 + 163/(12*x^2) - 
            59/(2*x) - 2*x + 3*x^2]) + RATIO[6583/36 + 3457/(72*x^2) - 
          569/(2*x) - (16*x)/3 + (247*x^2)/12] + RATIO[29 - 18/x^2 + 24/x]*
         Zeta[3]) + G[1, 0, 1, x]*(Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(2*x^2)] + 
          RATIO[29/4 + 15/(4*x^2) - 11/x]) + 
        I*Pi^3*RATIO[-103/12 - 69/(4*x^2) + 29/x] + 
        Log[mu2]^3*RATIO[1/(2*x^2)] + I*Pi*RATIO[-35/4 + 4/(-1 + x) - 
           463/(36*x^2) + 88/x + 35*x - 45*x^2] + 
        RATIO[-20533/72 + 409/(24*x^2) + 4009/(18*x) + (305*x)/6 - 
          (133*x^2)/6] + Pi^2*RATIO[55/72 + 3137/(72*x^2) - 169/(6*x) + x/3 + 
           x^2/6] + Log[mu2]*(I*Pi*RATIO[-3 + 7/(3*x^2) - 10/x] + 
          Pi^2*RATIO[-59/(12*x^2) + 6/x] + RATIO[-427/12 - 33/(2*x^2) + 
            287/(6*x) - 2*x + 3*x^2]) + RATIO[-18 - 60/x^2 + 60/x]*Zeta[3]) + 
      G[1, 1, 0, x]*(Log[mu2]^2*(I*Pi*RATIO[-2 + 7/(2*x^2)] + 
          RATIO[29/4 + 15/(4*x^2) - 11/x]) + 
        I*Pi^3*RATIO[-11/3 + 145/(12*x^2) - 8/x] + 
        Log[mu2]^3*RATIO[1/(2*x^2)] + RATIO[-20533/72 + 409/(24*x^2) + 
          4009/(18*x) + (305*x)/6 - (133*x^2)/6] + 
        Pi^2*RATIO[175/72 + 2287/(72*x^2) - 59/(6*x) - x/3 - x^2/6] + 
        Log[mu2]*(I*Pi*RATIO[5/3 - 221/(6*x^2) - 11/x] + 
          Pi^2*RATIO[-2 - 23/(12*x^2) + 8/x] + RATIO[-427/12 - 33/(2*x^2) + 
            287/(6*x) - 2*x + 3*x^2]) + 
        I*Pi*RATIO[-2555/36 - 11/(2*(-1 + x)) - 2348/(9*x^2) + 904/(3*x) - 
           59*x + 41*x^2] + RATIO[-45 - 170/x^2 + 222/x]*Zeta[3]) + 
      G[0, 0, x]*(Log[mu2]^4*RATIO[-1/2] + Pi^4*RATIO[19/360] + 
        Log[mu2]^3*RATIO[7/36] + I*Pi^3*RATIO[91/24 - 1/(12*(-1 + x)^2) - 
           1/(3*(-1 + x)) + 179/(12*x)] + RATIO[-103513/648 - 
          11/(36*(-1 + x)) + (559*x)/36 - (1411*x^2)/24] + 
        I*Pi*RATIO[-5131/54 + 121/(12*(-1 + x)) + 115/x - (161*x)/3 - 
           (209*x^2)/12] + Pi^2*RATIO[4565/216 - 3/(2*(-1 + x)^2) + 
           85/(8*(-1 + x)) + 5/(12*x) + (77*x)/12 - (23*x^2)/4] + 
        Log[mu2]^2*(Pi^2*RATIO[-29/12] + I*Pi*RATIO[41/12 - 1/(2*x)] + 
          RATIO[121/9 - 11/(4*(-1 + x)) - 2*x + (5*x^2)/2]) + 
        (I*Pi*RATIO[5] + RATIO[-707/9 + 3/(2*(-1 + x)^2) + 6/(-1 + x) + 
            123/x + 3*x + (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-7/6] + Pi^2*RATIO[577/72 - x^(-1)] + 
          RATIO[2201/216 + 113/(12*(-1 + x)) + (53*x)/3 - 19*x^2] + 
          I*Pi*RATIO[331/18 + 5/(2*(-1 + x)) - 15/(2*x) - x^2] + 
          RATIO[-5]*Zeta[3])) + G[1, 1, x]*
       (Pi^4*RATIO[31/20 + 71/(90*x^2) - 37/(30*x)] + 
        Log[mu2]^3*RATIO[1/2 + 7/(36*x^2) + x^(-1)] + 
        I*Pi^3*RATIO[-1135/36 - 113/(4*x^2) + 213/(4*x)] + 
        Log[mu2]^4*RATIO[-1/(2*x^2)] + RATIO[7193/72 + 42971/(648*x^2) - 
          501/(4*x) + (961*x)/36 - (1411*x^2)/24] + 
        I*Pi*RATIO[-11417/72 - 30001/(216*x^2) + 8023/(36*x) + (145*x)/3 - 
           (209*x^2)/12] + Pi^2*RATIO[-6779/216 - 6737/(216*x^2) + 
           287/(4*x) + (71*x)/12 - (23*x^2)/4] + Log[mu2]^2*
         (Pi^2*RATIO[3/4 + 5/(6*x^2) - 4/x] + 
          I*Pi*RATIO[2 + 55/(6*x^2) + 3/(2*x)] + RATIO[-1/3 + 103/(9*x^2) + 
            17/(6*x) - 2*x + (5*x^2)/2]) + (I*Pi*RATIO[26 + 95/x^2 - 120/x] + 
          RATIO[-815/6 - 5689/(18*x^2) + 491/x + 3*x + (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-1/2 + 1/(3*x^2)] + 
          Pi^2*RATIO[-11/9 - 1189/(72*x^2) + 41/(2*x)] + 
          RATIO[1/6 + 9401/(216*x^2) + 3/(4*x) + (17*x)/3 - 19*x^2] + 
          I*Pi*RATIO[29/12 + 617/(36*x^2) - 59/(3*x) - x^2] + 
          RATIO[8 + 5/x^2 - 24/x]*Zeta[3])) + 
      G[1, 0, x]*(Log[mu2]^4*RATIO[1/8] + Log[mu2]^3*
         (I*Pi*RATIO[1 + 1/(2*x^2)] + RATIO[1 + 1/(2*x)]) + 
        Pi^4*RATIO[2749/1440 - 2311/(360*x^2) + 41/(10*x)] + 
        I*Pi^3*RATIO[-787/72 - 79/(8*x^2) + 29/x] + 
        Log[mu2]^2*(Pi^2*RATIO[-37/24 + 1/(3*x^2) - 2/x] + 
          I*Pi*RATIO[41/4 + 15/(4*x^2) + 4/x] + RATIO[7/8 + 19/(4*x) + 2*x - 
            (5*x^2)/2]) + Pi^2*RATIO[-8249/216 - 41/(12*(-1 + x)) - 
           1243/(36*x^2) + 7225/(72*x) - (17*x)/2 + (35*x^2)/4] + 
        I*Pi*RATIO[949/18 + 77/(6*(-1 + x)) + 409/(24*x^2) - 3377/(9*x) + 
           (137*x)/3 + (209*x^2)/12] + RATIO[23963/288 - 2305/(24*x) - 
          (190*x)/9 + (1411*x^2)/24] + (I*Pi*RATIO[2 - 33/x^2 + 18/x] + 
          RATIO[605/6 + 60/x^2 - 173/x - 3*x - (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-7/3 + 11/(12*x^2)] + 
          Pi^2*RATIO[-245/36 - 5/(2*x^2) + 39/(4*x)] + 
          I*Pi*RATIO[-209/12 + 2/(-1 + x) - 33/(2*x^2) - 191/(6*x) + x^2] + 
          RATIO[155/12 - 19/(2*x) - (35*x)/3 + 19*x^2] + 
          RATIO[-4 + 3/x^2 - 12/x]*Zeta[3])) + 
      G[0, 1, x]*(Log[mu2]^4*RATIO[1/8] + 
        I*Pi^3*RATIO[1231/72 + 5/(3*x^2) - 149/(12*x)] + 
        Pi^4*RATIO[277/1440 + 13/(30*x^2) - 8/(15*x)] + 
        Log[mu2]^3*(I*Pi*RATIO[1 + 1/(2*x^2)] + RATIO[1 + 1/(2*x)]) + 
        Log[mu2]^2*(Pi^2*RATIO[-41/24 - 3/(2*x^2)] + 
          I*Pi*RATIO[9/4 + 2/x^2 + 5/(2*x)] + RATIO[7/8 + 19/(4*x) + 2*x - 
            (5*x^2)/2]) + Pi^2*RATIO[-4201/108 + 4/(3*(-1 + x)) - 
           359/(72*x^2) + 6259/(72*x) - (47*x)/6 + (35*x^2)/4] + 
        I*Pi*RATIO[15221/72 - 25/(-1 + x) + 3457/(72*x^2) - 179/x - 
           (121*x)/3 + (209*x^2)/12] + RATIO[23963/288 - 2305/(24*x) - 
          (190*x)/9 + (1411*x^2)/24] + (I*Pi*RATIO[-14 - 19/x^2] + 
          RATIO[137/3 + 9/x^2 - 64/x - 3*x - (3*x^2)/2])*Zeta[3] + 
        Log[mu2]*(I*Pi^3*RATIO[-2/3 - 3/(4*x^2)] + 
          Pi^2*RATIO[19/36 - 11/(3*x^2) - 11/(12*x)] + 
          I*Pi*RATIO[101/3 + 2/(-1 + x) + 163/(12*x^2) - 55/(2*x) + x^2] + 
          RATIO[155/12 - 19/(2*x) - (35*x)/3 + 19*x^2] + 
          RATIO[-4 + 3/x^2 - 12/x]*Zeta[3])) + 
      RATIO[6383/36 + 5/(-1 + x)^2 + 20/(-1 + x) - 215/x + 10*x + 5*x^2]*
       Zeta[5] + Log[mu2]*(I*Pi^5*RATIO[-19/360] + 
        Pi^4*RATIO[-247/8640 + 1/(6*x)] + RATIO[-152881/1728 + 35/(24*x)] + 
        I*Pi*RATIO[-36973/324 + 14603/(216*x)] + 
        Pi^2*RATIO[40597/1296 - 875/(72*x) + (35*x)/6 - (19*x^2)/2] + 
        I*Pi^3*RATIO[3181/216 - 121/(72*x) - x^2/2] + 
        (Pi^2*RATIO[-11/12] + I*Pi*RATIO[212/9 - 8/x] + RATIO[635/12 + 7/x])*
         Zeta[3] + RATIO[-60]*Zeta[5]) + 
      G[0, x]*(Log[mu2]^4*(I*Pi*RATIO[-1] + RATIO[-3/4]) + 
        I*Pi^5*RATIO[-19/120] + Log[mu2]^5*RATIO[-1/8] + 
        Log[mu2]^3*(RATIO[-23/8] + Pi^2*RATIO[43/24] + 
          I*Pi*RATIO[-65/36 + 1/(2*x)]) + 
        I*Pi*RATIO[-57703/648 - 11/(36*(-1 + x)) - 2299/(24*x) + 
           (161*x)/12] + RATIO[-167/72 - 35/(24*x) + (2293*x)/24] + 
        Pi^4*RATIO[401/432 - 1/(180*(-1 + x)^2) - 1/(45*(-1 + x)) - 
           2311/(360*x) - (17*x)/180 - (17*x^2)/360] + 
        I*Pi^3*RATIO[2717/216 + 43/(24*(-1 + x)) - 195/(8*x) - (21*x)/2 + 
           (49*x^2)/6] + Pi^2*RATIO[3275/108 + 13/(18*(-1 + x)) - 
           1339/(36*x) + (121*x)/18 + (133*x^2)/12] + 
        (Pi^2*RATIO[1] + I*Pi*RATIO[-35/9 + 3/(2*(-1 + x)^2) + 6/(-1 + x) - 
             33/x] + RATIO[13/18 + 2/(-1 + x) - 60/x + (87*x)/2 - 44*x^2])*
         Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[7/6] + 
          Pi^2*RATIO[-275/72 + 1/(3*x)] + 
          I*Pi*RATIO[205/36 - 11/(4*(-1 + x)) + 19/(4*x)] + 
          RATIO[-9/8 - (5*x)/2] + RATIO[8]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[-7/480] + I*Pi^3*RATIO[-27/8 + 11/(12*x)] + 
          I*Pi*RATIO[4505/216 + 113/(12*(-1 + x)) - 19/(2*x) + x] + 
          RATIO[-1201/96 + 1/(4*x) + 19*x] + 
          Pi^2*RATIO[-781/72 + 3/(2*(-1 + x)) - 7/(2*x) + x - (3*x^2)/2] + 
          (I*Pi*RATIO[1] + RATIO[-53/3 + 3/x])*Zeta[3]) + 
        RATIO[18]*Zeta[5]) + G[1, x]*(Log[mu2]^5*RATIO[-1/8] + 
        Log[mu2]^4*(I*Pi*RATIO[-1/2 - 1/(2*x^2)] + RATIO[-19/16 - 1/(2*x)]) + 
        Log[mu2]^3*(Pi^2*RATIO[19/24 + x^(-2)] + 
          I*Pi*RATIO[-13/4 + 7/(36*x^2) - 1/(2*x)] + 
          RATIO[-281/72 + 7/(36*x)]) + I*Pi^5*RATIO[89/180 - 623/(180*x^2) + 
           163/(60*x)] + RATIO[-202165/5184 + 126599/(648*x) - (2293*x)/24] + 
        I*Pi*RATIO[4823/27 + 42971/(648*x^2) - 16571/(108*x) - (161*x)/12] + 
        I*Pi^3*RATIO[3469/108 + 19/(12*(-1 + x)) + 7465/(72*x^2) - 
           1072/(9*x) + (19*x)/2 - (37*x^2)/6] + 
        Pi^4*RATIO[1855/1728 + 1133/(180*x^2) - 997/(120*x) + (17*x)/180 + 
           (17*x^2)/360] + Pi^2*RATIO[28625/432 + 41/(54*x^2) - 
           15467/(216*x) - (737*x)/36 + (133*x^2)/12] + 
        (Pi^2*RATIO[-2 + 367/(12*x^2) - 21/x] + 
          I*Pi*RATIO[-587/6 - 539/(9*x^2) + 99/x] + 
          RATIO[2383/9 - 19/(2*(-1 + x)) - 145/(6*x^2) - 4319/(9*x) - 
            (83*x)/2 + 42*x^2])*Zeta[3] + Log[mu2]*
         (Pi^4*RATIO[-109/160 + 1/(6*x^2)] + 
          I*Pi^3*RATIO[-35/72 - 1/(72*x^2) + 19/(12*x)] + 
          RATIO[-3869/864 + 14657/(216*x) - 19*x] + 
          I*Pi*RATIO[251/72 + 9401/(216*x^2) + 239/(36*x) - x] + 
          Pi^2*RATIO[1019/72 - 1079/(72*x^2) - 871/(72*x) + x - (3*x^2)/2] + 
          (I*Pi*RATIO[6 - 8/x^2] + RATIO[191/6 + 7/x^2 - 68/x])*Zeta[3]) + 
        Log[mu2]^2*(I*Pi^3*RATIO[5/4 - 1/(3*x^2)] + 
          Pi^2*RATIO[7/48 - 407/(72*x^2) + 31/(12*x)] + 
          I*Pi*RATIO[-67/6 + 103/(9*x^2) + 49/(6*x)] + 
          RATIO[-691/144 + 277/(36*x) + (5*x)/2] + 
          RATIO[4 - 13/(2*x^2) + 12/x]*Zeta[3]) + 
        RATIO[-209/2 - 215/x^2 + 345/x]*Zeta[5]))/Nc)}


==> anc/H_qqb_ga_-+--_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0}


==> anc/H_qqb_ga_-+--_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Qf*(Nc*RATIO[-1/2] + RATIO[-1/2 + x]/Nc) + 
  e*Qf*((G[0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[0, x]*(RATIO[1/2] + I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))]) + 
      G[1, 1, x]*RATIO[1/2 - 1/(2*x)] + G[1, x]*(RATIO[-1/2] + 
        I*Pi*RATIO[1/2 - 1/(2*x)]) + I*Pi*RATIO[-1/2 + x] + 
      Log[mu2]*RATIO[-1/2 + x] + RATIO[-1 + 2*x])/Nc + 
    Nc*(RATIO[-1] + Log[mu2]*RATIO[-1/2] + G[0, x]*RATIO[1/2 - x/2] + 
      G[1, x]*RATIO[x/2] + G[0, 1, x]*RATIO[x/2 - x^2/2] + 
      G[1, 0, x]*RATIO[x/2 - x^2/2] + Pi^2*RATIO[-x/4 + x^2/4] + 
      G[0, 0, x]*RATIO[-x/2 + x^2/2] + G[1, 1, x]*RATIO[-x/2 + x^2/2])) + 
  e^2*Qf*((I*Pi*G[1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x))] + 
      G[0, x]*(RATIO[1] + I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Log[mu2]*(RATIO[1/2] + I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))]) + 
        Pi^2*RATIO[1/4 + 1/(4*(-1 + x))]) + G[0, 0, x]*
       (RATIO[-1 - 1/(2*(-1 + x))] + Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + G[0, 0, 0, x]*
       RATIO[1 + (-1 + x)^(-1)] + I*Pi*G[0, 1, x]*RATIO[1/2 - 1/(2*x)] + 
      G[0, 1, 1, x]*RATIO[1/2 - 1/(2*x)] + 
      G[1, x]*(RATIO[-1] + I*Pi*RATIO[1/2 - 1/(2*x)] + 
        Log[mu2]*(RATIO[-1/2] + I*Pi*RATIO[1/2 - 1/(2*x)]) + 
        Pi^2*RATIO[-1/4 + 1/(4*x)]) + G[1, 1, x]*
       (Log[mu2]*RATIO[1/2 - 1/(2*x)] + RATIO[1 - 1/(2*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + G[1, 1, 1, x]*RATIO[-1 + x^(-1)] + 
      Pi^2*RATIO[7/24 - (7*x)/12] + Log[mu2]^2*RATIO[-1/4 + x/2] + 
      I*Pi*RATIO[-1 + 2*x] + Log[mu2]*(I*Pi*RATIO[-1/2 + x] + 
        RATIO[-1 + 2*x]) + RATIO[-2 + 4*x] + RATIO[-1/2 - 1/(2*(-1 + x))]*
       Zeta[3])/Nc + Nc*(RATIO[-2] + Log[mu2]^2*RATIO[-1/4] + 
      G[0, 0, 0, x]*RATIO[x - x^2] + G[1, 1, 1, x]*RATIO[x - x^2] + 
      G[0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, x]*(RATIO[1 - x] + Log[mu2]*RATIO[1/2 - x/2] + 
        Pi^2*RATIO[x/4 - x^2/4]) + G[1, x]*(Log[mu2]*RATIO[x/2] + RATIO[x] + 
        Pi^2*RATIO[x/4 - x^2/4]) + Log[mu2]*(RATIO[-1] + 
        Pi^2*RATIO[-x/4 + x^2/4]) + Pi^2*RATIO[1/24 - x/4 + x^2/4] + 
      G[0, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 0, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[1, 1, 0, x]*RATIO[-x/2 + x^2/2] + 
      G[0, 0, x]*(RATIO[-1/2 + x^2/2] + Log[mu2]*RATIO[-x/2 + x^2/2]) + 
      G[1, 1, x]*(RATIO[-x + x^2/2] + Log[mu2]*RATIO[-x/2 + x^2/2]) + 
      RATIO[-x/2 + x^2/2]*Zeta[3])) + 
  e^3*Qf*((G[0, 0, 0, 0, x]*RATIO[-3/2 - 3/(2*(-1 + x))] + 
      I*Pi*G[1, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[1, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      Pi^4*RATIO[-3/80 - 3/(80*(-1 + x))] + G[1, 0, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + I*Pi*Log[mu2]*
         RATIO[-1/2 - 1/(2*(-1 + x))] + Pi^2*RATIO[1/4 + 1/(4*(-1 + x))]) + 
      I*Pi*G[0, 1, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[0, 1, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[1, 0, 0, x]*(RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + G[0, 0, x]*
       (RATIO[-2 - (-1 + x)^(-1)] + Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        Pi^2*RATIO[-5/24 - 5/(24*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*
         (RATIO[-1 - 1/(2*(-1 + x))] + I*Pi*RATIO[1/2 + 1/(2*(-1 + x))])) + 
      G[1, 0, 0, 0, x]*RATIO[1 + (-1 + x)^(-1)] + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-1)] + RATIO[3/2 + (-1 + x)^(-1)]) + 
      G[1, 1, 1, 1, x]*RATIO[3/2 - 3/(2*x)] + I*Pi*G[0, 0, 1, x]*
       RATIO[1/2 - 1/(2*x)] + G[0, 0, 1, 1, x]*RATIO[1/2 - 1/(2*x)] + 
      G[0, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + I*Pi*Log[mu2]*
         RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-1/4 + 1/(4*x)]) + 
      I*Pi*G[1, 0, 1, x]*RATIO[-1/2 + 1/(2*x)] + G[1, 0, 1, 1, x]*
       RATIO[-1/2 + 1/(2*x)] + G[0, 1, 1, x]*(RATIO[1/2 - 1/(2*x)] + 
        Log[mu2]*RATIO[1/2 - 1/(2*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)]) + 
      G[1, 1, x]*(RATIO[2 - x^(-1)] + Log[mu2]^2*RATIO[1/4 - 1/(4*x)] + 
        Pi^2*RATIO[5/24 - 5/(24*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
        Log[mu2]*(RATIO[1 - 1/(2*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)])) + 
      G[0, 1, 1, 1, x]*RATIO[-1 + x^(-1)] + G[1, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-3/2 + x^(-1)] + 
        Log[mu2]*RATIO[-1 + x^(-1)]) + Pi^2*RATIO[7/12 - (7*x)/6] + 
      I*Pi^3*RATIO[5/24 + 1/(12*(-1 + x)) - x/4] + 
      Log[mu2]^3*RATIO[-1/12 + x/6] + Log[mu2]^2*(I*Pi*RATIO[-1/4 + x/2] + 
        RATIO[-1/2 + x]) + I*Pi*RATIO[-2 + 4*x] + RATIO[-4 + 8*x] + 
      RATIO[2/3 - 1/(2*(-1 + x)) - (7*x)/3]*Zeta[3] + 
      G[1, x]*(RATIO[-2] + I*Pi*RATIO[1 - x^(-1)] + 
        Log[mu2]^2*(RATIO[-1/4] + I*Pi*RATIO[1/4 - 1/(4*x)]) + 
        I*Pi^3*RATIO[-1/24 + 1/(12*(-1 + x)) + 1/(8*x)] + 
        Log[mu2]*(RATIO[-1] + I*Pi*RATIO[1/2 - 1/(2*x)] + 
          Pi^2*RATIO[-1/4 + 1/(4*x)]) + Pi^2*RATIO[-5/24 + 1/(4*x)] + 
        RATIO[-1/2 - 1/(2*(-1 + x))]*Zeta[3]) + 
      Log[mu2]*(I*Pi^3*RATIO[1/12 + 1/(12*(-1 + x))] + 
        Pi^2*RATIO[7/24 - (7*x)/12] + I*Pi*RATIO[-1 + 2*x] + 
        RATIO[-2 + 4*x] + RATIO[-1/2 - 1/(2*(-1 + x))]*Zeta[3]) + 
      G[0, x]*(RATIO[2] + I*Pi*RATIO[-1 - (-1 + x)^(-1)] + 
        Log[mu2]^2*(RATIO[1/4] + I*Pi*RATIO[-1/4 - 1/(4*(-1 + x))]) + 
        I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + 
        Pi^2*RATIO[5/24 + 1/(4*(-1 + x))] + Log[mu2]*
         (RATIO[1] + I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[1/4 + 1/(4*(-1 + x))]) + RATIO[1/2 + 1/(2*(-1 + x))]*
         Zeta[3]))/Nc + Nc*(RATIO[-4] + Log[mu2]^3*RATIO[-1/12] + 
      G[0, 0, 0, x]*(RATIO[1/2 + x/2 - x^2] + Log[mu2]*RATIO[x - x^2]) + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[x - x^2] + RATIO[(3*x)/2 - x^2]) + 
      G[0, 0, 0, 1, x]*RATIO[x/2 - x^2/2] + G[0, 0, 1, 0, x]*
       RATIO[x/2 - x^2/2] + G[0, 1, 0, 1, x]*RATIO[x/2 - x^2/2] + 
      G[0, 1, 1, 0, x]*RATIO[x/2 - x^2/2] + G[1, 0, 0, 1, x]*
       RATIO[x/2 - x^2/2] + G[1, 0, 1, 0, x]*RATIO[x/2 - x^2/2] + 
      G[1, 1, 0, 1, x]*RATIO[x/2 - x^2/2] + G[1, 1, 1, 0, x]*
       RATIO[x/2 - x^2/2] + Pi^4*RATIO[x/240 - x^2/240] + 
      Log[mu2]^2*(RATIO[-1/2] + Pi^2*RATIO[-x/8 + x^2/8]) + 
      G[0, 1, x]*(RATIO[x - x^2] + Log[mu2]*RATIO[x/2 - x^2/2] + 
        Log[mu2]^2*RATIO[x/4 - x^2/4] + Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + 
      G[1, 0, x]*(RATIO[x - x^2] + Log[mu2]*RATIO[x/2 - x^2/2] + 
        Log[mu2]^2*RATIO[x/4 - x^2/4] + Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + 
      G[0, 1, 1, 1, x]*RATIO[-x/2 + x^2/2] + G[1, 0, 0, 0, x]*
       RATIO[-x/2 + x^2/2] + G[0, 0, 1, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[0, 1, 0, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[1, 0, 1, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + G[1, 1, 0, x]*(RATIO[-x/2 + x^2/2] + 
        Log[mu2]*RATIO[-x/2 + x^2/2]) + Pi^2*RATIO[1/12 - x/2 + x^2/2] + 
      G[0, 0, x]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-1/2 + x^2/2] + 
        RATIO[-1 + x^2]) + G[1, 1, x]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x + x^2/2] + 
        RATIO[-2*x + x^2]) + G[0, 0, 0, 0, x]*RATIO[(-3*x)/2 + (3*x^2)/2] + 
      G[1, 1, 1, 1, x]*RATIO[(-3*x)/2 + (3*x^2)/2] + RATIO[7/6 - x/2 + x^2/2]*
       Zeta[3] + G[1, x]*(Log[mu2]^2*RATIO[x/4] + RATIO[2*x] + 
        Pi^2*RATIO[(5*x)/24 - x^2/4] + Log[mu2]*(RATIO[x] + 
          Pi^2*RATIO[x/4 - x^2/4]) + RATIO[x/2 - x^2/2]*Zeta[3]) + 
      G[0, x]*(RATIO[2 - 2*x] + Log[mu2]^2*RATIO[1/4 - x/4] + 
        Log[mu2]*(RATIO[1 - x] + Pi^2*RATIO[x/4 - x^2/4]) + 
        Pi^2*RATIO[-1/24 + (7*x)/24 - x^2/4] + RATIO[x/2 - x^2/2]*Zeta[3]) + 
      Log[mu2]*(RATIO[-2] + Pi^2*RATIO[1/24 - x/4 + x^2/4] + 
        RATIO[-x/2 + x^2/2]*Zeta[3]))) + 
  e^4*Qf*((G[1, 0, 0, 0, 0, x]*RATIO[-3/2 - 3/(2*(-1 + x))] + 
      G[0, 1, 0, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1)] + 
      I*Pi*G[0, 0, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      I*Pi*G[1, 1, 1, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[0, 0, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      G[1, 1, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
      I*Pi^5*RATIO[-1/90 - 1/(90*(-1 + x))] + G[1, 1, 0, x]*
       (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + I*Pi*Log[mu2]*
         RATIO[-1/2 - 1/(2*(-1 + x))] + Pi^2*RATIO[1/4 + 1/(4*(-1 + x))]) + 
      I*Pi*G[0, 1, 1, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      I*Pi*G[1, 0, 1, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[0, 1, 1, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[1, 0, 1, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x))] + 
      G[0, 0, 0, 0, x]*(RATIO[-2 - 3/(2*(-1 + x))] + 
        Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + G[1, 1, 0, 0, x]*
       (RATIO[-1/2 - 1/(2*(-1 + x))] + Log[mu2]*
         RATIO[-1/2 - 1/(2*(-1 + x))] + I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*RATIO[1/2 + 1/(2*(-1 + x))]) + 
      G[0, 1, 0, x]*(Pi^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + I*Pi*Log[mu2]*
         RATIO[1/2 + 1/(2*(-1 + x))]) + G[1, 0, 0, x]*
       (RATIO[-1 - (-1 + x)^(-1)] + Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        Pi^2*RATIO[-5/24 - 5/(24*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*
         (RATIO[-1/2 - 1/(2*(-1 + x))] + I*Pi*RATIO[1/2 + 1/(2*(-1 + x))])) + 
      G[1, 1, 0, 0, 0, x]*RATIO[1 + (-1 + x)^(-1)] + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        RATIO[1 + (-1 + x)^(-1)] + Log[mu2]*RATIO[1 + (-1 + x)^(-1)]) + 
      G[0, 0, 0, 0, 0, x]*RATIO[2 + 2/(-1 + x)] + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Pi^2*RATIO[1/6 + 1/(6*(-1 + x))] + Log[mu2]^2*
         RATIO[1/2 + 1/(2*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + RATIO[3/2 + (-1 + x)^(-1)]) + 
        RATIO[3 + 2/(-1 + x)]) + G[0, 1, 1, 1, 1, x]*RATIO[3/2 - 3/(2*x)] + 
      G[1, 0, 1, 1, 1, x]*RATIO[1 - x^(-1)] + I*Pi*G[0, 0, 0, 1, x]*
       RATIO[1/2 - 1/(2*x)] + I*Pi*G[1, 1, 0, 1, x]*RATIO[1/2 - 1/(2*x)] + 
      G[0, 0, 0, 1, 1, x]*RATIO[1/2 - 1/(2*x)] + G[1, 1, 0, 1, 1, x]*
       RATIO[1/2 - 1/(2*x)] + G[0, 0, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + 
        I*Pi*Log[mu2]*RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-1/4 + 1/(4*x)]) + 
      I*Pi*G[0, 1, 0, 1, x]*RATIO[-1/2 + 1/(2*x)] + I*Pi*G[1, 0, 0, 1, x]*
       RATIO[-1/2 + 1/(2*x)] + G[0, 1, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + 
      G[1, 0, 0, 1, 1, x]*RATIO[-1/2 + 1/(2*x)] + G[1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[3/2 - 3/(2*x)] + RATIO[2 - 3/(2*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + G[0, 0, 1, 1, x]*
       (RATIO[1/2 - 1/(2*x)] + Log[mu2]*RATIO[1/2 - 1/(2*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x)]) + G[1, 0, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1/2 + 1/(2*x)] + 
        Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + G[1, 0, 1, x]*
       (Pi^2*RATIO[1/4 - 1/(4*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
        I*Pi*Log[mu2]*RATIO[-1/2 + 1/(2*x)]) + G[0, 1, 1, x]*
       (RATIO[1 - x^(-1)] + Log[mu2]^2*RATIO[1/4 - 1/(4*x)] + 
        Pi^2*RATIO[5/24 - 5/(24*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)] + 
        Log[mu2]*(RATIO[1/2 - 1/(2*x)] + I*Pi*RATIO[-1/2 + 1/(2*x)])) + 
      G[0, 0, 1, 1, 1, x]*RATIO[-1 + x^(-1)] + G[0, 1, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1 + x^(-1)] + 
        Log[mu2]*RATIO[-1 + x^(-1)]) + G[1, 1, 1, x]*
       (I*Pi*RATIO[1/2 - 1/(2*x)] + Pi^2*RATIO[-1/6 + 1/(6*x)] + 
        Log[mu2]^2*RATIO[-1/2 + 1/(2*x)] + Log[mu2]*
         (I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-3/2 + x^(-1)]) + 
        RATIO[-3 + 2/x]) + G[1, 1, 1, 1, 1, x]*RATIO[-2 + 2/x] + 
      Pi^2*RATIO[7/6 - (7*x)/3] + I*Pi^3*RATIO[5/12 + 1/(6*(-1 + x)) - x/2] + 
      Log[mu2]^4*RATIO[-1/48 + x/24] + 
      Pi^4*RATIO[-181/2880 - 3/(80*(-1 + x)) + (73*x)/1440] + 
      Log[mu2]^3*(I*Pi*RATIO[-1/12 + x/6] + RATIO[-1/6 + x/3]) + 
      I*Pi*RATIO[-4 + 8*x] + RATIO[-8 + 16*x] + 
      (Pi^2*RATIO[1/24 + 1/(24*(-1 + x))] + RATIO[4/3 - (-1 + x)^(-1) - 
          (14*x)/3] + I*Pi*RATIO[7/6 - (7*x)/3])*Zeta[3] + 
      Log[mu2]^2*(I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + 
        Pi^2*RATIO[7/48 - (7*x)/24] + I*Pi*RATIO[-1/2 + x] + 
        RATIO[-1 + 2*x] + RATIO[-1/4 - 1/(4*(-1 + x))]*Zeta[3]) + 
      G[1, 0, x]*(I*Pi*RATIO[-1 - (-1 + x)^(-1)] + I*Pi*Log[mu2]^2*
         RATIO[-1/4 - 1/(4*(-1 + x))] + 
        I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + 
        Pi^2*RATIO[1/4 + 1/(4*(-1 + x))] + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
          Pi^2*RATIO[1/4 + 1/(4*(-1 + x))]) + RATIO[1/2 + 1/(2*(-1 + x))]*
         Zeta[3]) + G[0, 1, x]*(I*Pi*RATIO[1 - x^(-1)] + 
        I*Pi*Log[mu2]^2*RATIO[1/4 - 1/(4*x)] + 
        I*Pi^3*RATIO[-5/24 - 1/(12*(-1 + x)) + 1/(8*x)] + 
        Pi^2*RATIO[-1/4 + 1/(4*x)] + Log[mu2]*(I*Pi*RATIO[1/2 - 1/(2*x)] + 
          Pi^2*RATIO[-1/4 + 1/(4*x)]) + RATIO[1/2 + 1/(2*(-1 + x))]*
         Zeta[3]) + G[0, 0, x]*(RATIO[-4 - 2/(-1 + x)] + 
        Pi^2*RATIO[-1/6 - 5/(24*(-1 + x))] + Log[mu2]^3*
         RATIO[-1/12 - 1/(12*(-1 + x))] + 
        I*Pi^3*RATIO[-1/24 - 1/(24*(-1 + x))] + Log[mu2]^2*
         (RATIO[-1/2 - 1/(4*(-1 + x))] + I*Pi*RATIO[1/4 + 1/(4*(-1 + x))]) + 
        Log[mu2]*(RATIO[-2 - (-1 + x)^(-1)] + 
          Pi^2*RATIO[-5/24 - 5/(24*(-1 + x))] + 
          I*Pi*RATIO[1/2 + 1/(2*(-1 + x))]) + I*Pi*RATIO[1 + (-1 + x)^(-1)] + 
        RATIO[2/3 + 2/(3*(-1 + x))]*Zeta[3]) + 
      G[1, 1, x]*(RATIO[4 - 2/x] + Pi^2*RATIO[1/6 - 5/(24*x)] + 
        I*Pi^3*RATIO[5/24 + 1/(12*(-1 + x)) - 1/(8*x)] + 
        Log[mu2]^3*RATIO[1/12 - 1/(12*x)] + Log[mu2]^2*
         (RATIO[1/2 - 1/(4*x)] + I*Pi*RATIO[-1/4 + 1/(4*x)]) + 
        Log[mu2]*(RATIO[2 - x^(-1)] + Pi^2*RATIO[5/24 - 5/(24*x)] + 
          I*Pi*RATIO[-1/2 + 1/(2*x)]) + I*Pi*RATIO[-1 + x^(-1)] + 
        RATIO[-5/3 - 1/(2*(-1 + x)) + 7/(6*x)]*Zeta[3]) + 
      Log[mu2]*(Pi^4*RATIO[-3/80 - 3/(80*(-1 + x))] + 
        Pi^2*RATIO[7/12 - (7*x)/6] + I*Pi^3*RATIO[5/24 + 1/(12*(-1 + x)) - 
           x/4] + I*Pi*RATIO[-2 + 4*x] + RATIO[-4 + 8*x] + 
        RATIO[2/3 - 1/(2*(-1 + x)) - (7*x)/3]*Zeta[3]) + 
      G[1, x]*(RATIO[-4] + I*Pi*RATIO[2 - 2/x] + Log[mu2]^3*
         (RATIO[-1/12] + I*Pi*RATIO[1/12 - 1/(12*x)]) + 
        Pi^4*RATIO[1/240 - 3/(80*(-1 + x)) - 1/(24*x)] + 
        Log[mu2]^2*(RATIO[-1/2] + I*Pi*RATIO[1/4 - 1/(4*x)] + 
          Pi^2*RATIO[-1/8 + 1/(8*x)]) + 
        I*Pi^3*RATIO[-1/24 + 1/(12*(-1 + x)) + 1/(8*x)] + 
        Pi^2*RATIO[-5/12 + 1/(2*x)] + (RATIO[2/3 - 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-7/6 + 7/(6*x)])*Zeta[3] + 
        Log[mu2]*(RATIO[-2] + I*Pi*RATIO[1 - x^(-1)] + 
          I*Pi^3*RATIO[-1/24 + 1/(12*(-1 + x)) + 1/(8*x)] + 
          Pi^2*RATIO[-5/24 + 1/(4*x)] + RATIO[-1/2 - 1/(2*(-1 + x))]*
           Zeta[3])) + G[0, x]*(RATIO[4] + I*Pi*RATIO[-2 - 2/(-1 + x)] + 
        Log[mu2]^3*(RATIO[1/12] + I*Pi*RATIO[-1/12 - 1/(12*(-1 + x))]) + 
        Pi^4*RATIO[-1/240 - 1/(240*(-1 + x))] + 
        I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + Log[mu2]^2*
         (RATIO[1/2] + I*Pi*RATIO[-1/4 - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[1/8 + 1/(8*(-1 + x))]) + 
        Pi^2*RATIO[5/12 + 1/(2*(-1 + x))] + (RATIO[-2/3 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[7/6 + 7/(6*(-1 + x))])*Zeta[3] + 
        Log[mu2]*(RATIO[2] + I*Pi*RATIO[-1 - (-1 + x)^(-1)] + 
          I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + 
          Pi^2*RATIO[5/24 + 1/(4*(-1 + x))] + RATIO[1/2 + 1/(2*(-1 + x))]*
           Zeta[3])) + RATIO[-1/2 - 1/(2*(-1 + x))]*Zeta[5])/Nc + 
    Nc*(RATIO[-8] + Log[mu2]^4*RATIO[-1/48] + G[0, 0, 0, 0, 0, x]*
       RATIO[2*x - 2*x^2] + G[1, 1, 1, 1, 1, x]*RATIO[2*x - 2*x^2] + 
      G[0, 1, 1, 1, 1, x]*RATIO[x - x^2] + G[1, 0, 0, 0, 0, x]*
       RATIO[x - x^2] + G[0, 0, 1, 1, 1, x]*RATIO[x/2 - x^2/2] + 
      G[0, 1, 0, 0, 0, x]*RATIO[x/2 - x^2/2] + G[1, 0, 1, 1, 1, x]*
       RATIO[x/2 - x^2/2] + G[1, 1, 0, 0, 0, x]*RATIO[x/2 - x^2/2] + 
      G[0, 0, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, 0, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, 1, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[0, 1, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 0, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 0, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 1, 0, 1, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      G[1, 1, 1, 0, x]*(RATIO[x/2 - x^2/2] + Log[mu2]*RATIO[x/2 - x^2/2]) + 
      Pi^2*G[0, 1, 1, x]*RATIO[x/4 - x^2/4] + Pi^2*G[1, 0, 0, x]*
       RATIO[x/4 - x^2/4] + G[0, 0, 0, x]*(RATIO[1 + x - 2*x^2] + 
        Log[mu2]*RATIO[1/2 + x/2 - x^2] + Log[mu2]^2*RATIO[x/2 - x^2/2] + 
        Pi^2*RATIO[x/6 - x^2/6]) + G[1, 1, 1, x]*(RATIO[3*x - 2*x^2] + 
        Log[mu2]*RATIO[(3*x)/2 - x^2] + Log[mu2]^2*RATIO[x/2 - x^2/2] + 
        Pi^2*RATIO[x/6 - x^2/6]) + Pi^4*RATIO[47/2880 + x/240 - x^2/240] + 
      Log[mu2]^3*(RATIO[-1/6] + Pi^2*RATIO[-x/24 + x^2/24]) + 
      G[0, 0, 0, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[0, 0, 0, 1, 0, x]*
       RATIO[-x/2 + x^2/2] + G[0, 0, 1, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[0, 0, 1, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 0, 0, 1, x]*
       RATIO[-x/2 + x^2/2] + G[0, 1, 0, 1, 0, x]*RATIO[-x/2 + x^2/2] + 
      G[0, 1, 1, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 1, 1, 0, x]*
       RATIO[-x/2 + x^2/2] + G[1, 0, 0, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 0, 0, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[1, 0, 1, 0, 1, x]*
       RATIO[-x/2 + x^2/2] + G[1, 0, 1, 1, 0, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 1, 0, 0, 1, x]*RATIO[-x/2 + x^2/2] + G[1, 1, 0, 1, 0, x]*
       RATIO[-x/2 + x^2/2] + G[1, 1, 1, 0, 1, x]*RATIO[-x/2 + x^2/2] + 
      G[1, 1, 1, 1, 0, x]*RATIO[-x/2 + x^2/2] + G[0, 1, 1, 1, x]*
       (RATIO[-x/2 + x^2/2] + Log[mu2]*RATIO[-x/2 + x^2/2]) + 
      G[1, 0, 0, 0, x]*(RATIO[-x/2 + x^2/2] + Log[mu2]*RATIO[-x/2 + x^2/2]) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + G[0, 1, 0, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + G[1, 0, 1, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + G[1, 1, 0, x]*(Pi^2*RATIO[(7*x)/24 - (7*x^2)/24] + 
        Log[mu2]^2*RATIO[-x/4 + x^2/4] + Log[mu2]*RATIO[-x/2 + x^2/2] + 
        RATIO[-x + x^2]) + Pi^2*RATIO[1/6 - x + x^2] + 
      G[1, 1, 1, 1, x]*(RATIO[-2*x + (3*x^2)/2] + 
        Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2]) + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2] + RATIO[-1/2 - x + (3*x^2)/2]) + 
      (Pi^2*RATIO[(5*x)/8 - (5*x^2)/8] + RATIO[7/3 - x + x^2])*Zeta[3] + 
      G[0, 0, x]*(Log[mu2]^3*RATIO[-x/12 + x^2/12] + 
        Pi^2*RATIO[1/24 - x/4 + (5*x^2)/24] + Log[mu2]^2*
         RATIO[-1/4 + x^2/4] + Log[mu2]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + 
          RATIO[-1 + x^2]) + RATIO[-2 + 2*x^2] + RATIO[(2*x)/3 - (2*x^2)/3]*
         Zeta[3]) + G[1, 1, x]*(Log[mu2]^3*RATIO[-x/12 + x^2/12] + 
        Pi^2*RATIO[-x/6 + (5*x^2)/24] + Log[mu2]^2*RATIO[-x/2 + x^2/4] + 
        Log[mu2]*(Pi^2*RATIO[(-5*x)/24 + (5*x^2)/24] + RATIO[-2*x + x^2]) + 
        RATIO[-4*x + 2*x^2] + RATIO[(2*x)/3 - (2*x^2)/3]*Zeta[3]) + 
      Log[mu2]^2*(RATIO[-1] + Pi^2*RATIO[1/48 - x/8 + x^2/8] + 
        RATIO[-x/4 + x^2/4]*Zeta[3]) + Log[mu2]*(RATIO[-4] + 
        Pi^4*RATIO[x/240 - x^2/240] + Pi^2*RATIO[1/12 - x/2 + x^2/2] + 
        RATIO[7/6 - x/2 + x^2/2]*Zeta[3]) + G[0, 1, x]*
       (RATIO[2*x - 2*x^2] + Log[mu2]^2*RATIO[x/4 - x^2/4] + 
        Log[mu2]^3*RATIO[x/12 - x^2/12] + 
        Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24] + Log[mu2]*(RATIO[x - x^2] + 
          Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + RATIO[(-5*x)/3 + (5*x^2)/3]*
         Zeta[3]) + G[1, 0, x]*(RATIO[2*x - 2*x^2] + 
        Log[mu2]^2*RATIO[x/4 - x^2/4] + Log[mu2]^3*RATIO[x/12 - x^2/12] + 
        Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24] + Log[mu2]*(RATIO[x - x^2] + 
          Pi^2*RATIO[(-7*x)/24 + (7*x^2)/24]) + RATIO[(-5*x)/3 + (5*x^2)/3]*
         Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[x/12] + RATIO[4*x] + 
        Pi^2*RATIO[(5*x)/12 - x^2/2] + Log[mu2]^2*(RATIO[x/2] + 
          Pi^2*RATIO[x/8 - x^2/8]) + Pi^4*RATIO[-x/240 + x^2/240] + 
        RATIO[(-2*x)/3 - x^2/2]*Zeta[3] + Log[mu2]*(RATIO[2*x] + 
          Pi^2*RATIO[(5*x)/24 - x^2/4] + RATIO[x/2 - x^2/2]*Zeta[3])) + 
      G[0, x]*(RATIO[4 - 4*x] + Log[mu2]^3*RATIO[1/12 - x/12] + 
        Pi^2*RATIO[-1/12 + (7*x)/12 - x^2/2] + Log[mu2]^2*
         (RATIO[1/2 - x/2] + Pi^2*RATIO[x/8 - x^2/8]) + 
        Pi^4*RATIO[-x/240 + x^2/240] + RATIO[-7/6 + (5*x)/3 - x^2/2]*
         Zeta[3] + Log[mu2]*(RATIO[2 - 2*x] + 
          Pi^2*RATIO[-1/24 + (7*x)/24 - x^2/4] + RATIO[x/2 - x^2/2]*
           Zeta[3])) + RATIO[-x/2 + x^2/2]*Zeta[5]))}


==> anc/H_qqb_ga_-+--_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*Qf*((RATIO[19/18 - (19*x)/9] + Log[mu2]*RATIO[1/3 - (2*x)/3] + 
      G[0, x]*RATIO[-1/3 + x/3] + G[1, x]*RATIO[x/3])/Nc + 
    Nc*(Log[mu2]*RATIO[1/3] + RATIO[37/18 - x] + 
      G[1, x]*RATIO[(5*x)/3 - 2*x^2] + 
      G[0, x]*RATIO[-1/3 - (5*x)/3 + 2*x^2] + 
      G[0, 0, x]*RATIO[(-2*x)/3 + (8*x^2)/3 - 2*x^3] + 
      G[1, 1, x]*RATIO[(-2*x)/3 + (8*x^2)/3 - 2*x^3] + 
      Pi^2*RATIO[-x/3 + (4*x^2)/3 - x^3] + G[0, 1, x]*
       RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3] + G[1, 0, x]*
       RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3])) + 
  Nfv*(Nc*(I*Pi*RATIO[3/2 - 3*x] + 
      G[0, x]*(I*Pi*RATIO[3/2 + 3/(2*(-1 + x)) + x] + 
        RATIO[(3*x)/2 - 3*x^2]) + G[1, x]*(I*Pi*RATIO[-5/2 + 3/(2*x) + x] + 
        RATIO[3/2 - (9*x)/2 + 3*x^2]) + G[0, 1, x]*
       RATIO[-x/2 + (3*x^2)/2 - x^3] + G[1, 0, x]*
       RATIO[-x/2 + (3*x^2)/2 - x^3] + Pi^2*RATIO[x/4 - (3*x^2)/4 + x^3/2] + 
      G[0, 0, x]*RATIO[3/2 + 3/(2*(-1 + x)) + (3*x)/2 - (3*x^2)/2 + x^3] + 
      G[1, 1, x]*RATIO[-5/2 + 3/(2*x) + (3*x)/2 - (3*x^2)/2 + x^3]) + 
    (I*Pi*RATIO[-6 + 12*x] + G[1, x]*(I*Pi*RATIO[10 - 6/x - 4*x] + 
        RATIO[-6 + 18*x - 12*x^2]) + 
      G[0, x]*(I*Pi*RATIO[-6 - 6/(-1 + x) - 4*x] + RATIO[-6*x + 12*x^2]) + 
      G[0, 0, x]*RATIO[-6 - 6/(-1 + x) - 6*x + 6*x^2 - 4*x^3] + 
      G[1, 1, x]*RATIO[10 - 6/x - 6*x + 6*x^2 - 4*x^3] + 
      Pi^2*RATIO[-x + 3*x^2 - 2*x^3] + G[0, 1, x]*
       RATIO[2*x - 6*x^2 + 4*x^3] + G[1, 0, x]*RATIO[2*x - 6*x^2 + 4*x^3])/
     Nc) + Qf*(Log[mu2]^2*RATIO[1/4 - x] + 
    Log[mu2]*(I*Pi*RATIO[-1/2] + RATIO[-11/6 + (13*x)/6]) + 
    I*Pi*RATIO[-2 + (9*x)/2] + RATIO[-139/18 + (85*x)/9] + 
    G[1, x]*(I*Pi*RATIO[3/2 - x^(-1)] + Log[mu2]*RATIO[-1/2 + x] + 
      RATIO[-2 + (11*x)/3 - 2*x^2]) + 
    G[0, x]*(I*Pi*RATIO[-1 - 3/(2*(-1 + x))] + Log[mu2]*RATIO[-1/2 + x] + 
      RATIO[11/6 - (4*x)/3 + 2*x^2]) + 
    G[0, 0, x]*RATIO[-1 - 3/(2*(-1 + x)) - (3*x)/2 + (7*x^2)/2 - 2*x^3] + 
    G[1, 1, x]*RATIO[3/2 - x^(-1) - (3*x)/2 + (7*x^2)/2 - 2*x^3] + 
    Pi^2*RATIO[-1/24 - x/12 + (7*x^2)/4 - x^3] + 
    G[0, 1, x]*RATIO[1/2 + x/2 - (7*x^2)/2 + 2*x^3] + 
    G[1, 0, x]*RATIO[1/2 + x/2 - (7*x^2)/2 + 2*x^3] + 
    Nc^2*(Log[mu2]*RATIO[-13/12] + Log[mu2]^2*RATIO[1/2] + 
      RATIO[-475/72 + (11*x)/4] + G[0, x]*(Log[mu2]*RATIO[-1/2] + 
        RATIO[13/12 + (53*x)/12 - (11*x^2)/2]) + 
      G[1, x]*(Log[mu2]*RATIO[-1/2] + RATIO[(-53*x)/12 + (11*x^2)/2]) + 
      G[0, 1, x]*RATIO[1/2 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
      G[1, 0, x]*RATIO[1/2 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
      Pi^2*RATIO[-1/3 + (5*x)/6 - (43*x^2)/12 + (11*x^3)/4] + 
      G[0, 0, x]*RATIO[(5*x)/3 - (43*x^2)/6 + (11*x^3)/2] + 
      G[1, 1, x]*RATIO[(5*x)/3 - (43*x^2)/6 + (11*x^3)/2]) + 
    (Log[mu2]^2*RATIO[-1/4 + x/2] + I*Pi*RATIO[-1/2 + x] + 
      Log[mu2]*(I*Pi*RATIO[-1/2 + x] + RATIO[-3/4 + (3*x)/2]) + 
      RATIO[-17/8 + (17*x)/4] + G[1, x]*(I*Pi*RATIO[-1/2 + 1/(2*x) - x/2] + 
        RATIO[-1/2 + (23*x)/4 - 6*x^2]) + 
      G[0, x]*(I*Pi*RATIO[1 + 1/(2*(-1 + x)) - x/2] + 
        RATIO[3/4 - (25*x)/4 + 6*x^2]) + G[0, 0, x]*
       RATIO[1 + 1/(2*(-1 + x)) - (7*x)/2 + 9*x^2 - 6*x^3] + 
      G[1, 1, x]*RATIO[-1/2 + 1/(2*x) - (7*x)/2 + 9*x^2 - 6*x^3] + 
      Pi^2*RATIO[7/24 - (25*x)/12 + (9*x^2)/2 - 3*x^3] + 
      G[0, 1, x]*RATIO[3*x - 9*x^2 + 6*x^3] + 
      G[1, 0, x]*RATIO[3*x - 9*x^2 + 6*x^3])/Nc^2) + 
  e*(Nf*Qf*((G[0, 0, 0, x]*RATIO[-2/3 - 2/(3*(-1 + x))] + 
        G[1, 1, 1, x]*RATIO[2/3 - 2/(3*x)] + RATIO[583/108 - (583*x)/54] + 
        I*Pi*RATIO[19/18 - (19*x)/9] + Log[mu2]^2*RATIO[1/2 - x] + 
        Log[mu2]*(RATIO[25/9 - (50*x)/9] + I*Pi*RATIO[1/3 - (2*x)/3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-1/3 - 1/(3*(-1 + x))] + 
          Log[mu2]*RATIO[1/3 + 1/(3*(-1 + x))] + 
          RATIO[37/18 + 19/(18*(-1 + x)) - x/3]) + 
        G[1, 1, x]*(I*Pi*RATIO[1/3 - 1/(3*x)] + Log[mu2]*
           RATIO[-1/3 + 1/(3*x)] + RATIO[-31/18 + 19/(18*x) - x/3]) + 
        Pi^2*RATIO[-5/36 + (5*x)/18] + G[0, x]*
         (Pi^2*RATIO[-1/9 - 1/(9*(-1 + x))] + 
          I*Pi*RATIO[19/18 + 19/(18*(-1 + x)) + x/3] + 
          Log[mu2]*(I*Pi*RATIO[1/3 + 1/(3*(-1 + x))] + RATIO[-1 + (2*x)/3]) + 
          RATIO[-25/9 + (31*x)/18]) + G[1, x]*(Pi^2*RATIO[1/9 - 1/(9*x)] + 
          I*Pi*RATIO[-25/18 + 19/(18*x) + x/3] + Log[mu2]*
           (I*Pi*RATIO[-1/3 + 1/(3*x)] + RATIO[1/3 + (2*x)/3]) + 
          RATIO[19/18 + (31*x)/18]))/Nc + Nc*(Log[mu2]^2*RATIO[1/2] + 
        RATIO[1357/108 - (43*x)/6] + G[1, 0, 0, x]*RATIO[x/3 - x^2/3] + 
        G[0, 1, 1, x]*RATIO[(-2*x)/3 + (2*x^2)/3] + 
        Pi^2*RATIO[-7/36 - (25*x)/36 + (181*x^2)/36 - (25*x^3)/6] + 
        G[0, 0, 1, x]*RATIO[-x/3 + (13*x^2)/3 - 4*x^3] + 
        G[0, 1, 0, x]*RATIO[-x/3 + (13*x^2)/3 - 4*x^3] + 
        G[0, 0, x]*(RATIO[1 + (23*x)/18 + (109*x^2)/18 - (25*x^3)/3] + 
          Log[mu2]*RATIO[-x + 5*x^2 - 4*x^3]) + G[1, 1, x]*
         (RATIO[(-85*x)/18 + (253*x^2)/18 - (25*x^3)/3] + 
          Log[mu2]*RATIO[-x + 5*x^2 - 4*x^3]) + G[1, 0, 1, x]*
         RATIO[(-4*x)/3 + (16*x^2)/3 - 4*x^3] + G[1, 1, 0, x]*
         RATIO[(-4*x)/3 + (16*x^2)/3 - 4*x^3] + 
        Log[mu2]*(RATIO[43/9 - 2*x] + Pi^2*RATIO[-x/2 + (5*x^2)/2 - 2*x^3]) + 
        G[1, x]*(RATIO[(86*x)/9 - (37*x^2)/3] + Log[mu2]*RATIO[3*x - 4*x^2] + 
          Pi^2*RATIO[x/2 - (5*x^2)/2 + 2*x^3]) + 
        G[0, x]*(Log[mu2]*RATIO[-1 - 3*x + 4*x^2] + 
          RATIO[-43/9 - (68*x)/9 + (37*x^2)/3] + 
          Pi^2*RATIO[x/3 - (7*x^2)/3 + 2*x^3]) + G[1, 1, 1, x]*
         RATIO[(7*x)/3 - (31*x^2)/3 + 8*x^3] + G[0, 0, 0, x]*
         RATIO[(4*x)/3 - (28*x^2)/3 + 8*x^3] + G[0, 1, x]*
         (Log[mu2]*RATIO[x - 5*x^2 + 4*x^3] + RATIO[(31*x)/18 - 
            (181*x^2)/18 + (25*x^3)/3]) + G[1, 0, x]*
         (Log[mu2]*RATIO[x - 5*x^2 + 4*x^3] + RATIO[(31*x)/18 - 
            (181*x^2)/18 + (25*x^3)/3]) + 
        RATIO[(-2*x)/3 + (14*x^2)/3 - 4*x^3]*Zeta[3])) + 
    Qf*(G[0, 0, 0, 1, x]*RATIO[3/2 + 3/(2*(-1 + x))] + 
      G[0, 0, 1, 0, x]*RATIO[3/2 + 3/(2*(-1 + x))] + 
      G[0, 1, 0, 1, x]*RATIO[1 + 1/(2*(-1 + x)) - 1/(2*x)] + 
      G[0, 1, 1, 0, x]*RATIO[1 + 1/(2*(-1 + x)) - 1/(2*x)] + 
      G[1, 0, 0, 1, x]*RATIO[-1 - 1/(2*(-1 + x)) + 1/(2*x)] + 
      G[1, 0, 1, 0, x]*RATIO[-1 - 1/(2*(-1 + x)) + 1/(2*x)] + 
      G[1, 1, 0, 1, x]*RATIO[-3/2 + 3/(2*x)] + G[1, 1, 1, 0, x]*
       RATIO[-3/2 + 3/(2*x)] + Log[mu2]^3*RATIO[1/3 - (4*x)/3] + 
      I*Pi*RATIO[-301/18 + (647*x)/18] + RATIO[-4501/108 + (2881*x)/54] + 
      G[0, 0, 0, 0, x]*RATIO[1/2 + 1/(2*(-1 + x)) + (13*x)/2 - (13*x^2)/2] + 
      G[1, 1, 0, 0, x]*RATIO[1/(2*(-1 + x)) + 1/(2*x) + (11*x)/2 - 
         (11*x^2)/2] + G[1, 1, 1, 1, x]*RATIO[-1/2 + 1/(2*x) + x/2 - x^2/2] + 
      G[0, 1, 1, 1, x]*RATIO[-1 + x^(-1) + x/2 - x^2/2] + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[1/2 - 1/(2*x)] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) + x/2 - x^2/2] + 
        RATIO[-5/(2*x) + (9*x)/2 - x^2/2]) + 
      Log[mu2]^2*(I*Pi*RATIO[-1/4 - x] + RATIO[-9/4 + (5*x)/4] + 
        Pi^2*RATIO[-x/8 + x^2/8]) + Pi^4*RATIO[-7/36 - 7/(36*(-1 + x)) - 
         (9*x)/20 + (9*x^2)/20] + G[1, 0, 1, 1, x]*
       RATIO[1/2 - 1/(2*x) - x/2 + x^2/2] + G[0, 0, 1, 1, x]*
       RATIO[1/(2*(-1 + x)) + 1/(2*x) - x/2 + x^2/2] + 
      I*Pi^3*RATIO[3/4 + 5/(8*(-1 + x)) - (23*x)/24 + (7*x^2)/8] + 
      G[1, 0, 0, 0, x]*RATIO[1 + (-1 + x)^(-1) - (11*x)/2 + (11*x^2)/2] + 
      G[1, 0, 0, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        RATIO[-3 - 7/(2*(-1 + x)) - 2*x^2] + 
        I*Pi*RATIO[-1/2 + 1/(2*x) - (11*x)/2 + (11*x^2)/2]) + 
      G[0, 1, 0, 0, x]*RATIO[-1/2 - 1/(2*(-1 + x)) - (13*x)/2 + (13*x^2)/2] + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[1 + 3/(2*(-1 + x)) + 1/(2*x) - x/2 + x^2/2] + 
        RATIO[-3/4 + 1/(4*(-1 + x)) - 3*x + (13*x^2)/2 - 4*x^3]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x))] + 
        I*Pi*RATIO[-1/(2*(-1 + x)) - 1/(2*x) - (13*x)/2 + (13*x^2)/2] + 
        RATIO[-3/4 + 1/(4*(-1 + x)) - 3*x + (13*x^2)/2 - 4*x^3]) + 
      G[0, 0, x]*(Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x)) - x/4 + x^2/4] + 
        Pi^2*RATIO[-1/12 - 1/(12*(-1 + x)) - (19*x)/24 + (19*x^2)/24] + 
        I*Pi*RATIO[5/6 + 11/(6*(-1 + x)) + (9*x)/4 + (7*x^2)/4] + 
        RATIO[-557/36 - 395/(36*(-1 + x)) - (5*x)/3 + (15*x^2)/2 - 
          (11*x^3)/2] + Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-1) - x/2 + 
             x^2/2] + RATIO[-25/12 - 49/(12*(-1 + x)) - (15*x)/4 + 
            (31*x^2)/4 - 4*x^3])) + G[1, 1, x]*
       (Pi^2*RATIO[1/12 - 1/(12*x) + (5*x)/24 - (5*x^2)/24] + 
        Log[mu2]^2*RATIO[-1/2 + 1/(2*x) - x/4 + x^2/4] + 
        I*Pi*RATIO[-1/3 + 5/(6*x) - (17*x)/4 + (7*x^2)/4] + 
        RATIO[329/36 - 341/(36*x) - (23*x)/3 + (31*x^2)/2 - (11*x^3)/2] + 
        Log[mu2]*(I*Pi*RATIO[1 - x^(-1) - x/2 + x^2/2] + 
          RATIO[37/12 - 37/(12*x) - (15*x)/4 + (31*x^2)/4 - 4*x^3])) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[1/2 - 1/(2*x)] + 
        I*Pi*RATIO[-1 + 1/(2*(-1 + x)) + 3/(2*x) + (11*x)/2 - (11*x^2)/2] + 
        RATIO[7/4 + 1/(4*x) - 5*x + 8*x^2 - 4*x^3]) + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[1/2 - 1/(2*x)] + 
        I*Pi*RATIO[-1/(2*(-1 + x)) - 1/(2*x) - x/2 + x^2/2] + 
        RATIO[7/4 + 1/(4*x) - 5*x + 8*x^2 - 4*x^3]) + 
      Pi^2*RATIO[107/36 - (593*x)/72 + (23*x^2)/4 - (11*x^3)/4] + 
      Log[mu2]*(I*Pi*RATIO[-73/12 + (67*x)/6] + RATIO[-172/9 + (209*x)/9] + 
        I*Pi^3*RATIO[-x/4 + x^2/4] + Pi^2*RATIO[-1/12 - (13*x)/24 + 
           (31*x^2)/8 - 2*x^3]) + G[1, 0, x]*
       (I*Pi*RATIO[-1/4 - 7/(2*(-1 + x)) + 1/(4*x) - (13*x)/4 - (7*x^2)/4] + 
        Pi^2*RATIO[5/6 + 1/(2*(-1 + x)) - 1/(3*x) + (19*x)/24 - 
           (19*x^2)/24] + Log[mu2]^2*RATIO[x/4 - x^2/4] + 
        Log[mu2]*(I*Pi*RATIO[-1/(2*(-1 + x)) - 1/(2*x) + x/2 - x^2/2] + 
          RATIO[1 + (7*x)/4 - (31*x^2)/4 + 4*x^3]) + 
        RATIO[9/4 + (3*x)/2 - (23*x^2)/2 + (11*x^3)/2]) + 
      G[0, 1, x]*(I*Pi*RATIO[1/4 + 1/(4*(-1 + x)) - 5/(2*x) + (13*x)/4 - 
           (7*x^2)/4] + Log[mu2]^2*RATIO[x/4 - x^2/4] + 
        Pi^2*RATIO[-5/6 - 1/(3*(-1 + x)) + 1/(2*x) - (5*x)/24 + (5*x^2)/24] + 
        Log[mu2]*(I*Pi*RATIO[-1/(2*(-1 + x)) - 1/(2*x) + x/2 - x^2/2] + 
          RATIO[1 + (7*x)/4 - (31*x^2)/4 + 4*x^3]) + 
        RATIO[9/4 + (3*x)/2 - (23*x^2)/2 + (11*x^3)/2]) + 
      G[1, 1, 1, x]*(Log[mu2]*RATIO[3/2 - 3/(2*x)] + 
        I*Pi*RATIO[-1/2 + 1/(2*x) + x/2 - x^2/2] + 
        RATIO[-31/6 + 11/(3*x) + (9*x)/2 - 14*x^2 + 8*x^3]) + 
      G[0, 0, 0, x]*(Log[mu2]*RATIO[-3/2 - 3/(2*(-1 + x))] + 
        I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) + (13*x)/2 - (13*x^2)/2] + 
        RATIO[11/3 + 17/(3*(-1 + x)) + 9*x - (25*x^2)/2 + 8*x^3]) + 
      (I*Pi*RATIO[1/2 + 1/(2*(-1 + x)) - 7*x + 7*x^2] + 
        RATIO[37/12 - 15/(4*(-1 + x)) - (25*x)/3 + (17*x^2)/2 - 4*x^3])*
       Zeta[3] + G[1, x]*(Log[mu2]^2*(I*Pi*RATIO[-1/2 + 1/(2*x)] + 
          RATIO[-1/4 + (7*x)/4]) + I*Pi*RATIO[191/36 - 341/(36*x) + 
           (47*x)/12] + RATIO[-301/18 + (199*x)/9 - (19*x^2)/2] + 
        Log[mu2]*(I*Pi*RATIO[43/12 - 37/(12*x) + (3*x)/2] + 
          RATIO[-73/12 + (121*x)/12 - 4*x^2]) + 
        I*Pi^3*RATIO[-1/12 - 1/(6*(-1 + x)) - 1/(12*x) - (3*x)/4 + 
           (3*x^2)/4] + Pi^2*RATIO[-103/36 + 149/(72*x) + (41*x)/24 - 
           (15*x^2)/4 + 2*x^3] + RATIO[-5/2 + (-1 + x)^(-1) + 7/(2*x) + 
           (13*x)/2 - (13*x^2)/2]*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[-157/18 - 395/(36*(-1 + x)) - (19*x)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + RATIO[-1 + (5*x)/4]) + 
        I*Pi^3*RATIO[1/4 + 1/(4*(-1 + x)) + (5*x)/4 - (5*x^2)/4] + 
        Log[mu2]*(I*Pi*RATIO[-37/12 - 49/(12*(-1 + x)) + x/2] + 
          RATIO[9/2 - (17*x)/12 + 4*x^2]) + RATIO[172/9 - (169*x)/18 + 
          (19*x^2)/2] + Pi^2*RATIO[167/72 + 185/(72*(-1 + x)) + (11*x)/24 - 
           (7*x^2)/2 + 2*x^3] + RATIO[3/2 + 3/(2*(-1 + x)) - (11*x)/2 + 
           (11*x^2)/2]*Zeta[3]) + Nc^2*(Log[mu2]^3*RATIO[2/3] + 
        RATIO[-16807/432 + (439*x)/24] + G[0, 0, 0, 1, x]*RATIO[x - x^2] + 
        G[0, 0, 1, 0, x]*RATIO[x - x^2] + G[0, 1, 0, 0, x]*RATIO[x - x^2] + 
        G[0, 1, 1, 1, x]*RATIO[x - x^2] + G[1, 0, 0, 0, x]*RATIO[x - x^2] + 
        G[1, 0, 1, 1, x]*RATIO[x - x^2] + G[1, 1, 0, 1, x]*RATIO[x - x^2] + 
        G[1, 1, 1, 0, x]*RATIO[x - x^2] + G[0, 0, 0, 0, x]*
         RATIO[x/2 - x^2/2] + G[1, 1, 1, 1, x]*RATIO[x/2 - x^2/2] + 
        G[0, 1, 1, x]*(RATIO[x/6 - (2*x^2)/3] + Log[mu2]*
           RATIO[x/2 - x^2/2]) + Log[mu2]^2*(RATIO[-5/8] + 
          Pi^2*RATIO[x/4 - x^2/4]) + G[1, 0, 0, x]*
         (Log[mu2]*RATIO[x/2 - x^2/2] + RATIO[-1/2 + (2*x)/3 - x^2/6]) + 
        Pi^4*RATIO[-x/16 + x^2/16] + G[0, 0, 1, 1, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[0, 1, 0, 1, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[0, 1, 1, 0, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[1, 0, 0, 1, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[1, 0, 1, 0, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[1, 1, 0, 0, x]*
         RATIO[(-3*x)/2 + (3*x^2)/2] + G[0, 0, 0, x]*
         (Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2] + 
          RATIO[1/2 - (10*x)/3 + (155*x^2)/6 - 22*x^3]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[(-3*x)/2 + (3*x^2)/2] + 
          RATIO[1 - (29*x)/6 + (79*x^2)/3 - 22*x^3]) + 
        G[0, 1, x]*(Pi^2*RATIO[x/3 - x^2/3] + Log[mu2]^2*
           RATIO[-x/2 + x^2/2] + RATIO[1 - (109*x)/72 + (1555*x^2)/72 - 
            (241*x^3)/12] + Log[mu2]*RATIO[3/2 - (9*x)/4 + (53*x^2)/4 - 
             11*x^3]) + G[1, 0, x]*(Pi^2*RATIO[x/3 - x^2/3] + 
          Log[mu2]^2*RATIO[-x/2 + x^2/2] + RATIO[1 - (109*x)/72 + 
            (1555*x^2)/72 - (241*x^3)/12] + Log[mu2]*
           RATIO[3/2 - (9*x)/4 + (53*x^2)/4 - 11*x^3]) + 
        G[0, x]*(Log[mu2]^2*RATIO[-5/4 + x/2] + RATIO[553/36 + (283*x)/18 - 
            (373*x^2)/12] + Log[mu2]*(RATIO[9/4 + (31*x)/4 - 11*x^2] + 
            Pi^2*RATIO[-x/4 + x^2/4]) + Pi^2*RATIO[5/8 - (23*x)/24 + 
             (51*x^2)/8 - (11*x^3)/2]) + G[1, x]*
         (Log[mu2]^2*RATIO[-3/4 - x/2] + Log[mu2]*(Pi^2*RATIO[-x/4 + x^2/4] + 
            RATIO[-1 - (31*x)/4 + 11*x^2]) + RATIO[(-191*x)/9 + 
            (373*x^2)/12] + Pi^2*RATIO[13/24 - (7*x)/8 + (155*x^2)/24 - 
             (11*x^3)/2]) + Log[mu2]*(RATIO[-553/36 + (11*x)/2] + 
          Pi^2*RATIO[-2/3 + (9*x)/8 - (53*x^2)/8 + (11*x^3)/2]) + 
        Pi^2*RATIO[-59/144 + (97*x)/144 - (1555*x^2)/144 + (241*x^3)/24] + 
        G[1, 0, 1, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-1 + (19*x)/12 - (157*x^2)/12 + 11*x^3]) + 
        G[1, 1, 0, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-1 + (19*x)/12 - (157*x^2)/12 + 11*x^3]) + 
        G[0, 0, 1, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-3/2 + (25*x)/12 - (151*x^2)/12 + 11*x^3]) + 
        G[0, 1, 0, x]*(Log[mu2]*RATIO[x/2 - x^2/2] + 
          RATIO[-3/2 + (25*x)/12 - (151*x^2)/12 + 11*x^3]) + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[x/2 - x^2/2] + 
          Pi^2*RATIO[-x/12 + x^2/12] + Log[mu2]*RATIO[(13*x)/4 - (53*x^2)/4 + 
             11*x^3] + RATIO[(667*x)/72 - (2347*x^2)/72 + (241*x^3)/12]) + 
        G[0, 0, x]*(Log[mu2]^2*RATIO[x/2 - x^2/2] + 
          Pi^2*RATIO[-x/12 + x^2/12] + Log[mu2]*RATIO[1 + (5*x)/4 - 
             (53*x^2)/4 + 11*x^3] + RATIO[-13/4 - (449*x)/72 - (763*x^2)/72 + 
            (241*x^3)/12]) + RATIO[-11/6 + (17*x)/12 - (149*x^2)/12 + 11*x^3]*
         Zeta[3]) + (G[0, 0, 0, 1, x]*RATIO[-5 - 5/(-1 + x)] + 
        G[0, 0, 1, 0, x]*RATIO[-5 - 5/(-1 + x)] + G[0, 1, 0, 0, x]*
         RATIO[-1/2 - 1/(2*(-1 + x))] + 
        Pi^4*RATIO[19/120 + 19/(120*(-1 + x))] + G[0, 0, 0, 0, x]*
         RATIO[13/2 + 13/(2*(-1 + x))] + G[0, 0, 1, 1, x]*
         RATIO[7 + 7/(-1 + x)] + G[1, 1, 0, 1, x]*RATIO[5 - 5/x] + 
        G[1, 1, 1, 0, x]*RATIO[5 - 5/x] + G[1, 0, 1, 1, x]*
         RATIO[1/2 - 1/(2*x)] + G[1, 1, 1, 1, x]*RATIO[-13/2 + 13/(2*x)] + 
        G[1, 1, 0, 0, x]*RATIO[-7 + 7/x] + 
        I*Pi^3*RATIO[-1/(12*(-1 + x)) - (25*x)/12] + 
        Log[mu2]^3*RATIO[-1/3 + (2*x)/3] + Log[mu2]^2*(I*Pi*RATIO[-1 + 2*x] + 
          RATIO[-13/8 + (13*x)/4]) + I*Pi*RATIO[-37/8 + (37*x)/4] + 
        RATIO[-143/16 + (143*x)/8] + G[1, 0, 0, x]*
         RATIO[9 + 3/(2*(-1 + x)) + 3*x - 4*x^2] + G[0, 1, 1, x]*
         RATIO[-8 + 3/(2*x) - 5*x + 4*x^2] + G[0, 1, 0, x]*
         (I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + RATIO[1 + (-1 + x)^(-1) + x/2 + 
            14*x^2 - 12*x^3]) + G[0, 0, 1, x]*(I*Pi*RATIO[2 + 2/(-1 + x)] + 
          RATIO[1 + (-1 + x)^(-1) + x/2 + 14*x^2 - 12*x^3]) + 
        G[0, 0, x]*(Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[35/24 + 35/(24*(-1 + x))] + 
          I*Pi*RATIO[-9/4 - 3/(4*(-1 + x)) - 2*x] + 
          RATIO[1/8 + 11/(8*(-1 + x)) + (29*x)/4 + (39*x^2)/2 - 21*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
            RATIO[5/4 + 1/(4*(-1 + x)) - 7*x + 18*x^2 - 12*x^3])) + 
        G[1, 1, x]*(Log[mu2]^2*RATIO[1/4 - 1/(4*x)] + 
          Pi^2*RATIO[-35/24 + 35/(24*x)] + I*Pi*RATIO[17/4 - 3/(4*x) - 2*x] + 
          RATIO[-47/8 + 11/(8*x) - (67*x)/4 + (87*x^2)/2 - 21*x^3] + 
          Log[mu2]*(I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-1/4 + 1/(4*x) - 7*x + 
              18*x^2 - 12*x^3])) + G[1, 0, 1, x]*(I*Pi*RATIO[1/2 - 1/(2*x)] + 
          RATIO[-7/2 + x^(-1) - (15*x)/2 + 22*x^2 - 12*x^3]) + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-2 + 2/x] + RATIO[-7/2 + x^(-1) - 
            (15*x)/2 + 22*x^2 - 12*x^3]) + 
        Pi^2*RATIO[-25/48 - (101*x)/24 + (63*x^2)/4 - (21*x^3)/2] + 
        Log[mu2]*(I*Pi*RATIO[-11/4 + (11*x)/2] + RATIO[-23/4 + (23*x)/2] + 
          Pi^2*RATIO[13/12 - (31*x)/6 + 9*x^2 - 6*x^3]) + 
        G[1, 0, x]*(Pi^2*RATIO[-1/2 + 1/(2*x)] + 
          I*Pi*RATIO[11/2 + 3/(2*(-1 + x)) + x^(-1) + (3*x)/2] + 
          Log[mu2]*RATIO[6*x - 18*x^2 + 12*x^3] + 
          RATIO[3 + (9*x)/2 - (63*x^2)/2 + 21*x^3]) + 
        G[0, 1, x]*(Pi^2*RATIO[1/2 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[-7 + (-1 + x)^(-1) + 3/(2*x) + (3*x)/2] + 
          Log[mu2]*RATIO[6*x - 18*x^2 + 12*x^3] + 
          RATIO[3 + (9*x)/2 - (63*x^2)/2 + 21*x^3]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-3/2 + 3/(2*x)] + 
          RATIO[8 - 2/x + (25*x)/2 - 40*x^2 + 24*x^3]) + 
        G[0, 0, 0, x]*(I*Pi*RATIO[3/2 + 3/(2*(-1 + x))] + 
          RATIO[-9/2 - 2/(-1 + x) + (9*x)/2 - 32*x^2 + 24*x^3]) + 
        (I*Pi*RATIO[3 + 3/(-1 + x)] + RATIO[25/6 + 1/(2*(-1 + x)) - 
            (11*x)/6 + 18*x^2 - 12*x^3])*Zeta[3] + 
        G[0, x]*(Log[mu2]^2*(RATIO[1/4] + I*Pi*RATIO[-1/4 - 1/
                (4*(-1 + x))]) + I*Pi^3*RATIO[7/24 + 7/(24*(-1 + x))] + 
          I*Pi*RATIO[43/8 + 11/(8*(-1 + x)) - (3*x)/4] + 
          Log[mu2]*(Pi^2*RATIO[1/2 + 1/(2*(-1 + x))] + 
            I*Pi*RATIO[7/4 + 1/(4*(-1 + x)) - x] + RATIO[9/4 - (25*x)/2 + 
              12*x^2]) + RATIO[23/4 - (273*x)/8 + 33*x^2] + 
          Pi^2*RATIO[-17/24 - 2/(3*(-1 + x)) + (5*x)/3 - (25*x^2)/3 + 
             6*x^3] + RATIO[-4 - 4/(-1 + x)]*Zeta[3]) + 
        G[1, x]*(Log[mu2]^2*(RATIO[-1/4] + I*Pi*RATIO[1/4 - 1/(4*x)]) + 
          I*Pi^3*RATIO[1/8 - 1/(8*x)] + I*Pi*RATIO[-37/8 + 11/(8*x) - 
             (3*x)/4] + RATIO[-37/8 + (255*x)/8 - 33*x^2] + 
          Log[mu2]*(Pi^2*RATIO[-1/2 + 1/(2*x)] + 
            I*Pi*RATIO[-3/4 + 1/(4*x) - x] + RATIO[-7/4 + (23*x)/2 - 
              12*x^2]) + Pi^2*RATIO[11/8 - 2/(3*x) + 3*x - (29*x^2)/3 + 
             6*x^3] + RATIO[3/2 - 3/(2*x)]*Zeta[3]))/Nc^2) + 
    Nfv*(Nc*(G[0, 0, 1, 1, x]*RATIO[-4 - 4/(-1 + x)] + 
        Pi^4*RATIO[11/90 + 11/(90*(-1 + x))] + G[1, 1, 0, 0, x]*
         RATIO[4 - 4/x] + I*Pi*RATIO[59/6 - (59*x)/3] + 
        G[0, 0, 0, x]*RATIO[-6 - 6/(-1 + x) - 6*x + 6*x^2 - 4*x^3] + 
        G[1, 1, 1, x]*RATIO[10 - 6/x - 6*x + 6*x^2 - 4*x^3] + 
        I*Pi^3*RATIO[1/9 - 5/(9*(-1 + x)) - (8*x)/9 + (23*x^2)/36 - x^3/2] + 
        G[0, x]*(RATIO[(59*x)/6 - (59*x^2)/3] + Log[mu2]*
           (I*Pi*RATIO[3 + 3/(-1 + x) + 2*x] + RATIO[3*x - 6*x^2]) + 
          I*Pi*RATIO[37/6 + 13/(2*(-1 + x)) + (19*x)/6 - 3*x^2] + 
          Pi^2*RATIO[-5/9 - 11/(9*(-1 + x)) - (31*x)/18 + (47*x^2)/36 - 
             x^3/2]) + G[0, 1, 0, x]*RATIO[-1/3 - 1/(3*(-1 + x)) + (2*x)/3 - 
           (13*x^2)/6 + x^3] + G[0, 0, 1, x]*(I*Pi*RATIO[-4 - 4/(-1 + x)] + 
          RATIO[-1/3 - 1/(3*(-1 + x)) + (2*x)/3 - (13*x^2)/6 + x^3]) + 
        G[0, 1, x]*(Pi^2*RATIO[2/3 + 2/(3*(-1 + x))] + 
          RATIO[-1/3 - (4*x)/3 + 6*x^2 - 4*x^3] + 
          Log[mu2]*RATIO[-x + 3*x^2 - 2*x^3] + 
          I*Pi*RATIO[-10/3 - 1/(3*(-1 + x)) + 3/x + (14*x)/3 - (13*x^2)/6 + 
             x^3]) + Log[mu2]*(I*Pi*RATIO[3 - 6*x] + 
          Pi^2*RATIO[x/2 - (3*x^2)/2 + x^3]) + G[1, 0, 1, x]*
         RATIO[5/6 - 1/(3*x) - (2*x)/3 - (5*x^2)/6 + x^3] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[4 - 4/x] + RATIO[5/6 - 1/(3*x) - (2*x)/3 - 
            (5*x^2)/6 + x^3]) + G[1, 0, x]*(Pi^2*RATIO[-2/3 + 2/(3*x)] + 
          RATIO[-1/3 - (4*x)/3 + 6*x^2 - 4*x^3] + 
          Log[mu2]*RATIO[-x + 3*x^2 - 2*x^3] + 
          I*Pi*RATIO[-1/6 + 3/(-1 + x) - 1/(3*x) + (10*x)/3 - (5*x^2)/6 + 
             x^3]) + Pi^2*RATIO[-17/9 + (43*x)/9 - 3*x^2 + 2*x^3] + 
        G[1, 0, 0, x]*RATIO[-1 + 3/(-1 + x) + 5*x - 3*x^2 + 2*x^3] + 
        G[0, 1, 1, x]*RATIO[-3 + 3/x + 5*x - 3*x^2 + 2*x^3] + 
        G[1, 1, x]*(I*Pi*RATIO[35/6 - 10/(3*x) - (11*x)/3 + (13*x^2)/6 - 
             x^3] + Log[mu2]*RATIO[-5 + 3/x + 3*x - 3*x^2 + 2*x^3] + 
          RATIO[-9 + 13/(2*x) + (15*x)/2 - 9*x^2 + 4*x^3]) + 
        G[0, 0, x]*(I*Pi*RATIO[-10/3 - 10/(3*(-1 + x)) - (7*x)/3 + 
             (5*x^2)/6 - x^3] + Log[mu2]*RATIO[3 + 3/(-1 + x) + 3*x - 3*x^2 + 
             2*x^3] + RATIO[13/2 + 13/(2*(-1 + x)) + (3*x)/2 - 3*x^2 + 
            4*x^3]) + (I*Pi*RATIO[-4 - 4/(-1 + x)] + 
          RATIO[-2/3 + 10/(3*(-1 + x)) + (10*x)/3 + (13*x^2)/6 - x^3])*
         Zeta[3] + G[1, x]*(I*Pi^3*RATIO[-2/3 + 2/(3*x)] + 
          I*Pi*RATIO[-19/3 + 13/(2*x) - (17*x)/6 + 3*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-5 + 3/x + 2*x] + RATIO[3 - 9*x + 6*x^2]) + 
          RATIO[59/6 - (59*x)/2 + (59*x^2)/3] + 
          Pi^2*RATIO[53/36 - 11/(9*x) - (11*x)/18 + (7*x^2)/36 - x^3/2] + 
          RATIO[4 - 4/x]*Zeta[3])) + (Pi^4*RATIO[-22/45 - 22/(45*(-1 + x))] + 
        G[0, 0, 1, 1, x]*RATIO[16 + 16/(-1 + x)] + G[1, 1, 0, 0, x]*
         RATIO[-16 + 16/x] + I*Pi*RATIO[-118/3 + (236*x)/3] + 
        G[1, 0, 0, x]*RATIO[4 - 12/(-1 + x) - 20*x + 12*x^2 - 8*x^3] + 
        G[0, 1, 1, x]*RATIO[12 - 12/x - 20*x + 12*x^2 - 8*x^3] + 
        Pi^2*RATIO[68/9 - (172*x)/9 + 12*x^2 - 8*x^3] + 
        G[1, 0, 1, x]*RATIO[-10/3 + 4/(3*x) + (8*x)/3 + (10*x^2)/3 - 4*x^3] + 
        G[1, 1, 0, x]*(I*Pi*RATIO[-16 + 16/x] + RATIO[-10/3 + 4/(3*x) + 
            (8*x)/3 + (10*x^2)/3 - 4*x^3]) + 
        Log[mu2]*(I*Pi*RATIO[-12 + 24*x] + 
          Pi^2*RATIO[-2*x + 6*x^2 - 4*x^3]) + G[0, 1, 0, x]*
         RATIO[4/3 + 4/(3*(-1 + x)) - (8*x)/3 + (26*x^2)/3 - 4*x^3] + 
        G[0, 0, 1, x]*(I*Pi*RATIO[16 + 16/(-1 + x)] + 
          RATIO[4/3 + 4/(3*(-1 + x)) - (8*x)/3 + (26*x^2)/3 - 4*x^3]) + 
        G[0, x]*(I*Pi*RATIO[-74/3 - 26/(-1 + x) - (38*x)/3 + 12*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-12 - 12/(-1 + x) - 8*x] + 
            RATIO[-12*x + 24*x^2]) + RATIO[(-118*x)/3 + (236*x^2)/3] + 
          Pi^2*RATIO[20/9 + 44/(9*(-1 + x)) + (62*x)/9 - (47*x^2)/9 + 
             2*x^3]) + I*Pi^3*RATIO[-4/9 + 20/(9*(-1 + x)) + (32*x)/9 - 
           (23*x^2)/9 + 2*x^3] + G[1, 1, x]*
         (RATIO[36 - 26/x - 30*x + 36*x^2 - 16*x^3] + 
          Log[mu2]*RATIO[20 - 12/x - 12*x + 12*x^2 - 8*x^3] + 
          I*Pi*RATIO[-70/3 + 40/(3*x) + (44*x)/3 - (26*x^2)/3 + 4*x^3]) + 
        G[0, 0, x]*(RATIO[-26 - 26/(-1 + x) - 6*x + 12*x^2 - 16*x^3] + 
          Log[mu2]*RATIO[-12 - 12/(-1 + x) - 12*x + 12*x^2 - 8*x^3] + 
          I*Pi*RATIO[40/3 + 40/(3*(-1 + x)) + (28*x)/3 - (10*x^2)/3 + 
             4*x^3]) + G[1, 0, x]*(Pi^2*RATIO[8/3 - 8/(3*x)] + 
          I*Pi*RATIO[2/3 - 12/(-1 + x) + 4/(3*x) - (40*x)/3 + (10*x^2)/3 - 
             4*x^3] + Log[mu2]*RATIO[4*x - 12*x^2 + 8*x^3] + 
          RATIO[4/3 + (16*x)/3 - 24*x^2 + 16*x^3]) + 
        G[0, 1, x]*(Pi^2*RATIO[-8/3 - 8/(3*(-1 + x))] + 
          I*Pi*RATIO[40/3 + 4/(3*(-1 + x)) - 12/x - (56*x)/3 + (26*x^2)/3 - 
             4*x^3] + Log[mu2]*RATIO[4*x - 12*x^2 + 8*x^3] + 
          RATIO[4/3 + (16*x)/3 - 24*x^2 + 16*x^3]) + 
        G[0, 0, 0, x]*RATIO[24 + 24/(-1 + x) + 24*x - 24*x^2 + 16*x^3] + 
        G[1, 1, 1, x]*RATIO[-40 + 24/x + 24*x - 24*x^2 + 16*x^3] + 
        (I*Pi*RATIO[16 + 16/(-1 + x)] + RATIO[8/3 - 40/(3*(-1 + x)) - 
            (40*x)/3 - (26*x^2)/3 + 4*x^3])*Zeta[3] + 
        G[1, x]*(I*Pi^3*RATIO[8/3 - 8/(3*x)] + RATIO[-118/3 + 118*x - 
            (236*x^2)/3] + Log[mu2]*(I*Pi*RATIO[20 - 12/x - 8*x] + 
            RATIO[-12 + 36*x - 24*x^2]) + I*Pi*RATIO[76/3 - 26/x + (34*x)/3 - 
             12*x^2] + Pi^2*RATIO[-53/9 + 44/(9*x) + (22*x)/9 - (7*x^2)/9 + 
             2*x^3] + RATIO[-16 + 16/x]*Zeta[3]))/Nc)) + 
  e^2*(Nf*Qf*((G[1, 0, 0, 0, x]*RATIO[-2/3 - 2/(3*(-1 + x))] + 
        I*Pi*G[0, 1, 0, x]*RATIO[-1/3 - 1/(3*(-1 + x))] + 
        G[0, 1, 0, 0, x]*RATIO[-1/3 - 1/(3*(-1 + x))] + 
        Pi^4*RATIO[2/135 + 2/(135*(-1 + x))] + G[0, 0, 0, x]*
         (RATIO[-65/9 - 44/(9*(-1 + x))] + Log[mu2]*RATIO[-2 - 2/(-1 + x)] + 
          I*Pi*RATIO[1 + (-1 + x)^(-1)]) + G[0, 0, 0, 0, x]*
         RATIO[3 + 3/(-1 + x)] + G[0, 1, 1, 1, x]*RATIO[2/3 - 2/(3*x)] + 
        I*Pi*G[1, 0, 1, x]*RATIO[1/3 - 1/(3*x)] + G[1, 0, 1, 1, x]*
         RATIO[1/3 - 1/(3*x)] + G[1, 1, 1, x]*(RATIO[65/9 - 44/(9*x)] + 
          Log[mu2]*RATIO[2 - 2/x] + I*Pi*RATIO[-1 + x^(-1)]) + 
        G[1, 1, 1, 1, x]*RATIO[-3 + 3/x] + RATIO[13519/648 - (13519*x)/324] + 
        I*Pi*RATIO[583/108 - (583*x)/54] + Log[mu2]^2*
         (RATIO[28/9 - (56*x)/9] + I*Pi*RATIO[1/2 - x]) + 
        Log[mu2]^3*RATIO[7/18 - (7*x)/9] + G[0, 0, x]*
         (Pi^2*RATIO[13/36 + 13/(36*(-1 + x))] + Log[mu2]^2*
           RATIO[1/2 + 1/(2*(-1 + x))] + RATIO[1141/108 + 
            469/(108*(-1 + x)) - (31*x)/18] + 
          I*Pi*RATIO[-22/9 - 22/(9*(-1 + x)) - (2*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-1)] + 
            RATIO[43/9 + 22/(9*(-1 + x)) - (2*x)/3])) + 
        G[1, 1, x]*(Pi^2*RATIO[-13/36 + 13/(36*x)] + Log[mu2]^2*
           RATIO[-1/2 + 1/(2*x)] + RATIO[-955/108 + 469/(108*x) - 
            (31*x)/18] + I*Pi*RATIO[28/9 - 22/(9*x) - (2*x)/3] + 
          Log[mu2]*(I*Pi*RATIO[1 - x^(-1)] + RATIO[-37/9 + 22/(9*x) - 
              (2*x)/3])) + I*Pi^3*RATIO[-7/27 - 19/(108*(-1 + x)) + x/9] + 
        G[1, 0, 0, x]*(I*Pi*RATIO[-1/3 - 1/(3*(-1 + x))] + 
          Log[mu2]*RATIO[1/3 + 1/(3*(-1 + x))] + 
          RATIO[19/18 + 19/(18*(-1 + x)) + x/3]) + 
        G[1, 0, x]*(Pi^2*RATIO[-1/9 - 1/(9*(-1 + x))] + 
          I*Pi*Log[mu2]*RATIO[1/3 + 1/(3*(-1 + x))] + 
          I*Pi*RATIO[19/18 + 19/(18*(-1 + x)) + x/3]) + 
        G[0, 1, 1, x]*(I*Pi*RATIO[1/3 - 1/(3*x)] + 
          Log[mu2]*RATIO[-1/3 + 1/(3*x)] + RATIO[-25/18 + 19/(18*x) + x/3]) + 
        G[0, 1, x]*(Pi^2*RATIO[1/9 - 1/(9*x)] + I*Pi*Log[mu2]*
           RATIO[-1/3 + 1/(3*x)] + I*Pi*RATIO[-25/18 + 19/(18*x) + x/3]) + 
        Pi^2*RATIO[-4/3 + (8*x)/3] + G[0, x]*
         (I*Pi^3*RATIO[-1/36 - 1/(36*(-1 + x))] + 
          Pi^2*RATIO[-49/54 - 107/(108*(-1 + x)) - x/3] + 
          Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(2*(-1 + x))] + 
            RATIO[-7/6 + (2*x)/3]) + I*Pi*RATIO[469/108 + 
             469/(108*(-1 + x)) + (31*x)/18] + Log[mu2]*
           (Pi^2*RATIO[-7/18 - 7/(18*(-1 + x))] + 
            I*Pi*RATIO[22/9 + 22/(9*(-1 + x)) + (2*x)/3] + 
            RATIO[-56/9 + (31*x)/9]) + RATIO[-655/54 + (727*x)/108]) + 
        (I*Pi*RATIO[1/3 + 1/(3*(-1 + x))] + RATIO[-25/18 + 19/(18*(-1 + x)) + 
            (47*x)/9])*Zeta[3] + Log[mu2]*
         (I*Pi^3*RATIO[-1/18 - 1/(18*(-1 + x))] + 
          RATIO[655/54 - (655*x)/27] + I*Pi*RATIO[25/9 - (50*x)/9] + 
          Pi^2*RATIO[-17/36 + (17*x)/18] + RATIO[1/3 + 1/(3*(-1 + x))]*
           Zeta[3]) + G[1, x]*(I*Pi^3*RATIO[1/12 - 1/(12*x)] + 
          Pi^2*RATIO[67/54 - 107/(108*x) - x/3] + Log[mu2]^2*
           (I*Pi*RATIO[-1/2 + 1/(2*x)] + RATIO[1/2 + (2*x)/3]) + 
          I*Pi*RATIO[-655/108 + 469/(108*x) + (31*x)/18] + 
          Log[mu2]*(Pi^2*RATIO[7/18 - 7/(18*x)] + 
            I*Pi*RATIO[-28/9 + 22/(9*x) + (2*x)/3] + 
            RATIO[25/9 + (31*x)/9]) + RATIO[583/108 + (727*x)/108] + 
          RATIO[-1/3 + 1/(3*x)]*Zeta[3]))/Nc + 
      Nc*(Log[mu2]^3*RATIO[7/18] + RATIO[35569/648 - (1225*x)/36] + 
        G[1, 0, 1, 1, x]*RATIO[(4*x)/3 - (4*x^2)/3] + G[0, 0, 1, 1, x]*
         RATIO[(2*x)/3 - (2*x^2)/3] + G[1, 0, 0, x]*
         (Log[mu2]*RATIO[(2*x)/3 - (2*x^2)/3] + 
          RATIO[2/3 - x/9 - (5*x^2)/9]) + G[1, 1, 0, 0, x]*
         RATIO[-x/3 + x^2/3] + G[0, 1, 0, 0, x]*RATIO[(-2*x)/3 + (2*x^2)/3] + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[(-4*x)/3 + (4*x^2)/3] + 
          RATIO[(-22*x)/9 + (22*x^2)/9]) + G[0, 0, 0, 0, x]*
         RATIO[(-5*x)/3 + (77*x^2)/3 - 24*x^3] + G[1, 1, 1, 1, x]*
         RATIO[(-20*x)/3 + (92*x^2)/3 - 24*x^3] + 
        Pi^2*RATIO[-115/108 - (433*x)/216 + (3751*x^2)/216 - (523*x^3)/36] + 
        G[0, 1, 1, 1, x]*RATIO[x/3 + (23*x^2)/3 - 8*x^3] + 
        G[0, 0, 1, x]*(RATIO[(-2*x)/3 + (52*x^2)/3 - (50*x^3)/3] + 
          Log[mu2]*RATIO[-x/3 + (25*x^2)/3 - 8*x^3]) + 
        G[0, 1, 0, x]*(RATIO[(-2*x)/3 + (52*x^2)/3 - (50*x^3)/3] + 
          Log[mu2]*RATIO[-x/3 + (25*x^2)/3 - 8*x^3]) + 
        G[1, 0, 0, 0, x]*RATIO[(-5*x)/3 + (29*x^2)/3 - 8*x^3] + 
        G[1, 0, 1, x]*(RATIO[-2/3 - 3*x + (61*x^2)/3 - (50*x^3)/3] + 
          Log[mu2]*RATIO[(-7*x)/3 + (31*x^2)/3 - 8*x^3]) + 
        G[1, 1, 0, x]*(RATIO[-2/3 - 3*x + (61*x^2)/3 - (50*x^3)/3] + 
          Log[mu2]*RATIO[(-7*x)/3 + (31*x^2)/3 - 8*x^3]) + 
        G[0, 0, x]*(RATIO[92/9 + (947*x)/108 + (1087*x^2)/108 - 
            (523*x^3)/18] + Log[mu2]*RATIO[7/3 + (23*x)/9 + (106*x^2)/9 - 
             (50*x^3)/3] + Log[mu2]^2*RATIO[(-5*x)/6 + (29*x^2)/6 - 4*x^3] + 
          Pi^2*RATIO[(-7*x)/36 + (139*x^2)/36 - (11*x^3)/3]) + 
        G[1, 1, x]*(RATIO[(-2605*x)/108 + (6415*x^2)/108 - (523*x^3)/18] + 
          Log[mu2]*RATIO[(-79*x)/9 + (250*x^2)/9 - (50*x^3)/3] + 
          Log[mu2]^2*RATIO[(-5*x)/6 + (29*x^2)/6 - 4*x^3] + 
          Pi^2*RATIO[(-31*x)/36 + (163*x^2)/36 - (11*x^3)/3]) + 
        Log[mu2]^2*(RATIO[46/9 - 2*x] + Pi^2*RATIO[(-5*x)/12 + (29*x^2)/12 - 
             2*x^3]) + Pi^4*RATIO[x/45 + (7*x^2)/90 - x^3/10] + 
        G[1, 1, 0, 1, x]*RATIO[(8*x)/3 - (32*x^2)/3 + 8*x^3] + 
        G[1, 1, 1, 0, x]*RATIO[(8*x)/3 - (32*x^2)/3 + 8*x^3] + 
        G[0, 1, 0, 1, x]*RATIO[x - 9*x^2 + 8*x^3] + G[0, 1, 1, 0, x]*
         RATIO[x - 9*x^2 + 8*x^3] + G[1, 0, 0, 1, x]*
         RATIO[x - 9*x^2 + 8*x^3] + G[1, 0, 1, 0, x]*
         RATIO[x - 9*x^2 + 8*x^3] + G[0, 0, 0, 1, x]*
         RATIO[-x/3 - (23*x^2)/3 + 8*x^3] + G[0, 0, 1, 0, x]*
         RATIO[-x/3 - (23*x^2)/3 + 8*x^3] + G[0, 1, x]*
         (Pi^2*RATIO[(-17*x)/36 + (173*x^2)/36 - (13*x^3)/3] + 
          Log[mu2]^2*RATIO[(5*x)/6 - (29*x^2)/6 + 4*x^3] + 
          Log[mu2]*RATIO[(28*x)/9 - (178*x^2)/9 + (50*x^3)/3] + 
          RATIO[(613*x)/108 - (3751*x^2)/108 + (523*x^3)/18]) + 
        G[1, 0, x]*(Pi^2*RATIO[(-23*x)/36 + (179*x^2)/36 - (13*x^3)/3] + 
          Log[mu2]^2*RATIO[(5*x)/6 - (29*x^2)/6 + 4*x^3] + 
          Log[mu2]*RATIO[(28*x)/9 - (178*x^2)/9 + (50*x^3)/3] + 
          RATIO[(613*x)/108 - (3751*x^2)/108 + (523*x^3)/18]) + 
        G[1, 1, 1, x]*(Log[mu2]*RATIO[4*x - 20*x^2 + 16*x^3] + 
          RATIO[2/3 + (106*x)/9 - (433*x^2)/9 + (100*x^3)/3]) + 
        G[0, 0, 0, x]*(Log[mu2]*RATIO[2*x - 18*x^2 + 16*x^3] + 
          RATIO[-7/3 - (17*x)/9 - (262*x^2)/9 + (100*x^3)/3]) + 
        RATIO[-40/9 + (4*x)/9 + (161*x^2)/9 - (50*x^3)/3]*Zeta[3] + 
        Log[mu2]*(RATIO[1429/54 - (43*x)/3] + 
          Pi^2*RATIO[-5/12 - (11*x)/9 + (89*x^2)/9 - (25*x^3)/3] + 
          RATIO[-x + 9*x^2 - 8*x^3]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^2*RATIO[-7/6 - (17*x)/6 + 4*x^2] + 
          RATIO[-1429/54 - (736*x)/27 + (967*x^2)/18] + 
          Log[mu2]*(RATIO[-92/9 - (130*x)/9 + (74*x^2)/3] + 
            Pi^2*RATIO[x/2 - (9*x^2)/2 + 4*x^3]) + 
          Pi^2*RATIO[5/12 + (3*x)/4 - (19*x^2)/2 + (25*x^3)/3] + 
          RATIO[(4*x)/3 - (28*x^2)/3 + 8*x^3]*Zeta[3]) + 
        G[1, x]*(RATIO[(1123*x)/27 - (967*x^2)/18] + Log[mu2]^2*
           RATIO[(17*x)/6 - 4*x^2] + Log[mu2]*
           (RATIO[(166*x)/9 - (74*x^2)/3] + Pi^2*RATIO[(5*x)/6 - (29*x^2)/
                6 + 4*x^3]) + Pi^2*RATIO[1/3 + (3*x)/4 - (28*x^2)/3 + 
             (25*x^3)/3] + RATIO[x/3 - (25*x^2)/3 + 8*x^3]*Zeta[3]))) + 
    Nfv*(Nc*(G[0, 0, 0, 1, 1, x]*RATIO[-12 - 12/(-1 + x)] + 
        G[1, 0, 0, 1, 1, x]*RATIO[-4 - 4/(-1 + x)] + 
        I*Pi^5*RATIO[-4/45 - 4/(45*(-1 + x))] + G[0, 1, 0, 1, 1, x]*
         RATIO[12 + 12/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[16 + 16/(-1 + x)] + G[1, 1, 1, 0, 0, x]*RATIO[12 - 12/x] + 
        G[0, 1, 1, 0, 0, x]*RATIO[4 - 4/x] + G[1, 0, 1, 0, 0, x]*
         RATIO[-12 + 12/x] + G[1, 1, 0, 0, 0, x]*RATIO[-16 + 16/x] + 
        I*Pi*RATIO[1583/36 - (1583*x)/18] + G[1, 1, 0, 1, x]*
         RATIO[-10/3 + 4/(3*x) + (14*x)/3 - (8*x^2)/3] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[12 - 12/x] + 
          RATIO[-10/3 + 4/(3*x) + (14*x)/3 - (8*x^2)/3]) + 
        G[0, 0, 1, 0, x]*RATIO[4/3 + 4/(3*(-1 + x)) - (2*x)/3 + (8*x^2)/3] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[-12 - 12/(-1 + x)] + 
          RATIO[4/3 + 4/(3*(-1 + x)) - (2*x)/3 + (8*x^2)/3]) + 
        G[0, 1, 0, 0, x]*RATIO[19/3 - 17/(3*(-1 + x)) - (35*x)/3 + 
           (43*x^2)/6 - 7*x^3] + G[1, 0, 1, 1, x]*
         RATIO[31/6 - 17/(3*x) - (55*x)/3 + (83*x^2)/6 - 7*x^3] + 
        G[1, 0, 0, 0, x]*RATIO[4 - 12/(-1 + x) - 18*x + 6*x^2 - 4*x^3] + 
        G[0, 1, 1, 1, x]*RATIO[12 - 12/x - 18*x + 6*x^2 - 4*x^3] + 
        I*Pi^3*RATIO[-317/216 - 491/(216*(-1 + x)) + (67*x)/54 + 
           (535*x^2)/108 - (7*x^3)/2] + G[1, 0, 0, 1, x]*
         (I*Pi*RATIO[-4 - 4/(-1 + x)] + RATIO[-17/6 - 1/(3*(-1 + x)) + 
            x^(-1) + (8*x)/3 + x^2/3 - 2*x^3]) + G[1, 0, 1, 0, x]*
         (I*Pi*RATIO[-12 + 12/x] + RATIO[-17/6 - 1/(3*(-1 + x)) + x^(-1) + 
            (8*x)/3 + x^2/3 - 2*x^3]) + G[0, 1, 0, 1, x]*
         (I*Pi*RATIO[12 + 12/(-1 + x)] + RATIO[11/6 + (-1 + x)^(-1) - 
            1/(3*x) - (8*x)/3 + (17*x^2)/3 - 2*x^3]) + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[4 - 4/x] + RATIO[11/6 + (-1 + x)^(-1) - 
            1/(3*x) - (8*x)/3 + (17*x^2)/3 - 2*x^3]) + 
        Pi^4*RATIO[-97/540 + 221/(540*(-1 + x)) + (119*x)/216 - 
           (49*x^2)/432 - (13*x^3)/120] + Log[mu2]^2*(I*Pi*RATIO[3 - 6*x] + 
          Pi^2*RATIO[x/2 - (3*x^2)/2 + x^3]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[-2/3 + 2/(3*x)] + I*Pi*RATIO[15/2 - 16/(3*(-1 + x)) - 
             1/(3*x) - 13*x + (17*x^2)/2 - 7*x^3] + 
          RATIO[-23/36 - 59/(36*(-1 + x)) + (11*x)/18 - (113*x^2)/18 + x^3] + 
          Log[mu2]*RATIO[-2/3 - 2/(3*(-1 + x)) + (4*x)/3 - (13*x^2)/3 + 
             2*x^3]) + G[1, 0, 1, x]*(Pi^2*RATIO[2/3 + 2/(3*(-1 + x))] + 
          I*Pi*RATIO[4 - 1/(3*(-1 + x)) - 16/(3*x) - 17*x + (25*x^2)/2 - 
             7*x^3] + RATIO[191/36 - 59/(36*x) - (161*x)/18 + (59*x^2)/18 + 
            x^3] + Log[mu2]*RATIO[5/3 - 2/(3*x) - (4*x)/3 - (5*x^2)/3 + 
             2*x^3]) + G[0, 0, 1, 1, x]*(Log[mu2]*RATIO[-8 - 8/(-1 + x)] + 
          I*Pi*RATIO[8 + 8/(-1 + x)] + RATIO[-20/3 - 8/(3*(-1 + x)) + 6/x + 
            (46*x)/3 - (47*x^2)/6 + 3*x^3]) + G[1, 1, 0, 0, x]*
         (Log[mu2]*RATIO[8 - 8/x] + I*Pi*RATIO[-8 + 8/x] + 
          RATIO[-23/6 + 6/(-1 + x) - 8/(3*x) + (26*x)/3 - (7*x^2)/6 + 
            3*x^3]) + G[1, 1, 1, x]*(RATIO[30 - 26/x - 12*x + 24*x^2 - 
            16*x^3] + Log[mu2]*RATIO[20 - 12/x - 12*x + 12*x^2 - 8*x^3] + 
          I*Pi*RATIO[-40/3 + 22/(3*x) + (32*x)/3 - (26*x^2)/3 + 4*x^3]) + 
        G[0, 0, 0, x]*(RATIO[-26 - 26/(-1 + x) - 12*x + 24*x^2 - 16*x^3] + 
          Log[mu2]*RATIO[-12 - 12/(-1 + x) - 12*x + 12*x^2 - 8*x^3] + 
          I*Pi*RATIO[22/3 + 22/(3*(-1 + x)) + (16*x)/3 - (10*x^2)/3 + 
             4*x^3]) + G[0, 0, 1, x]*(Pi^2*RATIO[14/3 + 14/(3*(-1 + x))] + 
          RATIO[-23/36 - 59/(36*(-1 + x)) + (11*x)/18 - (113*x^2)/18 + x^3] + 
          Log[mu2]*(I*Pi*RATIO[-8 - 8/(-1 + x)] + 
            RATIO[-2/3 - 2/(3*(-1 + x)) + (4*x)/3 - (13*x^2)/3 + 2*x^3]) + 
          I*Pi*RATIO[-6 - 2/(-1 + x) + 6/x + 16*x - (19*x^2)/2 + 5*x^3]) + 
        G[1, 1, 0, x]*(Pi^2*RATIO[-14/3 + 14/(3*x)] + 
          RATIO[191/36 - 59/(36*x) - (161*x)/18 + (59*x^2)/18 + x^3] + 
          Log[mu2]*(I*Pi*RATIO[8 - 8/x] + RATIO[5/3 - 2/(3*x) - (4*x)/3 - 
              (5*x^2)/3 + 2*x^3]) + I*Pi*RATIO[-11/2 + 6/(-1 + x) - 2/x + 
             12*x - (11*x^2)/2 + 5*x^3]) + 
        Pi^2*RATIO[-2393/216 + (5407*x)/216 - (69*x^2)/8 + (23*x^3)/4] + 
        G[0, 0, x]*(I*Pi*RATIO[-491/36 - 527/(36*(-1 + x)) - (151*x)/18 + 
             (211*x^2)/18 - 7*x^3] + Pi^2*RATIO[1/36 + 73/(36*(-1 + x)) + 
             (121*x)/36 - (41*x^2)/18 + x^3] + Log[mu2]^2*
           RATIO[3 + 3/(-1 + x) + 3*x - 3*x^2 + 2*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-20/3 - 20/(3*(-1 + x)) - (14*x)/3 + (5*x^2)/
                3 - 2*x^3] + RATIO[13 + 13/(-1 + x) + 3*x - 6*x^2 + 8*x^3]) + 
          RATIO[68/3 + 68/(3*(-1 + x)) - (119*x)/12 + (3*x^2)/4 + 
            (23*x^3)/2]) + G[0, 0, 0, 0, x]*RATIO[18 + 18/(-1 + x) + 18*x - 
           18*x^2 + 12*x^3] + G[1, 1, 1, 1, x]*RATIO[-30 + 18/x + 18*x - 
           18*x^2 + 12*x^3] + G[1, 0, 0, x]*(Pi^2*RATIO[2 - 2/x] + 
          I*Pi*RATIO[-5/6 - 19/(3*(-1 + x)) + x^(-1) - (16*x)/3 + x^2/3 - 
             2*x^3] + Log[mu2]*RATIO[-2 + 6/(-1 + x) + 10*x - 6*x^2 + 
             4*x^3] + RATIO[-20/3 + 12/(-1 + x) + (113*x)/6 - 24*x^2 + 
            14*x^3]) + G[0, 1, 1, x]*(Pi^2*RATIO[-2 - 2/(-1 + x)] + 
          I*Pi*RATIO[47/6 + (-1 + x)^(-1) - 19/(3*x) - (32*x)/3 + 
             (17*x^2)/3 - 2*x^3] + Log[mu2]*RATIO[-6 + 6/x + 10*x - 6*x^2 + 
             4*x^3] + RATIO[-13/6 + 12/x + (77*x)/6 - 18*x^2 + 14*x^3]) + 
        (Pi^2*RATIO[8 + 8/(-1 + x)] + I*Pi*RATIO[-28/3 - 16/(3*(-1 + x)) - 
             (16*x)/3 + (149*x^2)/6 - 17*x^3] + 
          RATIO[71/36 + 491/(36*(-1 + x)) - (97*x)/9 + (383*x^2)/18 - 
            13*x^3])*Zeta[3] + G[1, 1, x]*(I*Pi^3*RATIO[-2 + 2/x] + 
          I*Pi*RATIO[623/36 - 527/(36*x) - (107*x)/18 + (167*x^2)/18 - 
             7*x^3] + Pi^2*RATIO[-19/9 + 73/(36*x) + (65*x)/36 - 
             (13*x^2)/18 + x^3] + Log[mu2]^2*RATIO[-5 + 3/x + 3*x - 3*x^2 + 
             2*x^3] + Log[mu2]*(I*Pi*RATIO[35/3 - 20/(3*x) - (22*x)/3 + 
               (13*x^2)/3 - 2*x^3] + RATIO[-18 + 13/x + 15*x - 18*x^2 + 
              8*x^3]) + RATIO[-25 + 68/(3*x) + (313*x)/12 - (141*x^2)/4 + 
            (23*x^3)/2] + RATIO[12 - 12/x]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi^3*RATIO[2/3 + 4/(3*(-1 + x)) + 2/(3*x)] + 
          Pi^2*RATIO[73/36 + 1/(18*(-1 + x)) - 49/(18*x) - (137*x)/36 - 
             (7*x^2)/9] + RATIO[-107/36 + (7*x)/36 + (69*x^2)/4 - 
            (23*x^3)/2] + Log[mu2]^2*RATIO[-x + 3*x^2 - 2*x^3] + 
          Log[mu2]*(Pi^2*RATIO[4/3 + 4/(3*(-1 + x))] + 
            RATIO[-2/3 - (8*x)/3 + 12*x^2 - 8*x^3] + 
            I*Pi*RATIO[-20/3 - 2/(3*(-1 + x)) + 6/x + (28*x)/3 - (13*x^2)/
                3 + 2*x^3]) + I*Pi*RATIO[-125/36 - 59/(36*(-1 + x)) + 12/x + 
             (97*x)/9 - (221*x^2)/18 + 7*x^3] + RATIO[-4 - 8/(-1 + x) - 4/x]*
           Zeta[3]) + G[1, 0, x]*(I*Pi^3*RATIO[2/3 - 2/(3*x)] + 
          Pi^2*RATIO[23/9 - 49/(18*(-1 + x)) + 1/(18*x) - (193*x)/36 + 
             (7*x^2)/9] + RATIO[-107/36 + (7*x)/36 + (69*x^2)/4 - 
            (23*x^3)/2] + Log[mu2]^2*RATIO[-x + 3*x^2 - 2*x^3] + 
          Log[mu2]*(Pi^2*RATIO[-4/3 + 4/(3*x)] + RATIO[-2/3 - (8*x)/3 + 
              12*x^2 - 8*x^3] + I*Pi*RATIO[-1/3 + 6/(-1 + x) - 2/(3*x) + 
               (20*x)/3 - (5*x^2)/3 + 2*x^3]) + 
          I*Pi*RATIO[-73/36 + 12/(-1 + x) - 59/(36*x) + (65*x)/9 - 
             (157*x^2)/18 + 7*x^3] + RATIO[-4 + 4/x]*Zeta[3]) + 
        G[0, x]*(RATIO[(1583*x)/36 - (1583*x^2)/18] + 
          I*Pi*RATIO[709/36 + 68/(3*(-1 + x)) + (179*x)/18 - (64*x^2)/3] + 
          Log[mu2]^2*(I*Pi*RATIO[3 + 3/(-1 + x) + 2*x] + 
            RATIO[3*x - 6*x^2]) + Log[mu2]*(RATIO[(59*x)/3 - (118*x^2)/3] + 
            I*Pi*RATIO[37/3 + 13/(-1 + x) + (19*x)/3 - 6*x^2] + 
            Pi^2*RATIO[-10/9 - 22/(9*(-1 + x)) - (31*x)/9 + (47*x^2)/18 - x^
                3]) + Pi^2*RATIO[-485/216 - 1073/(216*(-1 + x)) - 
             (553*x)/108 + (835*x^2)/108 - x^3/2] + 
          I*Pi^3*RATIO[-23/36 + 1/(36*(-1 + x)) + (4*x)/9 - (37*x^2)/36 + 
             (3*x^3)/2] + RATIO[-3 - 7/(-1 + x) - 12*x + (27*x^2)/2 - 5*x^3]*
           Zeta[3]) + Log[mu2]*(Pi^4*RATIO[11/45 + 11/(45*(-1 + x))] + 
          I*Pi*RATIO[59/3 - (118*x)/3] + I*Pi^3*RATIO[2/9 - 10/(9*(-1 + x)) - 
             (16*x)/9 + (23*x^2)/18 - x^3] + 
          Pi^2*RATIO[-34/9 + (86*x)/9 - 6*x^2 + 4*x^3] + 
          (I*Pi*RATIO[-8 - 8/(-1 + x)] + RATIO[-4/3 + 20/(3*(-1 + x)) + 
              (20*x)/3 + (13*x^2)/3 - 2*x^3])*Zeta[3]) + 
        G[1, x]*(Pi^4*RATIO[32/45 + 11/(90*(-1 + x)) - 53/(90*x)] + 
          Log[mu2]^2*(I*Pi*RATIO[-5 + 3/x + 2*x] + RATIO[3 - 9*x + 6*x^2]) + 
          I*Pi*RATIO[-299/36 + 68/(3*x) - (589*x)/18 + (64*x^2)/3] + 
          RATIO[1583/36 - (1583*x)/12 + (1583*x^2)/18] + 
          Pi^2*RATIO[29/216 - 1073/(216*x) + (955*x)/108 - (673*x^2)/108 - 
             x^3/2] + I*Pi^3*RATIO[47/36 - 19/(18*(-1 + x)) - 19/(36*x) - 
             (35*x)/18 - (17*x^2)/36 - x^3/2] + 
          (I*Pi*RATIO[-4/(-1 + x) - 4/x] + RATIO[-3 + 19/(3*(-1 + x)) - 
              11/(3*x) + 29*x - (33*x^2)/2 + 7*x^3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[-4/3 + 4/(3*x)] + 
            I*Pi*RATIO[-38/3 + 13/x - (17*x)/3 + 6*x^2] + 
            RATIO[59/3 - 59*x + (118*x^2)/3] + 
            Pi^2*RATIO[53/18 - 22/(9*x) - (11*x)/9 + (7*x^2)/18 - x^3] + 
            RATIO[8 - 8/x]*Zeta[3])) + RATIO[-8 - 8/(-1 + x)]*Zeta[5]) + 
      (G[0, 0, 1, 1, 1, x]*RATIO[-64 - 64/(-1 + x)] + G[0, 1, 0, 1, 1, x]*
         RATIO[-48 - 48/(-1 + x)] + I*Pi^5*RATIO[16/45 + 16/(45*(-1 + x))] + 
        G[1, 0, 0, 1, 1, x]*RATIO[16 + 16/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         RATIO[48 + 48/(-1 + x)] + G[1, 1, 0, 0, 0, x]*RATIO[64 - 64/x] + 
        G[1, 0, 1, 0, 0, x]*RATIO[48 - 48/x] + G[0, 1, 1, 0, 0, x]*
         RATIO[-16 + 16/x] + G[1, 1, 1, 0, 0, x]*RATIO[-48 + 48/x] + 
        I*Pi*RATIO[-1583/9 + (3166*x)/9] + G[0, 0, 1, 0, x]*
         RATIO[-16/3 - 16/(3*(-1 + x)) + (8*x)/3 - (32*x^2)/3] + 
        G[0, 0, 0, 1, x]*(I*Pi*RATIO[48 + 48/(-1 + x)] + 
          RATIO[-16/3 - 16/(3*(-1 + x)) + (8*x)/3 - (32*x^2)/3]) + 
        G[1, 1, 0, 1, x]*RATIO[40/3 - 16/(3*x) - (56*x)/3 + (32*x^2)/3] + 
        G[1, 1, 1, 0, x]*(I*Pi*RATIO[-48 + 48/x] + 
          RATIO[40/3 - 16/(3*x) - (56*x)/3 + (32*x^2)/3]) + 
        G[0, 0, 0, 0, x]*RATIO[-72 - 72/(-1 + x) - 72*x + 72*x^2 - 48*x^3] + 
        G[1, 1, 1, 1, x]*RATIO[120 - 72/x - 72*x + 72*x^2 - 48*x^3] + 
        Pi^2*RATIO[2393/54 - (5407*x)/54 + (69*x^2)/2 - 23*x^3] + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[32 - 32/x] + 
          Log[mu2]*RATIO[-32 + 32/x] + RATIO[46/3 - 24/(-1 + x) + 32/(3*x) - 
            (104*x)/3 + (14*x^2)/3 - 12*x^3]) + G[0, 0, 1, 1, x]*
         (I*Pi*RATIO[-32 - 32/(-1 + x)] + Log[mu2]*RATIO[32 + 32/(-1 + x)] + 
          RATIO[80/3 + 32/(3*(-1 + x)) - 24/x - (184*x)/3 + (94*x^2)/3 - 
            12*x^3]) + G[1, 1, 0, x]*(Pi^2*RATIO[56/3 - 56/(3*x)] + 
          I*Pi*RATIO[22 - 24/(-1 + x) + 8/x - 48*x + 22*x^2 - 20*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-32 + 32/x] + RATIO[-20/3 + 8/(3*x) + 
              (16*x)/3 + (20*x^2)/3 - 8*x^3]) + RATIO[-191/9 + 59/(9*x) + 
            (322*x)/9 - (118*x^2)/9 - 4*x^3]) + Log[mu2]^2*
         (I*Pi*RATIO[-12 + 24*x] + Pi^2*RATIO[-2*x + 6*x^2 - 4*x^3]) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-56/3 - 56/(3*(-1 + x))] + 
          I*Pi*RATIO[24 + 8/(-1 + x) - 24/x - 64*x + 38*x^2 - 20*x^3] + 
          Log[mu2]*(I*Pi*RATIO[32 + 32/(-1 + x)] + 
            RATIO[8/3 + 8/(3*(-1 + x)) - (16*x)/3 + (52*x^2)/3 - 8*x^3]) + 
          RATIO[23/9 + 59/(9*(-1 + x)) - (22*x)/9 + (226*x^2)/9 - 4*x^3]) + 
        Pi^4*RATIO[97/135 - 221/(135*(-1 + x)) - (119*x)/54 + (49*x^2)/108 + 
           (13*x^3)/30] + G[0, 1, 0, 1, x]*(I*Pi*RATIO[-48 - 48/(-1 + x)] + 
          RATIO[-22/3 - 4/(-1 + x) + 4/(3*x) + (32*x)/3 - (68*x^2)/3 + 
            8*x^3]) + G[0, 1, 1, 0, x]*(I*Pi*RATIO[-16 + 16/x] + 
          RATIO[-22/3 - 4/(-1 + x) + 4/(3*x) + (32*x)/3 - (68*x^2)/3 + 
            8*x^3]) + G[0, 1, 1, x]*(Pi^2*RATIO[8 + 8/(-1 + x)] + 
          RATIO[26/3 - 48/x - (154*x)/3 + 72*x^2 - 56*x^3] + 
          Log[mu2]*RATIO[24 - 24/x - 40*x + 24*x^2 - 16*x^3] + 
          I*Pi*RATIO[-94/3 - 4/(-1 + x) + 76/(3*x) + (128*x)/3 - (68*x^2)/3 + 
             8*x^3]) + G[1, 0, 0, 1, x]*(I*Pi*RATIO[16 + 16/(-1 + x)] + 
          RATIO[34/3 + 4/(3*(-1 + x)) - 4/x - (32*x)/3 - (4*x^2)/3 + 
            8*x^3]) + G[1, 0, 1, 0, x]*(I*Pi*RATIO[48 - 48/x] + 
          RATIO[34/3 + 4/(3*(-1 + x)) - 4/x - (32*x)/3 - (4*x^2)/3 + 
            8*x^3]) + G[1, 0, 0, x]*(Pi^2*RATIO[-8 + 8/x] + 
          RATIO[80/3 - 48/(-1 + x) - (226*x)/3 + 96*x^2 - 56*x^3] + 
          Log[mu2]*RATIO[8 - 24/(-1 + x) - 40*x + 24*x^2 - 16*x^3] + 
          I*Pi*RATIO[10/3 + 76/(3*(-1 + x)) - 4/x + (64*x)/3 - (4*x^2)/3 + 
             8*x^3]) + I*Pi^3*RATIO[317/54 + 491/(54*(-1 + x)) - (134*x)/27 - 
           (535*x^2)/27 + 14*x^3] + G[1, 0, 0, 0, x]*
         RATIO[-16 + 48/(-1 + x) + 72*x - 24*x^2 + 16*x^3] + 
        G[0, 1, 1, 1, x]*RATIO[-48 + 48/x + 72*x - 24*x^2 + 16*x^3] + 
        G[1, 0, 1, 1, x]*RATIO[-62/3 + 68/(3*x) + (220*x)/3 - (166*x^2)/3 + 
           28*x^3] + G[1, 0, 1, x]*(Pi^2*RATIO[-8/3 - 8/(3*(-1 + x))] + 
          Log[mu2]*RATIO[-20/3 + 8/(3*x) + (16*x)/3 + (20*x^2)/3 - 8*x^3] + 
          RATIO[-191/9 + 59/(9*x) + (322*x)/9 - (118*x^2)/9 - 4*x^3] + 
          I*Pi*RATIO[-16 + 4/(3*(-1 + x)) + 64/(3*x) + 68*x - 50*x^2 + 
             28*x^3]) + G[0, 0, x]*(RATIO[-272/3 - 272/(3*(-1 + x)) + 
            (119*x)/3 - 3*x^2 - 46*x^3] + Log[mu2]^2*
           RATIO[-12 - 12/(-1 + x) - 12*x + 12*x^2 - 8*x^3] + 
          Pi^2*RATIO[-1/9 - 73/(9*(-1 + x)) - (121*x)/9 + (82*x^2)/9 - 
             4*x^3] + Log[mu2]*(RATIO[-52 - 52/(-1 + x) - 12*x + 24*x^2 - 
              32*x^3] + I*Pi*RATIO[80/3 + 80/(3*(-1 + x)) + (56*x)/3 - 
               (20*x^2)/3 + 8*x^3]) + I*Pi*RATIO[491/9 + 527/(9*(-1 + x)) + 
             (302*x)/9 - (422*x^2)/9 + 28*x^3]) + G[0, 1, 0, x]*
         (Pi^2*RATIO[8/3 - 8/(3*x)] + Log[mu2]*RATIO[8/3 + 8/(3*(-1 + x)) - 
             (16*x)/3 + (52*x^2)/3 - 8*x^3] + RATIO[23/9 + 59/(9*(-1 + x)) - 
            (22*x)/9 + (226*x^2)/9 - 4*x^3] + 
          I*Pi*RATIO[-30 + 64/(3*(-1 + x)) + 4/(3*x) + 52*x - 34*x^2 + 
             28*x^3]) + G[0, 1, 0, 0, x]*RATIO[-76/3 + 68/(3*(-1 + x)) + 
           (140*x)/3 - (86*x^2)/3 + 28*x^3] + G[0, 0, 0, x]*
         (I*Pi*RATIO[-88/3 - 88/(3*(-1 + x)) - (64*x)/3 + (40*x^2)/3 - 
             16*x^3] + Log[mu2]*RATIO[48 + 48/(-1 + x) + 48*x - 48*x^2 + 
             32*x^3] + RATIO[104 + 104/(-1 + x) + 48*x - 96*x^2 + 64*x^3]) + 
        G[1, 1, 1, x]*(I*Pi*RATIO[160/3 - 88/(3*x) - (128*x)/3 + 
             (104*x^2)/3 - 16*x^3] + Log[mu2]*RATIO[-80 + 48/x + 48*x - 
             48*x^2 + 32*x^3] + RATIO[-120 + 104/x + 48*x - 96*x^2 + 
            64*x^3]) + (Pi^2*RATIO[-32 - 32/(-1 + x)] + 
          RATIO[-71/9 - 491/(9*(-1 + x)) + (388*x)/9 - (766*x^2)/9 + 
            52*x^3] + I*Pi*RATIO[112/3 + 64/(3*(-1 + x)) + (64*x)/3 - 
             (298*x^2)/3 + 68*x^3])*Zeta[3] + G[1, 0, x]*
         (I*Pi^3*RATIO[-8/3 + 8/(3*x)] + Pi^2*RATIO[-92/9 + 98/(9*(-1 + x)) - 
             2/(9*x) + (193*x)/9 - (28*x^2)/9] + 
          I*Pi*RATIO[73/9 - 48/(-1 + x) + 59/(9*x) - (260*x)/9 + 
             (314*x^2)/9 - 28*x^3] + Log[mu2]^2*RATIO[4*x - 12*x^2 + 8*x^3] + 
          Log[mu2]*(Pi^2*RATIO[16/3 - 16/(3*x)] + 
            I*Pi*RATIO[4/3 - 24/(-1 + x) + 8/(3*x) - (80*x)/3 + (20*x^2)/3 - 
               8*x^3] + RATIO[8/3 + (32*x)/3 - 48*x^2 + 32*x^3]) + 
          RATIO[107/9 - (7*x)/9 - 69*x^2 + 46*x^3] + RATIO[16 - 16/x]*
           Zeta[3]) + G[0, 1, x]*(I*Pi^3*RATIO[-8/3 - 16/(3*(-1 + x)) - 
             8/(3*x)] + Pi^2*RATIO[-73/9 - 2/(9*(-1 + x)) + 98/(9*x) + 
             (137*x)/9 + (28*x^2)/9] + I*Pi*RATIO[125/9 + 59/(9*(-1 + x)) - 
             48/x - (388*x)/9 + (442*x^2)/9 - 28*x^3] + 
          Log[mu2]^2*RATIO[4*x - 12*x^2 + 8*x^3] + 
          Log[mu2]*(Pi^2*RATIO[-16/3 - 16/(3*(-1 + x))] + 
            I*Pi*RATIO[80/3 + 8/(3*(-1 + x)) - 24/x - (112*x)/3 + (52*x^2)/
                3 - 8*x^3] + RATIO[8/3 + (32*x)/3 - 48*x^2 + 32*x^3]) + 
          RATIO[107/9 - (7*x)/9 - 69*x^2 + 46*x^3] + 
          RATIO[16 + 32/(-1 + x) + 16/x]*Zeta[3]) + 
        G[1, 1, x]*(I*Pi^3*RATIO[8 - 8/x] + RATIO[100 - 272/(3*x) - 
            (313*x)/3 + 141*x^2 - 46*x^3] + Log[mu2]^2*
           RATIO[20 - 12/x - 12*x + 12*x^2 - 8*x^3] + 
          Pi^2*RATIO[76/9 - 73/(9*x) - (65*x)/9 + (26*x^2)/9 - 4*x^3] + 
          Log[mu2]*(RATIO[72 - 52/x - 60*x + 72*x^2 - 32*x^3] + 
            I*Pi*RATIO[-140/3 + 80/(3*x) + (88*x)/3 - (52*x^2)/3 + 8*x^3]) + 
          I*Pi*RATIO[-623/9 + 527/(9*x) + (214*x)/9 - (334*x^2)/9 + 28*x^3] + 
          RATIO[-48 + 48/x]*Zeta[3]) + Log[mu2]*
         (Pi^4*RATIO[-44/45 - 44/(45*(-1 + x))] + 
          I*Pi*RATIO[-236/3 + (472*x)/3] + Pi^2*RATIO[136/9 - (344*x)/9 + 
             24*x^2 - 16*x^3] + I*Pi^3*RATIO[-8/9 + 40/(9*(-1 + x)) + 
             (64*x)/9 - (46*x^2)/9 + 4*x^3] + (I*Pi*RATIO[32 + 32/(-1 + x)] + 
            RATIO[16/3 - 80/(3*(-1 + x)) - (80*x)/3 - (52*x^2)/3 + 8*x^3])*
           Zeta[3]) + G[0, x]*(Log[mu2]^2*
           (I*Pi*RATIO[-12 - 12/(-1 + x) - 8*x] + RATIO[-12*x + 24*x^2]) + 
          I*Pi*RATIO[-709/9 - 272/(3*(-1 + x)) - (358*x)/9 + (256*x^2)/3] + 
          RATIO[(-1583*x)/9 + (3166*x^2)/9] + 
          I*Pi^3*RATIO[23/9 - 1/(9*(-1 + x)) - (16*x)/9 + (37*x^2)/9 - 
             6*x^3] + Pi^2*RATIO[485/54 + 1073/(54*(-1 + x)) + (553*x)/27 - 
             (835*x^2)/27 + 2*x^3] + Log[mu2]*
           (I*Pi*RATIO[-148/3 - 52/(-1 + x) - (76*x)/3 + 24*x^2] + 
            RATIO[(-236*x)/3 + (472*x^2)/3] + 
            Pi^2*RATIO[40/9 + 88/(9*(-1 + x)) + (124*x)/9 - (94*x^2)/9 + 4*
                x^3]) + RATIO[12 + 28/(-1 + x) + 48*x - 54*x^2 + 20*x^3]*
           Zeta[3]) + G[1, x]*(Pi^4*RATIO[-128/45 - 22/(45*(-1 + x)) + 
             106/(45*x)] + RATIO[-1583/9 + (1583*x)/3 - (3166*x^2)/9] + 
          I*Pi*RATIO[299/9 - 272/(3*x) + (1178*x)/9 - (256*x^2)/3] + 
          Log[mu2]^2*(I*Pi*RATIO[20 - 12/x - 8*x] + 
            RATIO[-12 + 36*x - 24*x^2]) + I*Pi^3*
           RATIO[-47/9 + 38/(9*(-1 + x)) + 19/(9*x) + (70*x)/9 + (17*x^2)/9 + 
             2*x^3] + Pi^2*RATIO[-29/54 + 1073/(54*x) - (955*x)/27 + 
             (673*x^2)/27 + 2*x^3] + (I*Pi*RATIO[16/(-1 + x) + 16/x] + 
            RATIO[12 - 76/(3*(-1 + x)) + 44/(3*x) - 116*x + 66*x^2 - 28*x^3])*
           Zeta[3] + Log[mu2]*(I*Pi^3*RATIO[16/3 - 16/(3*x)] + 
            RATIO[-236/3 + 236*x - (472*x^2)/3] + 
            I*Pi*RATIO[152/3 - 52/x + (68*x)/3 - 24*x^2] + 
            Pi^2*RATIO[-106/9 + 88/(9*x) + (44*x)/9 - (14*x^2)/9 + 4*x^3] + 
            RATIO[-32 + 32/x]*Zeta[3])) + RATIO[32 + 32/(-1 + x)]*Zeta[5])/
       Nc) + Qf*(G[0, 0, 0, 0, 1, x]*RATIO[-7 - 7/(-1 + x)] + 
      G[0, 0, 0, 1, 0, x]*RATIO[-7 - 7/(-1 + x)] + G[1, 1, 1, 0, 1, x]*
       RATIO[7 - 7/x] + G[1, 1, 1, 1, 0, x]*RATIO[7 - 7/x] + 
      G[1, 1, 0, 0, 1, x]*RATIO[2 - 1/(2*(-1 + x)) - 5/(2*x)] + 
      G[1, 1, 0, 1, 0, x]*RATIO[2 - 1/(2*(-1 + x)) - 5/(2*x)] + 
      G[0, 0, 1, 0, 1, x]*RATIO[-2 - 5/(2*(-1 + x)) - 1/(2*x)] + 
      G[0, 0, 1, 1, 0, x]*RATIO[-2 - 5/(2*(-1 + x)) - 1/(2*x)] + 
      Log[mu2]^4*RATIO[11/48 - (11*x)/12] + 
      I*Pi*RATIO[-16967/216 + (17831*x)/108] + 
      RATIO[-108949/648 + (72013*x)/324] + G[0, 1, 0, 0, 0, x]*
       RATIO[48*x - 48*x^2] + G[0, 0, 1, 0, 0, x]*
       RATIO[1/2 + 1/(2*(-1 + x)) + (63*x)/2 - (63*x^2)/2] + 
      G[1, 0, 0, 0, 0, x]*RATIO[-4 - 4/(-1 + x) + 21*x - 21*x^2] + 
      G[1, 1, 1, 0, 0, x]*RATIO[-3/2 + (-1 + x)^(-1) + 5/(2*x) + (35*x)/2 - 
         (35*x^2)/2] + G[0, 1, 0, 1, 1, x]*RATIO[3 + 1/(2*(-1 + x)) - 
         5/(2*x) + (7*x)/2 - (7*x^2)/2] + G[1, 1, 0, 1, 1, x]*
       RATIO[-1/2 + 1/(2*x) + (3*x)/2 - (3*x^2)/2] + 
      G[0, 0, 1, 1, 1, x]*RATIO[-3/2 - 3/(2*(-1 + x)) + x - x^2] + 
      G[1, 0, 0, 1, 1, x]*RATIO[-1/2 - 3/(-1 + x) - 5/(2*x) + x/2 - x^2/2] + 
      G[1, 0, 1, 0, 1, x]*RATIO[5/2 + 3/(-1 + x) + 1/(2*x) + x/2 - x^2/2] + 
      G[1, 0, 1, 1, 0, x]*RATIO[5/2 + 3/(-1 + x) + 1/(2*x) + x/2 - x^2/2] + 
      G[0, 1, 0, 0, 1, x]*RATIO[-5/2 + 1/(2*(-1 + x)) + 3/x + x/2 - x^2/2] + 
      G[0, 1, 0, 1, 0, x]*RATIO[-5/2 + 1/(2*(-1 + x)) + 3/x + x/2 - x^2/2] + 
      Log[mu2]^3*(I*Pi*RATIO[1/12 - (4*x)/3] + RATIO[-53/36 - (5*x)/36] + 
        Pi^2*RATIO[-x/6 + x^2/6]) + 
      I*Pi^5*RATIO[-79/240 - 79/(240*(-1 + x)) - (65*x)/144 + (65*x^2)/144] + 
      G[1, 0, 0, 0, 1, x]*RATIO[5 + 7/(2*(-1 + x)) - 3/(2*x) - x/2 + x^2/2] + 
      G[1, 0, 0, 1, 0, x]*RATIO[5 + 7/(2*(-1 + x)) - 3/(2*x) - x/2 + x^2/2] + 
      G[0, 1, 1, x]*(Log[mu2]^2*RATIO[1/4 - 1/(4*x)] + 
        I*Pi*RATIO[-25/12 - 9/(4*(-1 + x)) + 17/(6*x) + (29*x)/4 - 
           (39*x^2)/4] + RATIO[-7/36 - 593/(36*x) + (139*x)/6 - (27*x^2)/4] + 
        Log[mu2]*(I*Pi*RATIO[3/2 + (-1 + x)^(-1) - 1/(2*x) + x - x^2] + 
          RATIO[25/12 - 79/(12*x) + 9*x - x^2]) + 
        Pi^2*RATIO[47/24 + 7/(12*(-1 + x)) - 11/(8*x) - x/2 + x^2/2]) + 
      G[0, 0, 0, 1, 1, x]*RATIO[3/2 + 5/(2*(-1 + x)) + x^(-1) - x/2 + 
         x^2/2] + G[0, 1, 1, 0, 1, x]*RATIO[-5 - 3/(2*(-1 + x)) + 7/(2*x) - 
         x/2 + x^2/2] + G[0, 1, 1, 1, 0, x]*RATIO[-5 - 3/(2*(-1 + x)) + 
         7/(2*x) - x/2 + x^2/2] + G[1, 0, 1, 1, x]*
       (RATIO[8/3 + 19/(3*x) - (41*x)/4 - (15*x^2)/4] + 
        I*Pi*RATIO[3 + 3/(-1 + x) - x/2 + x^2/2] + 
        Log[mu2]*RATIO[1/2 - 1/(2*x) - x + x^2]) + G[0, 1, 1, 1, 1, x]*
       RATIO[4 - 4/x - 3*x + 3*x^2] + G[1, 1, 1, 1, 1, x]*
       RATIO[-2 + 2/x - 3*x + 3*x^2] + 
      I*Pi^3*RATIO[751/108 + 1789/(432*(-1 + x)) - (179*x)/18 + (9*x^2)/2] + 
      G[0, 0, 1, 1, x]*(I*Pi*RATIO[-5/2 - 3/(-1 + x) - 1/(2*x)] + 
        Log[mu2]*RATIO[1 + (-1 + x)^(-1) - x + x^2] + 
        RATIO[7/4 + 21/(4*(-1 + x)) - 3/x - (15*x)/4 + (31*x^2)/4]) + 
      G[1, 0, 1, 0, 0, x]*RATIO[-3 - 5/(2*(-1 + x)) + 1/(2*x) - (17*x)/2 + 
         (17*x^2)/2] + G[1, 0, 0, x]*
       (Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
        RATIO[-137/9 - 701/(36*(-1 + x)) - (22*x)/3 - (41*x^2)/4] + 
        Pi^2*RATIO[-47/24 - 11/(8*(-1 + x)) + 7/(12*x) + (7*x)/2 - 
           (7*x^2)/2] + I*Pi*RATIO[-47/12 + 29/(6*(-1 + x)) - 9/(4*x) + 
           (47*x)/4 + (33*x^2)/4] + Log[mu2]*
         (RATIO[-97/12 - 103/(12*(-1 + x)) - 4*x^2] + 
          I*Pi*RATIO[-3/2 - 1/(2*(-1 + x)) + x^(-1) - 11*x + 11*x^2])) + 
      G[0, 1, 0, 0, x]*(I*Pi*RATIO[-3 + 3/x + (71*x)/2 - (71*x^2)/2] + 
        Log[mu2]*RATIO[-1/2 - 1/(2*(-1 + x)) - 13*x + 13*x^2] + 
        RATIO[28/3 + 25/(3*(-1 + x)) - (55*x)/4 + (61*x^2)/4]) + 
      G[1, 1, 0, 0, x]*(Log[mu2]*RATIO[-1 + x^(-1) + 11*x - 11*x^2] + 
        RATIO[15/4 - 5/(-1 + x) + 21/(4*x) - (47*x)/4 - (27*x^2)/4] + 
        I*Pi*RATIO[5/2 - 1/(2*(-1 + x)) - 3/x - 18*x + 18*x^2]) + 
      G[1, 1, 0, 0, 0, x]*RATIO[3/2 - 3/(2*x) - 29*x + 29*x^2] + 
      G[0, 1, 1, 0, 0, x]*RATIO[1/2 - 5/(2*(-1 + x)) - 3/x - (71*x)/2 + 
         (71*x^2)/2] + G[0, 0, 0, 0, 0, x]*RATIO[2 + 2/(-1 + x) - 45*x + 
         45*x^2] + G[0, 0, 0, 0, x]*
       (Log[mu2]*RATIO[5 + 5/(-1 + x) + 13*x - 13*x^2] + 
        I*Pi*RATIO[-32*x + 32*x^2] + RATIO[-61/4 - 83/(4*(-1 + x)) - 
          (87*x)/4 + (93*x^2)/4 - 24*x^3]) + G[1, 1, 1, 1, x]*
       (Log[mu2]*RATIO[-5 + 5/x + x - x^2] + I*Pi*RATIO[-2*x + 2*x^2] + 
        RATIO[91/4 - 59/(4*x) - (93*x)/4 + (203*x^2)/4 - 24*x^3]) + 
      Pi^2*RATIO[953/48 - (723*x)/16 + (223*x^2)/16 - (67*x^3)/8] + 
      G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[-3/2 + 3/(2*x) + x - x^2] + 
        I*Pi*RATIO[-5/2 - 3/(2*(-1 + x)) + x^(-1) - (5*x)/2 + (5*x^2)/2] + 
        RATIO[-14/3 + 32/(3*x) - (29*x)/4 + (19*x^2)/4 - 8*x^3]) + 
      G[0, 0, 1, x]*(Pi^2*RATIO[-1/8 + 1/(8*(-1 + x)) + 1/(4*x) + (11*x)/24 - 
           (11*x^2)/24] + Log[mu2]^2*RATIO[-3/4 - 3/(4*(-1 + x)) - x/4 + 
           x^2/4] + I*Pi*RATIO[7/2 + 15/(2*(-1 + x)) - 3/x - x + 
           (19*x^2)/2] + RATIO[5/8 + 43/(8*(-1 + x)) - (23*x)/2 + 
          (43*x^2)/2 - 11*x^3] + Log[mu2]*
         (I*Pi*RATIO[7/2 + 7/(2*(-1 + x)) - (3*x)/2 + (3*x^2)/2] + 
          RATIO[-5/2 - (27*x)/4 + (55*x^2)/4 - 8*x^3])) + 
      G[0, 1, 0, x]*(Pi^2*RATIO[53/24 + 9/(8*(-1 + x)) - 13/(12*x) + 
           (59*x)/24 - (59*x^2)/24] + Log[mu2]^2*
         RATIO[-3/4 - 3/(4*(-1 + x)) - x/4 + x^2/4] + 
        I*Pi*RATIO[22/3 + 73/(12*(-1 + x)) - 5/(4*x) - 15*x + (31*x^2)/2] + 
        RATIO[5/8 + 43/(8*(-1 + x)) - (23*x)/2 + (43*x^2)/2 - 11*x^3] + 
        Log[mu2]*(I*Pi*RATIO[1/2 - (-1 + x)^(-1) - 3/(2*x) - (27*x)/2 + 
             (27*x^2)/2] + RATIO[-5/2 - (27*x)/4 + (55*x^2)/4 - 8*x^3])) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-4 - 5/(-1 + x) + 15/(2*x) - 4*x - 
           (17*x^2)/2] + Log[mu2]^2*RATIO[3/4 - 3/(4*x) - x/4 + x^2/4] + 
        Pi^2*RATIO[1/8 + 1/(4*(-1 + x)) + 1/(8*x) - (109*x)/24 + 
           (109*x^2)/24] + RATIO[43/8 + 43/(8*x) - 20*x + 25*x^2 - 11*x^3] + 
        Log[mu2]*(I*Pi*RATIO[-7/2 + 7/(2*x) + (21*x)/2 - (21*x^2)/2] + 
          RATIO[9/2 - (43*x)/4 + (67*x^2)/4 - 8*x^3])) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[13/6 - 5/(4*(-1 + x)) + 49/(12*x) - 10*x - 
           (5*x^2)/2] + Pi^2*RATIO[-53/24 - 13/(12*(-1 + x)) + 9/(8*x) + 
           (11*x)/24 - (11*x^2)/24] + Log[mu2]^2*
         RATIO[3/4 - 3/(4*x) - x/4 + x^2/4] + RATIO[43/8 + 43/(8*x) - 20*x + 
          25*x^2 - 11*x^3] + Log[mu2]*
         (I*Pi*RATIO[-1/2 - 3/(2*(-1 + x)) - x^(-1) - (3*x)/2 + (3*x^2)/2] + 
          RATIO[9/2 - (43*x)/4 + (67*x^2)/4 - 8*x^3])) + 
      G[1, 0, 0, 0, x]*(I*Pi*RATIO[5/2 + (-1 + x)^(-1) - 3/(2*x) + (19*x)/2 - 
           (19*x^2)/2] + Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) - 11*x + 
           11*x^2] + RATIO[55/6 + 44/(3*(-1 + x)) + (3*x)/4 + (111*x^2)/4 - 
          8*x^3]) + Pi^4*RATIO[-6821/8640 - 3817/(4320*(-1 + x)) - 
         (167*x)/240 + (13*x^2)/30 - x^3/10] + G[1, 1, 1, 0, x]*
       (Log[mu2]*RATIO[-4 + 4/x] + I*Pi*RATIO[3/2 + (-1 + x)^(-1) - 1/(2*x) + 
           (35*x)/2 - (35*x^2)/2] + RATIO[-49/4 + 9/(4*x) + (37*x)/2 - 
          (37*x^2)/2 + 8*x^3]) + G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[-4 + 4/x] + 
        I*Pi*RATIO[-5/2 - 1/(2*(-1 + x)) + 2/x + (3*x)/2 - (3*x^2)/2] + 
        RATIO[-49/4 + 9/(4*x) + (37*x)/2 - (37*x^2)/2 + 8*x^3]) + 
      G[1, 0, 0, 1, x]*(I*Pi*RATIO[2 - (-1 + x)^(-1) - 3/x] + 
        Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + x^(-1)] + 
        RATIO[-5 - 5/(4*(-1 + x)) - 9/(4*x) + 11*x - (31*x^2)/2 + 8*x^3]) + 
      G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[-5/2 - 3/(2*(-1 + x)) + x^(-1)] + 
        I*Pi*RATIO[-3 - (-1 + x)^(-1) + 2/x - 8*x + 8*x^2] + 
        RATIO[-5 - 5/(4*(-1 + x)) - 9/(4*x) + 11*x - (31*x^2)/2 + 8*x^3]) + 
      G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[5/2 + (-1 + x)^(-1) - 3/(2*x)] + 
        I*Pi*RATIO[3 + 2/(-1 + x) - x^(-1) + 4*x - 4*x^2] + 
        RATIO[1/2 - 9/(4*(-1 + x)) - 5/(4*x) + (11*x)/2 - (27*x^2)/2 + 
          8*x^3]) + G[0, 1, 1, 0, x]*
       (Log[mu2]*RATIO[5/2 + (-1 + x)^(-1) - 3/(2*x)] + 
        I*Pi*RATIO[-2 - 3/(-1 + x) - x^(-1) - 36*x + 36*x^2] + 
        RATIO[1/2 - 9/(4*(-1 + x)) - 5/(4*x) + (11*x)/2 - (27*x^2)/2 + 
          8*x^3]) + G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[4 + 4/(-1 + x)] + 
        I*Pi*RATIO[5/2 + 2/(-1 + x) - 1/(2*x) + (63*x)/2 - (63*x^2)/2] + 
        RATIO[17/4 + 9/(4*(-1 + x)) + (19*x)/2 - 12*x^2 + 8*x^3]) + 
      G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[4 + 4/(-1 + x)] + 
        I*Pi*RATIO[-3/2 - 1/(2*(-1 + x)) + x^(-1) - x/2 + x^2/2] + 
        RATIO[17/4 + 9/(4*(-1 + x)) + (19*x)/2 - 12*x^2 + 8*x^3]) + 
      G[1, 1, 1, x]*(Log[mu2]^2*RATIO[13/4 - 13/(4*x) + x/2 - x^2/2] + 
        Pi^2*RATIO[-13/24 + 13/(24*x) - (5*x)/12 + (5*x^2)/12] + 
        I*Pi*RATIO[1 - 9/(2*x) + (23*x)/4 + (11*x^2)/4] + 
        Log[mu2]*(I*Pi*RATIO[-5/2 + 5/(2*x) + 2*x - 2*x^2] + 
          RATIO[-19/2 + 8/x + (21*x)/2 - (59*x^2)/2 + 16*x^3]) + 
        RATIO[-439/18 + 767/(36*x) + (41*x)/2 - (191*x^2)/4 + 22*x^3]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[-9/2 - 13/(2*(-1 + x)) + (29*x)/4 - 
           (61*x^2)/4] + Log[mu2]^2*RATIO[-13/4 - 13/(4*(-1 + x)) + x/2 - 
           x^2/2] + Pi^2*RATIO[13/24 + 13/(24*(-1 + x)) - (17*x)/12 + 
           (17*x^2)/12] + Log[mu2]*(I*Pi*RATIO[5/2 + 5/(2*(-1 + x)) + 14*x - 
             14*x^2] + RATIO[13/2 + 12/(-1 + x) + (39*x)/2 - (53*x^2)/2 + 
            16*x^3]) + RATIO[1301/36 + 983/(36*(-1 + x)) + 33*x - 
          (113*x^2)/4 + 22*x^3]) + 
      (Pi^2*RATIO[-13/2 - 13/(2*(-1 + x)) + (73*x)/24 - (73*x^2)/24] + 
        I*Pi*RATIO[67/4 + 59/(12*(-1 + x)) - (379*x)/12 + (53*x^2)/4] + 
        RATIO[1225/72 - 1789/(72*(-1 + x)) - (1447*x)/18 + (127*x^2)/4 - 
          11*x^3])*Zeta[3] + G[0, 0, x]*
       (Log[mu2]^3*RATIO[2/3 + 2/(3*(-1 + x)) - x/3 + x^2/3] + 
        I*Pi^3*RATIO[-1/6 - 1/(6*(-1 + x)) - (131*x)/24 + (131*x^2)/24] + 
        I*Pi*RATIO[353/72 + 695/(72*(-1 + x)) + (109*x)/6 + 9*x^2] + 
        RATIO[-8299/108 - 3991/(108*(-1 + x)) + (1153*x)/72 + (71*x^2)/8 - 
          (67*x^3)/4] + Log[mu2]*(Pi^2*RATIO[1/3 + 1/(3*(-1 + x)) - 
             (19*x)/12 + (19*x^2)/12] + I*Pi*RATIO[5/4 + 15/(4*(-1 + x)) + 
             (9*x)/2 + 4*x^2] + RATIO[-1147/36 - 829/(36*(-1 + x)) - 
            (10*x)/3 + (63*x^2)/4 - 11*x^3]) + Log[mu2]^2*
         (I*Pi*RATIO[-2 - 2/(-1 + x) - (3*x)/4 + (3*x^2)/4] + 
          RATIO[-11/8 - 33/(8*(-1 + x)) - (33*x)/8 + (67*x^2)/8 - 4*x^3]) + 
        Pi^2*RATIO[-325/144 - 379/(144*(-1 + x)) - (289*x)/48 + 
           (299*x^2)/48 - (11*x^3)/3] + 
        RATIO[-7/3 - 7/(3*(-1 + x)) + (125*x)/3 - (125*x^2)/3]*Zeta[3]) + 
      G[1, 1, x]*(Log[mu2]^3*RATIO[-2/3 + 2/(3*x) - x/3 + x^2/3] + 
        I*Pi^3*RATIO[-1/2 - 1/(4*(-1 + x)) + 1/(4*x) - (25*x)/8 + 
           (25*x^2)/8] + I*Pi*RATIO[-41/72 + 479/(72*x) - (49*x)/3 + 9*x^2] + 
        RATIO[1199/54 - 3667/(108*x) - (539*x)/72 + (375*x^2)/8 - 
          (67*x^3)/4] + Log[mu2]*(Pi^2*RATIO[-1/3 + 1/(3*x) + (5*x)/12 - 
             (5*x^2)/12] + I*Pi*RATIO[-3/4 + 7/(4*x) - (19*x)/2 + 4*x^2] + 
          RATIO[166/9 - 721/(36*x) - (101*x)/6 + (127*x^2)/4 - 11*x^3]) + 
        Log[mu2]^2*(I*Pi*RATIO[2 - 2/x - (3*x)/4 + (3*x^2)/4] + 
          RATIO[17/8 - 25/(8*x) - (37*x)/8 + (67*x^2)/8 - 4*x^3]) + 
        Pi^2*RATIO[655/144 - 247/(144*x) - (137*x)/48 + (251*x^2)/48 - 
           (11*x^3)/3] + RATIO[19/3 + 3/(2*(-1 + x)) - 29/(6*x) + (47*x)/3 - 
           (47*x^2)/3]*Zeta[3]) + Log[mu2]^2*(I*Pi*RATIO[-49/8 + (41*x)/4] + 
        RATIO[-359/18 + (385*x)/18] + I*Pi^3*RATIO[-1/12 - 1/(12*(-1 + x)) - 
           (3*x)/8 + (3*x^2)/8] + Pi^2*RATIO[-17/48 - (13*x)/48 + 
           (67*x^2)/16 - 2*x^3] + RATIO[1/2 + 1/(2*(-1 + x)) - x/4 + x^2/4]*
         Zeta[3]) + G[1, 0, x]*(I*Pi*RATIO[-385/72 - 701/(36*(-1 + x)) + 
           43/(8*x) - (283*x)/12 - 9*x^2] + 
        I*Pi^3*RATIO[7/6 + 23/(24*(-1 + x)) - 5/(24*x) + (17*x)/24 - 
           (17*x^2)/24] + Log[mu2]^3*RATIO[x/3 - x^2/3] + 
        Pi^2*RATIO[389/72 + 401/(72*(-1 + x)) + 1/(12*x) - (43*x)/16 + 
           (397*x^2)/48 - (13*x^3)/3] + Log[mu2]^2*
         (I*Pi*RATIO[1/2 - 1/(4*(-1 + x)) - 3/(4*x) + (3*x)/4 - (3*x^2)/4] + 
          RATIO[1 + (19*x)/8 - (67*x^2)/8 + 4*x^3]) + 
        Log[mu2]*(I*Pi*RATIO[-19/12 - 103/(12*(-1 + x)) - 6*x - 4*x^2] + 
          Pi^2*RATIO[5/3 + 5/(4*(-1 + x)) - 5/(12*x) + (19*x)/12 - 
             (19*x^2)/12] + RATIO[9/2 + (15*x)/4 - (95*x^2)/4 + 11*x^3]) + 
        RATIO[107/8 - (125*x)/8 - (223*x^2)/8 + (67*x^3)/4] + 
        RATIO[15/2 + 7/(2*(-1 + x)) - 4/x - (139*x)/6 + (139*x^2)/6]*
         Zeta[3]) + G[0, 1, x]*(I*Pi*RATIO[355/72 + 43/(8*(-1 + x)) - 
           593/(36*x) + (185*x)/12 - 9*x^2] + 
        I*Pi^3*RATIO[-1/3 + 5/(8*(-1 + x)) + 23/(24*x) + (43*x)/8 - 
           (43*x^2)/8] + Log[mu2]^3*RATIO[x/3 - x^2/3] + 
        Pi^2*RATIO[-143/72 + 1/(12*(-1 + x)) + 329/(72*x) - (123*x)/16 + 
           (481*x^2)/48 - (13*x^3)/3] + Log[mu2]^2*
         (I*Pi*RATIO[-1/2 - 3/(4*(-1 + x)) - 1/(4*x) + (3*x)/4 - (3*x^2)/4] + 
          RATIO[1 + (19*x)/8 - (67*x^2)/8 + 4*x^3]) + 
        Log[mu2]*(I*Pi*RATIO[19/12 - 79/(12*x) + 7*x - 4*x^2] + 
          Pi^2*RATIO[-5/3 - 5/(12*(-1 + x)) + 5/(4*x) - (5*x)/12 + 
             (5*x^2)/12] + RATIO[9/2 + (15*x)/4 - (95*x^2)/4 + 11*x^3]) + 
        RATIO[107/8 - (125*x)/8 - (223*x^2)/8 + (67*x^3)/4] + 
        RATIO[-25/2 - 9/(-1 + x) + 7/(2*x) - (235*x)/6 + (235*x^2)/6]*
         Zeta[3]) + Log[mu2]*(I*Pi*RATIO[-677/18 + (686*x)/9] + 
        RATIO[-4897/54 + (3115*x)/27] + Pi^4*RATIO[-7/18 - 7/(18*(-1 + x)) - 
           (9*x)/10 + (9*x^2)/10] + I*Pi^3*RATIO[31/18 + 103/(72*(-1 + x)) - 
           (13*x)/6 + 2*x^2] + Pi^2*RATIO[239/36 - (163*x)/9 + (95*x^2)/8 - 
           (11*x^3)/2] + (I*Pi*RATIO[1 + (-1 + x)^(-1) - (29*x)/2 + 
             (29*x^2)/2] + RATIO[61/12 - 103/(12*(-1 + x)) - (209*x)/12 + 
            (71*x^2)/4 - 8*x^3])*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*(I*Pi*RATIO[-2/3 + 2/(3*x)] + 
          RATIO[1/12 + (3*x)/2]) + I*Pi*RATIO[-439/216 - 3667/(108*x) + 
           (479*x)/18] + RATIO[-16967/216 + (19357*x)/216 - (143*x^2)/4] + 
        Pi^4*RATIO[-55/144 - 127/(360*(-1 + x)) + 7/(240*x) + (17*x)/20 - 
           (17*x^2)/20] + Log[mu2]^2*(I*Pi*RATIO[27/8 - 25/(8*x) + (9*x)/4] + 
          RATIO[-49/8 + (287*x)/24 - 4*x^2] + 
          Pi^2*RATIO[1/4 - 1/(4*x) + x/8 - x^2/8]) + 
        I*Pi^3*RATIO[-37/16 + 5/(8*(-1 + x)) + 9/(16*x) + (19*x)/8 + x^2/4] + 
        Pi^2*RATIO[-941/108 + 4835/(432*x) + (149*x)/48 - (139*x^2)/12 + 
           (11*x^3)/2] + (I*Pi*RATIO[-43/6 - 9/(2*(-1 + x)) + 8/(3*x) - 8*x + 
             8*x^2] + RATIO[-41/6 - 15/(4*(-1 + x)) + 77/(12*x) + (29*x)/4 - 
            (101*x^2)/4 + 8*x^3])*Zeta[3] + Log[mu2]*
         (I*Pi*RATIO[385/36 - 721/(36*x) + (65*x)/6] + 
          RATIO[-677/18 + (895*x)/18 - 19*x^2] + 
          I*Pi^3*RATIO[-1/12 - 1/(4*(-1 + x)) - 1/(6*x) - (5*x)/4 + 
             (5*x^2)/4] + Pi^2*RATIO[-215/36 + 337/(72*x) + (77*x)/24 - 
             (63*x^2)/8 + 4*x^3] + RATIO[-11/2 + 3/(2*(-1 + x)) + 7/x + 
             13*x - 13*x^2]*Zeta[3])) + 
      G[0, x]*(I*Pi*RATIO[-5093/216 - 3991/(108*(-1 + x)) - (143*x)/9] + 
        Log[mu2]^3*(I*Pi*RATIO[2/3 + 2/(3*(-1 + x))] + 
          RATIO[-11/12 + (5*x)/6]) + I*Pi^3*
         RATIO[79/144 + 175/(144*(-1 + x)) + (95*x)/24 - (15*x^2)/4] + 
        Pi^4*RATIO[-1/16 - 1/(16*(-1 + x)) + (11*x)/20 - (11*x^2)/20] + 
        Log[mu2]^2*(I*Pi*RATIO[-25/8 - 33/(8*(-1 + x)) + (3*x)/4] + 
          Pi^2*RATIO[-1/4 - 1/(4*(-1 + x)) + x/8 - x^2/8] + 
          RATIO[53/12 - (31*x)/24 + 4*x^2]) + RATIO[4897/54 - (8615*x)/216 + 
          (143*x^2)/4] + Pi^2*RATIO[4673/432 + 5483/(432*(-1 + x)) + 
           (151*x)/48 - (35*x^2)/3 + (11*x^3)/2] + 
        (I*Pi*RATIO[49/6 + 49/(6*(-1 + x)) + 38*x - 38*x^2] + 
          RATIO[-17/3 + 5/(-1 + x) + (241*x)/12 - (43*x^2)/4 + 8*x^3])*
         Zeta[3] + Log[mu2]*(I*Pi*RATIO[-667/36 - 829/(36*(-1 + x)) - 
             (13*x)/6] + I*Pi^3*RATIO[7/12 + 7/(12*(-1 + x)) + (11*x)/4 - 
             (11*x^2)/4] + RATIO[359/9 - (293*x)/18 + 19*x^2] + 
          Pi^2*RATIO[197/36 + 409/(72*(-1 + x)) + (17*x)/24 - (59*x^2)/8 + 
             4*x^3] + RATIO[5/2 + 5/(2*(-1 + x)) - 11*x + 11*x^2]*Zeta[3])) + 
      RATIO[-11/2 - 11/(2*(-1 + x)) + 40*x - 40*x^2]*Zeta[5] + 
      (G[0, 0, 0, 0, 0, x]*RATIO[-45 - 45/(-1 + x)] + G[0, 0, 1, 1, 1, x]*
         RATIO[-28 - 28/(-1 + x)] + G[0, 0, 0, 1, 1, x]*
         RATIO[-13 - 13/(-1 + x)] + G[0, 1, 0, 0, 0, x]*
         RATIO[-13 - 13/(-1 + x)] + G[1, 0, 0, 0, 1, x]*
         RATIO[-5 - 5/(-1 + x)] + G[1, 0, 0, 1, 0, x]*
         RATIO[-5 - 5/(-1 + x)] + I*Pi^5*RATIO[-1/240 - 1/(240*(-1 + x))] + 
        G[0, 0, 1, 0, 0, x]*RATIO[5/2 + 5/(2*(-1 + x))] + 
        G[1, 0, 0, 0, 0, x]*RATIO[13/2 + 13/(2*(-1 + x))] + 
        G[0, 0, 1, 0, 1, x]*RATIO[11 + 11/(-1 + x)] + G[0, 0, 1, 1, 0, x]*
         RATIO[11 + 11/(-1 + x)] + G[0, 1, 0, 0, 1, x]*
         RATIO[18 + 18/(-1 + x)] + G[0, 1, 0, 1, 0, x]*
         RATIO[18 + 18/(-1 + x)] + G[0, 0, 0, 0, 1, x]*
         RATIO[25 + 25/(-1 + x)] + G[0, 0, 0, 1, 0, x]*
         RATIO[25 + 25/(-1 + x)] + G[1, 1, 1, 1, 1, x]*RATIO[45 - 45/x] + 
        G[1, 1, 0, 0, 0, x]*RATIO[28 - 28/x] + G[1, 0, 1, 0, 0, x]*
         RATIO[41/2 - 1/(2*(-1 + x)) - 21/x] + G[1, 0, 1, 1, 1, x]*
         RATIO[13 - 13/x] + G[1, 1, 1, 0, 0, x]*RATIO[13 - 13/x] + 
        G[0, 1, 1, 0, 1, x]*RATIO[5 - 5/x] + G[0, 1, 1, 1, 0, x]*
         RATIO[5 - 5/x] + G[1, 0, 0, 1, 1, x]*RATIO[19/2 + 7/(-1 + x) - 
           5/(2*x)] + G[0, 1, 0, 1, 1, x]*RATIO[-41/2 - 21/(-1 + x) - 
           1/(2*x)] + G[1, 1, 0, 1, 1, x]*RATIO[-5/2 + 5/(2*x)] + 
        G[0, 1, 1, 1, 1, x]*RATIO[-13/2 + 13/(2*x)] + G[0, 1, 1, 0, 0, x]*
         RATIO[-19/2 - 5/(2*(-1 + x)) + 7/x] + G[1, 1, 0, 0, 1, x]*
         RATIO[-11 + 11/x] + G[1, 1, 0, 1, 0, x]*RATIO[-11 + 11/x] + 
        G[1, 0, 1, 0, 1, x]*RATIO[-18 + 18/x] + G[1, 0, 1, 1, 0, x]*
         RATIO[-18 + 18/x] + G[1, 1, 1, 0, 1, x]*RATIO[-25 + 25/x] + 
        G[1, 1, 1, 1, 0, x]*RATIO[-25 + 25/x] + 
        I*Pi^3*RATIO[-2/3 + 5/(16*(-1 + x)) - (21*x)/2] + 
        Log[mu2]^4*RATIO[-11/48 + (11*x)/24] + Log[mu2]^3*
         (I*Pi*RATIO[-11/12 + (11*x)/6] + RATIO[-37/24 + (37*x)/12]) + 
        I*Pi*RATIO[-315/16 + (315*x)/8] + RATIO[-909/32 + (909*x)/16] + 
        G[1, 0, 1, 1, x]*(Log[mu2]*RATIO[1 - x^(-1)] + I*Pi*RATIO[-4 + 4/x] + 
          RATIO[111/4 - 23/(4*x) + 8*x - 8*x^2]) + G[0, 0, 1, 1, x]*
         (I*Pi*RATIO[-3 - 3/(-1 + x)] + Log[mu2]*RATIO[14 + 14/(-1 + x)] + 
          RATIO[-12 + 19/(2*(-1 + x)) + 7/(2*x) + 6*x - 4*x^2]) + 
        G[1, 0, 0, x]*(Log[mu2]^2*RATIO[-1/4 - 1/(4*(-1 + x))] + 
          Pi^2*RATIO[29/8 + 35/(24*(-1 + x)) - 13/(6*x)] + 
          RATIO[375/8 + 47/(8*(-1 + x)) + (87*x)/4 - 20*x^2] + 
          Log[mu2]*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
            RATIO[69/4 + 9/(4*(-1 + x)) + 6*x - 8*x^2]) + 
          I*Pi*RATIO[-57/4 - 11/(4*(-1 + x)) - 3/x - x/2 - x^2]) + 
        G[1, 1, 0, 0, x]*(I*Pi*RATIO[3 - 3/x] + Log[mu2]*RATIO[-14 + 14/x] + 
          RATIO[10 + 7/(2*(-1 + x)) + 19/(2*x) - 2*x + 4*x^2]) + 
        G[0, 1, 0, 0, x]*(Log[mu2]*RATIO[-1 - (-1 + x)^(-1)] + 
          I*Pi*RATIO[4 + 4/(-1 + x)] + RATIO[-111/4 - 23/(4*(-1 + x)) - 8*x + 
            8*x^2]) + G[0, 1, 1, x]*(Log[mu2]^2*RATIO[1/4 - 1/(4*x)] + 
          Pi^2*RATIO[-29/8 - 13/(6*(-1 + x)) + 35/(24*x)] + 
          I*Pi*RATIO[63/4 - 3/(-1 + x) - 11/(4*x) - (5*x)/2 + x^2] + 
          Log[mu2]*(I*Pi*RATIO[1/2 - 1/(2*x)] + RATIO[-61/4 + 9/(4*x) - 
              10*x + 8*x^2]) + RATIO[-389/8 + 47/(8*x) - (73*x)/4 + 
            20*x^2]) + G[0, 0, 0, 0, x]*(I*Pi*RATIO[-7 - 7/(-1 + x)] + 
          Log[mu2]*RATIO[13 + 13/(-1 + x)] + RATIO[83/4 + 49/(4*(-1 + x)) - 
            (3*x)/2 + 90*x^2 - 72*x^3]) + G[1, 1, 1, 1, x]*
         (I*Pi*RATIO[7 - 7/x] + Log[mu2]*RATIO[-13 + 13/x] + 
          RATIO[-149/4 + 49/(4*x) - (75*x)/2 + 126*x^2 - 72*x^3]) + 
        Pi^2*RATIO[-235/24 + (53*x)/24 + (417*x^2)/8 - (139*x^3)/4] + 
        G[0, 1, 0, x]*(Pi^2*RATIO[-103/12 - 97/(12*(-1 + x)) + 1/(2*x)] + 
          I*Pi*RATIO[-45/4 - 27/(4*(-1 + x)) + x^(-1) - (27*x)/2 - x^2] + 
          RATIO[3/4 + 31/(4*(-1 + x)) + 22*x + 43*x^2 - 42*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-1 - (-1 + x)^(-1)] + 
            RATIO[2 + 2/(-1 + x) + x + 28*x^2 - 24*x^3])) + 
        G[0, 0, 1, x]*(Pi^2*RATIO[-10 - 10/(-1 + x)] + 
          I*Pi*RATIO[-15 + 13/(2*(-1 + x)) + 7/(2*x) + 8*x - x^2] + 
          RATIO[3/4 + 31/(4*(-1 + x)) + 22*x + 43*x^2 - 42*x^3] + 
          Log[mu2]*(I*Pi*RATIO[4 + 4/(-1 + x)] + RATIO[2 + 2/(-1 + x) + x + 
              28*x^2 - 24*x^3])) + G[0, 1, 1, 1, x]*
         (I*Pi*RATIO[-3/2 + 3/(2*x)] + RATIO[33/2 - 6/x + 14*x + 30*x^2 - 
            24*x^3]) + G[1, 0, 0, 0, x]*(I*Pi*RATIO[3/2 + 3/(2*(-1 + x))] + 
          RATIO[-73/2 - 6/(-1 + x) + 2*x + 42*x^2 - 24*x^3]) + 
        G[1, 0, 1, x]*(Pi^2*RATIO[103/12 + 1/(2*(-1 + x)) - 97/(12*x)] + 
          I*Pi*RATIO[103/4 + (-1 + x)^(-1) - 27/(4*x) - (31*x)/2 + x^2] + 
          RATIO[-95/4 + 31/(4*x) - 18*x + 83*x^2 - 42*x^3] + 
          Log[mu2]*(I*Pi*RATIO[1 - x^(-1)] + RATIO[-7 + 2/x - 15*x + 44*x^2 - 
              24*x^3])) + G[1, 1, 0, x]*(Pi^2*RATIO[10 - 10/x] + 
          I*Pi*RATIO[8 + 7/(2*(-1 + x)) + 13/(2*x) + 6*x + x^2] + 
          RATIO[-95/4 + 31/(4*x) - 18*x + 83*x^2 - 42*x^3] + 
          Log[mu2]*(I*Pi*RATIO[-4 + 4/x] + RATIO[-7 + 2/x - 15*x + 44*x^2 - 
              24*x^3])) + Pi^4*RATIO[-89/960 + 19/(90*(-1 + x)) + 
           (83*x)/288 + (16*x^2)/45 - (3*x^3)/10] + G[1, 1, 1, 0, x]*
         (Log[mu2]*RATIO[10 - 10/x] + I*Pi*RATIO[-2 + 2/x] + 
          RATIO[5 - 5/x + 23*x - 47*x^2 + 24*x^3]) + G[1, 1, 0, 1, x]*
         (Log[mu2]*RATIO[10 - 10/x] + I*Pi*RATIO[-7/2 + 7/(2*x)] + 
          RATIO[5 - 5/x + 23*x - 47*x^2 + 24*x^3]) + G[0, 1, 0, 1, x]*
         (I*Pi*RATIO[-5/2 - 3/(-1 + x) - 1/(2*x)] + 
          RATIO[29/2 - 3/(-1 + x) + x^(-1) - (13*x)/2 - 37*x^2 + 24*x^3]) + 
        G[0, 1, 1, 0, x]*(I*Pi*RATIO[-9/2 - 5/(2*(-1 + x)) + 2/x] + 
          RATIO[29/2 - 3/(-1 + x) + x^(-1) - (13*x)/2 - 37*x^2 + 24*x^3]) + 
        G[1, 0, 1, 0, x]*(I*Pi*RATIO[5/2 - 1/(2*(-1 + x)) - 3/x] + 
          RATIO[5 + (-1 + x)^(-1) - 3/x - (17*x)/2 - 35*x^2 + 24*x^3]) + 
        G[1, 0, 0, 1, x]*(I*Pi*RATIO[9/2 + 2/(-1 + x) - 5/(2*x)] + 
          RATIO[5 + (-1 + x)^(-1) - 3/x - (17*x)/2 - 35*x^2 + 24*x^3]) + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[-10 - 10/(-1 + x)] + 
          I*Pi*RATIO[2 + 2/(-1 + x)] + RATIO[-5 - 5/(-1 + x) + x - 25*x^2 + 
            24*x^3]) + G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[-10 - 10/(-1 + x)] + 
          I*Pi*RATIO[7/2 + 7/(2*(-1 + x))] + RATIO[-5 - 5/(-1 + x) + x - 
            25*x^2 + 24*x^3]) + G[1, 1, 1, x]*(Pi^2*RATIO[49/6 - 49/(6*x)] + 
          Log[mu2]^2*RATIO[-1/2 + 1/(2*x)] + 
          I*Pi*RATIO[-71/4 + 19/(4*x) + (21*x)/2 - x^2] + 
          Log[mu2]*(I*Pi*RATIO[-4 + 4/x] + RATIO[29/2 - 5/(2*x) + 25*x - 
              80*x^2 + 48*x^3]) + RATIO[225/4 - 9/x + (77*x)/2 - 170*x^2 + 
            84*x^3]) + G[0, 0, 0, x]*(Pi^2*RATIO[-49/6 - 49/(6*(-1 + x))] + 
          Log[mu2]^2*RATIO[1/2 + 1/(2*(-1 + x))] + 
          I*Pi*RATIO[33/4 + 19/(4*(-1 + x)) + (17*x)/2 + x^2] + 
          Log[mu2]*(I*Pi*RATIO[4 + 4/(-1 + x)] + 
            RATIO[-15/2 - 5/(2*(-1 + x)) + 9*x - 64*x^2 + 48*x^3]) + 
          RATIO[-35/4 - 9/(-1 + x) - (99*x)/2 - 82*x^2 + 84*x^3]) + 
        (Pi^2*RATIO[259/24 + 259/(24*(-1 + x))] + 
          I*Pi*RATIO[361/12 + 75/(4*(-1 + x)) - (235*x)/6] + 
          RATIO[515/24 - 15/(8*(-1 + x)) + (85*x)/12 + 63*x^2 - 42*x^3])*
         Zeta[3] + Log[mu2]^2*(I*Pi^3*RATIO[1/24 + 1/(24*(-1 + x))] + 
          I*Pi*RATIO[-33/8 + (33*x)/4] + RATIO[-15/2 + 15*x] + 
          Pi^2*RATIO[71/48 - (143*x)/24 + 9*x^2 - 6*x^3] + 
          RATIO[-1/4 - 1/(4*(-1 + x))]*Zeta[3]) + 
        G[0, 0, x]*(I*Pi^3*RATIO[-3/4 - 3/(4*(-1 + x))] + 
          Log[mu2]^3*RATIO[-1/3 - 1/(3*(-1 + x))] + 
          I*Pi*RATIO[-37/4 + 3/(4*(-1 + x)) - 13*x] + 
          RATIO[91/16 + 267/(16*(-1 + x)) + (623*x)/8 + (153*x^2)/4 - 
            (139*x^3)/2] + Log[mu2]*(Pi^2*RATIO[29/12 + 29/(12*(-1 + x))] + 
            I*Pi*RATIO[-19/4 - 5/(4*(-1 + x)) - 4*x] + 
            RATIO[-5/4 + 2/(-1 + x) + (29*x)/2 + 39*x^2 - 42*x^3]) + 
          Log[mu2]^2*(I*Pi*RATIO[-1/2 - 1/(2*(-1 + x))] + 
            RATIO[3/8 - 3/(8*(-1 + x)) - 7*x + 18*x^2 - 12*x^3]) + 
          Pi^2*RATIO[11/16 + 91/(48*(-1 + x)) - (5*x)/12 + (85*x^2)/6 - 
             11*x^3] + RATIO[116/3 + 116/(3*(-1 + x))]*Zeta[3]) + 
        G[0, 1, x]*(I*Pi^3*RATIO[1/24 - 1/(12*(-1 + x)) - 1/(8*x)] + 
          I*Pi*RATIO[-335/8 + 31/(4*(-1 + x)) + 47/(8*x) + (51*x)/4] + 
          Pi^2*RATIO[-1/2 - 1/(12*(-1 + x)) - 5/(3*x) + (4*x)/3 + 
             (115*x^2)/6 - 13*x^3] + Log[mu2]^2*(I*Pi*RATIO[1/4 - 1/(4*x)] + 
            RATIO[6*x - 18*x^2 + 12*x^3]) + Log[mu2]*
           (Pi^2*RATIO[1/2 + (-1 + x)^(-1) + 1/(2*x)] + 
            I*Pi*RATIO[-53/4 + 2/(-1 + x) + 9/(4*x) + 3*x] + 
            RATIO[6 + 9*x - 63*x^2 + 42*x^3]) + RATIO[99/4 - (59*x)/4 - 
            (417*x^2)/4 + (139*x^3)/2] + RATIO[3 + 3/(2*(-1 + x)) - 3/(2*x)]*
           Zeta[3]) + G[1, 0, x]*(I*Pi^3*RATIO[7/24 + 7/(24*(-1 + x))] + 
          I*Pi*RATIO[233/8 + 47/(8*(-1 + x)) + 31/(4*x) + (51*x)/4] + 
          Pi^2*RATIO[-7 - 5/(3*(-1 + x)) - 1/(12*x) + (2*x)/3 + (119*x^2)/6 - 
             13*x^3] + Log[mu2]^2*(I*Pi*RATIO[-1/4 - 1/(4*(-1 + x))] + 
            RATIO[6*x - 18*x^2 + 12*x^3]) + Log[mu2]*
           (Pi^2*RATIO[-1/2 + 1/(2*(-1 + x)) + x^(-1)] + 
            I*Pi*RATIO[41/4 + 9/(4*(-1 + x)) + 2/x + 3*x] + 
            RATIO[6 + 9*x - 63*x^2 + 42*x^3]) + RATIO[99/4 - (59*x)/4 - 
            (417*x^2)/4 + (139*x^3)/2] + RATIO[-5 - 4/(-1 + x) + x^(-1)]*
           Zeta[3]) + G[1, 1, x]*(I*Pi^3*RATIO[1/2 - 1/(2*x)] + 
          Log[mu2]^3*RATIO[1/3 - 1/(3*x)] + 
          I*Pi*RATIO[89/4 + 3/(4*x) - 13*x] + RATIO[-837/16 + 267/(16*x) - 
            (433*x)/8 + (681*x^2)/4 - (139*x^3)/2] + 
          Log[mu2]*(Pi^2*RATIO[-29/12 + 29/(12*x)] + 
            I*Pi*RATIO[35/4 - 5/(4*x) - 4*x] + RATIO[-41/4 + 2/x - (67*x)/2 + 
              87*x^2 - 42*x^3]) + Log[mu2]^2*(I*Pi*RATIO[1/2 - 1/(2*x)] + 
            RATIO[5/8 - 3/(8*x) - 7*x + 18*x^2 - 12*x^3]) + 
          Pi^2*RATIO[-55/16 + 91/(48*x) - (61*x)/12 + (113*x^2)/6 - 11*x^3] + 
          RATIO[-223/6 + 223/(6*x)]*Zeta[3]) + 
        Log[mu2]*(Pi^4*RATIO[7/30 + 7/(30*(-1 + x))] + 
          I*Pi^3*RATIO[5/12 - 1/(24*(-1 + x)) - (19*x)/4] + 
          I*Pi*RATIO[-51/4 + (51*x)/2] + RATIO[-167/8 + (167*x)/4] + 
          Pi^2*RATIO[19/48 - (271*x)/24 + (63*x^2)/2 - 21*x^3] + 
          (I*Pi*RATIO[11/2 + 11/(2*(-1 + x))] + 
            RATIO[91/12 + 1/(4*(-1 + x)) - (11*x)/3 + 36*x^2 - 24*x^3])*
           Zeta[3]) + G[0, x]*(Pi^4*RATIO[-149/240 - 149/(240*(-1 + x))] + 
          Log[mu2]^3*(RATIO[1/3] + I*Pi*RATIO[-1/3 - 1/(3*(-1 + x))]) + 
          I*Pi*RATIO[695/16 + 267/(16*(-1 + x)) - (41*x)/8] + 
          I*Pi^3*RATIO[-3/16 + 13/(48*(-1 + x)) + 4*x + x^2/6] + 
          Log[mu2]^2*(Pi^2*RATIO[7/8 + 7/(8*(-1 + x))] + 
            I*Pi*RATIO[11/8 - 3/(8*(-1 + x)) - x] + 
            RATIO[25/8 - (25*x)/2 + 12*x^2]) + RATIO[167/8 - (2187*x)/16 + 
            (271*x^2)/2] + Pi^2*RATIO[-41/8 - 103/(16*(-1 + x)) - (11*x)/3 - 
             (175*x^2)/6 + 21*x^3] + (I*Pi*RATIO[2/3 + 2/(3*(-1 + x))] + 
            RATIO[-37/6 + 2/(-1 + x) - (23*x)/2 - 37*x^2 + 24*x^3])*Zeta[3] + 
          Log[mu2]*(I*Pi^3*RATIO[5/6 + 5/(6*(-1 + x))] + 
            I*Pi*RATIO[11 + 2/(-1 + x) - (3*x)/2] + 
            RATIO[13 - (273*x)/4 + 66*x^2] + Pi^2*RATIO[-13/24 - 11/
                (24*(-1 + x)) + (10*x)/3 - (50*x^2)/3 + 12*x^3] + 
            RATIO[-8 - 8/(-1 + x)]*Zeta[3])) + 
        G[1, x]*(Pi^4*RATIO[23/45 + 19/(120*(-1 + x)) - 127/(360*x)] + 
          Log[mu2]^3*(RATIO[-1/3] + I*Pi*RATIO[1/3 - 1/(3*x)]) + 
          I*Pi*RATIO[-613/16 + 267/(16*x) - (41*x)/8] + 
          RATIO[-315/16 + (2149*x)/16 - (271*x^2)/2] + 
          Log[mu2]^2*(Pi^2*RATIO[-7/8 + 7/(8*x)] + 
            I*Pi*RATIO[-3/8 - 3/(8*x) - x] + RATIO[-21/8 + (23*x)/2 - 
              12*x^2]) + I*Pi^3*RATIO[-49/48 - 5/(12*(-1 + x)) - 31/(16*x) + 
             (3*x)/4 - x^2/6] + Pi^2*RATIO[407/24 - 103/(16*x) + x - 
             (203*x^2)/6 + 21*x^3] + 
          (I*Pi*RATIO[5/6 + 3/(-1 + x) + 13/(6*x)] + 
            RATIO[155/12 + 5/(2*(-1 + x)) + 61/(4*x) + 8*x - 35*x^2 + 
              24*x^3])*Zeta[3] + Log[mu2]*
           (I*Pi*RATIO[-19/2 + 2/x - (3*x)/2] + RATIO[-43/4 + (255*x)/4 - 
              66*x^2] + Pi^2*RATIO[15/8 - 11/(24*x) + 6*x - (58*x^2)/3 + 12*
                x^3] + RATIO[3 - 3/x]*Zeta[3])) + RATIO[33 + 33/(-1 + x)]*
         Zeta[5])/Nc^2 + Nc^2*(Log[mu2]^4*RATIO[11/24] + 
        RATIO[-431791/2592 + (12103*x)/144] + G[0, 0, 0, 1, 1, x]*
         RATIO[(11*x)/2 - (11*x^2)/2] + G[1, 1, 1, 0, 0, x]*
         RATIO[(11*x)/2 - (11*x^2)/2] + G[0, 1, 1, 0, 1, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[0, 1, 1, 1, 0, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[1, 0, 0, 0, 1, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[1, 0, 0, 1, 0, x]*
         RATIO[(9*x)/2 - (9*x^2)/2] + G[0, 0, 1, 0, 1, x]*
         RATIO[4*x - 4*x^2] + G[0, 0, 1, 1, 0, x]*RATIO[4*x - 4*x^2] + 
        G[1, 1, 0, 0, 1, x]*RATIO[4*x - 4*x^2] + G[1, 1, 0, 1, 0, x]*
         RATIO[4*x - 4*x^2] + G[0, 1, 0, 1, 1, x]*
         RATIO[(5*x)/2 - (5*x^2)/2] + G[1, 0, 1, 0, 0, x]*
         RATIO[(5*x)/2 - (5*x^2)/2] + G[0, 0, 0, 0, 0, x]*
         RATIO[2*x - 2*x^2] + G[0, 1, 0, 0, 1, x]*RATIO[2*x - 2*x^2] + 
        G[0, 1, 0, 1, 0, x]*RATIO[2*x - 2*x^2] + G[1, 0, 1, 0, 1, x]*
         RATIO[2*x - 2*x^2] + G[1, 0, 1, 1, 0, x]*RATIO[2*x - 2*x^2] + 
        G[1, 1, 1, 1, 1, x]*RATIO[2*x - 2*x^2] + G[1, 0, 1, 1, x]*
         (RATIO[-1 + (37*x)/6 - (11*x^2)/3] + Log[mu2]*RATIO[2*x - 2*x^2]) + 
        G[0, 1, 0, 0, x]*(RATIO[3/2 + x/6 - (8*x^2)/3] + 
          Log[mu2]*RATIO[2*x - 2*x^2]) + Log[mu2]^3*(RATIO[5/72] + 
          Pi^2*RATIO[x/3 - x^2/3]) + G[1, 0, 0, x]*
         (RATIO[10/3 + (71*x)/18 - (131*x^2)/18] + 
          Log[mu2]*RATIO[-3/2 + (7*x)/3 - (5*x^2)/6] + 
          Log[mu2]^2*RATIO[(3*x)/4 - (3*x^2)/4] + 
          Pi^2*RATIO[(-31*x)/24 + (31*x^2)/24]) + G[0, 1, 1, x]*
         (Log[mu2]*RATIO[x/3 - (11*x^2)/6] + Log[mu2]^2*
           RATIO[(3*x)/4 - (3*x^2)/4] + Pi^2*RATIO[(-31*x)/24 + 
             (31*x^2)/24] + RATIO[(-83*x)/9 + (29*x^2)/9]) + 
        G[0, 1, 0, 0, 0, x]*RATIO[-4*x + 4*x^2] + G[1, 0, 1, 1, 1, x]*
         RATIO[-4*x + 4*x^2] + G[1, 1, 0, 0, x]*
         (RATIO[-3 + 5/x - (17*x)/3 + (11*x^2)/3] + 
          Log[mu2]*RATIO[-4*x + 4*x^2]) + G[0, 0, 1, 0, 0, x]*
         RATIO[(-11*x)/2 + (11*x^2)/2] + G[1, 1, 0, 1, 1, x]*
         RATIO[(-11*x)/2 + (11*x^2)/2] + G[0, 0, 1, 1, x]*
         (Log[mu2]*RATIO[-4*x + 4*x^2] + RATIO[5 + 5/(-1 + x) - (25*x)/6 + 
            (37*x^2)/6]) + G[0, 0, 0, 0, 1, x]*RATIO[-7*x + 7*x^2] + 
        G[0, 0, 0, 1, 0, x]*RATIO[-7*x + 7*x^2] + G[1, 1, 1, 0, 1, x]*
         RATIO[-7*x + 7*x^2] + G[1, 1, 1, 1, 0, x]*RATIO[-7*x + 7*x^2] + 
        G[0, 1, 1, 1, 1, x]*RATIO[(-15*x)/2 + (15*x^2)/2] + 
        G[1, 0, 0, 0, 0, x]*RATIO[(-15*x)/2 + (15*x^2)/2] + 
        G[0, 0, 0, x]*(Pi^2*RATIO[(25*x)/24 - (25*x^2)/24] + 
          Log[mu2]^2*RATIO[(-13*x)/4 + (13*x^2)/4] + 
          RATIO[103/12 + (119*x)/36 + (589*x^2)/9 - (241*x^3)/3] + 
          Log[mu2]*RATIO[-1/2 - (9*x)/2 + 51*x^2 - 44*x^3]) + 
        G[1, 1, 1, x]*(Pi^2*RATIO[(25*x)/24 - (25*x^2)/24] + 
          Log[mu2]^2*RATIO[(-13*x)/4 + (13*x^2)/4] + 
          RATIO[19/3 - (589*x)/36 + (1781*x^2)/18 - (241*x^3)/3] + 
          Log[mu2]*RATIO[2 - (21*x)/2 + 52*x^2 - 44*x^3]) + 
        G[0, 0, 0, 1, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[-3/2 - 5/(-1 + x) + x/12 + (221*x^2)/12 - 22*x^3]) + 
        G[0, 0, 1, 0, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[-3/2 - 5/(-1 + x) + x/12 + (221*x^2)/12 - 22*x^3]) + 
        G[1, 1, 0, 1, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[5 - 5/x + (43*x)/12 + (263*x^2)/12 - 22*x^3]) + 
        G[1, 1, 1, 0, x]*(Log[mu2]*RATIO[(3*x)/2 - (3*x^2)/2] + 
          RATIO[5 - 5/x + (43*x)/12 + (263*x^2)/12 - 22*x^3]) + 
        G[0, 1, 0, 1, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[2 - (17*x)/4 + (109*x^2)/4 - 22*x^3]) + 
        G[0, 1, 1, 0, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[2 - (17*x)/4 + (109*x^2)/4 - 22*x^3]) + 
        G[1, 0, 0, 1, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[3 - (33*x)/4 + (117*x^2)/4 - 22*x^3]) + 
        G[1, 0, 1, 0, x]*(Log[mu2]*RATIO[(-9*x)/2 + (9*x^2)/2] + 
          RATIO[3 - (33*x)/4 + (117*x^2)/4 - 22*x^3]) + 
        Pi^4*RATIO[121/480 + 17/(72*(-1 + x)) - (169*x)/480 + (37*x^2)/480 + 
           (11*x^3)/40] + G[1, 0, 0, 0, x]*(Log[mu2]*RATIO[3*x - 3*x^2] + 
          RATIO[-3/2 + (71*x)/12 - (341*x^2)/12 + 22*x^3]) + 
        G[0, 1, 1, 1, x]*(Log[mu2]*RATIO[3*x - 3*x^2] + 
          RATIO[-2 + (47*x)/12 - (305*x^2)/12 + 22*x^3]) + 
        Pi^2*RATIO[-167/432 + (2383*x)/864 - (31297*x^2)/864 + 
           (4993*x^3)/144] + G[0, 0, 1, x]*
         (Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8] + Log[mu2]*
           RATIO[-7/2 + (49*x)/12 - (295*x^2)/12 + 22*x^3] + 
          RATIO[-3 + (67*x)/6 - (136*x^2)/3 + (241*x^3)/6]) + 
        G[0, 1, 0, x]*(Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-7*x)/8 + (7*x^2)/8] + Log[mu2]*
           RATIO[-7/2 + (49*x)/12 - (295*x^2)/12 + 22*x^3] + 
          RATIO[-3 + (67*x)/6 - (136*x^2)/3 + (241*x^3)/6]) + 
        G[1, 1, 0, x]*(Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8] + Log[mu2]*
           RATIO[-2 + (25*x)/12 - (307*x^2)/12 + 22*x^3] + 
          RATIO[-19/3 - 2*x - (209*x^2)/6 + (241*x^3)/6]) + 
        G[1, 0, 1, x]*(Log[mu2]^2*RATIO[(5*x)/4 - (5*x^2)/4] + 
          Pi^2*RATIO[(-7*x)/8 + (7*x^2)/8] + Log[mu2]*
           RATIO[-2 + (25*x)/12 - (307*x^2)/12 + 22*x^3] + 
          RATIO[-19/3 - 2*x - (209*x^2)/6 + (241*x^3)/6]) + 
        G[1, 1, 1, 1, x]*(Log[mu2]*RATIO[5*x - 5*x^2] + 
          RATIO[-7 + 5/x + (83*x)/12 - (887*x^2)/12 + 66*x^3]) + 
        G[0, 0, 0, 0, x]*(Log[mu2]*RATIO[5*x - 5*x^2] + 
          RATIO[2 + 5/(-1 + x) + (53*x)/12 - (833*x^2)/12 + 66*x^3]) + 
        (Pi^2*RATIO[-2*x + 2*x^2] + RATIO[505/36 + (13*x)/18 - (685*x^2)/18 + 
            (241*x^3)/6])*Zeta[3] + G[1, 1, x]*
         (Log[mu2]^3*RATIO[(2*x)/3 - (2*x^2)/3] + 
          Pi^2*RATIO[-13/6 + 5/(3*x) + (55*x)/144 - (1603*x^2)/144 + 
             (121*x^3)/12] + Log[mu2]^2*RATIO[(101*x)/24 - (317*x^2)/24 + 
             11*x^3] + Log[mu2]*(Pi^2*RATIO[x/3 - x^2/3] + 
            RATIO[(661*x)/36 - (577*x^2)/9 + (241*x^3)/6]) + 
          RATIO[(18739*x)/432 - (58153*x^2)/432 + (4993*x^3)/72] + 
          RATIO[(2*x)/3 - (2*x^2)/3]*Zeta[3]) + G[0, 0, x]*
         (Log[mu2]^3*RATIO[(2*x)/3 - (2*x^2)/3] + 
          Pi^2*RATIO[1/2 + 5/(3*(-1 + x)) + (55*x)/144 - (1411*x^2)/144 + 
             (121*x^3)/12] + Log[mu2]^2*RATIO[2 + (5*x)/24 - (317*x^2)/24 + 
             11*x^3] + Log[mu2]*(Pi^2*RATIO[x/3 - x^2/3] + 
            RATIO[-67/12 - (521*x)/36 - (181*x^2)/9 + (241*x^3)/6]) + 
          RATIO[-296/9 - (11309*x)/432 - (4441*x^2)/432 + (4993*x^3)/72] + 
          RATIO[(2*x)/3 - (2*x^2)/3]*Zeta[3]) + Log[mu2]^2*
         (RATIO[-130/9 + (11*x)/2] + Pi^2*RATIO[-17/24 + (53*x)/48 - 
             (317*x^2)/48 + (11*x^3)/2] + RATIO[x/2 - x^2/2]*Zeta[3]) + 
        G[1, 0, x]*(Log[mu2]^3*RATIO[(-2*x)/3 + (2*x^2)/3] + 
          RATIO[2 - (1339*x)/432 + (31297*x^2)/432 - (4993*x^3)/72] + 
          Log[mu2]*(Pi^2*RATIO[(7*x)/6 - (7*x^2)/6] + 
            RATIO[3 - (35*x)/18 + (379*x^2)/9 - (241*x^3)/6]) + 
          Log[mu2]^2*RATIO[7/4 - (53*x)/24 + (317*x^2)/24 - 11*x^3] + 
          Pi^2*RATIO[-47/24 + 5/(6*x) + (341*x)/144 - (2057*x^2)/144 + 
             (143*x^3)/12] + RATIO[-x/6 + x^2/6]*Zeta[3]) + 
        G[0, 1, x]*(Log[mu2]^3*RATIO[(-2*x)/3 + (2*x^2)/3] + 
          RATIO[2 - (1339*x)/432 + (31297*x^2)/432 - (4993*x^3)/72] + 
          Log[mu2]*(Pi^2*RATIO[(7*x)/6 - (7*x^2)/6] + 
            RATIO[3 - (35*x)/18 + (379*x^2)/9 - (241*x^3)/6]) + 
          Log[mu2]^2*RATIO[7/4 - (53*x)/24 + (317*x^2)/24 - 11*x^3] + 
          Pi^2*RATIO[-7/24 + 5/(6*(-1 + x)) + (185*x)/144 - (1901*x^2)/144 + 
             (143*x^3)/12] + RATIO[-x/6 + x^2/6]*Zeta[3]) + 
        Log[mu2]*(RATIO[-17743/216 + (439*x)/12] + Pi^4*RATIO[-x/8 + x^2/8] + 
          Pi^2*RATIO[-35/48 + (29*x)/36 - (379*x^2)/18 + (241*x^3)/12] + 
          RATIO[-11/3 + (7*x)/4 - (95*x^2)/4 + 22*x^3]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^3*RATIO[-5/4 + (2*x)/3] + 
          RATIO[17743/216 + (1333*x)/27 - (9469*x^2)/72] + 
          Pi^4*RATIO[(31*x)/240 - (31*x^2)/240] + Log[mu2]^2*
           (RATIO[31/24 + (197*x)/24 - 11*x^2] + 
            Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8]) + 
          Pi^2*RATIO[71/48 - (61*x)/16 + (131*x^2)/6 - (241*x^3)/12] + 
          RATIO[-5/2 - 5/(-1 + x) - (71*x)/12 + (331*x^2)/12 - 22*x^3]*
           Zeta[3] + Log[mu2]*(RATIO[278/9 + (527*x)/18 - (373*x^2)/6] + 
            Pi^2*RATIO[31/24 - (13*x)/8 + (299*x^2)/24 - 11*x^3] + 
            RATIO[-x/2 + x^2/2]*Zeta[3])) + 
        G[1, x]*(Log[mu2]^3*RATIO[-7/12 - (2*x)/3] + 
          Pi^4*RATIO[(7*x)/120 - (7*x^2)/120] + Log[mu2]^2*
           (Pi^2*RATIO[(-5*x)/8 + (5*x^2)/8] + RATIO[-3/2 - (197*x)/24 + 
              11*x^2]) + RATIO[(-9283*x)/108 + (9469*x^2)/72] + 
          Pi^2*RATIO[29/12 - (29*x)/48 + (73*x^2)/4 - (241*x^3)/12] + 
          RATIO[43/6 - 5/x + (13*x)/4 + (229*x^2)/12 - 22*x^3]*Zeta[3] + 
          Log[mu2]*(RATIO[-2 - (725*x)/18 + (373*x^2)/6] + 
            Pi^2*RATIO[9/8 - (35*x)/24 + (101*x^2)/8 - 11*x^3] + 
            RATIO[-x/2 + x^2/2]*Zeta[3])) + RATIO[(7*x)/2 - (7*x^2)/2]*
         Zeta[5])))}


==> anc/H_qqb_ga_-+--_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{
 Nf^2*Qf*((G[0, x]*(RATIO[38/27 - (38*x)/27] + 
        Log[mu2]*RATIO[4/9 - (4*x)/9]) + G[0, 0, x]*RATIO[-4/9 + (4*x)/9] + 
      Log[mu2]^2*RATIO[-2/9 + (4*x)/9] + G[1, x]*(RATIO[(-38*x)/27] + 
        Log[mu2]*RATIO[(-4*x)/9]) + G[1, 1, x]*RATIO[(4*x)/9] + 
      Log[mu2]*RATIO[-38/27 + (76*x)/27] + RATIO[-203/81 + (406*x)/81])/Nc + 
    Nc*(Log[mu2]^2*RATIO[-2/9] + RATIO[-581/81 + (14*x)/3] + 
      G[0, 1, 1, x]*RATIO[(4*x)/9 - (4*x^2)/9] + 
      G[1, 0, 0, x]*RATIO[(-2*x)/9 + (2*x^2)/9] + 
      G[0, 0, 0, x]*RATIO[(-4*x)/3 + (20*x^2)/3 - (16*x^3)/3] + 
      G[1, 1, 1, x]*RATIO[-2*x + (22*x^2)/3 - (16*x^3)/3] + 
      G[0, 1, x]*(RATIO[(-34*x)/27 + (178*x^2)/27 - (16*x^3)/3] + 
        Log[mu2]*RATIO[(-8*x)/9 + (32*x^2)/9 - (8*x^3)/3]) + 
      G[1, 0, x]*(RATIO[(-34*x)/27 + (178*x^2)/27 - (16*x^3)/3] + 
        Log[mu2]*RATIO[(-8*x)/9 + (32*x^2)/9 - (8*x^3)/3]) + 
      G[0, x]*(RATIO[74/27 + (142*x)/27 - 8*x^2] + 
        Log[mu2]*RATIO[4/9 + (20*x)/9 - (8*x^2)/3] + 
        Pi^2*RATIO[-x/3 + (5*x^2)/3 - (4*x^3)/3]) + 
      G[1, x]*(Log[mu2]*RATIO[(-20*x)/9 + (8*x^2)/3] + 
        RATIO[(-178*x)/27 + 8*x^2] + Pi^2*RATIO[(-4*x)/9 + (16*x^2)/9 - 
           (4*x^3)/3]) + Log[mu2]*(RATIO[-74/27 + (4*x)/3] + 
        Pi^2*RATIO[(4*x)/9 - (16*x^2)/9 + (4*x^3)/3]) + 
      G[1, 0, 1, x]*RATIO[(10*x)/9 - (34*x^2)/9 + (8*x^3)/3] + 
      G[1, 1, 0, x]*RATIO[(10*x)/9 - (34*x^2)/9 + (8*x^3)/3] + 
      Pi^2*RATIO[1/9 + (14*x)/27 - (89*x^2)/27 + (8*x^3)/3] + 
      G[0, 0, 1, x]*RATIO[(4*x)/9 - (28*x^2)/9 + (8*x^3)/3] + 
      G[0, 1, 0, x]*RATIO[(4*x)/9 - (28*x^2)/9 + (8*x^3)/3] + 
      G[1, 1, x]*(Log[mu2]*RATIO[(8*x)/9 - (32*x^2)/9 + (8*x^3)/3] + 
        RATIO[(94*x)/27 - (250*x^2)/27 + (16*x^3)/3]) + 
      G[0, 0, x]*(Log[mu2]*RATIO[(8*x)/9 - (32*x^2)/9 + (8*x^3)/3] + 
        RATIO[-4/9 - (26*x)/27 - (106*x^2)/27 + (16*x^3)/3]) + 
      RATIO[(2*x)/3 - (10*x^2)/3 + (8*x^3)/3]*Zeta[3])) + 
  Nfv*(RATIO[-10*x] + I*Pi*RATIO[-154 + 319*x] + 
    Pi^2*RATIO[1063/24 - (4085*x)/36 + (281*x^2)/12 - (139*x^3)/9] + 
    G[1, 0, 0, 0, x]*RATIO[27/2 + 27/(2*(-1 + x)) + (39*x)/2 + (61*x^2)/2 - 
       11*x^3] + G[0, 1, 1, 1, x]*RATIO[13/2 + 3/(2*x) - (69*x)/2 + 
       (69*x^2)/2 - 11*x^3] + G[0, 0, 0, 1, x]*
     RATIO[8 + 8/(-1 + x) + 5*x - (49*x^2)/2 - 7*x^3] + 
    G[0, 0, 1, 0, x]*RATIO[8 + 8/(-1 + x) + 5*x - (49*x^2)/2 - 7*x^3] + 
    G[1, 1, 0, 1, x]*RATIO[159/2 - 14/x - 120*x + (123*x^2)/2 - 7*x^3] + 
    G[1, 1, 1, 0, x]*RATIO[159/2 - 14/x - 120*x + (123*x^2)/2 - 7*x^3] + 
    G[1, 0, 1, 1, x]*RATIO[6 - 3/(2*x) - 14*x + (29*x^2)/2 - 5*x^3] + 
    G[0, 1, 0, 0, x]*RATIO[21/2 + 21/(2*(-1 + x)) + 6*x + (65*x^2)/2 - 
       5*x^3] + Pi^4*RATIO[-3239/720 - 3239/(720*(-1 + x)) - (697*x)/720 + 
       (907*x^2)/360 - x^3/12] + Log[mu2]*(I*Pi*RATIO[-131/4 + (131*x)/2] + 
      Pi^2*RATIO[-3/2 - (59*x)/24 + (131*x^2)/8 - (131*x^3)/12] + 
      I*Pi^3*RATIO[x/4 - (3*x^2)/4 + x^3/2]) + 
    Log[mu2]^2*(I*Pi*RATIO[27/4 - (27*x)/2] + 
      Pi^2*RATIO[(9*x)/8 - (27*x^2)/8 + (9*x^3)/4]) + 
    G[1, 0, 0, 1, x]*RATIO[-22 - 18/(-1 + x) + 6/x - x - (29*x^2)/2 + 
       3*x^3] + G[1, 0, 1, 0, x]*RATIO[-22 - 18/(-1 + x) + 6/x - x - 
       (29*x^2)/2 + 3*x^3] + G[0, 1, 0, 1, x]*
     RATIO[15/2 - 6/(-1 + x) - 6/x - (21*x^2)/2 + 3*x^3] + 
    G[0, 1, 1, 0, x]*RATIO[15/2 - 6/(-1 + x) - 6/x - (21*x^2)/2 + 3*x^3] + 
    G[1, 0, 0, x]*(RATIO[85 - 61/(-1 + x) - (1259*x)/6 + (235*x^2)/2 - 
        (185*x^3)/3] + I*Pi*RATIO[-29/2 - 21/(2*(-1 + x)) + 6/x + (33*x)/2 + 
         10*x^2 - 4*x^3] + Log[mu2]*RATIO[-6 - 6/(-1 + x) - 2*x - 6*x^2 + 
         4*x^3]) + G[0, 1, 1, x]*(RATIO[91/2 - 119/(2*x) - (313*x)/3 + 
        (103*x^2)/2 - (185*x^3)/3] + 
      I*Pi*RATIO[24 - 6/(-1 + x) - 21/(2*x) - (73*x)/2 + 18*x^2 - 4*x^3] + 
      Log[mu2]*RATIO[10 - 6/x - 2*x - 6*x^2 + 4*x^3]) + 
    I*Pi^3*RATIO[-179/12 + 113/(24*(-1 + x)) + (1261*x)/72 - (319*x^2)/72 + 
       (103*x^3)/12] + G[1, 1, 0, 0, x]*RATIO[-433/2 + 27/(2*(-1 + x)) + 
       146/x + 147*x - (159*x^2)/2 + 9*x^3] + G[0, 0, 1, 1, x]*
     RATIO[117 + 130/(-1 + x) + 27/(2*x) + 43*x + (57*x^2)/2 + 9*x^3] + 
    G[1, 1, 1, 1, x]*RATIO[-277/2 + 79/(2*x) + (347*x)/2 - (179*x^2)/2 + 
       15*x^3] + G[0, 0, 0, 0, x]*RATIO[-9/2 - 9/(2*(-1 + x)) - (9*x)/2 + 
       (9*x^2)/2 + 15*x^3] + G[0, 0, 0, x]*
     (Log[mu2]*RATIO[-18 - 18/(-1 + x) - 18*x + 18*x^2 - 12*x^3] + 
      I*Pi*RATIO[-29/2 - 29/(2*(-1 + x)) - (35*x)/2 - 2*x^2 - 4*x^3] + 
      RATIO[105 + 105/(-1 + x) + 88*x - (99*x^2)/2 + (49*x^3)/3]) + 
    G[1, 1, 1, x]*(Log[mu2]*RATIO[30 - 18/x - 18*x + 18*x^2 - 12*x^3] + 
      I*Pi*RATIO[-29 + 15/(2*x) + (71*x)/2 - 10*x^2 - 4*x^3] + 
      RATIO[-437/6 + 131/(2*x) - (75*x)/2 + (57*x^2)/2 + (49*x^3)/3]) + 
    G[1, 1, x]*(RATIO[6923/36 - 497/(4*x) - 129*x + (551*x^2)/6 - 
        (278*x^3)/9] + Pi^2*RATIO[-221/8 + 187/(24*x) + (739*x)/24 - 
         (269*x^2)/24 + x^3/4] + Log[mu2]*
       (RATIO[511/12 - 131/(4*x) + (13*x)/4 + (35*x^2)/4 - (131*x^3)/6] + 
        I*Pi*RATIO[35/2 - 21/(2*x) - (13*x)/2 - (3*x^2)/2 + x^3]) + 
      Log[mu2]^2*RATIO[-45/4 + 27/(4*x) + (27*x)/4 - (27*x^2)/4 + 
         (9*x^3)/2] + I*Pi*RATIO[-117/2 + 69/(2*x) + (253*x)/4 - 
         (605*x^2)/12 + (103*x^3)/6]) + 
    G[0, 0, x]*(RATIO[-619/4 - 619/(4*(-1 + x)) - 61*x + (11*x^2)/6 - 
        (278*x^3)/9] + Pi^2*RATIO[139/24 + 139/(24*(-1 + x)) + (25*x)/8 + 
         (251*x^2)/24 + x^3/4] + Log[mu2]*
       (RATIO[-131/4 - 131/(4*(-1 + x)) - (179*x)/4 + (227*x^2)/4 - 
          (131*x^3)/6] + I*Pi*RATIO[-21/2 - 21/(2*(-1 + x)) - (13*x)/2 - 
           (3*x^2)/2 + x^3]) + Log[mu2]^2*RATIO[27/4 + 27/(4*(-1 + x)) + 
         (27*x)/4 - (27*x^2)/4 + (9*x^3)/2] + 
      I*Pi*RATIO[91/2 + 79/(2*(-1 + x)) + (83*x)/12 + (251*x^2)/12 + 
         (103*x^3)/6]) + G[1, 0, 1, x]*
     (I*Pi*RATIO[-6 - 18/(-1 + x) - 3/(2*x) - 17*x - 6*x^2 + 2*x^3] + 
      Log[mu2]*RATIO[10 - 6/x - 2*x - 6*x^2 + 4*x^3] + 
      RATIO[-113/4 + 7/(4*x) + (195*x)/2 - (263*x^2)/3 + (68*x^3)/3]) + 
    G[1, 1, 0, x]*(Log[mu2]*RATIO[10 - 6/x - 2*x - 6*x^2 + 4*x^3] + 
      I*Pi*RATIO[-127 + 27/(2*(-1 + x)) + 126/x + 25*x - 24*x^2 + 6*x^3] + 
      RATIO[-113/4 + 7/(4*x) + (195*x)/2 - (263*x^2)/3 + (68*x^3)/3]) + 
    G[0, 1, 0, x]*(I*Pi*RATIO[12 - 3/(2*(-1 + x)) - 6/x + 4*x + 16*x^2 + 
         2*x^3] + Log[mu2]*RATIO[-6 - 6/(-1 + x) - 2*x - 6*x^2 + 4*x^3] + 
      RATIO[-107/4 - 131/(4*(-1 + x)) - (109*x)/3 + (41*x^2)/3 + 
        (68*x^3)/3]) + G[0, 0, 1, x]*
     (Log[mu2]*RATIO[-6 - 6/(-1 + x) - 2*x - 6*x^2 + 4*x^3] + 
      I*Pi*RATIO[119 + 132/(-1 + x) + 27/(2*x) + 46*x - 2*x^2 + 6*x^3] + 
      RATIO[-107/4 - 131/(4*(-1 + x)) - (109*x)/3 + (41*x^2)/3 + 
        (68*x^3)/3]) + G[1, 0, x]*
     (I*Pi*RATIO[203/4 - 61/(-1 + x) + 7/(4*x) - (1073*x)/12 - (35*x^2)/12 - 
         (103*x^3)/6] + Log[mu2]^2*RATIO[(-9*x)/4 + (27*x^2)/4 - (9*x^3)/2] + 
      Pi^2*RATIO[33/2 + 57/(4*(-1 + x)) - 50/(3*x) + (157*x)/8 - 
         (143*x^2)/24 + (7*x^3)/4] + Log[mu2]*
       (I*Pi*RATIO[4 - 6/(-1 + x) - 6/x - (17*x)/2 + (3*x^2)/2 - x^3] + 
        RATIO[-6 + (275*x)/12 - (131*x^2)/4 + (131*x^3)/6]) + 
      RATIO[-41/4 + (1277*x)/18 - (281*x^2)/6 + (278*x^3)/9]) + 
    G[0, 1, x]*(I*Pi*RATIO[51/4 - 131/(4*(-1 + x)) - 119/(2*x) - (471*x)/4 + 
         (389*x^2)/12 - (103*x^3)/6] + Log[mu2]^2*
       RATIO[(-9*x)/4 + (27*x^2)/4 - (9*x^3)/2] + 
      Pi^2*RATIO[-391/12 - 34/(3*(-1 + x)) + 33/(4*x) + (101*x)/8 + 
         (17*x^2)/24 + (7*x^3)/4] + Log[mu2]*
       (I*Pi*RATIO[4 - 6/(-1 + x) - 6/x - (17*x)/2 + (3*x^2)/2 - x^3] + 
        RATIO[-6 + (275*x)/12 - (131*x^2)/4 + (131*x^3)/6]) + 
      RATIO[-41/4 + (1277*x)/18 - (281*x^2)/6 + (278*x^3)/9]) + 
    (I*Pi*RATIO[81 + 81/(-1 + x) - (5*x)/2 - 6*x^2 + 2*x^3] + 
      RATIO[233/4 - 113/(4*(-1 + x)) + (125*x)/6 - (835*x^2)/6 + 
        (253*x^3)/3])*Zeta[3] + 
    G[0, x]*(Log[mu2]^2*(I*Pi*RATIO[27/4 + 27/(4*(-1 + x)) + (9*x)/2] + 
        RATIO[(27*x)/4 - (27*x^2)/2]) + 
      I*Pi*RATIO[-165 - 619/(4*(-1 + x)) - (821*x)/36 + (41*x^2)/2] + 
      RATIO[(-622*x)/3 + (1117*x^2)/3] + 
      Pi^2*RATIO[445/24 + 845/(24*(-1 + x)) + (1703*x)/72 - (107*x^2)/36 - 
         (34*x^3)/3] + Log[mu2]*(I*Pi*RATIO[-155/4 - 131/(4*(-1 + x)) - 
           (25*x)/3 - 3*x^2] + RATIO[(-131*x)/4 + (131*x^2)/2] + 
        Pi^2*RATIO[-3/2 - 3/(2*(-1 + x)) - 2*x + 3*x^2 - 2*x^3]) + 
      I*Pi^3*RATIO[-3/8 - 3/(8*(-1 + x)) - (25*x)/12 - (4*x^2)/3 - 
         (5*x^3)/3] + RATIO[-43 - 43/(-1 + x) - 51*x - 23*x^2 - 6*x^3]*
       Zeta[3]) + G[1, x]*(RATIO[-154 + (1579*x)/3 - (1117*x^2)/3] + 
      I*Pi*RATIO[5375/36 - 497/(4*x) + (1447*x)/36 - (41*x^2)/2] + 
      Log[mu2]^2*(I*Pi*RATIO[-45/4 + 27/(4*x) + (9*x)/2] + 
        RATIO[27/4 - (81*x)/4 + (27*x^2)/2]) + 
      Pi^2*RATIO[-407/36 + 155/(8*x) - (203*x)/8 + (1439*x^2)/36 - 
         (34*x^3)/3] + I*Pi^3*RATIO[395/24 - 21/(4*(-1 + x)) - 157/(8*x) - 
         (67*x)/12 + (16*x^2)/3 - (7*x^3)/3] + 
      Log[mu2]*(RATIO[-131/4 + (393*x)/4 - (131*x^2)/2] + 
        I*Pi*RATIO[601/12 - 131/(4*x) - (43*x)/3 + 3*x^2] + 
        Pi^2*RATIO[5/2 - 3/(2*x) - 2*x + 3*x^2 - 2*x^3]) + 
      RATIO[-3 + 63/(2*(-1 + x)) + 173/(2*x) - 78*x + 31*x^2 - 2*x^3]*
       Zeta[3]) + Nc^2*(I*Pi*RATIO[971/24 - (1013*x)/12] + RATIO[2*x] + 
      G[0, 0, 1, 1, x]*RATIO[-32 - 69/(2*(-1 + x)) - 3/x - (19*x)/2 - 
         12*x^2] + G[0, 1, 0, 1, x]*RATIO[-5/2 + 3/(2*(-1 + x)) + 3/(2*x) + 
         (3*x)/2 + x^2] + G[0, 1, 1, 0, x]*RATIO[-5/2 + 3/(2*(-1 + x)) + 
         3/(2*x) + (3*x)/2 + x^2] + G[1, 0, 0, 1, x]*
       RATIO[5 + 9/(2*(-1 + x)) - 3/(2*x) + 2*x + 2*x^2] + 
      G[1, 0, 1, 0, x]*RATIO[5 + 9/(2*(-1 + x)) - 3/(2*x) + 2*x + 2*x^2] + 
      G[1, 1, 0, 0, x]*RATIO[115/2 - 3/(-1 + x) - 77/(2*x) - 36*x + 15*x^2] + 
      I*Pi^3*RATIO[29/8 - 9/(8*(-1 + x)) - (349*x)/72 + (319*x^2)/72 - 
         (9*x^3)/2] + G[0, 0, 0, 0, x]*RATIO[-3/2 - 3/(2*(-1 + x)) - 
         (3*x)/2 - (5*x^2)/2 - 2*x^3] + G[1, 1, 1, 1, x]*
       RATIO[73/2 - 25/(2*x) - (75*x)/2 + (31*x^2)/2 - 2*x^3] + 
      G[0, 1, 0, 0, x]*RATIO[-3 - 3/(-1 + x) - 2*x - 5*x^2 - x^3] + 
      G[0, 0, 1, x]*(I*Pi*RATIO[-61/2 - 33/(-1 + x) - 3/x - (17*x)/2 - 
           (9*x^2)/2] + RATIO[13/2 + 8/(-1 + x) + (97*x)/12 - (19*x^2)/6 - 
          6*x^3] + Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) + x/2 + (3*x^2)/2 - 
           x^3]) + G[0, 1, 0, x]*(RATIO[13/2 + 8/(-1 + x) + (97*x)/12 - 
          (19*x^2)/6 - 6*x^3] + I*Pi*RATIO[-4 + 3/(2*x) - (5*x^2)/2 - 
           2*x^3] + Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) + x/2 + (3*x^2)/2 - 
           x^3]) + G[1, 1, 0, x]*(I*Pi*RATIO[67/2 - 3/(-1 + x) - 63/(2*x) - 
           (17*x)/2 + (9*x^2)/2] + RATIO[25/3 - 1/(2*x) - (51*x)/2 + 
          (133*x^2)/6 - 6*x^3] + Log[mu2]*RATIO[-5/2 + 3/(2*x) + x/2 + 
           (3*x^2)/2 - x^3]) + G[1, 0, 1, x]*
       (RATIO[25/3 - 1/(2*x) - (51*x)/2 + (133*x^2)/6 - 6*x^3] + 
        I*Pi*RATIO[3 + 9/(2*(-1 + x)) + (13*x^2)/2 - 2*x^3] + 
        Log[mu2]*RATIO[-5/2 + 3/(2*x) + x/2 + (3*x^2)/2 - x^3]) + 
      G[1, 0, 1, 1, x]*RATIO[1/2 - (5*x)/2 + 3*x^2 - x^3] + 
      Log[mu2]^2*(I*Pi*RATIO[-3/2 + 3*x] + 
        Pi^2*RATIO[-x/4 + (3*x^2)/4 - x^3/2]) + 
      Pi^4*RATIO[251/240 + 251/(240*(-1 + x)) + (5*x)/36 - (77*x^2)/180 - 
         x^3/30] + G[1, 1, 0, 1, x]*RATIO[-43/2 + 11/(2*x) + 27*x - 12*x^2 + 
         x^3] + G[1, 1, 1, 0, x]*RATIO[-43/2 + 11/(2*x) + 27*x - 12*x^2 + 
         x^3] + G[1, 0, 0, 0, x]*RATIO[-3 - 3/(-1 + x) - (11*x)/2 - 
         (9*x^2)/2 + x^3] + G[0, 1, 1, 1, x]*RATIO[-1 + (9*x)/2 - (7*x^2)/2 + 
         x^3] + G[0, 0, 0, 1, x]*RATIO[x/2 + 6*x^2 + x^3] + 
      G[0, 0, 1, 0, x]*RATIO[x/2 + 6*x^2 + x^3] + 
      Log[mu2]*(I*Pi*RATIO[35/4 - (35*x)/2] + 
        Pi^2*RATIO[(35*x)/24 - (35*x^2)/8 + (35*x^3)/12]) + 
      G[0, 0, 0, x]*(RATIO[-24 - 24/(-1 + x) - (43*x)/2 + (37*x^2)/2 - 
          (53*x^3)/6] + I*Pi*RATIO[3 + 3/(-1 + x) + (7*x)/2 - x^2 + 2*x^3] + 
        Log[mu2]*RATIO[9/2 + 9/(2*(-1 + x)) + (9*x)/2 - (9*x^2)/2 + 3*x^3]) + 
      G[1, 1, 1, x]*(RATIO[101/6 - 15/x + 5*x + 2*x^2 - (53*x^3)/6] + 
        I*Pi*RATIO[15/2 - 5/(2*x) - 6*x - x^2 + 2*x^3] + 
        Log[mu2]*RATIO[-15/2 + 9/(2*x) + (9*x)/2 - (9*x^2)/2 + 3*x^3]) + 
      Pi^2*RATIO[-143/12 + (4565*x)/144 - (539*x^2)/48 + (551*x^3)/72] + 
      G[0, 1, x]*(RATIO[5/2 - (1487*x)/72 + (539*x^2)/24 - (551*x^3)/36] + 
        Log[mu2]*(I*Pi*RATIO[-1 + 3/(2*(-1 + x)) + 3/(2*x) + 2*x] + 
          RATIO[3/2 - (71*x)/12 + (35*x^2)/4 - (35*x^3)/6]) + 
        Pi^2*RATIO[33/4 + 5/(2*(-1 + x)) - 9/(4*x) - (15*x)/4 + x^2/12 - 
           x^3/2] + Log[mu2]^2*RATIO[x/2 - (3*x^2)/2 + x^3] + 
        I*Pi*RATIO[-65/12 + 8/(-1 + x) + 15/x + (147*x)/4 - (209*x^2)/12 + 
           9*x^3]) + G[1, 0, x]*(RATIO[5/2 - (1487*x)/72 + (539*x^2)/24 - 
          (551*x^3)/36] + Log[mu2]*(I*Pi*RATIO[-1 + 3/(2*(-1 + x)) + 
             3/(2*x) + 2*x] + RATIO[3/2 - (71*x)/12 + (35*x^2)/4 - 
            (35*x^3)/6]) + Pi^2*RATIO[-23/6 - 15/(4*(-1 + x)) + 23/(6*x) - 
           (31*x)/6 + (5*x^2)/4 - x^3/2] + Log[mu2]^2*
         RATIO[x/2 - (3*x^2)/2 + x^3] + 
        I*Pi*RATIO[-167/12 + 59/(4*(-1 + x)) - 1/(2*x) + (71*x)/3 - 
           (55*x^2)/12 + 9*x^3]) + G[1, 1, x]*
       (Pi^2*RATIO[29/4 - 5/(2*x) - 7*x + (9*x^2)/4] + 
        I*Pi*RATIO[163/12 - 27/(4*x) - (83*x)/4 + (257*x^2)/12 - 9*x^3] + 
        Log[mu2]^2*RATIO[5/2 - 3/(2*x) - (3*x)/2 + (3*x^2)/2 - x^3] + 
        Log[mu2]*(I*Pi*RATIO[-5 + 3/x + 2*x] + RATIO[-139/12 + 35/(4*x) - 
            x/4 - (11*x^2)/4 + (35*x^3)/6]) + RATIO[-3679/72 + 779/(24*x) + 
          (341*x)/8 - (943*x^2)/24 + (551*x^3)/36]) + 
      G[0, 0, x]*(Pi^2*RATIO[-2 - 2/(-1 + x) - (5*x)/4 - (25*x^2)/12] + 
        I*Pi*RATIO[-35/4 - 29/(4*(-1 + x)) - (5*x)/3 + (7*x^2)/12 - 9*x^3] + 
        Log[mu2]^2*RATIO[-3/2 - 3/(2*(-1 + x)) - (3*x)/2 + (3*x^2)/2 - x^3] + 
        Log[mu2]*(I*Pi*RATIO[3 + 3/(-1 + x) + 2*x] + 
          RATIO[35/4 + 35/(4*(-1 + x)) + (47*x)/4 - (59*x^2)/4 + 
            (35*x^3)/6]) + RATIO[941/24 + 941/(24*(-1 + x)) + (335*x)/24 - 
          (45*x^2)/8 + (551*x^3)/36]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[7/2 + 3/(-1 + x) - 3/(2*x) - 3*x - x^2] + 
        Log[mu2]*RATIO[3/2 + 3/(2*(-1 + x)) + x/2 + (3*x^2)/2 - x^3] + 
        RATIO[-95/4 + 59/(4*(-1 + x)) + (661*x)/12 - (71*x^2)/2 + 
          (125*x^3)/6]) + G[0, 1, 1, x]*
       (I*Pi*RATIO[-6 + 3/(2*(-1 + x)) + 3/x + (13*x)/2 - x^2] + 
        Log[mu2]*RATIO[-5/2 + 3/(2*x) + x/2 + (3*x^2)/2 - x^3] + 
        RATIO[-161/12 + 15/x + (415*x)/12 - 23*x^2 + (125*x^3)/6]) + 
      (RATIO[-47/4 + 27/(4*(-1 + x)) - (95*x)/6 + (271*x^2)/6 - 
          (161*x^3)/6] + I*Pi*RATIO[-39/2 - 39/(2*(-1 + x)) - 2*x + 
           (19*x^2)/2 - 4*x^3])*Zeta[3] + 
      G[0, x]*(RATIO[(1307*x)/24 - (1181*x^2)/12] + 
        I*Pi*RATIO[1001/24 + 941/(24*(-1 + x)) + (37*x)/18 - (2*x^2)/3] + 
        Log[mu2]^2*(I*Pi*RATIO[-3/2 - 3/(2*(-1 + x)) - x] + 
          RATIO[(-3*x)/2 + 3*x^2]) + Log[mu2]*
         (I*Pi*RATIO[41/4 + 35/(4*(-1 + x)) + (17*x)/6] + 
          RATIO[(35*x)/4 - (35*x^2)/2] + Pi^2*RATIO[x/4 - (3*x^2)/4 + 
             x^3/2]) + I*Pi^3*RATIO[(5*x)/12 + x^2/12 + (2*x^3)/3] + 
        Pi^2*RATIO[-145/24 - 79/(8*(-1 + x)) - (223*x)/36 + (35*x^2)/36 + 
           3*x^3] + RATIO[27/2 + 27/(2*(-1 + x)) + (27*x)/2 + 10*x^2]*
         Zeta[3]) + G[1, x]*(Log[mu2]^2*(I*Pi*RATIO[5/2 - 3/(2*x) - x] + 
          RATIO[-3/2 + (9*x)/2 - 3*x^2]) + 
        I*Pi*RATIO[-2869/72 + 779/(24*x) - (77*x)/18 + (2*x^2)/3] + 
        RATIO[971/24 - (1111*x)/8 + (1181*x^2)/12] + 
        I*Pi^3*RATIO[-17/4 + 5/(4*(-1 + x)) + 19/(4*x) + (11*x)/6 - 
           (13*x^2)/12 + x^3/3] + Log[mu2]*
         (I*Pi*RATIO[-157/12 + 35/(4*x) + (17*x)/6] + 
          RATIO[35/4 - (105*x)/4 + (35*x^2)/2] + 
          Pi^2*RATIO[x/4 - (3*x^2)/4 + x^3/2]) + 
        Pi^2*RATIO[265/72 - 35/(6*x) + (57*x)/8 - (377*x^2)/36 + 3*x^3] + 
        RATIO[-4 - 15/(2*(-1 + x)) - 37/(2*x) + 23*x - 12*x^2 + 2*x^3]*
         Zeta[3])) + (RATIO[8*x] + I*Pi*RATIO[-94/3 + (224*x)/3] + 
      Pi^2*RATIO[27/2 - (160*x)/3 + 86*x^2 - (182*x^3)/3] + 
      G[0, 0, 1, 1, x]*RATIO[44 + 32/(-1 + x) - 6/x - 20*x + 78*x^2 - 
         36*x^3] + G[1, 1, 0, 0, x]*RATIO[-54 - 6/(-1 + x) + 32/x - 12*x + 
         78*x^2 - 36*x^3] + G[0, 0, 0, 0, x]*RATIO[42 + 42/(-1 + x) + 42*x + 
         22*x^2 - 28*x^3] + G[1, 1, 1, 1, x]*
       RATIO[-30 + 42/x - 94*x + 110*x^2 - 28*x^3] + 
      G[1, 0, 0, 1, x]*RATIO[8 - 28*x + 26*x^2 - 12*x^3] + 
      G[1, 0, 1, 0, x]*RATIO[8 - 28*x + 26*x^2 - 12*x^3] + 
      G[0, 1, 0, 1, x]*RATIO[10 - 24*x + 26*x^2 - 12*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[10 - 24*x + 26*x^2 - 12*x^3] + 
      Log[mu2]*(I*Pi*RATIO[-9 + 18*x] + Pi^2*RATIO[6 - (27*x)/2 + (9*x^2)/2 - 
           3*x^3] + I*Pi^3*RATIO[-x + 3*x^2 - 2*x^3]) + 
      Log[mu2]^2*(I*Pi*RATIO[-3 + 6*x] + 
        Pi^2*RATIO[-x/2 + (3*x^2)/2 - x^3]) + 
      Pi^4*RATIO[227/180 + 227/(180*(-1 + x)) + (33*x)/20 - (97*x^2)/30 + 
         (13*x^3)/15] + G[0, 0, 1, x]*
       (I*Pi*RATIO[12 - 6/x - 48*x + 80*x^2 - 24*x^3] + 
        RATIO[3 + 3/(-1 + x) + 16*x - 4*x^2 + (16*x^3)/3]) + 
      G[1, 1, 0, x]*(I*Pi*RATIO[-28 - 6/(-1 + x) + 36*x + 24*x^2 - 24*x^3] + 
        RATIO[-61/3 + x^(-1) + 18*x - 4*x^2 + (16*x^3)/3]) + 
      G[1, 1, 0, 1, x]*RATIO[26 - 32/x + 48*x - 54*x^2 + 12*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[26 - 32/x + 48*x - 54*x^2 + 12*x^3] + 
      G[0, 0, 0, 1, x]*RATIO[-32 - 32/(-1 + x) - 28*x + 2*x^2 + 12*x^3] + 
      G[0, 0, 1, 0, x]*RATIO[-32 - 32/(-1 + x) - 28*x + 2*x^2 + 12*x^3] + 
      G[0, 1, 1, x]*(RATIO[98/3 - 2/x - 136*x + 162*x^2 - (260*x^3)/3] + 
        I*Pi*RATIO[-6/x + 42*x - 56*x^2 + 16*x^3]) + 
      G[1, 0, 0, x]*(RATIO[40 + 8/(-1 + x) - 42*x + 98*x^2 - (260*x^3)/3] + 
        I*Pi*RATIO[2 - 6/(-1 + x) - 18*x - 24*x^2 + 16*x^3]) + 
      G[1, 0, 1, x]*(RATIO[-61/3 + x^(-1) + 18*x - 4*x^2 + (16*x^3)/3] + 
        I*Pi*RATIO[-24 + 6/x + 68*x - 80*x^2 + 24*x^3]) + 
      G[0, 1, 0, x]*(RATIO[3 + 3/(-1 + x) + 16*x - 4*x^2 + (16*x^3)/3] + 
        I*Pi*RATIO[16 + 6/(-1 + x) - 16*x - 24*x^2 + 24*x^3]) + 
      G[0, 1, 1, 1, x]*RATIO[-10 - 6/x + 66*x - 82*x^2 + 28*x^3] + 
      G[1, 0, 0, 0, x]*RATIO[-6 - 6/(-1 + x) + 10*x - 50*x^2 + 28*x^3] + 
      G[1, 0, 1, 1, x]*RATIO[-32 + 6/x + 96*x - 106*x^2 + 36*x^3] + 
      G[0, 1, 0, 0, x]*RATIO[6 + 6/(-1 + x) + 8*x - 50*x^2 + 36*x^3] + 
      I*Pi^3*RATIO[5/3 - 5/(6*(-1 + x)) + (15*x)/2 - (319*x^2)/6 + 
         (113*x^3)/3] + G[1, 1, x]*(RATIO[145/3 - 67/(3*x) - 166*x + 
          (784*x^2)/3 - (364*x^3)/3] + Log[mu2]*
         (RATIO[15 - 9/x - 9*x + 9*x^2 - 6*x^3] + 
          I*Pi*RATIO[10 - 6/x - 6*x + 6*x^2 - 4*x^3]) + 
        Log[mu2]^2*RATIO[5 - 3/x - 3*x + 3*x^2 - 2*x^3] + 
        Pi^2*RATIO[-11/2 + 53/(6*x) - (67*x)/6 + (53*x^2)/6 - x^3] + 
        I*Pi*RATIO[50/3 - 30/x + 79*x - 141*x^2 + (226*x^3)/3]) + 
      G[0, 0, x]*(RATIO[-25/3 - 25/(3*(-1 + x)) + (62*x)/3 + (248*x^2)/3 - 
          (364*x^3)/3] + Log[mu2]*(RATIO[-9 - 9/(-1 + x) - 9*x + 9*x^2 - 
            6*x^3] + I*Pi*RATIO[-6 - 6/(-1 + x) - 6*x + 6*x^2 - 4*x^3]) + 
        Log[mu2]^2*RATIO[-3 - 3/(-1 + x) - 3*x + 3*x^2 - 2*x^3] + 
        Pi^2*RATIO[53/6 + 53/(6*(-1 + x)) + (15*x)/2 - (17*x^2)/2 - x^3] + 
        I*Pi*RATIO[-42 - 42/(-1 + x) - x - 93*x^2 + (226*x^3)/3]) + 
      G[1, 1, 1, x]*(I*Pi*RATIO[-4 + 10/x - 46*x + 56*x^2 - 16*x^3] + 
        RATIO[22 - 22/x + 70*x - 146*x^2 + 76*x^3]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[10 + 10/(-1 + x) + 14*x + 24*x^2 - 16*x^3] + 
        RATIO[-36 - 36/(-1 + x) - 8*x - 98*x^2 + 76*x^3]) + 
      G[0, 1, x]*(I*Pi*RATIO[107/3 + 3/(-1 + x) - 2/x - 117*x + 149*x^2 - 
           (226*x^3)/3] + Pi^2*RATIO[-5/3 + 16/(3*(-1 + x)) + 3/x + 
           (19*x)/2 - (25*x^2)/6 + x^3] + Log[mu2]^2*
         RATIO[x - 3*x^2 + 2*x^3] + Log[mu2]*
         (I*Pi*RATIO[2*x - 6*x^2 + 4*x^3] + RATIO[3*x - 9*x^2 + 6*x^3]) + 
        RATIO[1 + (140*x)/3 - 172*x^2 + (364*x^3)/3]) + 
      G[1, 0, x]*(I*Pi*RATIO[59/3 + 8/(-1 + x) + x^(-1) - 21*x + 85*x^2 - 
           (226*x^3)/3] + Pi^2*RATIO[-14/3 + 3/(-1 + x) + 16/(3*x) + 
           (25*x)/6 + (23*x^2)/6 + x^3] + Log[mu2]^2*
         RATIO[x - 3*x^2 + 2*x^3] + Log[mu2]*
         (I*Pi*RATIO[2*x - 6*x^2 + 4*x^3] + RATIO[3*x - 9*x^2 + 6*x^3]) + 
        RATIO[1 + (140*x)/3 - 172*x^2 + (364*x^3)/3]) + 
      (I*Pi*RATIO[-12 - 12/(-1 + x) + 42*x - 128*x^2 + 56*x^3] + 
        RATIO[-45 + 5/(-1 + x) + 170*x - 166*x^2 + 92*x^3])*Zeta[3] + 
      G[1, x]*(RATIO[-94/3 + (350*x)/3 - (256*x^2)/3] + 
        Log[mu2]*(Pi^2*RATIO[-10 + 6/x + 4*x] + RATIO[-9 + 27*x - 18*x^2] + 
          I*Pi*RATIO[9 - 9/x + 12*x - 12*x^2]) + Log[mu2]^2*
         (I*Pi*RATIO[5 - 3/x - 2*x] + RATIO[-3 + 9*x - 6*x^2]) + 
        I*Pi*RATIO[121/3 - 67/(3*x) - (277*x)/3 + (214*x^2)/3] + 
        Pi^2*RATIO[-41/3 + 95/(6*x) - (25*x)/2 + (23*x^2)/3 - (8*x^3)/3] + 
        I*Pi^3*RATIO[13/6 + (-1 + x)^(-1) + 5/(2*x) - 7*x - 4*x^2 + 4*x^3] + 
        RATIO[76 - 6/(-1 + x) - 50/x - 56*x + 68*x^2 - 24*x^3]*Zeta[3]) + 
      G[0, x]*(I*Pi*RATIO[-22/3 - 25/(3*(-1 + x)) + (175*x)/3 - 
           (214*x^2)/3] + Log[mu2]^2*(I*Pi*RATIO[-3 - 3/(-1 + x) - 2*x] + 
          RATIO[-3*x + 6*x^2]) + Log[mu2]*(Pi^2*RATIO[6 + 6/(-1 + x) + 4*x] + 
          I*Pi*RATIO[-9 - 9/(-1 + x) - 12*x + 12*x^2] + 
          RATIO[-9*x + 18*x^2]) + RATIO[-42*x + (256*x^2)/3] + 
        I*Pi^3*RATIO[3/2 + 3/(2*(-1 + x)) + (5*x)/3 + 4*x^2 - 4*x^3] + 
        Pi^2*RATIO[45/2 + 103/(6*(-1 + x)) + (9*x)/2 - (11*x^2)/3 - 
           (8*x^3)/3] + RATIO[-44 - 44/(-1 + x) - 12*x - 68*x^2 + 24*x^3]*
         Zeta[3]))/Nc^2) + 
  Qf*(Nc^3*(Log[mu2]^4*RATIO[-1/4] + Log[mu2]^3*RATIO[61/36] + 
      RATIO[-767497/5184 + (6919*x)/72] + G[0, 1, 0, 0, x]*
       RATIO[1/2 - (7*x)/3 + (119*x^2)/6 - (33*x^3)/2] + 
      G[0, 1, 1, 1, x]*RATIO[1/2 - (7*x)/3 + (119*x^2)/6 - (33*x^3)/2] + 
      G[1, 0, 0, 0, x]*RATIO[-1/2 - (23*x)/6 + (64*x^2)/3 - (33*x^3)/2] + 
      G[1, 0, 1, 1, x]*RATIO[-1/2 - (23*x)/6 + (64*x^2)/3 - (33*x^3)/2] + 
      G[0, 0, 0, 1, x]*RATIO[18 + 18/(-1 + x) + (2*x)/3 + (37*x^2)/3 - 
         11*x^3] + G[0, 0, 1, 0, x]*RATIO[18 + 18/(-1 + x) + (2*x)/3 + 
         (37*x^2)/3 - 11*x^3] + G[1, 1, 0, 1, x]*
       RATIO[-12 + 10/x - (7*x)/3 + (46*x^2)/3 - 11*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[-12 + 10/x - (7*x)/3 + (46*x^2)/3 - 11*x^3] + 
      G[1, 1, 1, 1, x]*RATIO[12 - 10/x - (8*x)/3 + (37*x^2)/6 - (11*x^3)/2] + 
      G[0, 1, 1, x]*(RATIO[(1453*x)/36 - (130*x^2)/9 - (33*x^3)/4] + 
        Log[mu2]*RATIO[1 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2]) + 
      G[1, 0, 0, x]*(RATIO[-31/3 - (119*x)/36 + (197*x^2)/9 - (33*x^3)/4] + 
        Log[mu2]*RATIO[1 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2]) + 
      G[0, 0, 0, 0, x]*RATIO[-18 - 18/(-1 + x) - (17*x)/3 + (55*x^2)/6 - 
         (11*x^3)/2] + Log[mu2]^2*(RATIO[1031/144 - (11*x)/4] + 
        Pi^2*RATIO[1/6 - (5*x)/6 + (43*x^2)/12 - (11*x^3)/4]) + 
      Pi^4*RATIO[-41/48 - 17/(20*(-1 + x)) - (11*x)/240 - (17*x^2)/40 + 
         (77*x^3)/240] + G[0, 1, x]*(RATIO[743/72 - (1546*x)/27 + 
          (41705*x^2)/216 - (9977*x^3)/72] + 
        Log[mu2]*RATIO[4 - (175*x)/18 + (1505*x^2)/36 - (385*x^3)/12] + 
        Pi^2*RATIO[-31/12 - 3/(-1 + x) - (13*x)/9 + (125*x^2)/18 - 
           (11*x^3)/2] + Log[mu2]^2*RATIO[-1 + (5*x)/3 - (43*x^2)/6 + 
           (11*x^3)/2]) + G[1, 0, x]*(RATIO[743/72 - (1546*x)/27 + 
          (41705*x^2)/216 - (9977*x^3)/72] + 
        Log[mu2]*RATIO[4 - (175*x)/18 + (1505*x^2)/36 - (385*x^3)/12] + 
        Pi^2*RATIO[25/12 - 5/(3*x) - (13*x)/9 + (125*x^2)/18 - (11*x^3)/2] + 
        Log[mu2]^2*RATIO[-1 + (5*x)/3 - (43*x^2)/6 + (11*x^3)/2]) + 
      G[1, 1, 0, 0, x]*RATIO[11 - 10/x + 4*x - (45*x^2)/2 + (33*x^3)/2] + 
      G[0, 0, 0, x]*(RATIO[11/6 + (145*x)/12 + (481*x^2)/6 - (869*x^3)/12] + 
        Log[mu2]*RATIO[5*x - (43*x^2)/2 + (33*x^3)/2]) + 
      G[1, 1, 1, x]*(RATIO[-19/3 - (167*x)/12 + (189*x^2)/2 - (869*x^3)/12] + 
        Log[mu2]*RATIO[5*x - (43*x^2)/2 + (33*x^3)/2]) + 
      G[0, 0, 1, 1, x]*RATIO[-19 - 18/(-1 + x) + x - (39*x^2)/2 + 
         (33*x^3)/2] + G[1, 0, 0, 1, x]*RATIO[-1/2 + (11*x)/2 - (57*x^2)/2 + 
         22*x^3] + G[1, 0, 1, 0, x]*RATIO[-1/2 + (11*x)/2 - (57*x^2)/2 + 
         22*x^3] + G[0, 1, 0, 1, x]*RATIO[-3/2 + 4*x - 27*x^2 + 22*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[-3/2 + 4*x - 27*x^2 + 22*x^3] + 
      G[1, 0, 1, x]*(Log[mu2]*RATIO[1 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
        RATIO[19/3 + (469*x)/36 - (2293*x^2)/36 + (121*x^3)/3]) + 
      G[1, 1, 0, x]*(Log[mu2]*RATIO[1 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
        RATIO[19/3 + (469*x)/36 - (2293*x^2)/36 + (121*x^3)/3]) + 
      G[0, 0, 1, x]*(Log[mu2]*RATIO[1 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
        RATIO[-4 - (1103*x)/36 - (985*x^2)/36 + (121*x^3)/3]) + 
      G[0, 1, 0, x]*(Log[mu2]*RATIO[1 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
        RATIO[-4 - (1103*x)/36 - (985*x^2)/36 + (121*x^3)/3]) + 
      Pi^2*RATIO[-67/12 + (1327*x)/54 - (41705*x^2)/432 + (9977*x^3)/144] + 
      G[1, 1, x]*(Pi^2*RATIO[23/6 - 10/(3*x) - (5*x)/36 - (13*x^2)/36] + 
        Log[mu2]^2*RATIO[-1/2 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
        Log[mu2]*RATIO[(8*x)/9 - (1109*x^2)/36 + (385*x^3)/12] + 
        RATIO[(17339*x)/216 - (48635*x^2)/216 + (9977*x^3)/72]) + 
      G[0, 0, x]*(Pi^2*RATIO[-6 - 6/(-1 + x) - (8*x)/9 + (7*x^2)/18] + 
        Log[mu2]^2*RATIO[-1/2 - (5*x)/3 + (43*x^2)/6 - (11*x^3)/2] + 
        Log[mu2]*RATIO[13/6 + (167*x)/9 - (1901*x^2)/36 + (385*x^3)/12] + 
        RATIO[-455/72 + (6209*x)/216 - (34775*x^2)/216 + (9977*x^3)/72]) + 
      RATIO[137/18 - (82*x)/3 - (197*x^2)/4 + (583*x^3)/12]*Zeta[3] + 
      Log[mu2]*(RATIO[-7763/216 + (385*x)/24] + 
        Pi^2*RATIO[-17/9 + (175*x)/36 - (1505*x^2)/72 + (385*x^3)/24] + 
        RATIO[-4]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[1/2] + 
        RATIO[2857/72 + (14335*x)/108 - (12683*x^2)/72] + 
        Log[mu2]^2*RATIO[-37/12 - (53*x)/12 + (11*x^2)/2] + 
        Pi^2*RATIO[2/9 + (193*x)/24 + (1421*x^2)/72 - (121*x^3)/6] + 
        Log[mu2]*(RATIO[-4 + (2053*x)/72 - (385*x^2)/12] + 
          Pi^2*RATIO[-1/6 + (5*x)/6 - (43*x^2)/12 + (11*x^3)/4]) + 
        RATIO[39/2 + 18/(-1 + x) + 3*x - (15*x^2)/2 + (11*x^3)/2]*Zeta[3]) + 
      G[1, x]*(Log[mu2]^3*RATIO[1/2] + Log[mu2]^2*
         RATIO[-2 + (53*x)/12 - (11*x^2)/2] + RATIO[-101/27 - (32135*x)/216 + 
          (12683*x^2)/72] + Pi^2*RATIO[-3/2 + (55*x)/72 + (619*x^2)/24 - 
           (121*x^3)/6] + Log[mu2]*(RATIO[-743/72 - (1657*x)/72 + 
            (385*x^2)/12] + Pi^2*RATIO[-1/6 + (5*x)/6 - (43*x^2)/12 + 
             (11*x^3)/4]) + RATIO[-19/2 + 10/x + (3*x)/2 - 6*x^2 + 
           (11*x^3)/2]*Zeta[3])) + 
    Nc*(Log[mu2]^3*(I*Pi*RATIO[1/2] + RATIO[115/72 - (61*x)/18]) + 
      Log[mu2]^4*RATIO[x/2] + I*Pi*RATIO[-2017/54 + 84*x] + 
      RATIO[-266519/1728 + (435145*x)/2592] + G[0, 0, 0, 0, x]*
       RATIO[39/2 + 39/(2*(-1 + x)) + (17*x)/6 + (419*x^2)/3 - (203*x^3)/2] + 
      G[1, 1, 1, 1, x]*RATIO[74 - 6/x^2 - 9/x - (925*x)/6 + (590*x^2)/3 - 
         (203*x^3)/2] + G[1, 1, 0, 0, x]*RATIO[22 + 5/(2*(-1 + x)) - 
         29/(2*x) - (136*x)/3 + (379*x^2)/3 - (161*x^3)/2] + 
      G[0, 0, 1, 1, x]*RATIO[35 + 21/(-1 + x) + 3/(2*x) - (641*x)/6 + 
         (514*x^2)/3 - (161*x^3)/2] + 
      Pi^2*RATIO[12203/864 - (2107*x)/72 + (3755*x^2)/144 - (601*x^3)/72] + 
      I*Pi^3*RATIO[67/18 + 41/(18*(-1 + x)) - (331*x)/24 + (563*x^2)/24 - 
         (193*x^3)/24] + G[0, 1, 0, 1, x]*RATIO[1/2 + 2/(-1 + x) - 2/x - 
         (27*x)/2 + 25*x^2 - (15*x^3)/2] + G[0, 1, 1, 0, x]*
       RATIO[1/2 + 2/(-1 + x) - 2/x - (27*x)/2 + 25*x^2 - (15*x^3)/2] + 
      G[1, 0, 0, 1, x]*RATIO[-11 - 7/(2*(-1 + x)) + 1/(2*x) - (27*x)/2 + 
         25*x^2 - (15*x^3)/2] + G[1, 0, 1, 0, x]*
       RATIO[-11 - 7/(2*(-1 + x)) + 1/(2*x) - (27*x)/2 + 25*x^2 - 
         (15*x^3)/2] + G[0, 0, 1, x]*
       (I*Pi*RATIO[31 + 17/(-1 + x) + 3/(2*x) - (346*x)/3 + (917*x^2)/6 - 
           75*x^3] + RATIO[31/6 + 61/(6*(-1 + x)) + (25*x)/6 + (335*x^2)/12 - 
          22*x^3] + Log[mu2]*RATIO[-3/(2*(-1 + x)) - x/2 - (7*x^2)/2 + 
           2*x^3]) + G[1, 1, 0, x]*
       (I*Pi*RATIO[-6 + 5/(2*(-1 + x)) - 17/(2*x) - (19*x)/3 + (611*x^2)/6 - 
           75*x^3] + RATIO[197/12 - 197/(12*x) - (307*x)/12 + (577*x^2)/12 - 
          22*x^3] + Log[mu2]*RATIO[5/2 - x^(-1) - x/2 - (7*x^2)/2 + 2*x^3]) + 
      Log[mu2]^2*(RATIO[1/8 - (331*x)/36] + I*Pi*RATIO[(-9*x)/2] + 
        Pi^2*RATIO[-5/24 + (5*x)/6 - (85*x^2)/24 + (19*x^3)/8]) + 
      G[1, 1, 0, 1, x]*RATIO[-61/2 + 7/x + (79*x)/2 - 21*x^2 + (7*x^3)/2] + 
      G[1, 1, 1, 0, x]*RATIO[-61/2 + 7/x + (79*x)/2 - 21*x^2 + (7*x^3)/2] + 
      G[0, 0, 0, 1, x]*RATIO[-4 - 5/(2*(-1 + x)) - 8*x - 15*x^2 + 
         (7*x^3)/2] + G[0, 0, 1, 0, x]*RATIO[-4 - 5/(2*(-1 + x)) - 8*x - 
         15*x^2 + (7*x^3)/2] + G[1, 1, 1, x]*
       (I*Pi*RATIO[48 - 6/x^2 - 5/x - (715*x)/6 + (1117*x^2)/6 - 104*x^3] + 
        Log[mu2]*RATIO[9/2 - 3/x - (9*x)/2 + (21*x^2)/2 - 6*x^3] + 
        RATIO[-203/4 + 83/(4*x) + (1685*x)/12 - (257*x^2)/2 + (28*x^3)/3]) + 
      G[0, 0, 0, x]*(I*Pi*RATIO[25/2 + 25/(2*(-1 + x)) - (29*x)/3 + 
           (811*x^2)/6 - 104*x^3] + Log[mu2]*RATIO[-3 - 9/(2*(-1 + x)) - 
           (9*x)/2 + (21*x^2)/2 - 6*x^3] + RATIO[-77/12 - 4/(3*(-1 + x)) - 
          76*x + (209*x^2)/3 + (28*x^3)/3]) + 
      Pi^4*RATIO[-1031/720 - 541/(720*(-1 + x)) + (679*x)/144 - 
         (2089*x^2)/144 + (1207*x^3)/120] + G[1, 1, x]*
       (RATIO[195/2 - 1043/(36*x) - (7087*x)/72 + (3923*x^2)/72 - 
          (601*x^3)/36] + I*Pi*RATIO[-355/12 - 3/(2*x) + (1391*x)/12 - 
           (299*x^2)/4 - (193*x^3)/12] + Log[mu2]^2*
         RATIO[-2 + x^(-1) + (10*x)/3 - (85*x^2)/12 + (19*x^3)/4] + 
        Log[mu2]*(RATIO[19/4 - 35/(6*x) + (13*x)/12 + (17*x^2)/3 - 
            (41*x^3)/12] + I*Pi*RATIO[3 - 2/x + (5*x)/3 - (43*x^2)/6 + 
             (11*x^3)/2]) + Pi^2*RATIO[2/x^2 + 1/(6*x) + (269*x)/36 - 
           (1597*x^2)/72 + (305*x^3)/24]) + G[0, 0, x]*
       (RATIO[-37/3 - 31/(3*(-1 + x)) - (4699*x)/72 + (3587*x^2)/72 - 
          (601*x^3)/36] + I*Pi*RATIO[-41/12 + 1/(12*(-1 + x)) - (323*x)/4 + 
           (445*x^2)/4 - (193*x^3)/12] + Log[mu2]^2*
         RATIO[1/2 + 3/(2*(-1 + x)) + (10*x)/3 - (85*x^2)/12 + (19*x^3)/4] + 
        Log[mu2]*(RATIO[-13/6 - 35/(4*(-1 + x)) - (107*x)/12 + (41*x^2)/3 - 
            (41*x^3)/12] + I*Pi*RATIO[-2 - 3/(-1 + x) + (5*x)/3 - 
             (43*x^2)/6 + (11*x^3)/2]) + 
        Pi^2*RATIO[-11/6 - 2/(-1 + x) + (167*x)/36 - (1129*x^2)/72 + 
           (305*x^3)/24]) + G[1, 0, x]*
       (Pi^2*RATIO[293/24 + 3/(-1 + x) + 13/(12*x) - (53*x)/36 + 
           (841*x^2)/72 - (257*x^3)/24] + Log[mu2]^2*
         RATIO[-3/4 - x/3 + (85*x^2)/12 - (19*x^3)/4] + 
        Log[mu2]*(I*Pi*RATIO[1 - 3/(2*(-1 + x)) - x^(-1) - (5*x)/3 + 
             (43*x^2)/6 - (11*x^3)/2] + RATIO[7/2 + (11*x)/4 - (29*x^2)/3 + 
            (41*x^3)/12]) + I*Pi*RATIO[25/12 - 7/(2*(-1 + x)) - 197/(12*x) + 
           (299*x)/4 - (417*x^2)/4 + (193*x^3)/12] + 
        RATIO[-59/36 + (1523*x)/72 - (3755*x^2)/72 + (601*x^3)/36]) + 
      G[0, 1, x]*(Pi^2*RATIO[169/24 - 23/(12*(-1 + x)) + 3/(4*x) - 
           (104*x)/9 + (1381*x^2)/72 - (257*x^3)/24] + 
        Log[mu2]^2*RATIO[-3/4 - x/3 + (85*x^2)/12 - (19*x^3)/4] + 
        Log[mu2]*(I*Pi*RATIO[1 - 3/(2*(-1 + x)) - x^(-1) - (5*x)/3 + 
             (43*x^2)/6 - (11*x^3)/2] + RATIO[7/2 + (11*x)/4 - (29*x^2)/3 + 
            (41*x^3)/12]) + I*Pi*RATIO[37 + 61/(6*(-1 + x)) - 35/(12*x) - 
           (1427*x)/12 + (271*x^2)/4 + (193*x^3)/12] + 
        RATIO[-59/36 + (1523*x)/72 - (3755*x^2)/72 + (601*x^3)/36]) + 
      G[0, 1, 1, x]*(Log[mu2]*RATIO[5/2 - x^(-1) - x/2 - (7*x^2)/2 + 2*x^3] + 
        RATIO[85/3 - 35/(12*x) - (755*x)/6 + (99*x^2)/2 + (104*x^3)/3] + 
        I*Pi*RATIO[-35 + 2/(-1 + x) + 2/x + (334*x)/3 - (947*x^2)/6 + 
           82*x^3]) + G[1, 0, 0, x]*
       (Log[mu2]*RATIO[-3/(2*(-1 + x)) - x/2 - (7*x^2)/2 + 2*x^3] + 
        RATIO[-107/6 - 7/(2*(-1 + x)) + (1171*x)/12 - (428*x^2)/3 + 
          (104*x^3)/3] + I*Pi*RATIO[-17/2 - 2/(-1 + x) + 1/(2*x) + (17*x)/6 - 
           (641*x^2)/6 + 82*x^3]) + G[0, 1, 1, 1, x]*
       RATIO[-38 + 5/x + (376*x)/3 - (538*x^2)/3 + (175*x^3)/2] + 
      G[1, 0, 0, 0, x]*RATIO[5/2 + 3/(-1 + x) + (101*x)/6 - (385*x^2)/3 + 
         (175*x^3)/2] + G[1, 0, 1, x]*
       (RATIO[197/12 - 197/(12*x) - (307*x)/12 + (577*x^2)/12 - 22*x^3] + 
        Log[mu2]*RATIO[5/2 - x^(-1) - x/2 - (7*x^2)/2 + 2*x^3] + 
        I*Pi*RATIO[-93/2 - 7/(2*(-1 + x)) - 1/(2*x) + (739*x)/6 - 
           (1087*x^2)/6 + 97*x^3]) + G[0, 1, 0, x]*
       (RATIO[31/6 + 61/(6*(-1 + x)) + (25*x)/6 + (335*x^2)/12 - 22*x^3] + 
        Log[mu2]*RATIO[-3/(2*(-1 + x)) - x/2 - (7*x^2)/2 + 2*x^3] + 
        I*Pi*RATIO[5/2 + 5/(2*(-1 + x)) - 2/x + (79*x)/6 - (781*x^2)/6 + 
           97*x^3]) + G[1, 0, 1, 1, x]*RATIO[-38 + (823*x)/6 - (608*x^2)/3 + 
         (205*x^3)/2] + G[0, 1, 0, 0, x]*RATIO[2 + 2/(-1 + x) + (163*x)/6 - 
         (455*x^2)/3 + (205*x^3)/2] + 
      (RATIO[-505/36 - 41/(3*(-1 + x)) + (2089*x)/36 - (17*x^2)/12 - 
          (170*x^3)/3] + I*Pi*RATIO[-43 - 3/(2*(-1 + x)) + (406*x)/3 - 
           (919*x^2)/3 + 187*x^3])*Zeta[3] + 
      Log[mu2]*(I*Pi*RATIO[-1583/72 + 29*x] + RATIO[-515/9 + (2923*x)/54] + 
        Pi^2*RATIO[-31/48 + (47*x)/72 + (29*x^2)/6 - (41*x^3)/24] + 
        I*Pi^3*RATIO[-1/6 + (5*x)/6 - (43*x^2)/12 + (11*x^3)/4] + 
        RATIO[-7/2 + 8*x]*Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[1/4 - x] + 
        RATIO[-2017/54 + (7055*x)/108 - (1165*x^2)/36] + 
        I*Pi*RATIO[291/4 - 1043/(36*x) - (365*x)/8 - (13*x^2)/12] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 + x^(-1)] + RATIO[-3/4 - (15*x)/8 + 
            (19*x^2)/4]) + Log[mu2]*(RATIO[-208/9 + (2279*x)/72 - 
            (41*x^2)/12] + I*Pi*RATIO[27/4 - 35/(6*x) + x/12 + (11*x^2)/2] + 
          Pi^2*RATIO[1/8 - (5*x)/12 + (7*x^2)/4 - x^3]) + 
        I*Pi^3*RATIO[-5/12 - (-1 + x)^(-1) + 19/(12*x) + x/12 - (49*x^2)/4 + 
           (53*x^3)/6] + Pi^2*RATIO[-51/8 + 157/(12*x) - (1565*x)/144 - 
           (145*x^2)/18 + 11*x^3] + RATIO[-1 + 6/(-1 + x) - 2/x - (133*x)/6 + 
           (410*x^2)/3 - 99*x^3]*Zeta[3]) + 
      G[0, x]*(Log[mu2]^3*RATIO[1/4 - x] + Log[mu2]^2*
         (I*Pi*RATIO[1/2 + 3/(2*(-1 + x))] + RATIO[-97/24 + (181*x)/24 - 
            (19*x^2)/4]) + I*Pi*RATIO[-943/72 - 31/(3*(-1 + x)) - (227*x)/8 + 
           (13*x^2)/12] + RATIO[515/9 - (3829*x)/108 + (1165*x^2)/36] + 
        I*Pi^3*RATIO[11/12 + 3/(4*(-1 + x)) - (11*x)/3 + (317*x^2)/12 - 
           (119*x^3)/6] + Log[mu2]*(I*Pi*RATIO[-27/4 - 35/(4*(-1 + x)) + 
             (107*x)/12 - (11*x^2)/2] + RATIO[7/8 + (1133*x)/72 + 
            (41*x^2)/12] + Pi^2*RATIO[1/8 - (5*x)/12 + (7*x^2)/4 - x^3]) + 
        Pi^2*RATIO[437/144 + 47/(36*(-1 + x)) + (521*x)/48 - (539*x^2)/18 + 
           11*x^3] + RATIO[-27/2 - 15/(-1 + x) + (23*x)/6 - (304*x^2)/3 + 
           73*x^3]*Zeta[3])) + (Log[mu2]^4*RATIO[3/16 - x/2] + 
      Log[mu2]^3*(I*Pi*RATIO[1/4 - x] + RATIO[-17/36 + (7*x)/36]) + 
      RATIO[-288263/5184 + (6790*x)/81] + 
      I*Pi*RATIO[-1355/27 + (21905*x)/216] + G[1, 0, 0, 0, x]*
       RATIO[3 - 1/(2*(-1 + x)) - x + (187*x^2)/2 - 100*x^3] + 
      G[0, 1, 1, 1, x]*RATIO[1/2 + 6/x - (253*x)/2 + (439*x^2)/2 - 100*x^3] + 
      G[0, 1, 0, 0, x]*RATIO[-7 - 6/(-1 + x) + 2*x + 71*x^2 - 92*x^3] + 
      G[1, 0, 1, 1, x]*RATIO[59/2 - 9/(2*x) - 146*x + 215*x^2 - 92*x^3] + 
      Pi^2*RATIO[5479/432 - (1640*x)/27 + (1357*x^2)/12 - (559*x^3)/8] + 
      I*Pi^3*RATIO[-61/72 - 71/(24*(-1 + x)) - (259*x)/36 + (113*x^2)/8 - 
         (221*x^3)/12] + Pi^4*RATIO[191/2880 + 179/(240*(-1 + x)) - 
         (589*x)/720 + (2809*x^2)/240 - (37*x^3)/4] + 
      G[0, 0, 0, 1, x]*RATIO[-25 - 47/(2*(-1 + x)) + x/2 - (31*x^2)/2 - 
         8*x^3] + G[0, 0, 1, 0, x]*RATIO[-25 - 47/(2*(-1 + x)) + x/2 - 
         (31*x^2)/2 - 8*x^3] + G[1, 1, 0, 1, x]*
       RATIO[37 - 15/(2*x) - (135*x)/2 + (95*x^2)/2 - 8*x^3] + 
      G[1, 1, 1, 0, x]*RATIO[37 - 15/(2*x) - (135*x)/2 + (95*x^2)/2 - 
         8*x^3] + G[1, 0, 0, 1, x]*RATIO[-12 + 5/(2*(-1 + x)) + 23*x - 
         (5*x^2)/2 - 4*x^3] + G[1, 0, 1, 0, x]*
       RATIO[-12 + 5/(2*(-1 + x)) + 23*x - (5*x^2)/2 - 4*x^3] + 
      G[0, 1, 0, 1, x]*RATIO[-5/2 + 5/(-1 + x) - 1/(2*x) + (23*x)/2 + 
         (13*x^2)/2 - 4*x^3] + G[0, 1, 1, 0, x]*
       RATIO[-5/2 + 5/(-1 + x) - 1/(2*x) + (23*x)/2 + (13*x^2)/2 - 4*x^3] + 
      Log[mu2]^2*(I*Pi*RATIO[-13/4 + (21*x)/4] + 
        RATIO[-1031/144 + (367*x)/36] + 
        Pi^2*RATIO[1/48 + (15*x)/8 - (29*x^2)/8 + (5*x^3)/2]) + 
      G[0, 0, x]*(RATIO[-169/9 - 1663/(72*(-1 + x)) - (977*x)/18 + 217*x^2 - 
          (559*x^3)/4] + I*Pi*RATIO[23/4 + 41/(4*(-1 + x)) + (79*x)/3 - 
           (541*x^2)/12 - (221*x^3)/6] + 
        Pi^2*RATIO[25/6 - (-1 + x)^(-2) + 67/(24*(-1 + x)) + (17*x)/24 + 
           (367*x^2)/24 - (23*x^3)/2] + Log[mu2]*
         (RATIO[35/6 + 2/(3*(-1 + x)) - (211*x)/6 + (279*x^2)/4 - 38*x^3] + 
          I*Pi*RATIO[1 - 1/(2*(-1 + x)) - (5*x)/2 + (7*x^2)/2 - 2*x^3]) + 
        Log[mu2]^2*RATIO[-3/2 - 5/(4*(-1 + x)) + (11*x)/4 - (29*x^2)/4 + 
           5*x^3]) + G[1, 1, x]*(RATIO[247/72 - 713/(36*x) - (718*x)/9 + 
          (706*x^2)/3 - (559*x^3)/4] + I*Pi*RATIO[227/4 + 7/(3*x) - 
           (554*x)/3 + (1907*x^2)/12 - (221*x^3)/6] + 
        Pi^2*RATIO[-95/24 + 3/x^2 - 31/(6*x) - (5*x)/8 + (439*x^2)/24 - 
           (23*x^3)/2] + Log[mu2]*(RATIO[-5/3 + 17/(12*x) - (67*x)/6 + 
            (183*x^2)/4 - 38*x^3] + I*Pi*RATIO[1/2 - (5*x)/2 + (7*x^2)/2 - 
             2*x^3]) + Log[mu2]^2*RATIO[5/4 - x^(-1) + (11*x)/4 - 
           (29*x^2)/4 + 5*x^3]) + G[0, 1, 0, x]*
       (I*Pi*RATIO[-17/2 - 1/(2*(-1 + x)) - 1/(2*x) + 16*x + (137*x^2)/2 - 
           90*x^3] + RATIO[-125/12 - 119/(12*(-1 + x)) + (83*x)/12 + 
          (111*x^2)/2 - (124*x^3)/3] + Log[mu2]*
         RATIO[1 + 1/(2*(-1 + x)) + (5*x)/2 - 9*x^2 + 6*x^3]) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[17 + 5/(2*(-1 + x)) - 4/x - (241*x)/2 + 
           (407*x^2)/2 - 90*x^3] + RATIO[5/4 - 163/(12*x) - (41*x)/3 + 
          (377*x^2)/6 - (124*x^3)/3] + Log[mu2]*
         RATIO[-1/2 + 1/(2*x) + (5*x)/2 - 9*x^2 + 6*x^3]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[-5/2 + 5/(-1 + x) + 6/x - (225*x)/2 + 
           217*x^2 - 98*x^3] + Log[mu2]*RATIO[-1/2 + 1/(2*x) + (5*x)/2 - 
           9*x^2 + 6*x^3] + RATIO[-166/3 + 11/(3*x) + (1637*x)/12 - 
          (422*x^2)/3 + (241*x^3)/6]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[-8 + 5/(2*(-1 + x)) + (49*x)/2 + 82*x^2 - 98*x^3] + 
        Log[mu2]*RATIO[1 + 1/(2*(-1 + x)) + (5*x)/2 - 9*x^2 + 6*x^3] + 
        RATIO[23/6 + 47/(6*(-1 + x)) - 17*x + 24*x^2 + (241*x^3)/6]) + 
      G[0, 0, 1, x]*(RATIO[-125/12 - 119/(12*(-1 + x)) + (83*x)/12 + 
          (111*x^2)/2 - (124*x^3)/3] + Log[mu2]*
         RATIO[1 + 1/(2*(-1 + x)) + (5*x)/2 - 9*x^2 + 6*x^3] + 
        I*Pi*RATIO[-5 - 6/(-1 + x) - 2/x + 94*x - (381*x^2)/2 + 82*x^3]) + 
      G[1, 1, 0, x]*(RATIO[5/4 - 163/(12*x) - (41*x)/3 + (377*x^2)/6 - 
          (124*x^3)/3] + Log[mu2]*RATIO[-1/2 + 1/(2*x) + (5*x)/2 - 9*x^2 + 
           6*x^3] + I*Pi*RATIO[47/2 - 5/(2*(-1 + x)) - 10/x - (87*x)/2 - 
           (111*x^2)/2 + 82*x^3]) + G[0, 0, 1, 1, x]*
       RATIO[19 + 17/(-1 + x) - 2/x + 91*x - 166*x^2 + 84*x^3] + 
      G[1, 1, 0, 0, x]*RATIO[-13 - 5/(2*(-1 + x)) - 3/x + (43*x)/2 - 94*x^2 + 
         84*x^3] + G[1, 1, 1, x]*(Log[mu2]*RATIO[-3/2 + 3/(2*x) - (21*x)/2 + 
           27*x^2 - 18*x^3] + RATIO[343/6 + 29/(2*x) - (959*x)/6 + 
          (151*x^2)/3 + (85*x^3)/2] + I*Pi*RATIO[-33 - 9/x^2 + 47/(2*x) + 
           141*x - 230*x^2 + 106*x^3]) + G[0, 0, 0, x]*
       (Log[mu2]*RATIO[3 + 3/(2*(-1 + x)) - (21*x)/2 + 27*x^2 - 18*x^3] + 
        RATIO[31/3 + 39/(2*(-1 + x)) + (655*x)/12 - (511*x^2)/3 + 
          (85*x^3)/2] + I*Pi*RATIO[27/2 + 3/(-1 + x)^2 + 18/(-1 + x) + 5*x - 
           95*x^2 + 106*x^3]) + G[1, 1, 1, 1, x]*
       RATIO[-137/2 - 9/x^2 + 59/(2*x) + 219*x - (609*x^2)/2 + 132*x^3] + 
      G[0, 0, 0, 0, x]*RATIO[71/2 + 3/(-1 + x)^2 + 40/(-1 + x) + 15*x - 
         (213*x^2)/2 + 132*x^3] + G[0, 1, x]*
       (Log[mu2]^2*RATIO[1/4 - (11*x)/4 + (29*x^2)/4 - 5*x^3] + 
        Pi^2*RATIO[169/24 + 3/(4*(-1 + x)) - 7/(4*x) + (341*x)/24 - 
           (799*x^2)/24 + (35*x^3)/2] + 
        I*Pi*RATIO[-259/4 - 119/(12*(-1 + x)) + 11/(3*x) + (1933*x)/12 - 
           (1715*x^2)/12 + (221*x^3)/6] + Log[mu2]*
         (I*Pi*RATIO[1 + 1/(2*(-1 + x)) + 1/(2*x) - x/2 - (7*x^2)/2 + 
             2*x^3] + RATIO[1 + (71*x)/4 - (231*x^2)/4 + 38*x^3]) + 
        RATIO[-77/8 + 104*x - (1357*x^2)/6 + (559*x^3)/4]) + 
      G[1, 0, x]*(Log[mu2]^2*RATIO[1/4 - (11*x)/4 + (29*x^2)/4 - 5*x^3] + 
        Pi^2*RATIO[-67/24 - 2/(-1 + x) + 31/(12*x) - (25*x)/24 - 
           (439*x^2)/24 + (35*x^3)/2] + I*Pi*RATIO[73/12 + 47/(6*(-1 + x)) - 
           163/(12*x) - (155*x)/12 + (349*x^2)/12 + (221*x^3)/6] + 
        Log[mu2]*(I*Pi*RATIO[1 + 1/(2*(-1 + x)) + 1/(2*x) - x/2 - (7*x^2)/2 + 
             2*x^3] + RATIO[1 + (71*x)/4 - (231*x^2)/4 + 38*x^3]) + 
        RATIO[-77/8 + 104*x - (1357*x^2)/6 + (559*x^3)/4]) + 
      (I*Pi*RATIO[29/2 - 90*x + (491*x^2)/2 - 164*x^3] + 
        RATIO[304/9 + 71/(4*(-1 + x)) - (3545*x)/36 + (407*x^2)/2 - 
          (163*x^3)/2])*Zeta[3] + Log[mu2]*
       (I*Pi*RATIO[-625/36 + (1061*x)/36] + 
        RATIO[-6181/216 + (10499*x)/216] + 
        Pi^2*RATIO[247/72 - (607*x)/36 + (231*x^2)/8 - 19*x^3] + 
        I*Pi^3*RATIO[1/8 - (5*x)/12 + (7*x^2)/4 - x^3] + 
        RATIO[7/2 - x]*Zeta[3]) + G[0, x]*(Log[mu2]^3*RATIO[-1/4 + x/2] + 
        Log[mu2]^2*(I*Pi*RATIO[-2 - 5/(4*(-1 + x)) + (3*x)/2] + 
          RATIO[-7/12 + (85*x)/12 - 5*x^2]) + 
        I*Pi*RATIO[-1685/72 - 1663/(72*(-1 + x)) + (1117*x)/72 + 
           (173*x^2)/6] + RATIO[199/8 - (6719*x)/36 + (837*x^2)/4] + 
        Log[mu2]*(I*Pi*RATIO[17/3 + 2/(3*(-1 + x)) - (13*x)/4 + 2*x^2] + 
          RATIO[5 - (821*x)/24 + 38*x^2] + 
          Pi^2*RATIO[31/24 + 3/(2*(-1 + x)) - (25*x)/12 + (9*x^2)/2 - 
             3*x^3]) + I*Pi^3*RATIO[25/12 + 15/(8*(-1 + x)) - (13*x)/12 - 
           (163*x^2)/12 + (49*x^3)/3] + Pi^2*RATIO[-1/18 - 5/(24*(-1 + x)) - 
           (79*x)/24 - (509*x^2)/36 + (62*x^3)/3] + 
        RATIO[-21/2 - 19/(2*(-1 + x)) + 9*x + (165*x^2)/2 - 88*x^3]*
         Zeta[3]) + G[1, x]*(Log[mu2]^3*RATIO[-1/4 + x/2] + 
        RATIO[-418/9 + (2155*x)/9 - (837*x^2)/4] + 
        I*Pi*RATIO[-1025/72 - 713/(36*x) + (4861*x)/72 - (173*x^2)/6] + 
        Log[mu2]^2*(I*Pi*RATIO[3/4 - x^(-1) + (3*x)/2] + 
          RATIO[-5/4 - (29*x)/12 + 5*x^2]) + 
        I*Pi^3*RATIO[-121/24 + 5/(6*(-1 + x)) + 7/(4*x) + (28*x)/3 + 
           (85*x^2)/12 - (37*x^3)/3] + Log[mu2]*
         (RATIO[-193/24 + (1039*x)/24 - 38*x^2] + 
          I*Pi*RATIO[-19/6 + 17/(12*x) + (7*x)/4 - 2*x^2] + 
          Pi^2*RATIO[-29/24 + x^(-1) - (25*x)/12 + (9*x^2)/2 - 3*x^3]) + 
        Pi^2*RATIO[-697/72 + 107/(24*x) + (278*x)/9 - (1621*x^2)/36 + 
           (62*x^3)/3] + RATIO[-11/2 - 5/(-1 + x) + 5/(2*x) - 14*x - 
           (155*x^2)/2 + 84*x^3]*Zeta[3]))/Nc + 
    (Log[mu2]^4*RATIO[-1/16 + x/8] + Log[mu2]^3*(I*Pi*RATIO[-1/4 + x/2] + 
        RATIO[-3/8 + (3*x)/4]) + RATIO[-1937/192 + (1937*x)/96] + 
      I*Pi*RATIO[-157/8 + (157*x)/4] + G[0, 1, 0, 0, x]*
       RATIO[-5/2 - 2/(-1 + x) - 26*x + 142*x^2 - 135*x^3] + 
      G[1, 0, 1, 1, x]*RATIO[43/2 - 2/x - 147*x + 263*x^2 - 135*x^3] + 
      G[1, 0, 0, 0, x]*RATIO[5 + 5/(2*(-1 + x)) - (53*x)/2 + 145*x^2 - 
         131*x^3] + G[0, 1, 1, 1, x]*RATIO[15/2 + 5/(2*x) - (259*x)/2 + 
         248*x^2 - 131*x^3] + I*Pi^3*RATIO[-17/24 + (15*x)/8 + (83*x^2)/4 - 
         (51*x^3)/2] + G[0, 0, 0, 1, x]*RATIO[10 + 10/(-1 + x) - (15*x^2)/2 - 
         18*x^3] + G[0, 0, 1, 0, x]*RATIO[10 + 10/(-1 + x) - (15*x^2)/2 - 
         18*x^3] + G[1, 1, 0, 1, x]*RATIO[31/2 + 10/x - 69*x + (123*x^2)/2 - 
         18*x^3] + G[1, 1, 1, 0, x]*RATIO[31/2 + 10/x - 69*x + (123*x^2)/2 - 
         18*x^3] + Pi^4*RATIO[-2297/2880 - 5/(8*(-1 + x)) - (983*x)/288 + 
         (721*x^2)/45 - (1397*x^3)/120] + Log[mu2]^2*(I*Pi*RATIO[-1 + 2*x] + 
        RATIO[-13/8 + (13*x)/4] + Pi^2*RATIO[19/48 - (37*x)/24 + (9*x^2)/4 - 
           (3*x^3)/2]) + Pi^2*RATIO[671/96 - (175*x)/16 - (73*x^2)/8 + 
         (73*x^3)/12] + G[1, 0, 1, x]*
       (I*Pi*RATIO[13 - x^(-1) - (245*x)/2 + (463*x^2)/2 - 117*x^3] + 
        RATIO[17/6 - 59/(12*x) + (179*x)/6 - (151*x^2)/4 + 8*x^3]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-5 - (-1 + x)^(-1) - (21*x)/2 + (239*x^2)/2 - 
           117*x^3] + RATIO[-35/12 - 59/(12*(-1 + x)) - (65*x)/3 + 
          (55*x^2)/4 + 8*x^3]) + G[1, 1, x]*
       (I*Pi*RATIO[415/12 + 91/(12*x) - (1159*x)/6 + (403*x^2)/2 - 51*x^3] + 
        Pi^2*RATIO[5/8 + x^(-2) - 161/(24*x) - (13*x)/24 + (229*x^2)/12 - 
           (41*x^3)/3] + Log[mu2]*(RATIO[-3/4 + 3/(4*x) - (21*x)/4 + 
            (27*x^2)/2 - 9*x^3] + I*Pi*RATIO[-1/2 + 1/(2*x) - (7*x)/2 + 
             9*x^2 - 6*x^3]) + Log[mu2]^2*RATIO[-1/4 + 1/(4*x) - (7*x)/4 + 
           (9*x^2)/2 - 3*x^3] + RATIO[-391/24 - 159/(8*x) + (349*x)/4 - 
          (257*x^2)/4 + (73*x^3)/6]) + G[0, 0, x]*
       (I*Pi*RATIO[97/12 + 91/(12*(-1 + x)) + (341*x)/6 - (97*x^2)/2 - 
           51*x^3] + Pi^2*RATIO[-11/2 - (-1 + x)^(-2) - 161/(24*(-1 + x)) - 
           (27*x)/8 + (263*x^2)/12 - (41*x^3)/3] + 
        Log[mu2]*(RATIO[3/2 + 3/(4*(-1 + x)) - (21*x)/4 + (27*x^2)/2 - 
            9*x^3] + I*Pi*RATIO[1 + 1/(2*(-1 + x)) - (7*x)/2 + 9*x^2 - 
             6*x^3]) + Log[mu2]^2*RATIO[1/2 + 1/(4*(-1 + x)) - (7*x)/4 + 
           (9*x^2)/2 - 3*x^3] + RATIO[-151/8 - 159/(8*(-1 + x)) - (19*x)/4 + 
          (111*x^2)/4 + (73*x^3)/6]) + G[1, 0, 0, 1, x]*
       RATIO[-17/2 + x^(-1) + (49*x)/2 - (63*x^2)/2 + 18*x^3] + 
      G[1, 0, 1, 0, x]*RATIO[-17/2 + x^(-1) + (49*x)/2 - (63*x^2)/2 + 
         18*x^3] + G[0, 1, 0, 1, x]*RATIO[-5/2 + (-1 + x)^(-1) + (31*x)/2 - 
         (45*x^2)/2 + 18*x^3] + G[0, 1, 1, 0, x]*
       RATIO[-5/2 + (-1 + x)^(-1) + (31*x)/2 - (45*x^2)/2 + 18*x^3] + 
      G[0, 1, 1, x]*(I*Pi*RATIO[5 + (-1 + x)^(-1) + 5/(2*x) - 114*x + 
           (451*x^2)/2 - 113*x^3] + RATIO[-377/12 - 59/(12*x) + (2287*x)/12 - 
          (727*x^2)/4 + 34*x^3]) + G[1, 0, 0, x]*
       (I*Pi*RATIO[-7/2 + 5/(2*(-1 + x)) + x^(-1) - 2*x + (227*x^2)/2 - 
           113*x^3] + RATIO[-137/12 - 59/(12*(-1 + x)) - (851*x)/12 + 
          (319*x^2)/4 + 34*x^3]) + G[0, 1, x]*
       (RATIO[-113/12 + (51*x)/4 + (73*x^2)/4 - (73*x^3)/6] + 
        Log[mu2]^2*RATIO[(3*x)/2 - (9*x^2)/2 + 3*x^3] + 
        Log[mu2]*(I*Pi*RATIO[3*x - 9*x^2 + 6*x^3] + 
          RATIO[(9*x)/2 - (27*x^2)/2 + 9*x^3]) + 
        Pi^2*RATIO[-5/12 - 3/(-1 + x) - x^(-1) + (149*x)/12 - (307*x^2)/12 + 
           (41*x^3)/3] + I*Pi*RATIO[-103/3 - 59/(12*(-1 + x)) - 59/(12*x) + 
           (2081*x)/12 - (363*x^2)/2 + 51*x^3]) + 
      G[1, 0, x]*(RATIO[-113/12 + (51*x)/4 + (73*x^2)/4 - (73*x^3)/6] + 
        Log[mu2]^2*RATIO[(3*x)/2 - (9*x^2)/2 + 3*x^3] + 
        Log[mu2]*(I*Pi*RATIO[3*x - 9*x^2 + 6*x^3] + 
          RATIO[(9*x)/2 - (27*x^2)/2 + 9*x^3]) + 
        Pi^2*RATIO[-1/12 - (-1 + x)^(-1) - 3/x + (9*x)/4 - (185*x^2)/12 + 
           (41*x^3)/3] + I*Pi*RATIO[-103/12 - 59/(12*(-1 + x)) - 59/(12*x) - 
           (439*x)/12 + (57*x^2)/2 + 51*x^3]) + G[0, 0, 1, x]*
       (RATIO[-35/12 - 59/(12*(-1 + x)) - (65*x)/3 + (55*x^2)/4 + 8*x^3] + 
        I*Pi*RATIO[-7 + 4/(-1 + x) + x^(-1) + 95*x - (391*x^2)/2 + 93*x^3]) + 
      G[1, 1, 0, x]*(RATIO[17/6 - 59/(12*x) + (179*x)/6 - (151*x^2)/4 + 
          8*x^3] + I*Pi*RATIO[29/2 + (-1 + x)^(-1) + 4/x - 17*x - 
           (167*x^2)/2 + 93*x^3]) + G[0, 0, 1, 1, x]*
       RATIO[-17 - 6/(-1 + x) + x^(-1) + 95*x - 188*x^2 + 111*x^3] + 
      G[1, 1, 0, 0, x]*RATIO[-1 + (-1 + x)^(-1) - 6/x + 52*x - 145*x^2 + 
         111*x^3] + G[1, 1, 1, x]*(RATIO[65/2 + 47/(4*x) - (871*x)/4 + 
          (903*x^2)/4 - 50*x^3] + I*Pi*RATIO[-23 - 3/x^2 + 19/(2*x) + 
           (285*x)/2 - (523*x^2)/2 + 137*x^3]) + 
      G[0, 0, 0, x]*(RATIO[19/2 + 47/(4*(-1 + x)) + (335*x)/4 - (303*x^2)/4 - 
          50*x^3] + I*Pi*RATIO[5 + 3/(-1 + x)^2 + 19/(2*(-1 + x)) + 
           (61*x)/2 - (299*x^2)/2 + 137*x^3]) + G[1, 1, 1, 1, x]*
       RATIO[-77/2 - 3/x^2 - 1/(2*x) + (423*x)/2 - 323*x^2 + 155*x^3] + 
      G[0, 0, 0, 0, x]*RATIO[-5 + 3/(-1 + x)^2 - 1/(2*(-1 + x)) + (61*x)/2 - 
         142*x^2 + 155*x^3] + 
      (I*Pi*RATIO[13/2 + 13/(2*(-1 + x)) - 114*x + 321*x^2 - 214*x^3] + 
        RATIO[20 - (529*x)/4 + 144*x^2 - 26*x^3])*Zeta[3] + 
      Log[mu2]*(I*Pi*RATIO[-23/8 + (23*x)/4] + RATIO[-3 + 6*x] + 
        Pi^2*RATIO[11/16 - (29*x)/8 + (27*x^2)/4 - (9*x^3)/2] + 
        I*Pi^3*RATIO[7/24 - (25*x)/12 + (9*x^2)/2 - 3*x^3] + 
        RATIO[3 - 6*x]*Zeta[3]) + G[0, x]*
       (Log[mu2]^2*(I*Pi*RATIO[1/2 + 1/(4*(-1 + x)) - x/4] + 
          RATIO[3/8 - (25*x)/8 + 3*x^2]) + Log[mu2]*
         (Pi^2*RATIO[-1 - 1/(2*(-1 + x)) + x/2] + 
          I*Pi*RATIO[9/4 + 3/(4*(-1 + x)) - 7*x + 6*x^2] + 
          RATIO[9/8 - (75*x)/8 + 9*x^2]) + RATIO[3 - (605*x)/24 + 
          (251*x^2)/6] + I*Pi*RATIO[-163/6 - 159/(8*(-1 + x)) - (11*x)/8 + 
           55*x^2] + Pi^2*RATIO[-63/16 + 1/(4*(-1 + x)) - (217*x)/48 + 
           (147*x^2)/8 - 4*x^3] + I*Pi^3*RATIO[-1/(24*(-1 + x)) + 
           (115*x)/24 - (311*x^2)/12 + (47*x^3)/2] + 
        RATIO[27/2 + 29/(2*(-1 + x)) - (31*x)/2 + (209*x^2)/2 - 93*x^3]*
         Zeta[3]) + G[1, x]*(I*Pi*RATIO[-635/24 - 159/(8*x) + (869*x)/8 - 
           55*x^2] + RATIO[-157/8 + (1403*x)/24 - (251*x^2)/6] + 
        Log[mu2]*(Pi^2*RATIO[1/2 - 1/(2*x) + x/2] + 
          RATIO[-3/4 + (69*x)/8 - 9*x^2] + I*Pi*RATIO[-5/4 + 3/(4*x) + 5*x - 
             6*x^2]) + Log[mu2]^2*(I*Pi*RATIO[-1/4 + 1/(4*x) - x/4] + 
          RATIO[-1/4 + (23*x)/8 - 3*x^2]) + 
        I*Pi^3*RATIO[-21/8 - 1/(6*(-1 + x)) - 7/(8*x) + (47*x)/8 + 
           (95*x^2)/12 - (23*x^3)/2] + Pi^2*RATIO[-71/12 + 1/(4*x) + 
           (971*x)/48 - (51*x^2)/8 - 4*x^3] + 
        RATIO[-8 + (-1 + x)^(-1) + 39/(2*x) + 20*x - (281*x^2)/2 + 117*x^3]*
         Zeta[3]))/Nc^3) + 
  Nf*(Nfv*((I*Pi*RATIO[76/3 - (152*x)/3] + G[0, 0, 1, x]*
         RATIO[(4*x)/3 - (8*x^2)/3] + G[0, 1, 0, x]*
         RATIO[(4*x)/3 - (8*x^2)/3] + I*Pi^3*RATIO[-2/3 - 2/(3*(-1 + x)) - 
           (2*x)/9 - (4*x^2)/9] + G[0, x]*(RATIO[(76*x)/3 - (152*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[8 + 8/(-1 + x) + (16*x)/3] + 
            RATIO[8*x - 16*x^2]) + I*Pi*RATIO[64/3 + 64/(3*(-1 + x)) + 
             (176*x)/9 - (32*x^2)/3] + Pi^2*RATIO[-6 - 6/(-1 + x) - 
             (46*x)/9 + (20*x^2)/9]) + G[1, 0, 1, x]*
         RATIO[4/3 - 4*x + (8*x^2)/3] + G[1, 1, 0, x]*
         RATIO[4/3 - 4*x + (8*x^2)/3] + G[1, x]*
         (Pi^2*RATIO[80/9 - 6/x - (2*x)/3 - (20*x^2)/9] + 
          I*Pi*RATIO[-272/9 + 64/(3*x) - (16*x)/9 + (32*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-40/3 + 8/x + (16*x)/3] + 
            RATIO[8 - 24*x + 16*x^2]) + RATIO[76/3 - 76*x + (152*x^2)/3]) + 
        G[0, 0, 0, x]*RATIO[-8 - 8/(-1 + x) - 8*x + 8*x^2 - (16*x^3)/3] + 
        G[1, 1, 1, x]*RATIO[40/3 - 8/x - 8*x + 8*x^2 - (16*x^3)/3] + 
        G[0, 1, x]*(I*Pi*RATIO[-20/3 + 4/x + 4*x - (8*x^2)/3] + 
          RATIO[(-52*x)/9 + (52*x^2)/3 - (104*x^3)/9] + 
          Log[mu2]*RATIO[(-8*x)/3 + 8*x^2 - (16*x^3)/3]) + 
        G[1, 0, x]*(I*Pi*RATIO[16/3 + 4/(-1 + x) - (4*x)/3 + (8*x^2)/3] + 
          RATIO[(-52*x)/9 + (52*x^2)/3 - (104*x^3)/9] + 
          Log[mu2]*RATIO[(-8*x)/3 + 8*x^2 - (16*x^3)/3]) + 
        Log[mu2]*(I*Pi*RATIO[8 - 16*x] + Pi^2*RATIO[(4*x)/3 - 4*x^2 + 
             (8*x^3)/3]) + G[1, 0, 0, x]*RATIO[4 + 4/(-1 + x) + (16*x)/3 - 
           8*x^2 + (16*x^3)/3] + G[0, 1, 1, x]*RATIO[-20/3 + 4/x + (16*x)/3 - 
           8*x^2 + (16*x^3)/3] + Pi^2*RATIO[-6 + (134*x)/9 - (26*x^2)/3 + 
           (52*x^3)/9] + G[1, 1, x]*(I*Pi*RATIO[4/3 - 4*x + (8*x^2)/3] + 
          Log[mu2]*RATIO[-40/3 + 8/x + 8*x - 8*x^2 + (16*x^3)/3] + 
          RATIO[-344/9 + 64/(3*x) + 28*x - (68*x^2)/3 + (104*x^3)/9]) + 
        G[0, 0, x]*(I*Pi*RATIO[(4*x)/3 - (8*x^2)/3] + 
          Log[mu2]*RATIO[8 + 8/(-1 + x) + 8*x - 8*x^2 + (16*x^3)/3] + 
          RATIO[64/3 + 64/(3*(-1 + x)) + (52*x)/3 - 12*x^2 + (104*x^3)/9]) + 
        RATIO[4 + 4/(-1 + x) - (4*x)/3 + (32*x^2)/3 - (16*x^3)/3]*Zeta[3])/
       Nc + Nc*(I*Pi*RATIO[-19/3 + (38*x)/3] + G[1, 0, 1, x]*
         RATIO[-1/3 + x - (2*x^2)/3] + G[1, 1, 0, x]*
         RATIO[-1/3 + x - (2*x^2)/3] + I*Pi^3*RATIO[1/6 + 1/(6*(-1 + x)) + 
           x/18 + x^2/9] + G[1, x]*(RATIO[-19/3 + 19*x - (38*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[10/3 - 2/x - (4*x)/3] + 
            RATIO[-2 + 6*x - 4*x^2]) + I*Pi*RATIO[68/9 - 16/(3*x) + (4*x)/9 - 
             (8*x^2)/3] + Pi^2*RATIO[-20/9 + 3/(2*x) + x/6 + (5*x^2)/9]) + 
        G[0, 0, 1, x]*RATIO[-x/3 + (2*x^2)/3] + G[0, 1, 0, x]*
         RATIO[-x/3 + (2*x^2)/3] + G[0, x]*
         (Pi^2*RATIO[3/2 + 3/(2*(-1 + x)) + (23*x)/18 - (5*x^2)/9] + 
          I*Pi*RATIO[-16/3 - 16/(3*(-1 + x)) - (44*x)/9 + (8*x^2)/3] + 
          Log[mu2]*(I*Pi*RATIO[-2 - 2/(-1 + x) - (4*x)/3] + 
            RATIO[-2*x + 4*x^2]) + RATIO[(-19*x)/3 + (38*x^2)/3]) + 
        Pi^2*RATIO[3/2 - (67*x)/18 + (13*x^2)/6 - (13*x^3)/9] + 
        G[0, 0, x]*(I*Pi*RATIO[-x/3 + (2*x^2)/3] + 
          RATIO[-16/3 - 16/(3*(-1 + x)) - (13*x)/3 + 3*x^2 - (26*x^3)/9] + 
          Log[mu2]*RATIO[-2 - 2/(-1 + x) - 2*x + 2*x^2 - (4*x^3)/3]) + 
        G[1, 1, x]*(I*Pi*RATIO[-1/3 + x - (2*x^2)/3] + 
          RATIO[86/9 - 16/(3*x) - 7*x + (17*x^2)/3 - (26*x^3)/9] + 
          Log[mu2]*RATIO[10/3 - 2/x - 2*x + 2*x^2 - (4*x^3)/3]) + 
        G[1, 0, 0, x]*RATIO[-1 - (-1 + x)^(-1) - (4*x)/3 + 2*x^2 - 
           (4*x^3)/3] + G[0, 1, 1, x]*RATIO[5/3 - x^(-1) - (4*x)/3 + 2*x^2 - 
           (4*x^3)/3] + Log[mu2]*(I*Pi*RATIO[-2 + 4*x] + 
          Pi^2*RATIO[-x/3 + x^2 - (2*x^3)/3]) + G[0, 0, 0, x]*
         RATIO[2 + 2/(-1 + x) + 2*x - 2*x^2 + (4*x^3)/3] + 
        G[1, 1, 1, x]*RATIO[-10/3 + 2/x + 2*x - 2*x^2 + (4*x^3)/3] + 
        G[1, 0, x]*(I*Pi*RATIO[-4/3 - (-1 + x)^(-1) + x/3 - (2*x^2)/3] + 
          Log[mu2]*RATIO[(2*x)/3 - 2*x^2 + (4*x^3)/3] + 
          RATIO[(13*x)/9 - (13*x^2)/3 + (26*x^3)/9]) + 
        G[0, 1, x]*(I*Pi*RATIO[5/3 - x^(-1) - x + (2*x^2)/3] + 
          Log[mu2]*RATIO[(2*x)/3 - 2*x^2 + (4*x^3)/3] + 
          RATIO[(13*x)/9 - (13*x^2)/3 + (26*x^3)/9]) + 
        RATIO[-1 - (-1 + x)^(-1) + x/3 - (8*x^2)/3 + (4*x^3)/3]*Zeta[3])) + 
    Qf*(RATIO[16421/324 - (15715*x)/216] + I*Pi*RATIO[440/27 - (57*x)/2] + 
      Log[mu2]^3*RATIO[-2/9 + (8*x)/9] + G[0, 1, 0, 0, x]*
       RATIO[(-8*x)/3 + (125*x^2)/3 - 54*x^3] + G[1, 0, 1, 1, x]*
       RATIO[-4 - (95*x)/3 + (269*x^2)/3 - 54*x^3] + 
      G[1, 0, 0, 0, x]*RATIO[-2 - (7*x)/3 + (118*x^2)/3 - 50*x^3] + 
      G[0, 1, 1, 1, x]*RATIO[-2 - (88*x)/3 + (244*x^2)/3 - 50*x^3] + 
      I*Pi^3*RATIO[-11/18 - 1/(6*(-1 + x)) - (11*x)/3 + (76*x^2)/3 - 
         (137*x^3)/6] + G[0, 0, 0, 1, x]*RATIO[8 + 8/(-1 + x) + 4*x - 9*x^2 - 
         10*x^3] + G[0, 0, 1, 0, x]*RATIO[8 + 8/(-1 + x) + 4*x - 9*x^2 - 
         10*x^3] + G[1, 1, 0, 1, x]*RATIO[-8 + 10/x - 22*x + 30*x^2 - 
         10*x^3] + G[1, 1, 1, 0, x]*RATIO[-8 + 10/x - 22*x + 30*x^2 - 
         10*x^3] + Pi^4*RATIO[-17/36 - 17/(45*(-1 + x)) - (91*x)/120 + 
         (1831*x^2)/360 - (127*x^3)/30] + Log[mu2]^2*(I*Pi*RATIO[1/2] + 
        RATIO[77/36 - (2*x)/3] + Pi^2*RATIO[-x/6 + (2*x^2)/3 - x^3/2]) + 
      Log[mu2]*(RATIO[563/27 - (173*x)/6] + I*Pi*RATIO[95/18 - 7*x] + 
        I*Pi^3*RATIO[-x/3 + (4*x^2)/3 - x^3] + 
        Pi^2*RATIO[1/12 - (5*x)/18 - x^2/3 - x^3/6]) + 
      G[1, 0, 1, x]*(I*Pi*RATIO[-4 - (74*x)/3 + (233*x^2)/3 - 44*x^3] + 
        RATIO[11/3 - 1/(3*x) + 3*x - (38*x^2)/3 + (16*x^3)/3]) + 
      G[0, 1, 0, x]*(I*Pi*RATIO[-2 + (10*x)/3 + (98*x^2)/3 - 44*x^3] + 
        RATIO[7/3 + 4/(3*(-1 + x)) - (23*x)/3 - x^2/3 + (16*x^3)/3]) + 
      G[1, 0, 0, 1, x]*RATIO[7*x - 12*x^2 + 10*x^3] + 
      G[1, 0, 1, 0, x]*RATIO[7*x - 12*x^2 + 10*x^3] + 
      G[0, 1, 0, 1, x]*RATIO[-2 + 6*x - 9*x^2 + 10*x^3] + 
      G[0, 1, 1, 0, x]*RATIO[-2 + 6*x - 9*x^2 + 10*x^3] + 
      Pi^2*RATIO[31/54 + (535*x)/36 - (434*x^2)/9 + (272*x^3)/9] + 
      G[0, 0, 1, x]*(RATIO[7/3 + 4/(3*(-1 + x)) - (23*x)/3 - x^2/3 + 
          (16*x^3)/3] + I*Pi*RATIO[6 + (46*x)/3 - (202*x^2)/3 + 36*x^3]) + 
      G[1, 1, 0, x]*(RATIO[11/3 - 1/(3*x) + 3*x - (38*x^2)/3 + (16*x^3)/3] + 
        I*Pi*RATIO[4 - (38*x)/3 - (67*x^2)/3 + 36*x^3]) + 
      G[0, 1, 1, x]*(I*Pi*RATIO[-4 - (70*x)/3 + (217*x^2)/3 - 40*x^3] + 
        RATIO[23/3 - 4/x + (203*x)/3 - (313*x^2)/3 + 40*x^3]) + 
      G[1, 0, 0, x]*(I*Pi*RATIO[-2 + (14*x)/3 + (82*x^2)/3 - 40*x^3] + 
        RATIO[-19/3 + 7/(3*(-1 + x)) - (8*x)/3 - 12*x^2 + 40*x^3]) + 
      G[0, 1, x]*(RATIO[-59/18 - (280*x)/9 + (868*x^2)/9 - (544*x^3)/9] + 
        Log[mu2]^2*RATIO[x/3 - (4*x^2)/3 + x^3] + 
        Log[mu2]*(RATIO[-1 + x + (2*x^2)/3 + x^3/3] + 
          I*Pi*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        Pi^2*RATIO[-4/(3*(-1 + x)) + (19*x)/18 - (62*x^2)/9 + (9*x^3)/2] + 
        I*Pi*RATIO[9 + 4/(3*(-1 + x)) - 4/x + 61*x - 104*x^2 + 
           (137*x^3)/3]) + G[1, 0, x]*
       (RATIO[-59/18 - (280*x)/9 + (868*x^2)/9 - (544*x^3)/9] + 
        Log[mu2]^2*RATIO[x/3 - (4*x^2)/3 + x^3] + 
        Log[mu2]*(RATIO[-1 + x + (2*x^2)/3 + x^3/3] + 
          I*Pi*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        Pi^2*RATIO[5/3 - 5/(3*x) + (7*x)/18 - (44*x^2)/9 + (9*x^3)/2] + 
        I*Pi*RATIO[-11/3 + 7/(3*(-1 + x)) - 1/(3*x) + (4*x)/3 - 24*x^2 + 
           (137*x^3)/3]) + G[0, 0, 1, 1, x]*
       RATIO[-2 - 8/(-1 + x) + (34*x)/3 - (175*x^2)/3 + 46*x^3] + 
      G[1, 1, 0, 0, x]*RATIO[12 - 10/x + (28*x)/3 - (157*x^2)/3 + 46*x^3] + 
      G[1, 1, 1, x]*(RATIO[-8/3 + 8/(3*x) - (206*x)/3 + (364*x^2)/3 - 
          (152*x^3)/3] + I*Pi*RATIO[2 + (98*x)/3 - (248*x^2)/3 + 48*x^3]) + 
      G[0, 0, 0, x]*(RATIO[-20/3 - 8/(-1 + x) + (23*x)/3 + 21*x^2 - 
          (152*x^3)/3] + I*Pi*RATIO[(14*x)/3 - (113*x^2)/3 + 48*x^3]) + 
      G[1, 1, 1, 1, x]*RATIO[10 - 10/x + (164*x)/3 - (338*x^2)/3 + 58*x^3] + 
      G[0, 0, 0, 0, x]*RATIO[-8 - 8/(-1 + x) + (2*x)/3 - (86*x^2)/3 + 
         58*x^3] + G[1, 1, x]*(I*Pi*RATIO[-1 + 11/(3*x) - 64*x + 108*x^2 - 
           (137*x^3)/3] + Pi^2*RATIO[2 - 10/(3*x) + (22*x)/9 + (61*x^2)/18 - 
           (9*x^3)/2] + Log[mu2]^2*RATIO[-x/3 + (4*x^2)/3 - x^3] + 
        Log[mu2]*(I*Pi*RATIO[(-2*x)/3 + (8*x^2)/3 - 2*x^3] + 
          RATIO[-2 + 4/(3*x) + (5*x)/3 - (2*x^2)/3 - x^3/3]) + 
        RATIO[-103/6 - 25/(9*x) + (916*x)/9 - (1312*x^2)/9 + (544*x^3)/9]) + 
      G[0, 0, x]*(I*Pi*RATIO[-11/3 - 14/(3*(-1 + x)) + (5*x)/3 + 20*x^2 - 
           (137*x^3)/3] + Pi^2*RATIO[-8/3 - 8/(3*(-1 + x)) - (25*x)/18 + 
           (151*x^2)/18 - (9*x^3)/2] + Log[mu2]^2*
         RATIO[-x/3 + (4*x^2)/3 - x^3] + Log[mu2]*
         (I*Pi*RATIO[(-2*x)/3 + (8*x^2)/3 - 2*x^3] + 
          RATIO[2/3 + 2/(-1 + x) + (5*x)/3 - (2*x^2)/3 - x^3/3]) + 
        RATIO[79/9 + 13/(2*(-1 + x)) + (100*x)/9 - (424*x^2)/9 + 
          (544*x^3)/9]) + (I*Pi*RATIO[-8 - (40*x)/3 + (316*x^2)/3 - 84*x^3] + 
        RATIO[65/18 + (-1 + x)^(-1) - (535*x)/9 + (275*x^2)/3 - (104*x^3)/3])*
       Zeta[3] + G[0, x]*(RATIO[-563/27 + (385*x)/18 - (124*x^2)/9] + 
        Log[mu2]^2*RATIO[2/3 - (13*x)/6 + x^2] + 
        Log[mu2]*(RATIO[-59/18 - 2*x + x^2/3] + 
          I*Pi*RATIO[1 + 2/(-1 + x) - (5*x)/3 + 2*x^2]) + 
        I*Pi*RATIO[20/9 + 13/(2*(-1 + x)) - 22*x + (149*x^2)/3] + 
        Pi^2*RATIO[-31/12 - 5/(6*(-1 + x)) + (35*x)/36 + (151*x^2)/18 - 
           (8*x^3)/3] + I*Pi^3*RATIO[x - (43*x^2)/6 + (26*x^3)/3] + 
        RATIO[8 + 8/(-1 + x) - (4*x)/3 + (112*x^2)/3 - 36*x^3]*Zeta[3]) + 
      G[1, x]*(I*Pi*RATIO[-97/6 - 25/(9*x) + 67*x - (149*x^2)/3] + 
        Log[mu2]^2*RATIO[1/2 - x/2 - x^2] + Log[mu2]*
         (I*Pi*RATIO[-2 + 4/(3*x) + (5*x)/3 - 2*x^2] + 
          RATIO[77/18 - (11*x)/3 - x^2/3]) + RATIO[440/27 - (379*x)/18 + 
          (124*x^2)/9] + I*Pi^3*RATIO[-1 + (11*x)/3 + 2*x^2 - (14*x^3)/3] + 
        Pi^2*RATIO[-2/9 - 23/(18*x) + (97*x)/12 - (17*x^2)/9 - (8*x^3)/3] + 
        RATIO[-12 + 10/x + (17*x)/3 - (143*x^2)/3 + 44*x^3]*Zeta[3]) + 
      (Log[mu2]^2*(RATIO[14/9 - (28*x)/9] + I*Pi*RATIO[1/2 - x]) + 
        Log[mu2]^3*RATIO[2/9 - (4*x)/9] + RATIO[-8497/1296 + (721*x)/648] + 
        I*Pi*RATIO[-1901/54 + (1415*x)/27] + G[1, 0, 0, x]*
         (I*Pi*RATIO[6 - 30*x + 48*x^2] + RATIO[11 - 10/(-1 + x) - 
            (248*x)/3 + (494*x^2)/3 - 120*x^3]) + G[0, 1, 1, x]*
         (I*Pi*RATIO[12 - 24*x] + RATIO[-36 + 5/x - (205*x)/3 + (586*x^2)/3 - 
            120*x^3]) + Pi^2*RATIO[-115/27 - (1709*x)/54 + 110*x^2 - 
           (205*x^3)/3] + G[0, 0, 0, 0, x]*RATIO[24 + 24/(-1 + x) + 24*x - 
           72*x^2 - 24*x^3] + G[0, 0, 1, 1, x]*RATIO[6 + 24/(-1 + x) + 54*x - 
           24*x^2 - 24*x^3] + G[0, 1, 0, 1, x]*RATIO[6 - 12*x + 18*x^2 - 
           24*x^3] + G[0, 1, 1, 0, x]*RATIO[6 - 12*x + 18*x^2 - 24*x^3] + 
        G[1, 1, 0, 0, x]*RATIO[-30 + 24/x - 6*x + 24*x^2 - 24*x^3] + 
        G[1, 0, 0, 1, x]*RATIO[-18*x + 30*x^2 - 24*x^3] + 
        G[1, 0, 1, 0, x]*RATIO[-18*x + 30*x^2 - 24*x^3] + 
        G[1, 1, 1, 1, x]*RATIO[-24 + 24/x - 48*x + 72*x^2 - 24*x^3] + 
        Pi^4*RATIO[17/12 + 17/(15*(-1 + x)) - (139*x)/60 + (91*x^2)/30 - 
           x^3] + Log[mu2]*(RATIO[122/27 - (244*x)/27] + 
          I*Pi*RATIO[41/18 - (41*x)/9] + Pi^2*RATIO[-11/36 + (47*x)/18 - 
             6*x^2 + 4*x^3]) + G[0, 0, 1, x]*(I*Pi*RATIO[-18 + 42*x] + 
          RATIO[-3 - 3/(-1 + x) + (104*x)/3 - (100*x^2)/3 + 8*x^3]) + 
        G[0, 1, 0, x]*(I*Pi*RATIO[6 - 30*x + 48*x^2] + 
          RATIO[-3 - 3/(-1 + x) + (104*x)/3 - (100*x^2)/3 + 8*x^3]) + 
        G[1, 0, 1, x]*(I*Pi*RATIO[12 - 24*x] + RATIO[-19/3 + x - (8*x^2)/3 + 
            8*x^3]) + G[1, 1, 0, x]*(I*Pi*RATIO[-12 + 48*x - 48*x^2] + 
          RATIO[-19/3 + x - (8*x^2)/3 + 8*x^3]) + G[1, 1, 0, 1, x]*
         RATIO[18 - 24/x + 54*x - 72*x^2 + 24*x^3] + G[1, 1, 1, 0, x]*
         RATIO[18 - 24/x + 54*x - 72*x^2 + 24*x^3] + G[1, 0, 1, 1, x]*
         RATIO[12 - 6*x - 30*x^2 + 24*x^3] + G[0, 1, 1, 1, x]*
         RATIO[6 - 12*x - 18*x^2 + 24*x^3] + G[1, 0, 0, 0, x]*
         RATIO[6 - 12*x + 18*x^2 + 24*x^3] + G[0, 0, 0, 1, x]*
         RATIO[-24 - 24/(-1 + x) - 12*x + 24*x^2 + 24*x^3] + 
        G[0, 0, 1, 0, x]*RATIO[-24 - 24/(-1 + x) - 12*x + 24*x^2 + 24*x^3] + 
        G[0, 1, 0, 0, x]*RATIO[-18*x + 30*x^2 + 24*x^3] + 
        I*Pi^3*RATIO[37/18 + 7/(6*(-1 + x)) + (479*x)/18 - 87*x^2 + 60*x^3] + 
        G[1, 1, 1, x]*(I*Pi*RATIO[-6 + 6*x] + RATIO[79/3 - 4/x + (94*x)/3 - 
            (478*x^2)/3 + 104*x^3]) + G[0, 0, 0, x]*
         (I*Pi*RATIO[12*x - 48*x^2] + RATIO[56/3 + 17/(-1 + x) + (137*x)/3 - 
            (386*x^2)/3 + 104*x^3]) + G[1, 1, x]*
         (RATIO[-121/18 + 91/(18*x) - (1742*x)/9 + 332*x^2 - (410*x^3)/3] + 
          Pi^2*RATIO[-4 + 8/x - 19*x + 19*x^2 - 4*x^3] + 
          Log[mu2]*RATIO[2/3 - 2/(3*x) + (14*x)/3 - 12*x^2 + 8*x^3] + 
          I*Pi*RATIO[62/3 - 14/(3*x) + 37*x - 174*x^2 + 120*x^3]) + 
        G[0, 0, x]*(RATIO[-289/18 - 287/(18*(-1 + x)) + (166*x)/9 + 108*x^2 - 
            (410*x^3)/3] + Pi^2*RATIO[8 + 8/(-1 + x) + x - 3*x^2 - 4*x^3] + 
          Log[mu2]*RATIO[-4/3 - 2/(3*(-1 + x)) + (14*x)/3 - 12*x^2 + 8*x^3] + 
          I*Pi*RATIO[43/3 + 40/(3*(-1 + x)) + 85*x - 174*x^2 + 120*x^3]) + 
        G[0, 1, x]*(I*Pi*RATIO[-39 - 3/(-1 + x) + 5/x - (113*x)/3 + 174*x^2 - 
             120*x^3] + Log[mu2]*RATIO[-4*x + 12*x^2 - 8*x^3] + 
          Pi^2*RATIO[4/(-1 + x) + 10*x - 10*x^2 + 4*x^3] + 
          RATIO[-4/3 + 89*x - 220*x^2 + (410*x^3)/3]) + 
        G[1, 0, x]*(I*Pi*RATIO[14/3 - 10/(-1 + x) - (257*x)/3 + 174*x^2 - 
             120*x^3] + Log[mu2]*RATIO[-4*x + 12*x^2 - 8*x^3] + 
          Pi^2*RATIO[-4 + 4/x + 2*x - 6*x^2 + 4*x^3] + 
          RATIO[-4/3 + 89*x - 220*x^2 + (410*x^3)/3]) + 
        (I*Pi*RATIO[24 - 72*x + 48*x^2] + RATIO[-77/18 - 7/(-1 + x) + 
            (803*x)/9 - 198*x^2 + 128*x^3])*Zeta[3] + 
        G[1, x]*(Log[mu2]^2*RATIO[x/6] + RATIO[-643/18 + (871*x)/18 - 
            (26*x^2)/3] + I*Pi^3*RATIO[3 - 11*x + 8*x^2] + 
          Log[mu2]*(I*Pi*RATIO[2/3 - 2/(3*x) + x] + 
            RATIO[2/3 - (43*x)/6 + 8*x^2]) + 
          I*Pi*RATIO[-133/18 + 91/(18*x) - (2011*x)/18 + 120*x^2] + 
          Pi^2*RATIO[-23/18 + 7/(6*x) - (239*x)/36 + (58*x^2)/9 - 4*x^3] + 
          RATIO[30 - 24/x + 12*x - 18*x^2]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^2*RATIO[-1/6 + x/6] + 
          I*Pi*RATIO[-170/9 - 287/(18*(-1 + x)) + (2093*x)/18 - 120*x^2] + 
          I*Pi^3*RATIO[2*x - 8*x^2] + Log[mu2]*
           (I*Pi*RATIO[-5/3 - 2/(3*(-1 + x)) + x] + 
            RATIO[-3/2 + (53*x)/6 - 8*x^2]) + RATIO[-4 + (235*x)/18 + 
            (26*x^2)/3] + Pi^2*RATIO[125/36 - 5/(6*(-1 + x)) - (81*x)/4 + 
             (104*x^2)/9 - 4*x^3] + RATIO[-24 - 24/(-1 + x) - 18*x + 18*x^2]*
           Zeta[3]))/Nc^2 + Nc^2*(Log[mu2]^3*RATIO[-4/9] + 
        RATIO[35095/432 - (967*x)/18] + Pi^2*RATIO[29/36 - (1441*x)/108 + 
           (1435*x^2)/27 - (1385*x^3)/36] + Log[mu2]*(RATIO[22 - (19*x)/2] + 
          Pi^2*RATIO[7/18 - (55*x)/18 + (113*x^2)/9 - (19*x^3)/2]) + 
        G[0, 1, 0, 1, x]*RATIO[-x + 9*x^2 - 8*x^3] + G[0, 1, 1, 0, x]*
         RATIO[-x + 9*x^2 - 8*x^3] + G[1, 0, 0, 1, x]*
         RATIO[-1 - x + 10*x^2 - 8*x^3] + G[1, 0, 1, 0, x]*
         RATIO[-1 - x + 10*x^2 - 8*x^3] + G[0, 0, 1, 1, x]*
         RATIO[6 + 6/(-1 + x) + 6*x^2 - 6*x^3] + G[1, 1, 0, 0, x]*
         RATIO[-6 + 4/x + 8*x^2 - 6*x^3] + 
        Pi^4*RATIO[5/24 + 17/(60*(-1 + x)) + x/15 + x^2/8 - (7*x^3)/60] + 
        Log[mu2]^2*(RATIO[-11/12 + x] + Pi^2*RATIO[x/3 - (4*x^2)/3 + x^3]) + 
        G[0, 0, 0, 0, x]*RATIO[6 + 6/(-1 + x) + (8*x)/3 - (14*x^2)/3 + 
           2*x^3] + G[0, 0, 1, x]*(RATIO[1 + (76*x)/9 + (173*x^2)/9 - 
            22*x^3] + Log[mu2]*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        G[0, 1, 0, x]*(RATIO[1 + (76*x)/9 + (173*x^2)/9 - 22*x^3] + 
          Log[mu2]*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        G[1, 0, 1, x]*(RATIO[-10/3 - (62*x)/9 + (299*x^2)/9 - 22*x^3] + 
          Log[mu2]*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        G[1, 1, 0, x]*(RATIO[-10/3 - (62*x)/9 + (299*x^2)/9 - 22*x^3] + 
          Log[mu2]*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        G[1, 1, x]*(Pi^2*RATIO[-11/6 + 4/(3*x) + (7*x)/18 + x^2/9] + 
          RATIO[(-1214*x)/27 + (3383*x^2)/27 - (1385*x^3)/18] + 
          Log[mu2]*RATIO[(-25*x)/9 + (190*x^2)/9 - 19*x^3] + 
          Log[mu2]^2*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        G[0, 0, x]*(Pi^2*RATIO[2 + 2/(-1 + x) + (7*x)/18 - (7*x^2)/18] + 
          RATIO[61/18 - (371*x)/27 + (2357*x^2)/27 - (1385*x^3)/18] + 
          Log[mu2]*RATIO[-2/3 - (85*x)/9 + (262*x^2)/9 - 19*x^3] + 
          Log[mu2]^2*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3]) + 
        G[1, 1, 1, 1, x]*RATIO[-6 + 4/x + (8*x)/3 - (8*x^2)/3 + 2*x^3] + 
        G[1, 0, 0, x]*(Log[mu2]*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3] + 
          RATIO[13/3 + (7*x)/9 - (73*x^2)/9 + 3*x^3]) + 
        G[0, 1, 1, x]*(Log[mu2]*RATIO[(2*x)/3 - (8*x^2)/3 + 2*x^3] + 
          RATIO[(-131*x)/9 + (53*x^2)/9 + 3*x^3]) + G[1, 1, 0, 1, x]*
         RATIO[6 - 4/x - (2*x)/3 - (16*x^2)/3 + 4*x^3] + 
        G[1, 1, 1, 0, x]*RATIO[6 - 4/x - (2*x)/3 - (16*x^2)/3 + 4*x^3] + 
        G[0, 0, 0, 1, x]*RATIO[-6 - 6/(-1 + x) - (2*x)/3 - (10*x^2)/3 + 
           4*x^3] + G[0, 0, 1, 0, x]*RATIO[-6 - 6/(-1 + x) - (2*x)/3 - 
           (10*x^2)/3 + 4*x^3] + G[1, 0, 0, 0, x]*
         RATIO[1 + x/3 - (22*x^2)/3 + 6*x^3] + G[1, 0, 1, 1, x]*
         RATIO[1 + x/3 - (22*x^2)/3 + 6*x^3] + G[0, 1, 0, 0, x]*
         RATIO[x/3 - (19*x^2)/3 + 6*x^3] + G[0, 1, 1, 1, x]*
         RATIO[x/3 - (19*x^2)/3 + 6*x^3] + G[1, 1, 1, x]*
         (Log[mu2]*RATIO[-2*x + 8*x^2 - 6*x^3] + RATIO[10/3 + (29*x)/3 - 
            (163*x^2)/3 + 41*x^3]) + G[0, 0, 0, x]*
         (Log[mu2]*RATIO[-2*x + 8*x^2 - 6*x^3] + 
          RATIO[-1/3 + x - (145*x^2)/3 + 41*x^3]) + 
        G[0, 1, x]*(Log[mu2]^2*RATIO[(-2*x)/3 + (8*x^2)/3 - 2*x^3] + 
          Pi^2*RATIO[1 + (-1 + x)^(-1) + (4*x)/9 - (22*x^2)/9 + 2*x^3] + 
          Log[mu2]*RATIO[-1 + (55*x)/9 - (226*x^2)/9 + 19*x^3] + 
          RATIO[-47/18 + (1639*x)/54 - (2870*x^2)/27 + (1385*x^3)/18]) + 
        G[1, 0, x]*(Log[mu2]^2*RATIO[(-2*x)/3 + (8*x^2)/3 - 2*x^3] + 
          Pi^2*RATIO[-2/3 + 2/(3*x) + (4*x)/9 - (22*x^2)/9 + 2*x^3] + 
          Log[mu2]*RATIO[-1 + (55*x)/9 - (226*x^2)/9 + 19*x^3] + 
          RATIO[-47/18 + (1639*x)/54 - (2870*x^2)/27 + (1385*x^3)/18]) + 
        RATIO[-19/9 + (23*x)/3 + (82*x^2)/3 - 25*x^3]*Zeta[3] + 
        G[1, x]*(RATIO[14/27 + (2279*x)/27 - (1763*x^2)/18] + 
          Log[mu2]^2*RATIO[1/2 - (5*x)/3 + 2*x^2] + 
          Log[mu2]*(RATIO[47/18 + (263*x)/18 - 19*x^2] + 
            Pi^2*RATIO[-x/3 + (4*x^2)/3 - x^3]) + 
          Pi^2*RATIO[1 + (8*x)/9 - (257*x^2)/18 + 11*x^3] + 
          RATIO[5 - 4/x - x + 2*x^2 - 2*x^3]*Zeta[3]) + 
        G[0, x]*(Log[mu2]^2*RATIO[5/6 + (5*x)/3 - 2*x^2] + 
          RATIO[-608/27 - (4045*x)/54 + (1763*x^2)/18] + 
          Log[mu2]*(RATIO[-7/9 - (299*x)/18 + 19*x^2] + 
            Pi^2*RATIO[-x/3 + (4*x^2)/3 - x^3]) + 
          Pi^2*RATIO[5/18 - (5*x)/3 - (215*x^2)/18 + 11*x^3] + 
          RATIO[-6 - 6/(-1 + x) - x + 3*x^2 - 2*x^3]*Zeta[3]))))}


==> anc/README.txt <==
*********
********************
"Three-loop helicity amplitudes for photon+jet production"
**
Piotr Bargiela, Amlan Chakraborty, Giulio Gambuti
********************
*********


** Files Provided:

  -	The files "H_*.m" contain all helicity amplitudes for the processes 

	gg_ga:  g(p1,l1) + g(p2,l2)  -> g(p3,l3) + a(p4,l4) 
	qqb_ga: q(p1,l1) + qb(p2,l2) -> g(p3,l3) + a(p4,l4) 
	qg_qa:  q(p1,l1) + g(p2,l2)  -> q(p3,l3) + a(p4,l4) 

	where "q" stands for quark, "qb" for anti-quark, "g" for gluon and
	"a" for photon.
	Above p1,p2,p3,p4 are the momenta of the particles involved and 
    	l1,l2,l3,l4 are their helicities.

	The files are named respectively 
	
	"H_gg_ga_l1l2l3l4_Nloops.m"
	"H_qqb_ga_l1l2l3l4_Nloops.m"
	"H_qg_qa_l1l2l3l4_Nloops.m"

	for  N=0,1,2,3 loops. They contain a single expression for the colour 
	factor of each amplitude. The quantities we give here correspond to 
	the H_{\vec{\lambda}} defined in eq. (12) of the manuscript;

  -	The file "constants.nb" contains the perturbative expansion up to the
	relevant order of all constants mentioned in the paper: QCD beta 
	function, cusp anomalous dimension, and collinear anomalous dimensions
	of quarks and gluons. 


** Notation: 

  - 	Nc and nf correspond to N_c and n_f in the paper, namely the number of
    	colours and the number of active flavours of quarks;

  - 	Nfv is the sum over active quark electromagnetic charges, defined in 
	eq. (8). Qf is the electromagnetic charge of the quark flavour "f";

  -    	The SU(N) casimirs are defined as CA=Nc and CF=(Nc^2-1)/2/Nc (they only
	 appear in "constants.nb");
	
  -	TF stands for the SU(N) generators normalisation and in the manuscript,
	as well as our results, it is fixed to 1/2, (it only appears in 
	"constants.nb");
	
  - 	The multiple polylogarithms G[...,x] are defined in "arXiv:1904.07279"
    	as specified in the paper; 

  - 	The symbol "e" corresponds to "\epsilon", the dimensional regularisation    
    	parameter;

  - 	The variable x is defined as in the paper, x = -t/s = -s_{13}/s_{12};

  - 	The function RATIO is used as a placeholder for the identity to separate
    	the rational factors in x from the rest of the amplitude. In Mathematica
    	one can simply get rid of it imposing "/. RATIO :> Identity".


==> anc/constants.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18457,        553]
NotebookOptionsPosition[     17423,        526]
NotebookOutlinePosition[     17915,        544]
CellTagsIndexPosition[     17872,        541]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Beta Function Coefficients  (  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", "(", 
    SubscriptBox["\[Alpha]", "s"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4e27edb4-5cce-4978-8be2-91e30a5ae21c"],
 ") = - 2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], 
    SubscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "=", "0"}]], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "49c4f301-e645-4b17-83bf-ba63dc407a69"],
 "\[Beta][n] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    FractionBox[
     SubscriptBox["\[Alpha]", "s"], 
     RowBox[{"4", " ", "\[Pi]"}]], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "300e8fd6-b520-40a1-acfc-f0f9cba14165"],
 "^n   )"
}], "Subsection",
 CellChangeTimes->{{3.880686724511318*^9, 3.880686731748909*^9}, {
   3.880686796643855*^9, 3.880686815544323*^9}, {3.880686997643282*^9, 
   3.880687118699909*^9}, {3.880687185915251*^9, 3.880687187193995*^9}, 
   3.880687344487247*^9},ExpressionUUID->"e30ff08d-6742-4168-8288-\
f82779722d62"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["11", "3"], "CA"}], "-", 
    RowBox[{
     FractionBox["4", "3"], "TF", " ", "nf"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"34", 
       SuperscriptBox["CA", "2"]}], "-", 
      RowBox[{"20", "CA", " ", "TF", " ", "nf", " "}]}], "3"], "-", 
    RowBox[{"2", "CF", "  ", "nf"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2857", " ", 
      SuperscriptBox["CA", "3"]}], "54"], " ", "+", " ", 
    RowBox[{
     SuperscriptBox["CF", "2"], "nf"}], "-", 
    FractionBox[
     RowBox[{"205", " ", "CF", " ", "CA", " ", "nf", " "}], "18"], " ", "-", 
    " ", 
    FractionBox[
     RowBox[{"1415", 
      SuperscriptBox["CA", "2"], "nf"}], "54"], "+", 
    FractionBox[
     RowBox[{"11", " ", "CF", " ", 
      SuperscriptBox["nf", "2"]}], "9"], "+", 
    FractionBox[
     RowBox[{"79", "CA", " ", 
      SuperscriptBox["nf", "2"]}], "54"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8304282863740253`*^9, 3.8304283540567617`*^9}, {
   3.8304284842501307`*^9, 3.8304284844102716`*^9}, {3.8304287305207567`*^9, 
   3.8304287306426077`*^9}, {3.8305140465561867`*^9, 3.830514069202878*^9}, {
   3.83057145881231*^9, 3.8305715065569773`*^9}, {3.830575189379182*^9, 
   3.8305752041474733`*^9}, {3.830575306158429*^9, 3.8305753161025753`*^9}, {
   3.8306227658249903`*^9, 3.830622773243477*^9}, {3.8327557116096582`*^9, 
   3.832755719247954*^9}, {3.832991501875729*^9, 3.8329915195416117`*^9}, {
   3.832992398765452*^9, 3.832992405041419*^9}, {3.832993966573915*^9, 
   3.83299401472431*^9}, {3.833530250411809*^9, 3.83353025220861*^9}, 
   3.840859569678227*^9, {3.840880608290533*^9, 3.8408806084831333`*^9}, {
   3.880686617032016*^9, 3.880686660198539*^9}, {3.8806867208099527`*^9, 
   3.880686721719161*^9}, 3.880687404452548*^9, {3.880688444139311*^9, 
   3.88068844561663*^9}},ExpressionUUID->"e36b0b00-22cf-466a-99d5-\
61a2a99b7371"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Cusp Anomalous Dimension Coefficients   (",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    SuperscriptBox["\[Gamma]", "cusp"], " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", 
      RowBox[{"n", "=", "0"}]], "  ", 
     RowBox[{"\[Gamma]", "[", "n", "]"}], 
     FormBox[
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         SubscriptBox["\[Alpha]", "s"], 
         RowBox[{"4", " ", "\[Pi]"}]], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}],
      TraditionalForm]}]}]}]],ExpressionUUID->
  "e2ac9ee6-de48-4547-99cb-68b32fc1936c"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.8806866554981327`*^9, 3.8806867015623493`*^9}, {
  3.880687153485217*^9, 3.880687167488224*^9}, {3.8806872468254833`*^9, 
  3.880687247189165*^9}, {3.880687298698635*^9, 3.8806872995329313`*^9}, {
  3.8806873410155773`*^9, 
  3.8806873457820673`*^9}},ExpressionUUID->"49e855aa-ddb8-4f82-934f-\
4bdb214c444b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", "0", "]"}], "=", "4"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["268", "9"], "-", " ", 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}], "CA"}], " ", "-", " ", 
    RowBox[{
     FractionBox["80", "9"], "TF", " ", "nf"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["CA", 
      RowBox[{"2", " "}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["490", "3"], "-", 
       FractionBox[
        RowBox[{"536", 
         SuperscriptBox["\[Pi]", "2"]}], "27"], "+", 
       FractionBox[
        RowBox[{"44", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "+", 
       RowBox[{
        FractionBox["88", "3"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"CA", " ", "TF", " ", "nf", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1672"}], "+", " ", 
         RowBox[{"160", 
          SuperscriptBox["\[Pi]", "2"]}]}], "27"], "-", 
       RowBox[{
        FractionBox["224", "3"], 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"CF", " ", "TF", " ", "nf", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["220", "3"]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["64", "27"], 
     SuperscriptBox["TF", "2"], 
     SuperscriptBox["nf", "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.880686651504732*^9, {3.880686682312767*^9, 3.880686714168538*^9}, {
   3.880687237601829*^9, 3.880687244108829*^9}, {3.8806884432802134`*^9, 
   3.8806884439923697`*^9}},ExpressionUUID->"308b641d-061b-4e22-a853-\
746c3dbc59fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Quark and Gluon Collinear Anomalous Dimension Coefficients   (",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    SuperscriptBox["\[Gamma]", 
     RowBox[{"q", "/", "g"}]], " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", 
      RowBox[{"n", "=", "0"}]], "  ", 
     RowBox[{
      SuperscriptBox["\[Gamma]", 
       RowBox[{"q", "/", "g"}]], "[", "n", "]"}], 
     FormBox[
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         SubscriptBox["\[Alpha]", "s"], 
         RowBox[{"4", " ", "\[Pi]"}]], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}],
      TraditionalForm]}]}]}]],ExpressionUUID->
  "9f975553-23a0-4658-8df4-e72946480b61"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.880687212388833*^9, 3.880687219887327*^9}, {
  3.8806872955295887`*^9, 3.8806873471595917`*^9}, {3.880688419290121*^9, 
  3.880688420678349*^9}},ExpressionUUID->"f1ede400-039b-4fde-a51f-\
21a957bf2cb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "quarks", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "q"], "[", "0", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"-", "3"}], " ", "CF"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "q"], "[", "1", "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["CF", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], " ", "+", " ", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", " "}]]}], "-", " ", 
         RowBox[{"24", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"CF", " ", "CA", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"961", " "}], "54"]}], " ", "-", " ", 
         FractionBox[
          RowBox[{"11", 
           SuperscriptBox["\[Pi]", "2"]}], "6"], " ", "+", " ", 
         RowBox[{"26", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"CF", " ", "TF", " ", "nf", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["130", "27"], "+", 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "q"], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["CF", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["29", "2"]}], "-", 
         RowBox[{"3", 
          SuperscriptBox["\[Pi]", "2"]}], "-", " ", 
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["\[Pi]", "4"]}], "5"], " ", "-", " ", 
         RowBox[{"68", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"16", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
         RowBox[{"240", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], " ", "+", " ", 
      "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox["CF", "2"], "CA", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"151", " "}], "4"]}], " ", "+", " ", 
         FractionBox[
          RowBox[{"205", 
           SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
         FractionBox[
          RowBox[{"247", 
           SuperscriptBox["\[Pi]", "4"]}], "135"], "-", 
         RowBox[{
          FractionBox["844", "3"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"8", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], " ", "-", " ", 
         RowBox[{"120", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"CF", " ", 
       SuperscriptBox["CA", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["139345", "2916"]}], "-", 
         FractionBox[
          RowBox[{"7163", 
           SuperscriptBox["\[Pi]", "2"]}], "486"], "-", 
         FractionBox[
          RowBox[{"83", 
           SuperscriptBox["\[Pi]", "4"]}], "90"], "+", " ", 
         RowBox[{
          FractionBox["3526", "9"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"44", 
            SuperscriptBox["\[Pi]", "2"]}], "9"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"136", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox["CF", "2"], "TF", " ", "nf", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2953", "27"], "-", 
         FractionBox[
          RowBox[{"26", 
           SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
         FractionBox[
          RowBox[{"28", 
           SuperscriptBox["\[Pi]", "4"]}], "27"], "+", 
         RowBox[{
          FractionBox["512", "9"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"CF", " ", "CA", " ", "TF", " ", "nf", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["17318", "729"]}], "+", 
         FractionBox[
          RowBox[{"2594", 
           SuperscriptBox["\[Pi]", "2"]}], "243"], "+", 
         FractionBox[
          RowBox[{"22", 
           SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
         RowBox[{
          FractionBox["1928", "27"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"CF", " ", 
       SuperscriptBox["TF", 
        RowBox[{"2", " "}]], 
       SuperscriptBox["nf", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9668", "729"], "-", 
         RowBox[{
          FractionBox["40", "27"], 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{
          FractionBox["32", "27"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "gluons", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "g"], "[", "0", "]"}], "=", " ", 
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "0", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "g"], "[", "1", "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["CA", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["692", "27"]}], " ", "+", " ", 
         RowBox[{
          FractionBox["11", "18"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"2", " "}]]}], "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"CA", " ", "TF", " ", "nf", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"256", " "}], "27"], " ", "-", " ", 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}], "9"]}], " ", ")"}]}], " ", "+", 
      " ", 
      RowBox[{"4", "CF", " ", "TF", " ", "nf"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Gamma]", "g"], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["CA", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"97186", " "}], "729"]}], "+", 
         FractionBox[
          RowBox[{"6109", 
           SuperscriptBox["\[Pi]", "2"]}], "486"], "-", 
         FractionBox[
          RowBox[{"319", 
           SuperscriptBox["\[Pi]", "4"]}], "270"], "+", 
         RowBox[{
          FractionBox["122", "3"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"20", 
            SuperscriptBox["\[Pi]", "2"]}], "9"], 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"16", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], " ", "+", " ", 
      "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox["CA", "2"], "TF", " ", "nf", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["30715", "729"], "-", 
         FractionBox[
          RowBox[{"1198", 
           SuperscriptBox["\[Pi]", "2"]}], "243"], "+", 
         FractionBox[
          RowBox[{"82", 
           SuperscriptBox["\[Pi]", "4"]}], "135"], "+", 
         RowBox[{
          FractionBox["712", "27"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "+", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"CA", " ", "CF", " ", "TF", " ", "nf", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2434", "27"], "-", 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
         RowBox[{
          FractionBox["304", "9"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["CF", "2"], "TF", " ", "nf"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"CA", " ", 
       SuperscriptBox["TF", "2"], 
       SuperscriptBox["nf", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["538", "729"]}], "+", 
         FractionBox[
          RowBox[{"40", 
           SuperscriptBox["\[Pi]", "2"]}], "81"], "-", 
         RowBox[{
          FractionBox["224", "27"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], " ", "-", " ", 
      RowBox[{
       FractionBox["44", "9"], "CF", " ", 
       SuperscriptBox["TF", "2"], " ", 
       SuperscriptBox["nf", "2"]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.88068726370417*^9, 3.8806872905030937`*^9}, {
  3.8806873504897537`*^9, 3.880687368958878*^9}, {3.880688432050642*^9, 
  3.8806884320625477`*^9}},ExpressionUUID->"e1b0e65b-817b-46ad-9fba-\
a67a7f0edddd"]
}, Open  ]]
},
WindowSize->{1738, 1220},
WindowMargins->{{117, Automatic}, {Automatic, -256}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c45a14c7-1e0c-40cc-a072-f5f33ccc1e9a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1115, 32, 58, "Subsection",ExpressionUUID->"e30ff08d-6742-4168-8288-f82779722d62"],
Cell[1698, 56, 2185, 54, 135, "Input",ExpressionUUID->"e36b0b00-22cf-466a-99d5-61a2a99b7371"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3920, 115, 964, 27, 58, "Subsection",ExpressionUUID->"49e855aa-ddb8-4f82-934f-4bdb214c444b"],
Cell[4887, 144, 2020, 64, 123, "Input",ExpressionUUID->"308b641d-061b-4e22-a853-746c3dbc59fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6944, 213, 958, 28, 58, "Subsection",ExpressionUUID->"f1ede400-039b-4fde-a51f-21a957bf2cb7"],
Cell[7905, 243, 9502, 280, 777, "Input",ExpressionUUID->"e1b0e65b-817b-46ad-9fba-a67a7f0edddd"]
}, Open  ]]
}
]
*)


